Bootstrapping a Stress-Tensor Form Factor through Eight Loops

We bootstrap the three-point form factor of the chiral stress-tensor multiplet in planar $\mathcal{N}=4$ supersymmetric Yang-Mills theory at six, seven, and eight loops, using boundary data from the form factor operator product expansion. This may represent the highest perturbative order to which multi-variate quantities in a unitary four-dimensional quantum field theory have been computed. In computing this form factor, we observe and employ new restrictions on pairs and triples of adjacent letters in the symbol. We provide details about the function space required to describe the form factor through eight loops. Plotting the results on various lines provides striking numerical evidence for a finite radius of convergence of perturbation theory. By the principle of maximal transcendentality, our results are expected to give the highest weight part of the $g g \rightarrow H g$ and $H \rightarrow ggg$ amplitudes in the heavy-top limit of QCD through eight loops. These results were also recently used to discover a new antipodal duality between this form factor and a six-point amplitude in the same theory.

==> anc/FFmultifinalentry.txt <==
#
# Ancillary file for arXiv:2204.nnnnn [hep-th],
# "Bootstrapping a Stress-Tensor Form Factor through Eight Loops",
# by Lance Dixon, Omer Gurdogan, Andrew McLeod and Matthias Wilhelm.
#
# In this file, we present the multi-final entry relations for the 3 point
# form factor of the chiral stress tensor in planar N=4 SYM,
# BDS-like normalized.  Via antipodal duality, these relations also
# constrain the multi-initial entries, i.e. the hexagon function space on
# the parity-preserving surface Delta = 0.
#
# These linear relations are distinct from the constraints of dihedral
# invariance, which we do not impose in this file.
#
#################################################################
# Some tables of dimensions to keep in mind:
#
# weight w                            1   2   3   4   5   6    7   8 
# before final w entry conditions     6   8  15  26  49  87  164 289
# after final w entry conditions      3   6  12  24  45  85  155 279
# new final w entry conditions        3   2   3   2   4   2    9  10
#
# In this table, the line
# "before final w entry conditions" refers to the number
# of linearly independent weight w multi-final entries, if we impose only
# a) the (w-1) final entries
# b) the 15 relations on adjacent pairs, on all independent (w-2) final entries
# c) the 4 independent triple-adjacent relations,
#    on all independent (w-3) final entries.
#
# The line "after final w entry conditions" refers to the actual number
# of w final entries, which stabilizes when L = w.
# The difference between these two numbers gives the number of new
# final w entry relations, which are not consequences of pair or triple
# relations or (w-1) and lower final entry relations.
#
###################################################
# A second table of dimensions:
#
# weight w                            1   2   3   4   5    6    7   8 
# naive number of w final entries     6  18  36  72 144  270  510 930
# number of relations                 3  12  24  48  99  185  355 651
# after final w entry conditions N    3   6  12  24  45   85  155 279
#
# The "naive number of w final entries" is just 6 times 
# "after final w entry conditions" for the previous column, weight (w-1),
# i.e. 6*N(w-1).
# This is the number of strings of the form
#
#           (a_i,[indep. weight (w-1) string]),
#
# where a_i belongs to {a,b,c,d,e,f}.
#
# The "number of relations" required to reduce this number to the
# number of independent functions "after final w entry conditions" N(w),
# is just the difference,
#                               6*N(w-1) - N(w).
# 
# So this is the number of relations we will provide below.
# (We could have also provided the N(w) solutions to these constraints,
# but we leave that to the reader, as it gets rather lengthy if not done
# in a nested format.)
#
#######################################################
# Singles #
###########
# The 3 relations on the single final entries are:
#
singlerels3 := [ E(a) = 0, E(b) = 0, E(c) = 0 ] :
#
# so we only need to specify 3 independent single final entries:
#
singleindep3 := [ E(d), E(e), E(f) ] :
#
#######################################################
# Doubles #
###########
# Naively there are 6 * 3 = 18 double final entries,
# but we have the 12 relations,
#
doublerels12 := [
E(a,d) = 0, E(b,e) = 0, E(c,f) = 0, E(e,d) = 0, E(f,e) = 0, E(d,f) = 0,
E(f,d) = 0, E(d,e) = 0, E(e,f) = 0,
E(b,f) = E(b,d), E(a,e) = E(a,f), E(c,d) = E(c,e) ] :
#
# so we only need to specify 6 independent double final entries:
#
doubleindep6 := [
E(d,d), E(e,e), E(f,f),
E(b,d), E(c,e), E(a,f) ] :
#
#######################################################
# Triples #
###########
# Naively there are 6 * 6 = 36 triple final entries,
# but we have the 24 relations,
#
triplerels24 := [
E(a,d,d) = 0, E(b,e,e) = 0, E(c,f,f) = 0,
E(e,d,d) = 0, E(f,e,e) = 0, E(d,f,f) = 0,
E(f,d,d) = 0, E(d,e,e) = 0, E(e,f,f) = 0,
E(e,b,d) = 0, E(f,c,e) = 0, E(d,a,f) = 0,
E(a,b,d) = 0, E(c,b,d) = 0, E(b,c,e) = 0,
E(a,c,e) = 0, E(c,a,f) = 0, E(b,a,f) = 0,
E(c,d,d) = -E(c,e,e), E(b,f,f) = -E(b,d,d), E(a,e,e) = -E(a,f,f),
E(f,b,d) = E(d,b,d) - E(b,d,d),
E(d,c,e) = E(e,c,e) - E(c,e,e),
E(e,a,f) = E(f,a,f) - E(a,f,f) ] :
#
# so we only need to specify 12 independent triple final entries:
#
tripleindep12 := [
E(d,d,d), E(e,e,e), E(f,f,f),
E(b,d,d), E(c,e,e), E(a,f,f),
E(d,b,d), E(e,c,e), E(f,a,f),
E(b,b,d), E(c,c,e), E(a,a,f) ] :
#
#######################################################
# Quadruples #
##############
# Naively there are 6 * 12 = 72 quadruple final entries,
# but we have the 48 relations,
#
quadrels48 := [
E(a,d,d,d) = 0, E(b,e,e,e) = 0, E(c,f,f,f) = 0,
E(b,d,d,d) = -E(f,a,f,f)+E(d,b,d,d)+E(e,a,f,f)-E(f,b,d,d)+E(a,e,e,e),
E(c,e,e,e) = -E(d,b,d,d)+E(e,c,e,e)+E(f,b,d,d)-E(d,c,e,e)+E(b,f,f,f),
E(a,f,f,f) = -E(e,c,e,e)+E(f,a,f,f)+E(d,c,e,e)-E(e,a,f,f)+E(c,d,d,d),
E(e,d,d,d) = 0, E(f,e,e,e) = 0, E(d,f,f,f) = 0,
E(f,d,d,d) = 0, E(d,e,e,e) = 0, E(e,f,f,f) = 0,
#
E(a,b,d,d) = -1/4*E(e,c,e,e)+1/4*E(f,a,f,f)-1/4*E(e,a,f,f)
             +1/4*E(d,c,e,e)+1/4*E(c,d,d,d)-1/4*E(a,e,e,e),
E(b,c,e,e) = -1/4*E(f,b,d,d)+1/4*E(d,b,d,d)-1/4*E(b,f,f,f)
             -1/4*E(f,a,f,f)+1/4*E(e,a,f,f)+1/4*E(a,e,e,e),
E(c,a,f,f) = -1/4*E(d,c,e,e)+1/4*E(e,c,e,e)-1/4*E(c,d,d,d)
             -1/4*E(d,b,d,d)+1/4*E(f,b,d,d)+1/4*E(b,f,f,f),
E(c,b,d,d) = -1/4*E(d,c,e,e)+1/4*E(e,c,e,e)-1/4*E(c,d,d,d)
             -1/4*E(d,b,d,d)+1/4*E(f,b,d,d)+1/4*E(b,f,f,f),
E(a,c,e,e) = -1/4*E(e,c,e,e)+1/4*E(f,a,f,f)-1/4*E(e,a,f,f)
             +1/4*E(d,c,e,e)+1/4*E(c,d,d,d)-1/4*E(a,e,e,e),
E(b,a,f,f) = -1/4*E(f,b,d,d)+1/4*E(d,b,d,d)-1/4*E(b,f,f,f)
             -1/4*E(f,a,f,f)+1/4*E(e,a,f,f)+1/4*E(a,e,e,e),
E(e,b,d,d) = 0, E(f,c,e,e) = 0, E(d,a,f,f) = 0,
#
E(a,d,b,d) = 0, E(b,e,c,e) = 0, E(c,f,a,f) = 0,
E(c,d,b,d) = -1/4*E(d,c,e,e)+1/4*E(e,c,e,e)-1/4*E(c,d,d,d)
             -1/4*E(d,b,d,d)+1/4*E(f,b,d,d)+1/4*E(b,f,f,f),
E(a,e,c,e) = -1/4*E(e,c,e,e)+1/4*E(f,a,f,f)-1/4*E(e,a,f,f)
             +1/4*E(d,c,e,e)+1/4*E(c,d,d,d)-1/4*E(a,e,e,e),
E(b,f,a,f) = -1/4*E(f,b,d,d)+1/4*E(d,b,d,d)-1/4*E(b,f,f,f)
             -1/4*E(f,a,f,f)+1/4*E(e,a,f,f)+1/4*E(a,e,e,e),
E(d,d,b,d) = E(d,b,d,d),
E(e,e,c,e) = E(e,c,e,e),
E(f,f,a,f) = E(f,a,f,f),
E(e,d,b,d) = 0, E(f,e,c,e) = 0, E(d,f,a,f) = 0,
E(f,d,b,d) = 0, E(d,e,c,e) = 0, E(e,f,a,f) = 0,
#
E(a,b,b,d) = 0, E(b,c,c,e) = 0, E(c,a,a,f) = 0,
E(c,b,b,d) = 0, E(a,c,c,e) = 0, E(b,a,a,f) = 0,
E(e,b,b,d) = 0, E(f,c,c,e) = 0, E(d,a,a,f) = 0,
E(f,b,b,d) = -E(b,b,d,d)+E(d,b,b,d)
             +1/4*E(f,a,f,f)-1/4*E(d,b,d,d)+1/4*E(f,b,d,d)
             -1/4*E(e,a,f,f)-1/4*E(a,e,e,e)+1/4*E(b,f,f,f),
E(d,c,c,e) = -E(c,c,e,e)+E(e,c,c,e)
             +1/4*E(d,b,d,d)-1/4*E(e,c,e,e)+1/4*E(d,c,e,e)
             -1/4*E(f,b,d,d)-1/4*E(b,f,f,f)+1/4*E(c,d,d,d),
E(e,a,a,f) = -E(a,a,f,f)+E(f,a,a,f)
             +1/4*E(e,c,e,e)-1/4*E(f,a,f,f)+1/4*E(e,a,f,f)
             -1/4*E(d,c,e,e)-1/4*E(c,d,d,d)+1/4*E(a,e,e,e) ] :
#
# so we only need to specify 24 independent quadruple final entries:
#
quadindep24 := [
E(d,d,d,d), E(e,e,e,e), E(f,f,f,f),
E(b,b,b,d), E(c,c,c,e), E(a,a,a,f),
E(b,d,b,d), E(c,e,c,e), E(a,f,a,f),
E(b,b,d,d), E(c,c,e,e), E(a,a,f,f),
E(d,b,d,d), E(e,c,e,e), E(f,a,f,f),
E(f,b,d,d), E(d,c,e,e), E(e,a,f,f),
E(d,b,b,d), E(e,c,c,e), E(f,a,a,f),
E(c,d,d,d), E(a,e,e,e), E(b,f,f,f) ] :
#
#######################################################
# Quintuples #
##############
# Naively there are 6 * 24 = 144 quintuple final entries,
# but we have the following 99 relations:
#
quintrels99 := [
E(a,d,d,d,d) = 0, E(b,e,e,e,e) = 0, E(c,f,f,f,f) = 0, 
E(e,d,d,d,d) = 0, E(f,e,e,e,e) = 0, E(d,f,f,f,f) = 0, 
E(f,d,d,d,d) = 0, E(d,e,e,e,e) = 0, E(e,f,f,f,f) = 0, 
#
E(a,b,b,b,d) = 0, E(b,c,c,c,e) = 0, E(c,a,a,a,f) = 0,
E(c,b,b,b,d) = 0, E(a,c,c,c,e) = 0, E(b,a,a,a,f) = 0,
E(e,b,b,b,d) = 0, E(f,c,c,c,e) = 0, E(d,a,a,a,f) = 0,
#
E(c,b,d,b,d) = 1/4*E(d,b,d,b,d)+1/4*E(e,c,e,c,e)+1/4*E(f,a,f,a,f)
 -1/4*E(f,b,d,b,d)-1/4*E(d,c,e,c,e)-1/4*E(e,a,f,a,f)-1/4*E(b,d,b,d,d)
 -1/4*E(c,e,c,e,e)-1/4*E(a,f,a,f,f)-E(a,b,d,b,d)-E(c,a,f,a,f),
E(a,c,e,c,e) = 1/4*E(d,b,d,b,d)+1/4*E(e,c,e,c,e)+1/4*E(f,a,f,a,f)
 -1/4*E(f,b,d,b,d)-1/4*E(d,c,e,c,e)-1/4*E(e,a,f,a,f)-1/4*E(b,d,b,d,d)
 -1/4*E(c,e,c,e,e)-1/4*E(a,f,a,f,f)-E(a,b,d,b,d)-E(b,c,e,c,e),
E(b,a,f,a,f) = 1/4*E(d,b,d,b,d)+1/4*E(e,c,e,c,e)+1/4*E(f,a,f,a,f)
 -1/4*E(f,b,d,b,d)-1/4*E(d,c,e,c,e)-1/4*E(e,a,f,a,f)-1/4*E(b,d,b,d,d)
 -1/4*E(c,e,c,e,e)-1/4*E(a,f,a,f,f)-E(b,c,e,c,e)-E(c,a,f,a,f),
E(e,b,d,b,d) = 0, E(f,c,e,c,e) = 0, E(d,a,f,a,f) = 0,
#
E(a,b,b,d,d) = 1/4*E(d,b,d,b,d)+1/4*E(e,c,e,c,e)+1/4*E(f,a,f,a,f)
 -1/4*E(f,b,d,b,d)-1/4*E(d,c,e,c,e)-1/4*E(e,a,f,a,f)-1/4*E(b,d,b,d,d)
 -1/4*E(c,e,c,e,e)-1/4*E(a,f,a,f,f)-E(b,c,e,c,e),
E(b,c,c,e,e) = 1/4*E(d,b,d,b,d)+1/4*E(e,c,e,c,e)+1/4*E(f,a,f,a,f)
 -1/4*E(f,b,d,b,d)-1/4*E(d,c,e,c,e)-1/4*E(e,a,f,a,f)-1/4*E(b,d,b,d,d)
 -1/4*E(c,e,c,e,e)-1/4*E(a,f,a,f,f)-E(c,a,f,a,f),
E(c,a,a,f,f) = 1/4*E(d,b,d,b,d)+1/4*E(e,c,e,c,e)+1/4*E(f,a,f,a,f)
 -1/4*E(f,b,d,b,d)-1/4*E(d,c,e,c,e)-1/4*E(e,a,f,a,f)-1/4*E(b,d,b,d,d)
 -1/4*E(c,e,c,e,e)-1/4*E(a,f,a,f,f)-E(a,b,d,b,d),
E(b,b,b,d,d) = 3/4*E(d,b,d,b,d)+3/4*E(e,c,e,c,e)+3/4*E(f,a,f,a,f)
 -3/4*E(f,b,d,b,d)-3/4*E(d,c,e,c,e)-3/4*E(e,a,f,a,f)-3/4*E(b,d,b,d,d)
 -3/4*E(c,e,c,e,e)-3/4*E(a,f,a,f,f)+E(d,b,b,b,d)-E(f,b,b,b,d)
 -3*E(b,c,e,c,e)-3*E(c,a,f,a,f),
E(c,c,c,e,e) = 3/4*E(d,b,d,b,d)+3/4*E(e,c,e,c,e)+3/4*E(f,a,f,a,f)
 -3/4*E(f,b,d,b,d)-3/4*E(d,c,e,c,e)-3/4*E(e,a,f,a,f)-3/4*E(b,d,b,d,d)
 -3/4*E(c,e,c,e,e)-3/4*E(a,f,a,f,f)+E(e,c,c,c,e)-E(d,c,c,c,e)
 -3*E(a,b,d,b,d)-3*E(c,a,f,a,f),
E(a,a,a,f,f) = 3/4*E(d,b,d,b,d)+3/4*E(e,c,e,c,e)+3/4*E(f,a,f,a,f)
 -3/4*E(f,b,d,b,d)-3/4*E(d,c,e,c,e)-3/4*E(e,a,f,a,f)-3/4*E(b,d,b,d,d)
 -3/4*E(c,e,c,e,e)-3/4*E(a,f,a,f,f)+E(f,a,a,a,f)-E(e,a,a,a,f)
 -3*E(a,b,d,b,d)-3*E(b,c,e,c,e),
E(c,b,b,d,d) = -E(c,a,f,a,f),
E(a,c,c,e,e) = -E(a,b,d,b,d),
E(b,a,a,f,f) = -E(b,c,e,c,e),
E(e,b,b,d,d) = 0, E(f,c,c,e,e) = 0, E(d,a,a,f,f) = 0,
#
E(a,d,b,d,d) = 0, E(b,e,c,e,e) = 0, E(c,f,a,f,f) = 0, 
E(c,d,b,d,d) = -1/4*E(c,e,e,e,e)-1/4*E(c,d,d,d,d)+4*E(c,a,f,a,f),
E(a,e,c,e,e) = -1/4*E(a,f,f,f,f)-1/4*E(a,e,e,e,e)+4*E(a,b,d,b,d),
E(b,f,a,f,f) = -1/4*E(b,d,d,d,d)-1/4*E(b,f,f,f,f)+4*E(b,c,e,c,e),
E(e,d,b,d,d) = 0, E(f,e,c,e,e) = 0, E(d,f,a,f,f) = 0, 
E(f,d,b,d,d) = 0, E(d,e,c,e,e) = 0, E(e,f,a,f,f) = 0,
#
E(a,d,b,b,d) = 0, E(b,e,c,c,e) = 0, E(c,f,a,a,f) = 0, 
E(c,d,b,b,d) = -2*E(c,a,f,a,f),
E(a,e,c,c,e) = -2*E(a,b,d,b,d),
E(b,f,a,a,f) = -2*E(b,c,e,c,e),
E(d,d,b,b,d) = 1/8*E(b,d,d,d,d)-1/2*E(d,b,d,b,d)+1/2*E(e,c,e,c,e)
 -1/2*E(f,a,f,a,f)+1/2*E(f,b,d,b,d)-1/2*E(d,c,e,c,e)+1/2*E(e,a,f,a,f)
 +E(d,b,b,d,d)+1/2*E(b,d,b,d,d)-1/2*E(c,e,c,e,e)+1/2*E(a,f,a,f,f)
 +1/8*E(c,e,e,e,e)-1/8*E(a,f,f,f,f)+1/8*E(c,d,d,d,d)-1/8*E(a,e,e,e,e)
 +1/8*E(b,f,f,f,f)+4*E(a,b,d,b,d)-4*E(b,c,e,c,e),
E(e,e,c,c,e) = -1/8*E(b,d,d,d,d)-1/2*E(d,b,d,b,d)-1/2*E(e,c,e,c,e)
 +1/2*E(f,a,f,a,f)+1/2*E(f,b,d,b,d)+1/2*E(d,c,e,c,e)-1/2*E(e,a,f,a,f)
 +E(e,c,c,e,e)+1/2*E(b,d,b,d,d)+1/2*E(c,e,c,e,e)-1/2*E(a,f,a,f,f)
 +1/8*E(c,e,e,e,e)+1/8*E(a,f,f,f,f)+1/8*E(c,d,d,d,d)+1/8*E(a,e,e,e,e)
 -1/8*E(b,f,f,f,f)+4*E(b,c,e,c,e)-4*E(c,a,f,a,f),
E(f,f,a,a,f) = 1/8*E(b,d,d,d,d)+1/2*E(d,b,d,b,d)-1/2*E(e,c,e,c,e)
 -1/2*E(f,a,f,a,f)-1/2*E(f,b,d,b,d)+1/2*E(d,c,e,c,e)+1/2*E(e,a,f,a,f)
 +E(f,a,a,f,f)-1/2*E(b,d,b,d,d)+1/2*E(c,e,c,e,e)+1/2*E(a,f,a,f,f)
 -1/8*E(c,e,e,e,e)+1/8*E(a,f,f,f,f)-1/8*E(c,d,d,d,d)+1/8*E(a,e,e,e,e)
 +1/8*E(b,f,f,f,f)-4*E(a,b,d,b,d)+4*E(c,a,f,a,f),
E(e,d,b,b,d) = 0, E(f,e,c,c,e) = 0, E(d,f,a,a,f) = 0, 
E(f,d,b,b,d) = 0, E(d,e,c,c,e) = 0, E(e,f,a,a,f) = 0,
#
E(a,f,b,d,d) = -E(d,b,d,b,d)-E(e,c,e,c,e)-E(f,a,f,a,f)+E(f,b,d,b,d)
 +E(d,c,e,c,e)+E(e,a,f,a,f)+E(b,d,b,d,d)+E(c,e,c,e,e)+E(a,f,a,f,f)
 +1/4*E(a,f,f,f,f)+1/4*E(a,e,e,e,e)+4*E(b,c,e,c,e),
E(b,d,c,e,e) = 1/4*E(b,d,d,d,d)-E(d,b,d,b,d)-E(e,c,e,c,e)-E(f,a,f,a,f)
 +E(f,b,d,b,d)+E(d,c,e,c,e)+E(e,a,f,a,f)+E(b,d,b,d,d)+E(c,e,c,e,e)
 +E(a,f,a,f,f)+1/4*E(b,f,f,f,f)+4*E(c,a,f,a,f),
E(c,e,a,f,f) = -E(d,b,d,b,d)-E(e,c,e,c,e)-E(f,a,f,a,f)+E(f,b,d,b,d)
 +E(d,c,e,c,e)+E(e,a,f,a,f)+E(b,d,b,d,d)+E(c,e,c,e,e)+E(a,f,a,f,f)
 +1/4*E(c,e,e,e,e)+1/4*E(c,d,d,d,d)+4*E(a,b,d,b,d),
E(b,f,b,d,d) = E(d,b,d,b,d)+E(e,c,e,c,e)-E(f,b,d,b,d)-E(d,c,e,c,e)
 -E(d,b,b,d,d)+E(f,b,b,d,d)-E(c,e,c,e,e),
E(c,d,c,e,e) = E(e,c,e,c,e)+E(f,a,f,a,f)-E(d,c,e,c,e)-E(e,a,f,a,f)
 -E(e,c,c,e,e)+E(d,c,c,e,e)-E(a,f,a,f,f),
E(a,e,a,f,f) = E(d,b,d,b,d)+E(f,a,f,a,f)-E(f,b,d,b,d)-E(e,a,f,a,f)
 -E(f,a,a,f,f)+E(e,a,a,f,f)-E(b,d,b,d,d),
E(c,f,b,d,d) = 0, E(a,d,c,e,e) = 0, E(b,e,a,f,f) = 0, 
E(d,f,b,d,d) = 0, E(e,d,c,e,e) = 0, E(f,e,a,f,f) = 0, 
E(e,f,b,d,d) = 0, E(f,d,c,e,e) = 0, E(d,e,a,f,f) = 0, 
E(f,f,b,d,d) = 1/2*E(b,d,d,d,d)-2*E(d,b,d,b,d)+6*E(e,c,e,c,e)
 +2*E(f,a,f,a,f)+2*E(f,b,d,b,d)-6*E(d,c,e,c,e)-2*E(e,a,f,a,f)
 +2*E(b,d,b,d,d)-6*E(c,e,c,e,e)-2*E(a,f,a,f,f)-E(d,d,b,d,d)
 +1/2*E(c,e,e,e,e)-1/2*E(a,f,f,f,f)+1/2*E(c,d,d,d,d)-1/2*E(a,e,e,e,e)
 -1/2*E(b,f,f,f,f)+16*E(a,b,d,b,d)-16*E(b,c,e,c,e)-16*E(c,a,f,a,f),
E(d,d,c,e,e) = -1/2*E(b,d,d,d,d)+2*E(d,b,d,b,d)-2*E(e,c,e,c,e)
 +6*E(f,a,f,a,f)-2*E(f,b,d,b,d)+2*E(d,c,e,c,e)-6*E(e,a,f,a,f)
 -2*E(b,d,b,d,d)+2*E(c,e,c,e,e)-6*E(a,f,a,f,f)-E(e,e,c,e,e)
 +1/2*E(c,e,e,e,e)+1/2*E(a,f,f,f,f)-1/2*E(c,d,d,d,d)+1/2*E(a,e,e,e,e)
 -1/2*E(b,f,f,f,f)-16*E(a,b,d,b,d)+16*E(b,c,e,c,e)-16*E(c,a,f,a,f),
E(e,e,a,f,f) = 1/2*E(b,d,d,d,d)+6*E(d,b,d,b,d)+2*E(e,c,e,c,e)
 -2*E(f,a,f,a,f)-6*E(f,b,d,b,d)-2*E(d,c,e,c,e)+2*E(e,a,f,a,f)
 -6*E(b,d,b,d,d)-2*E(c,e,c,e,e)+2*E(a,f,a,f,f)-E(f,f,a,f,f)
 -1/2*E(c,e,e,e,e)+1/2*E(a,f,f,f,f)-1/2*E(c,d,d,d,d)-1/2*E(a,e,e,e,e)
 +1/2*E(b,f,f,f,f)-16*E(a,b,d,b,d)-16*E(b,c,e,c,e)+16*E(c,a,f,a,f),
#
E(a,c,d,d,d) = -E(d,b,d,b,d)-E(e,c,e,c,e)-E(f,a,f,a,f)+E(f,b,d,b,d)
 +E(d,c,e,c,e)+E(e,a,f,a,f)+E(b,d,b,d,d)+E(c,e,c,e,e)+E(a,f,a,f,f)
 +4*E(a,b,d,b,d)+4*E(b,c,e,c,e),
E(b,a,e,e,e) = -E(d,b,d,b,d)-E(e,c,e,c,e)-E(f,a,f,a,f)+E(f,b,d,b,d)
 +E(d,c,e,c,e)+E(e,a,f,a,f)+E(b,d,b,d,d)+E(c,e,c,e,e)+E(a,f,a,f,f)
 +4*E(b,c,e,c,e)+4*E(c,a,f,a,f),
E(c,b,f,f,f) = -E(d,b,d,b,d)-E(e,c,e,c,e)-E(f,a,f,a,f)+E(f,b,d,b,d)
 +E(d,c,e,c,e)+E(e,a,f,a,f)+E(b,d,b,d,d)+E(c,e,c,e,e)+E(a,f,a,f,f)
 +4*E(a,b,d,b,d)+4*E(c,a,f,a,f),
E(b,c,d,d,d) = -4*E(b,c,e,c,e),
E(c,a,e,e,e) = -4*E(c,a,f,a,f),
E(a,b,f,f,f) = -4*E(a,b,d,b,d),
E(c,c,d,d,d) = -E(e,c,e,c,e)-E(f,a,f,a,f)+E(d,c,e,c,e)+E(e,a,f,a,f)
 +E(e,c,c,e,e)-E(d,c,c,e,e)+E(c,e,c,e,e)+E(a,f,a,f,f)
 +1/4*E(c,e,e,e,e)+1/4*E(c,d,d,d,d)-4*E(c,a,f,a,f),
E(a,a,e,e,e) = -E(d,b,d,b,d)-E(f,a,f,a,f)+E(f,b,d,b,d)+E(e,a,f,a,f)
 +E(f,a,a,f,f)-E(e,a,a,f,f)+E(b,d,b,d,d)+E(a,f,a,f,f)
 +1/4*E(a,f,f,f,f)+1/4*E(a,e,e,e,e)-4*E(a,b,d,b,d),
E(b,b,f,f,f) = 1/4*E(b,d,d,d,d)-E(d,b,d,b,d)-E(e,c,e,c,e)+E(f,b,d,b,d)
 +E(d,c,e,c,e)+E(d,b,b,d,d)-E(f,b,b,d,d)+E(b,d,b,d,d)+E(c,e,c,e,e)
 +1/4*E(b,f,f,f,f)-4*E(b,c,e,c,e),
E(d,c,d,d,d) = 1/2*E(b,d,d,d,d)-2*E(d,b,d,b,d)+2*E(e,c,e,c,e)
 -6*E(f,a,f,a,f)+2*E(f,b,d,b,d)-2*E(d,c,e,c,e)+6*E(e,a,f,a,f)
 +2*E(b,d,b,d,d)-2*E(c,e,c,e,e)+6*E(a,f,a,f,f)+E(e,e,c,e,e)
 -1/2*E(c,e,e,e,e)-1/2*E(a,f,f,f,f)+1/2*E(c,d,d,d,d)-1/2*E(a,e,e,e,e)
 +1/2*E(b,f,f,f,f)+16*E(a,b,d,b,d)-16*E(b,c,e,c,e)+16*E(c,a,f,a,f),
E(e,a,e,e,e) = -1/2*E(b,d,d,d,d)-6*E(d,b,d,b,d)-2*E(e,c,e,c,e)
 +2*E(f,a,f,a,f)+6*E(f,b,d,b,d)+2*E(d,c,e,c,e)-2*E(e,a,f,a,f)
 +6*E(b,d,b,d,d)+2*E(c,e,c,e,e)-2*E(a,f,a,f,f)+E(f,f,a,f,f)
 +1/2*E(c,e,e,e,e)-1/2*E(a,f,f,f,f)+1/2*E(c,d,d,d,d)+1/2*E(a,e,e,e,e)
 -1/2*E(b,f,f,f,f)+16*E(a,b,d,b,d)+16*E(b,c,e,c,e)-16*E(c,a,f,a,f),
E(f,b,f,f,f) = -1/2*E(b,d,d,d,d)+2*E(d,b,d,b,d)-6*E(e,c,e,c,e)
 -2*E(f,a,f,a,f)-2*E(f,b,d,b,d)+6*E(d,c,e,c,e)+2*E(e,a,f,a,f)
 -2*E(b,d,b,d,d)+6*E(c,e,c,e,e)+2*E(a,f,a,f,f)+E(d,d,b,d,d)
 -1/2*E(c,e,e,e,e)+1/2*E(a,f,f,f,f)-1/2*E(c,d,d,d,d)+1/2*E(a,e,e,e,e)
 +1/2*E(b,f,f,f,f)-16*E(a,b,d,b,d)+16*E(b,c,e,c,e)+16*E(c,a,f,a,f),
E(e,c,d,d,d) = 1/2*E(b,d,d,d,d)+2*E(d,b,d,b,d)+2*E(e,c,e,c,e)
 -2*E(f,a,f,a,f)-2*E(f,b,d,b,d)-2*E(d,c,e,c,e)+2*E(e,a,f,a,f)
 -2*E(b,d,b,d,d)-2*E(c,e,c,e,e)+2*E(a,f,a,f,f)+E(e,e,c,e,e)
 -1/2*E(c,e,e,e,e)-1/2*E(a,f,f,f,f)-1/2*E(c,d,d,d,d)-1/2*E(a,e,e,e,e)
 +1/2*E(b,f,f,f,f)-16*E(b,c,e,c,e)+16*E(c,a,f,a,f),
E(f,a,e,e,e) = -1/2*E(b,d,d,d,d)-2*E(d,b,d,b,d)+2*E(e,c,e,c,e)
 +2*E(f,a,f,a,f)+2*E(f,b,d,b,d)-2*E(d,c,e,c,e)-2*E(e,a,f,a,f)
 +2*E(b,d,b,d,d)-2*E(c,e,c,e,e)-2*E(a,f,a,f,f)+E(f,f,a,f,f)
 +1/2*E(c,e,e,e,e)-1/2*E(a,f,f,f,f)+1/2*E(c,d,d,d,d)-1/2*E(a,e,e,e,e)
 -1/2*E(b,f,f,f,f)+16*E(a,b,d,b,d)-16*E(c,a,f,a,f),
E(d,b,f,f,f) = -1/2*E(b,d,d,d,d)+2*E(d,b,d,b,d)-2*E(e,c,e,c,e)
 +2*E(f,a,f,a,f)-2*E(f,b,d,b,d)+2*E(d,c,e,c,e)-2*E(e,a,f,a,f)
 -2*E(b,d,b,d,d)+2*E(c,e,c,e,e)-2*E(a,f,a,f,f)+E(d,d,b,d,d)
 -1/2*E(c,e,e,e,e)+1/2*E(a,f,f,f,f)-1/2*E(c,d,d,d,d)+1/2*E(a,e,e,e,e)
 -1/2*E(b,f,f,f,f)-16*E(a,b,d,b,d)+16*E(b,c,e,c,e),
E(f,c,d,d,d) = 0, E(d,a,e,e,e) = 0, E(e,b,f,f,f) = 0 ] :
#
# so we only need to specify 45 independent quintuple final entries:
#
quintindep45 := [
E(b,d,d,d,d), E(c,e,e,e,e), E(a,f,f,f,f),
E(d,d,d,d,d), E(e,e,e,e,e), E(f,f,f,f,f),
E(c,d,d,d,d), E(a,e,e,e,e), E(b,f,f,f,f),
E(b,b,b,b,d), E(c,c,c,c,e), E(a,a,a,a,f),
E(d,b,b,b,d), E(e,c,c,c,e), E(f,a,a,a,f),
E(f,b,b,b,d), E(d,c,c,c,e), E(e,a,a,a,f),
E(a,b,d,b,d), E(b,c,e,c,e), E(c,a,f,a,f),
E(b,b,d,b,d), E(c,c,e,c,e), E(a,a,f,a,f),
E(d,b,d,b,d), E(e,c,e,c,e), E(f,a,f,a,f),
E(f,b,d,b,d), E(d,c,e,c,e), E(e,a,f,a,f),
E(d,b,b,d,d), E(e,c,c,e,e), E(f,a,a,f,f),
E(f,b,b,d,d), E(d,c,c,e,e), E(e,a,a,f,f),
E(b,d,b,d,d), E(c,e,c,e,e), E(a,f,a,f,f),
E(d,d,b,d,d), E(e,e,c,e,e), E(f,f,a,f,f),
E(b,d,b,b,d), E(c,e,c,c,e), E(a,f,a,a,f) ] :
#
#######################################################
# Hextuples #
#############
# Naively there are 6 * 45 = 270 hextuple final entries,
# but we have the following 185 relations:
#
hexrels185 := [ E(a,a,b,d,b,d) = -1/4*E(a,e,c,c,e,e)+1/4*E(a,f,b,d,b,d), E(a,a,e
,e,e,e) = -12*E(a,e,c,c,e,e)+16*E(a,e,c,e,c,e)+8*E(a,f,b,b,d,d)+4*E(a,f,b,d,b,d
)-E(a,a,f,f,f,f)-12*E(a,c,e,c,e,e), E(a,a,f,a,f,f) = -E(a,e,a,f,a,f)+E(a,e,c,e,
c,e)+E(a,f,a,f,a,f)-E(a,f,b,d,b,d)-E(a,b,d,b,d,d)-E(a,c,e,c,e,e), E(a,b,b,b,b,d
) = 0, E(a,b,b,d,b,d) = 1/4*E(a,e,c,c,e,e)+1/4*E(a,e,c,e,c,e)-1/64*E(a,e,e,e,e,
e)-3/4*E(a,f,b,d,b,d)+1/64*E(a,f,f,f,f,f)-E(a,b,d,b,d,d)-1/8*E(a,b,d,d,d,d)-1/2
*E(a,c,e,c,e,e), E(a,b,c,e,c,e) = 1/4*E(a,e,c,c,e,e)-1/4*E(a,e,c,e,c,e)-1/4*E(a
,f,b,b,d,d), E(a,b,d,b,b,d) = 1/2*E(a,e,c,c,e,e)+1/2*E(a,e,c,e,c,e)-1/32*E(a,e,
e,e,e,e)-3/2*E(a,f,b,d,b,d)+1/32*E(a,f,f,f,f,f)-2*E(a,b,d,b,d,d)-1/4*E(a,b,d,d,
d,d)-E(a,c,e,c,e,e), E(a,b,f,f,f,f) = -4*E(a,e,c,e,c,e)+1/4*E(a,e,e,e,e,e)+8*E(
a,f,b,d,b,d)-1/4*E(a,f,f,f,f,f)+12*E(a,b,d,b,d,d)+E(a,b,d,d,d,d)+4*E(a,c,e,c,e,
e), E(a,c,a,f,a,f) = 1/4*E(a,e,c,c,e,e)+1/4*E(a,e,c,e,c,e)-1/64*E(a,e,e,e,e,e)-\
3/4*E(a,f,b,d,b,d)+1/64*E(a,f,f,f,f,f)-E(a,b,d,b,d,d)-1/8*E(a,b,d,d,d,d)-1/2*E(
a,c,e,c,e,e), E(a,c,c,c,c,e) = 0, E(a,c,c,e,c,e) = -1/4*E(a,e,c,c,e,e)+1/4*E(a,
f,b,d,b,d), E(a,c,d,d,d,d) = -E(a,b,d,d,d,d), E(a,c,e,c,c,e) = -1/2*E(a,e,c,c,e
,e)+1/2*E(a,f,b,d,b,d), E(a,c,e,e,e,e) = 4*E(a,e,c,c,e,e)+4*E(a,e,c,e,c,e)-1/4*
E(a,e,e,e,e,e)-12*E(a,f,b,d,b,d)+1/4*E(a,f,f,f,f,f)-12*E(a,b,d,b,d,d)-E(a,b,d,d
,d,d)-8*E(a,c,e,c,e,e), E(a,d,b,b,b,d) = 0, E(a,d,b,b,d,d) = 0, E(a,d,b,d,b,d)
= 0, E(a,d,c,c,c,e) = 0, E(a,d,c,c,e,e) = 0, E(a,d,c,e,c,e) = 0, E(a,d,d,b,d,d)
= 0, E(a,d,d,d,d,d) = 0, E(a,e,c,c,c,e) = E(a,e,c,e,c,e)-1/16*E(a,e,e,e,e,e)-2*
E(a,f,b,d,b,d)+1/16*E(a,f,f,f,f,f)-4*E(a,b,d,b,d,d)-1/2*E(a,b,d,d,d,d)-2*E(a,c,
e,c,e,e), E(a,e,e,c,e,e) = -4*E(a,e,c,e,c,e)+4*E(a,f,b,d,b,d)+8*E(a,b,d,b,d,d)+
E(a,b,d,d,d,d)+4*E(a,c,e,c,e,e), E(a,f,b,b,b,d) = -2*E(a,e,c,c,e,e)+1/16*E(a,e,
e,e,e,e)+E(a,f,b,b,d,d)+3*E(a,f,b,d,b,d)-1/16*E(a,f,f,f,f,f)+4*E(a,b,d,b,d,d)+1
/2*E(a,b,d,d,d,d)+2*E(a,c,e,c,e,e), E(b,a,a,a,a,f) = 0, E(b,a,a,f,a,f) = E(b,b,
c,e,c,e), E(b,a,f,a,a,f) = 2*E(b,b,c,e,c,e), E(b,a,f,a,f,f) = -1/8*E(f,a,e,e,e,
e)-1/2*E(a,e,a,a,f,f)-1/2*E(f,f,a,a,a,f)-1/2*E(e,e,a,a,a,f)+1/2*E(a,f,a,a,f,f)-\
4*E(b,b,c,e,c,e)-8*E(b,a,b,d,b,d)+1/4*E(b,a,e,e,e,e)-1/8*E(f,a,f,f,f,f)-1/2*E(c
,b,d,d,d,d)-1/2*E(a,e,c,c,e,e)+2*E(a,f,b,d,b,d)-1/4*E(a,b,d,d,d,d)+1/8*E(f,b,d,
d,d,d)+1/8*E(f,b,f,f,f,f)+1/4*E(c,d,d,b,d,d)+E(a,c,e,c,e,e)+E(b,d,c,e,c,e)-1/2*
E(e,a,f,a,f,f)-1/2*E(e,e,a,f,a,f)-E(a,e,c,e,c,e)+1/2*E(a,f,b,b,d,d)+2*E(a,b,d,b
,d,d), E(b,a,f,f,f,f) = 2*E(e,a,f,a,f,f)+2*E(a,e,a,a,f,f)-1/2*E(f,b,d,d,d,d)-1/
2*E(f,b,f,f,f,f)+2*E(f,f,a,a,a,f)+1/2*E(f,a,f,f,f,f)+2*E(e,e,a,a,a,f)+2*E(e,e,a
,f,a,f)+1/2*E(f,a,e,e,e,e)+2*E(a,e,c,c,e,e)+4*E(a,e,c,e,c,e)-2*E(a,f,a,a,f,f)-2
*E(a,f,b,b,d,d)-8*E(a,f,b,d,b,d)+32*E(b,a,b,d,b,d)-E(b,a,e,e,e,e)-8*E(a,b,d,b,d
,d)-4*E(a,c,e,c,e,e)+E(c,b,d,d,d,d)-E(c,d,d,b,d,d)-4*E(b,d,c,e,c,e), E(b,b,d,b,
d,d) = 4*E(b,a,b,d,b,d)-1/4*E(b,a,e,e,e,e)+4*E(b,b,c,e,c,e)+E(b,d,b,d,b,d)+1/4*
E(a,b,d,d,d,d)+1/4*E(c,b,d,d,d,d)-E(b,d,c,e,c,e)+E(b,f,a,f,a,f)-E(b,f,b,d,b,d),
E(b,b,d,d,d,d) = -E(b,b,f,f,f,f)-12*E(a,c,e,c,e,e)-3*E(c,d,d,b,d,d)+6*E(e,a,f,a
,f,f)+6*E(a,e,c,c,e,e)-6*E(a,f,a,a,f,f)-6*E(a,f,b,b,d,d)+6*E(a,e,a,a,f,f)-24*E(
a,b,d,b,d,d)+12*E(a,e,c,e,c,e)+8*E(b,f,a,f,a,f)-24*E(a,f,b,d,b,d)-12*E(b,d,c,e,
c,e)+6*E(e,e,a,f,a,f)+128*E(b,a,b,d,b,d)+64*E(b,b,c,e,c,e)+6*E(f,f,a,a,a,f)+8*E
(b,d,c,c,c,e)+6*E(e,e,a,a,a,f)-3*E(b,a,e,e,e,e)+3/2*E(f,a,e,e,e,e)-3/2*E(f,b,f,
f,f,f)+3*E(a,b,d,d,d,d)+6*E(c,b,d,d,d,d)-3/2*E(f,b,d,d,d,d)+3/2*E(f,a,f,f,f,f),
E(b,c,a,f,a,f) = -E(b,a,b,d,b,d)-1/4*E(b,d,c,c,c,e), E(b,c,c,c,c,e) = 0, E(b,c,
c,e,c,e) = E(b,a,b,d,b,d), E(b,c,d,d,d,d) = E(a,b,d,d,d,d)+E(c,b,d,d,d,d), E(b,
c,e,c,c,e) = 2*E(b,a,b,d,b,d), E(b,c,e,c,e,e) = 1/2*E(e,a,f,a,f,f)+1/2*E(a,e,a,
a,f,f)-1/8*E(f,b,d,d,d,d)-1/8*E(f,b,f,f,f,f)+1/2*E(f,f,a,a,a,f)+1/8*E(f,a,f,f,f
,f)+1/2*E(e,e,a,a,a,f)+1/2*E(e,e,a,f,a,f)+1/8*E(f,a,e,e,e,e)+1/2*E(a,e,c,c,e,e)
+E(a,e,c,e,c,e)-1/2*E(a,f,a,a,f,f)-1/2*E(a,f,b,b,d,d)-2*E(a,f,b,d,b,d)+4*E(b,a,
b,d,b,d)-2*E(a,b,d,b,d,d)-E(a,c,e,c,e,e)+1/4*E(c,b,d,d,d,d)-1/4*E(c,d,d,b,d,d)-
E(b,d,c,e,c,e), E(b,c,e,e,e,e) = -E(b,a,e,e,e,e), E(b,d,c,c,e,e) = 4*E(b,a,b,d,
b,d)-4*E(b,b,c,e,c,e)+E(b,d,c,c,c,e)+E(b,d,c,e,c,e)-E(b,f,a,f,a,f), E(b,d,d,d,d
,d) = 16*E(e,a,b,d,b,d)+12*E(e,a,f,a,f,f)+E(e,a,f,f,f,f)+E(d,b,d,d,d,d)+4*E(a,e
,a,a,f,f)-2*E(f,b,d,d,d,d)-E(f,b,f,f,f,f)+4*E(f,f,a,a,a,f)-4*E(f,f,a,f,a,f)+4*E
(e,e,a,a,a,f)+8*E(e,e,a,f,a,f)+E(f,a,e,e,e,e)+4*E(a,e,c,c,e,e)+16*E(a,e,c,e,c,e
)-4*E(a,f,a,a,f,f)-4*E(a,f,b,b,d,d)-16*E(a,f,b,d,b,d)+4*E(a,f,f,a,f,f)+E(a,f,f,
f,f,f)-16*E(a,b,d,b,d,d)-4*E(a,b,d,d,d,d)-16*E(a,c,e,c,e,e), E(b,e,a,a,a,f) = 0
, E(b,e,a,a,f,f) = 0, E(b,e,a,f,a,f) = 0, E(b,e,c,c,c,e) = 0, E(b,e,c,c,e,e) =
0, E(b,e,c,e,c,e) = 0, E(b,e,e,c,e,e) = 0, E(b,e,e,e,e,e) = 0, E(b,f,a,a,a,f) =
4*E(b,a,b,d,b,d)+4*E(b,b,c,e,c,e), E(b,f,a,a,f,f) = -4*E(b,b,c,e,c,e)+E(b,d,c,e
,c,e), E(b,f,f,a,f,f) = 2*E(e,a,f,a,f,f)+2*E(a,e,a,a,f,f)-1/2*E(f,b,d,d,d,d)-1/
2*E(f,b,f,f,f,f)+2*E(f,f,a,a,a,f)+1/2*E(f,a,f,f,f,f)+2*E(e,e,a,a,a,f)+2*E(e,e,a
,f,a,f)+1/2*E(f,a,e,e,e,e)+2*E(a,e,c,c,e,e)+4*E(a,e,c,e,c,e)-2*E(a,f,a,a,f,f)-2
*E(a,f,b,b,d,d)-8*E(a,f,b,d,b,d)-16*E(b,b,c,e,c,e)-8*E(a,b,d,b,d,d)-E(a,b,d,d,d
,d)-4*E(a,c,e,c,e,e)-E(c,d,d,b,d,d)-4*E(b,f,a,f,a,f), E(b,f,f,f,f,f) = 16*E(a,c
,e,c,e,e)+8*E(c,d,d,b,d,d)-4*E(e,a,f,a,f,f)+4*E(a,f,f,a,f,f)-12*E(a,e,c,c,e,e)+
12*E(a,f,a,a,f,f)+12*E(a,f,b,b,d,d)-12*E(a,e,a,a,f,f)+48*E(a,b,d,b,d,d)-16*E(a,
e,c,e,c,e)+16*E(b,f,a,f,a,f)-4*E(f,f,a,f,a,f)+48*E(a,f,b,d,b,d)-8*E(e,e,a,f,a,f
)-64*E(b,a,b,d,b,d)+16*E(e,a,b,d,b,d)+64*E(b,b,c,e,c,e)-12*E(f,f,a,a,a,f)-12*E(
e,e,a,a,a,f)-3*E(f,a,e,e,e,e)+3*E(f,b,f,f,f,f)+4*E(a,b,d,d,d,d)+2*E(f,b,d,d,d,d
)-4*E(f,a,f,f,f,f)+E(a,f,f,f,f,f)+E(d,b,d,d,d,d)+E(e,a,f,f,f,f), E(c,a,a,a,a,f)
= 0, E(c,a,a,f,a,f) = -1/4*E(a,e,c,c,e,e)+1/4*E(a,e,c,e,c,e)+1/4*E(a,f,b,b,d,d)
-E(b,b,c,e,c,e), E(c,a,b,d,b,d) = 1/4*E(a,e,c,c,e,e)-1/4*E(a,f,b,d,b,d)-E(b,a,b
,d,b,d), E(c,a,e,e,e,e) = 4*E(a,e,c,c,e,e)+4*E(a,e,c,e,c,e)-1/4*E(a,e,e,e,e,e)-\
12*E(a,f,b,d,b,d)+1/4*E(a,f,f,f,f,f)-E(b,a,e,e,e,e)-12*E(a,b,d,b,d,d)-E(a,b,d,d
,d,d)-8*E(a,c,e,c,e,e), E(c,a,f,a,a,f) = -1/2*E(a,e,c,c,e,e)+1/2*E(a,e,c,e,c,e)
+1/2*E(a,f,b,b,d,d)-2*E(b,b,c,e,c,e), E(c,a,f,a,f,f) = -2*E(a,c,e,c,e,e)-1/4*E(
c,d,d,b,d,d)+1/2*E(e,a,f,a,f,f)+3/2*E(a,e,c,c,e,e)-1/2*E(a,f,a,a,f,f)-3/2*E(a,f
,b,b,d,d)+1/2*E(a,e,a,a,f,f)-5*E(a,b,d,b,d,d)+E(a,e,c,e,c,e)-4*E(a,f,b,d,b,d)-E
(b,d,c,e,c,e)+1/2*E(e,e,a,f,a,f)+8*E(b,a,b,d,b,d)+4*E(b,b,c,e,c,e)+1/2*E(f,f,a,
a,a,f)+1/2*E(e,e,a,a,a,f)-1/4*E(b,a,e,e,e,e)+1/8*E(f,a,e,e,e,e)-1/8*E(f,b,f,f,f
,f)-1/4*E(a,b,d,d,d,d)+1/2*E(c,b,d,d,d,d)-1/8*E(f,b,d,d,d,d)+1/8*E(f,a,f,f,f,f)
-1/16*E(a,e,e,e,e,e)+1/16*E(a,f,f,f,f,f), E(c,a,f,f,f,f) = -1/2*E(f,a,e,e,e,e)-\
2*E(a,e,a,a,f,f)-2*E(f,f,a,a,a,f)-2*E(e,e,a,a,a,f)+2*E(a,f,a,a,f,f)-32*E(b,a,b,
d,b,d)+E(b,a,e,e,e,e)-1/2*E(f,a,f,f,f,f)-E(c,b,d,d,d,d)-2*E(a,e,c,c,e,e)+16*E(a
,f,b,d,b,d)+1/4*E(a,e,e,e,e,e)-1/4*E(a,f,f,f,f,f)+E(a,b,d,d,d,d)+1/2*E(f,b,d,d,
d,d)+1/2*E(f,b,f,f,f,f)+E(c,d,d,b,d,d)+8*E(a,c,e,c,e,e)+4*E(b,d,c,e,c,e)-2*E(e,
a,f,a,f,f)-2*E(e,e,a,f,a,f)-8*E(a,e,c,e,c,e)+2*E(a,f,b,b,d,d)+20*E(a,b,d,b,d,d)
, E(c,b,b,b,b,d) = 0, E(c,b,b,d,b,d) = -1/4*E(a,e,c,c,e,e)-1/4*E(a,e,c,e,c,e)+1
/64*E(a,e,e,e,e,e)+3/4*E(a,f,b,d,b,d)-1/64*E(a,f,f,f,f,f)+E(b,a,b,d,b,d)+E(a,b,
d,b,d,d)+1/8*E(a,b,d,d,d,d)+1/2*E(a,c,e,c,e,e)+1/4*E(b,d,c,c,c,e), E(c,b,c,e,c,
e) = -1/4*E(a,e,c,c,e,e)+1/4*E(a,e,c,e,c,e)+1/4*E(a,f,b,b,d,d)-E(b,b,c,e,c,e),
E(c,b,d,b,b,d) = -1/2*E(a,e,c,c,e,e)-1/2*E(a,e,c,e,c,e)+1/32*E(a,e,e,e,e,e)+3/2
*E(a,f,b,d,b,d)-1/32*E(a,f,f,f,f,f)+2*E(b,a,b,d,b,d)+2*E(a,b,d,b,d,d)+1/4*E(a,b
,d,d,d,d)+E(a,c,e,c,e,e)+1/2*E(b,d,c,c,c,e), E(c,b,d,b,d,d) = -4*E(b,a,b,d,b,d)
+1/4*E(b,a,e,e,e,e)-E(a,b,d,b,d,d)-1/4*E(a,b,d,d,d,d)-E(b,d,c,c,c,e)-1/4*E(c,b,
d,d,d,d), E(c,b,f,f,f,f) = 1/2*E(f,a,e,e,e,e)+2*E(a,e,a,a,f,f)+2*E(f,f,a,a,a,f)
+2*E(e,e,a,a,a,f)-2*E(a,f,a,a,f,f)+32*E(b,a,b,d,b,d)-E(b,a,e,e,e,e)+1/2*E(f,a,f
,f,f,f)+E(c,b,d,d,d,d)+2*E(a,e,c,c,e,e)-16*E(a,f,b,d,b,d)-1/4*E(a,e,e,e,e,e)+1/
4*E(a,f,f,f,f,f)-E(a,b,d,d,d,d)-1/2*E(f,b,d,d,d,d)-1/2*E(f,b,f,f,f,f)-E(c,d,d,b
,d,d)-8*E(a,c,e,c,e,e)-4*E(b,d,c,e,c,e)+2*E(e,a,f,a,f,f)+2*E(e,e,a,f,a,f)+8*E(a
,e,c,e,c,e)-2*E(a,f,b,b,d,d)-20*E(a,b,d,b,d,d), E(c,c,a,f,a,f) = -1/4*E(a,e,c,c
,e,e)-1/4*E(a,e,c,e,c,e)+1/64*E(a,e,e,e,e,e)+3/4*E(a,f,b,d,b,d)-1/64*E(a,f,f,f,
f,f)+E(b,a,b,d,b,d)+E(a,b,d,b,d,d)+1/8*E(a,b,d,d,d,d)+1/2*E(a,c,e,c,e,e)+1/4*E(
b,d,c,c,c,e), E(c,c,d,d,d,d) = -4*E(c,d,d,b,d,d)-8*E(e,a,f,a,f,f)-2*E(a,f,f,a,f
,f)+2*E(a,e,c,c,e,e)+2*E(a,f,a,a,f,f)-6*E(a,f,b,b,d,d)-2*E(a,e,a,a,f,f)+4*E(a,b
,d,b,d,d)-12*E(a,e,c,e,c,e)+2*E(f,f,a,f,a,f)+4*E(a,f,b,d,b,d)-6*E(e,e,a,f,a,f)+
64*E(b,a,b,d,b,d)-24*E(e,a,b,d,b,d)+32*E(b,b,c,e,c,e)-2*E(f,f,a,a,a,f)+8*E(b,d,
c,c,c,e)-2*E(e,e,a,a,a,f)-1/2*E(d,c,d,d,d,d)-E(b,a,e,e,e,e)+1/2*E(f,b,f,f,f,f)+
E(a,b,d,d,d,d)+3*E(c,b,d,d,d,d)+1/2*E(f,b,d,d,d,d)-E(c,c,e,e,e,e)-1/2*E(d,c,e,e
,e,e)+1/4*E(a,e,e,e,e,e)-1/4*E(a,f,f,f,f,f), E(c,c,e,c,e,e) = -E(e,a,b,d,b,d)-E
(d,c,c,e,c,e)-1/16*E(f,b,d,d,d,d)-1/16*E(f,b,f,f,f,f)+1/16*E(f,a,f,f,f,f)+1/16*
E(f,a,e,e,e,e)+E(a,e,c,c,e,e)-E(a,f,b,b,d,d)-E(a,f,b,d,b,d)+4*E(b,b,c,e,c,e)+E(
e,c,c,e,c,e)-E(a,b,d,b,d,d)+1/2*E(c,b,d,d,d,d)-1/2*E(c,d,d,b,d,d)-E(b,d,c,e,c,e
), E(c,d,b,b,b,d) = -2*E(a,e,c,c,e,e)+1/16*E(a,e,e,e,e,e)+E(a,f,b,b,d,d)+3*E(a,
f,b,d,b,d)-1/16*E(a,f,f,f,f,f)+4*E(b,a,b,d,b,d)-4*E(b,b,c,e,c,e)+4*E(a,b,d,b,d,
d)+1/2*E(a,b,d,d,d,d)+2*E(a,c,e,c,e,e)+E(b,d,c,c,c,e), E(c,d,b,b,d,d) = -E(a,c,
e,c,e,e)-3/2*E(e,a,f,a,f,f)-1/4*E(a,f,f,a,f,f)+1/4*E(a,e,c,c,e,e)+3/4*E(a,f,a,a
,f,f)+7/4*E(a,f,b,b,d,d)-3/4*E(a,e,a,a,f,f)-E(a,b,d,b,d,d)+1/4*E(f,f,a,f,a,f)-E
(a,f,b,d,b,d)+E(b,d,c,e,c,e)-5/4*E(e,e,a,f,a,f)-12*E(b,a,b,d,b,d)-3*E(e,a,b,d,b
,d)-4*E(b,b,c,e,c,e)-3/4*E(f,f,a,a,a,f)-E(b,d,c,c,c,e)-3/4*E(e,e,a,a,a,f)-1/16*
E(d,c,d,d,d,d)+1/4*E(b,a,e,e,e,e)-1/8*E(f,a,e,e,e,e)+3/16*E(f,b,f,f,f,f)-1/2*E(
a,b,d,d,d,d)-1/2*E(c,b,d,d,d,d)+3/16*E(f,b,d,d,d,d)-1/16*E(d,c,e,e,e,e)-1/8*E(f
,a,f,f,f,f), E(c,d,b,d,b,d) = -E(a,c,e,c,e,e)-1/2*E(c,d,d,b,d,d)-E(e,a,f,a,f,f)
-1/4*E(a,f,f,a,f,f)+7/4*E(a,e,c,c,e,e)+1/4*E(a,f,a,a,f,f)-3/4*E(a,f,b,b,d,d)-1/
4*E(a,e,a,a,f,f)-3*E(a,b,d,b,d,d)-E(a,e,c,e,c,e)+1/4*E(f,f,a,f,a,f)-2*E(a,f,b,d
,b,d)-3/4*E(e,e,a,f,a,f)-4*E(b,a,b,d,b,d)-3*E(e,a,b,d,b,d)+4*E(b,b,c,e,c,e)-1/4
*E(f,f,a,a,a,f)-E(b,d,c,c,c,e)-1/4*E(e,e,a,a,a,f)-1/16*E(d,c,d,d,d,d)+1/4*E(b,a
,e,e,e,e)+1/16*E(f,b,f,f,f,f)-1/2*E(a,b,d,d,d,d)+1/16*E(f,b,d,d,d,d)-1/16*E(d,c
,e,e,e,e), E(c,d,c,e,c,e) = E(e,a,b,d,b,d)+E(d,c,c,e,c,e)+1/16*E(f,b,d,d,d,d)+1
/16*E(f,b,f,f,f,f)-1/16*E(f,a,f,f,f,f)-1/16*E(f,a,e,e,e,e)-E(a,e,c,e,c,e)+E(a,f
,b,d,b,d)-E(e,c,c,e,c,e)+E(a,b,d,b,d,d)-1/4*E(c,b,d,d,d,d)+1/4*E(c,d,d,b,d,d)+E
(c,e,c,e,c,e)+E(b,d,c,e,c,e), E(c,d,d,d,d,d) = 16*E(e,a,b,d,b,d)+12*E(e,a,f,a,f
,f)+E(e,a,f,f,f,f)+E(d,c,d,d,d,d)+4*E(a,e,a,a,f,f)-E(f,b,d,d,d,d)-E(f,b,f,f,f,f
)+4*E(f,f,a,a,a,f)-4*E(f,f,a,f,a,f)-E(e,c,d,d,d,d)+4*E(e,e,a,a,a,f)+8*E(e,e,a,f
,a,f)+E(f,a,e,e,e,e)+4*E(a,e,c,c,e,e)+16*E(a,e,c,e,c,e)-4*E(a,f,a,a,f,f)-4*E(a,
f,b,b,d,d)-16*E(a,f,b,d,b,d)+4*E(a,f,f,a,f,f)+E(a,f,f,f,f,f)-16*E(a,b,d,b,d,d)-\
16*E(a,c,e,c,e,e), E(c,e,a,a,a,f) = -E(a,e,c,e,c,e)-E(a,f,b,b,d,d)+E(a,f,b,d,b,
d)+4*E(b,a,b,d,b,d)+4*E(b,b,c,e,c,e), E(c,e,a,a,f,f) = -1/2*E(e,a,f,a,f,f)-1/2*
E(a,e,a,a,f,f)+1/8*E(f,b,d,d,d,d)+1/8*E(f,b,f,f,f,f)-1/2*E(f,f,a,a,a,f)-1/8*E(f
,a,f,f,f,f)-1/2*E(e,e,a,a,a,f)-1/2*E(e,e,a,f,a,f)-1/8*E(f,a,e,e,e,e)-5/2*E(a,e,
c,c,e,e)+E(a,e,c,e,c,e)+1/2*E(a,f,a,a,f,f)+5/2*E(a,f,b,b,d,d)+2*E(a,f,b,d,b,d)-\
4*E(b,a,b,d,b,d)-8*E(b,b,c,e,c,e)+2*E(a,b,d,b,d,d)-1/2*E(c,b,d,d,d,d)+1/2*E(c,d
,d,b,d,d)+E(b,d,c,e,c,e), E(c,e,a,f,a,f) = E(a,c,e,c,e,e)-3/2*E(e,a,f,a,f,f)-1/
4*E(a,f,f,a,f,f)-3/4*E(a,e,c,c,e,e)+3/4*E(a,f,a,a,f,f)+7/4*E(a,f,b,b,d,d)-3/4*E
(a,e,a,a,f,f)+3*E(a,b,d,b,d,d)-E(a,e,c,e,c,e)+1/4*E(f,f,a,f,a,f)+2*E(a,f,b,d,b,
d)+E(b,d,c,e,c,e)-5/4*E(e,e,a,f,a,f)-8*E(b,a,b,d,b,d)-3*E(e,a,b,d,b,d)-4*E(b,b,
c,e,c,e)-3/4*E(f,f,a,a,a,f)-3/4*E(e,e,a,a,a,f)-1/16*E(d,c,d,d,d,d)+1/4*E(b,a,e,
e,e,e)-1/8*E(f,a,e,e,e,e)+3/16*E(f,b,f,f,f,f)-1/2*E(c,b,d,d,d,d)+3/16*E(f,b,d,d
,d,d)-1/16*E(d,c,e,e,e,e)-1/8*E(f,a,f,f,f,f)+1/16*E(a,e,e,e,e,e)-1/16*E(a,f,f,f
,f,f), E(c,e,c,c,e,e) = -2*E(e,a,b,d,b,d)-1/2*E(e,a,f,a,f,f)-E(d,c,e,c,c,e)-1/2
*E(a,e,a,a,f,f)-1/2*E(f,f,a,a,a,f)+E(e,c,e,c,c,e)-1/2*E(e,e,a,a,a,f)-1/2*E(e,e,
a,f,a,f)-1/2*E(a,e,c,c,e,e)+E(a,e,c,e,c,e)+1/2*E(a,f,a,a,f,f)+1/2*E(a,f,b,b,d,d
)-4*E(b,a,b,d,b,d)-E(b,d,c,e,c,e), E(c,e,e,c,e,e) = E(d,d,c,e,c,e)+12*E(e,a,b,d
,b,d)+2*E(e,a,f,a,f,f)+2*E(a,e,a,a,f,f)+2*E(f,f,a,a,a,f)-1/4*E(f,a,f,f,f,f)+1/4
*E(e,c,d,d,d,d)+2*E(e,e,a,a,a,f)+2*E(e,e,a,f,a,f)+E(e,e,c,e,c,e)+1/4*E(e,e,e,c,
e,e)-1/4*E(f,a,e,e,e,e)+6*E(a,e,c,c,e,e)-12*E(a,e,c,e,c,e)-2*E(a,f,a,a,f,f)-6*E
(a,f,b,b,d,d)+8*E(a,f,b,d,b,d)+16*E(b,b,c,e,c,e)+12*E(a,b,d,b,d,d)+E(a,b,d,d,d,
d)+8*E(a,c,e,c,e,e)+4*E(b,d,c,e,c,e), E(c,e,e,e,e,e) = -32*E(e,a,b,d,b,d)-4*E(e
,a,f,a,f,f)+E(e,a,f,f,f,f)-E(d,c,e,e,e,e)-E(e,c,d,d,d,d)-4*E(e,e,a,f,a,f)+E(f,a
,e,e,e,e)+E(a,e,e,e,e,e)+4*E(b,a,e,e,e,e), E(c,f,a,a,a,f) = 0, E(c,f,a,a,f,f) =
0, E(c,f,a,f,a,f) = 0, E(c,f,b,b,b,d) = 0, E(c,f,b,b,d,d) = 0, E(c,f,b,d,b,d) =
0, E(c,f,f,a,f,f) = 0, E(c,f,f,f,f,f) = 0, E(d,a,a,a,a,f) = 0, E(d,a,a,f,a,f) =
0, E(d,a,b,d,b,d) = 0, E(d,a,e,e,e,e) = 0, E(d,a,f,a,a,f) = 0, E(d,a,f,a,f,f) =
0, E(d,a,f,f,f,f) = 0, E(d,b,b,b,b,d) = E(f,b,b,b,b,d)-4*E(b,a,b,d,b,d)+4*E(b,b
,c,e,c,e)+E(b,d,b,b,b,d)-E(b,d,c,c,c,e)-E(b,f,b,b,b,d), E(d,b,b,d,b,d) = -1/2*E
(a,c,e,c,e,e)+1/4*E(c,d,d,b,d,d)+1/2*E(e,a,f,a,f,f)+1/8*E(a,f,f,a,f,f)-3/8*E(a,
e,c,c,e,e)-1/8*E(a,f,a,a,f,f)+3/8*E(a,f,b,b,d,d)+1/8*E(a,e,a,a,f,f)-1/2*E(a,b,d
,b,d,d)+E(a,e,c,e,c,e)-1/2*E(b,f,a,f,a,f)-1/8*E(f,f,a,f,a,f)+1/2*E(b,d,c,e,c,e)
+3/8*E(e,e,a,f,a,f)+5/2*E(e,a,b,d,b,d)-4*E(b,b,c,e,c,e)+1/8*E(f,f,a,a,a,f)+E(b,
d,c,c,c,e)+1/8*E(e,e,a,a,a,f)+1/32*E(d,c,d,d,d,d)-1/8*E(b,a,e,e,e,e)-1/32*E(f,b
,f,f,f,f)-1/32*E(f,b,d,d,d,d)+1/32*E(d,c,e,e,e,e)-1/32*E(a,e,e,e,e,e)+1/32*E(a,
f,f,f,f,f)+E(b,d,b,d,b,d)-E(b,f,b,d,b,d)+E(f,b,b,d,b,d), E(d,b,c,e,c,e) = 1/4*E
(e,a,f,a,f,f)+1/2*E(a,e,a,a,f,f)-1/16*E(f,b,d,d,d,d)-1/16*E(f,b,f,f,f,f)+1/2*E(
f,f,a,a,a,f)+1/16*E(f,a,f,f,f,f)+1/2*E(e,e,a,a,a,f)+1/4*E(e,e,a,f,a,f)+1/16*E(f
,a,e,e,e,e)+3/2*E(a,e,c,c,e,e)-E(a,e,c,e,c,e)-1/2*E(a,f,a,a,f,f)-3/2*E(a,f,b,b,
d,d)-E(a,f,b,d,b,d)+4*E(b,a,b,d,b,d)+4*E(b,b,c,e,c,e)-E(a,b,d,b,d,d)+1/4*E(c,b,
d,d,d,d)-1/4*E(c,d,d,b,d,d), E(d,b,d,b,b,d) = -E(a,c,e,c,e,e)+1/2*E(c,d,d,b,d,d
)+E(e,a,f,a,f,f)+1/4*E(a,f,f,a,f,f)-3/4*E(a,e,c,c,e,e)-1/4*E(a,f,a,a,f,f)+3/4*E
(a,f,b,b,d,d)+1/4*E(a,e,a,a,f,f)-E(a,b,d,b,d,d)+2*E(a,e,c,e,c,e)-1/4*E(f,f,a,f,
a,f)+3/4*E(e,e,a,f,a,f)+4*E(b,a,b,d,b,d)+5*E(e,a,b,d,b,d)-4*E(b,b,c,e,c,e)+1/4*
E(f,f,a,a,a,f)+E(b,d,c,c,c,e)+1/4*E(e,e,a,a,a,f)+1/16*E(d,c,d,d,d,d)-1/4*E(b,a,
e,e,e,e)-1/16*E(f,b,f,f,f,f)-1/16*E(f,b,d,d,d,d)+1/16*E(d,c,e,e,e,e)-1/16*E(a,e
,e,e,e,e)+1/16*E(a,f,f,f,f,f)+E(b,d,b,b,d,d)+E(f,b,d,b,b,d), E(d,b,d,b,d,d) = -\
2*E(a,c,e,c,e,e)-E(c,d,d,b,d,d)+1/4*E(e,e,e,c,e,e)+1/2*E(a,f,f,a,f,f)+1/2*E(a,e
,c,c,e,e)+3/2*E(a,f,a,a,f,f)-1/2*E(a,f,b,b,d,d)-3/2*E(a,e,a,a,f,f)-2*E(a,b,d,b,
d,d)+2*E(b,f,a,f,a,f)-1/2*E(f,f,a,f,a,f)-4*E(a,f,b,d,b,d)-2*E(b,d,c,e,c,e)-1/2*
E(e,e,a,f,a,f)+16*E(b,a,b,d,b,d)-6*E(e,a,b,d,b,d)+16*E(b,b,c,e,c,e)-3/2*E(f,f,a
,a,a,f)-3/2*E(e,e,a,a,a,f)-1/8*E(d,c,d,d,d,d)+1/4*E(e,c,d,d,d,d)-1/2*E(b,a,e,e,
e,e)-1/4*E(f,a,e,e,e,e)+1/8*E(f,b,f,f,f,f)+E(c,b,d,d,d,d)+1/8*E(f,b,d,d,d,d)-1/
8*E(d,c,e,e,e,e)-1/4*E(f,a,f,f,f,f)-1/8*E(a,e,e,e,e,e)+1/8*E(a,f,f,f,f,f)+E(b,d
,d,b,d,d)-E(f,f,b,d,b,d), E(d,b,f,f,f,f) = 16*E(a,c,e,c,e,e)-4*E(c,d,d,b,d,d)-4
*E(e,a,f,a,f,f)-4*E(a,f,f,a,f,f)+4*E(a,e,c,c,e,e)-4*E(a,f,a,a,f,f)-4*E(a,f,b,b,
d,d)+4*E(a,e,a,a,f,f)+32*E(a,b,d,b,d,d)-16*E(a,e,c,e,c,e)-16*E(b,f,a,f,a,f)+4*E
(f,f,a,f,a,f)+16*E(a,f,b,d,b,d)+16*E(b,d,c,e,c,e)-64*E(b,a,b,d,b,d)-16*E(e,a,b,
d,b,d)-64*E(b,b,c,e,c,e)+4*E(f,f,a,a,a,f)+4*E(e,e,a,a,a,f)+4*E(b,a,e,e,e,e)+E(f
,a,e,e,e,e)-4*E(c,b,d,d,d,d)+E(f,a,f,f,f,f)+E(a,e,e,e,e,e)-E(a,f,f,f,f,f)-E(d,b
,d,d,d,d), E(d,c,a,f,a,f) = -1/2*E(a,c,e,c,e,e)+1/4*E(e,a,f,a,f,f)+1/8*E(a,f,f,
a,f,f)+5/8*E(a,e,c,c,e,e)-1/8*E(a,f,a,a,f,f)-5/8*E(a,f,b,b,d,d)+1/8*E(a,e,a,a,f
,f)-3/2*E(a,b,d,b,d,d)+1/2*E(b,f,a,f,a,f)-1/8*E(f,f,a,f,a,f)-E(a,f,b,d,b,d)-1/2
*E(b,d,c,e,c,e)+1/8*E(e,e,a,f,a,f)+4*E(b,a,b,d,b,d)+1/2*E(e,a,b,d,b,d)+4*E(b,b,
c,e,c,e)+1/8*E(f,f,a,a,a,f)+1/8*E(e,e,a,a,a,f)+1/32*E(d,c,d,d,d,d)-1/8*E(b,a,e,
e,e,e)-1/32*E(f,b,f,f,f,f)+1/4*E(c,b,d,d,d,d)-1/32*E(f,b,d,d,d,d)+1/32*E(d,c,e,
e,e,e)-1/32*E(a,e,e,e,e,e)+1/32*E(a,f,f,f,f,f), E(d,c,c,c,c,e) = E(a,e,c,e,c,e)
-1/16*E(a,e,e,e,e,e)-2*E(a,f,b,d,b,d)+1/16*E(a,f,f,f,f,f)+E(e,c,c,c,c,e)-4*E(a,
b,d,b,d,d)-1/2*E(a,b,d,d,d,d)-2*E(a,c,e,c,e,e)-E(b,d,c,c,c,e)+E(c,d,c,c,c,e)-E(
c,e,c,c,c,e), E(d,c,e,c,e,e) = -E(d,d,c,e,c,e)-E(e,a,f,a,f,f)-2*E(a,e,a,a,f,f)+
1/4*E(f,b,d,d,d,d)+1/4*E(f,b,f,f,f,f)-2*E(f,f,a,a,a,f)-1/4*E(f,a,f,f,f,f)-2*E(e
,e,a,a,a,f)-E(e,e,a,f,a,f)-1/4*E(f,a,e,e,e,e)-6*E(a,e,c,c,e,e)+4*E(a,e,c,e,c,e)
+2*E(a,f,a,a,f,f)+6*E(a,f,b,b,d,d)+4*E(a,f,b,d,b,d)-16*E(b,a,b,d,b,d)-16*E(b,b,
c,e,c,e)+4*E(a,b,d,b,d,d)-E(c,b,d,d,d,d)+E(c,d,d,b,d,d), E(d,d,b,d,b,d) = -2*E(
a,c,e,c,e,e)-E(c,d,d,b,d,d)+1/4*E(e,e,e,c,e,e)+1/2*E(a,f,f,a,f,f)+1/2*E(a,e,c,c
,e,e)+3/2*E(a,f,a,a,f,f)-1/2*E(a,f,b,b,d,d)-3/2*E(a,e,a,a,f,f)-2*E(a,b,d,b,d,d)
+2*E(b,f,a,f,a,f)-1/2*E(f,f,a,f,a,f)-4*E(a,f,b,d,b,d)-2*E(b,d,c,e,c,e)-1/2*E(e,
e,a,f,a,f)+16*E(b,a,b,d,b,d)-6*E(e,a,b,d,b,d)+16*E(b,b,c,e,c,e)-3/2*E(f,f,a,a,a
,f)-3/2*E(e,e,a,a,a,f)-1/8*E(d,c,d,d,d,d)+1/4*E(e,c,d,d,d,d)-1/2*E(b,a,e,e,e,e)
-1/4*E(f,a,e,e,e,e)+1/8*E(f,b,f,f,f,f)+E(c,b,d,d,d,d)+1/8*E(f,b,d,d,d,d)-1/8*E(
d,c,e,e,e,e)-1/4*E(f,a,f,f,f,f)-1/8*E(a,e,e,e,e,e)+1/8*E(a,f,f,f,f,f)+E(b,d,d,b
,d,d)-E(f,f,b,d,b,d), E(d,d,c,c,c,e) = -E(c,d,c,c,e,e)-E(d,c,e,c,c,e)+E(e,c,e,c
,c,e)-E(e,e,c,c,c,e)+3*E(a,c,e,c,e,e)-1/2*E(c,d,d,b,d,d)+1/2*E(e,a,f,a,f,f)-1/4
*E(a,f,f,a,f,f)+1/4*E(a,e,c,c,e,e)-5/4*E(a,f,a,a,f,f)-9/4*E(a,f,b,b,d,d)+5/4*E(
a,e,a,a,f,f)+5*E(a,b,d,b,d,d)-2*E(a,e,c,e,c,e)-2*E(b,f,a,f,a,f)+1/4*E(f,f,a,f,a
,f)+3*E(a,f,b,d,b,d)+E(b,d,c,e,c,e)+3/4*E(e,e,a,f,a,f)+4*E(b,a,b,d,b,d)+3*E(e,a
,b,d,b,d)-4*E(b,b,c,e,c,e)+5/4*E(f,f,a,a,a,f)+E(b,d,c,c,c,e)+5/4*E(e,e,a,a,a,f)
-1/16*E(d,c,d,d,d,d)+1/4*E(b,a,e,e,e,e)+1/4*E(f,a,e,e,e,e)-3/16*E(f,b,f,f,f,f)+
1/2*E(a,b,d,d,d,d)-3/16*E(f,b,d,d,d,d)-1/16*E(d,c,e,e,e,e)+1/4*E(f,a,f,f,f,f)+1
/8*E(a,e,e,e,e,e)-1/8*E(a,f,f,f,f,f), E(d,d,c,c,e,e) = 2*E(a,c,e,c,e,e)+4*E(c,d
,d,b,d,d)+2*E(e,a,f,a,f,f)-1/4*E(e,e,e,c,e,e)+3/2*E(a,f,f,a,f,f)-33/2*E(a,e,c,c
,e,e)-E(e,e,c,c,e,e)+5/2*E(a,f,a,a,f,f)+25/2*E(a,f,b,b,d,d)-5/2*E(a,e,a,a,f,f)+
10*E(a,b,d,b,d,d)+12*E(a,e,c,e,c,e)-2*E(b,f,a,f,a,f)-3/2*E(f,f,a,f,a,f)+16*E(a,
f,b,d,b,d)+2*E(b,d,c,e,c,e)+1/2*E(e,e,a,f,a,f)-80*E(b,a,b,d,b,d)+18*E(e,a,b,d,b
,d)-48*E(b,b,c,e,c,e)-5/2*E(f,f,a,a,a,f)-8*E(b,d,c,c,c,e)-5/2*E(e,e,a,a,a,f)+5/
8*E(d,c,d,d,d,d)-1/4*E(e,c,d,d,d,d)+3/2*E(b,a,e,e,e,e)-1/2*E(f,a,e,e,e,e)+1/8*E
(f,b,f,f,f,f)-E(a,b,d,d,d,d)-3*E(c,b,d,d,d,d)+1/8*E(f,b,d,d,d,d)+E(c,c,e,e,e,e)
+5/8*E(d,c,e,e,e,e)-1/2*E(f,a,f,f,f,f)-1/8*E(a,e,e,e,e,e)+1/8*E(a,f,f,f,f,f), E
(d,d,d,b,d,d) = E(d,b,d,d,d,d), E(d,e,a,a,a,f) = 0, E(d,e,a,a,f,f) = 0, E(d,e,a
,f,a,f) = 0, E(d,e,c,c,c,e) = 0, E(d,e,c,c,e,e) = 0, E(d,e,c,e,c,e) = 0, E(d,e,
e,c,e,e) = 0, E(d,e,e,e,e,e) = 0, E(d,f,a,a,a,f) = 0, E(d,f,a,a,f,f) = 0, E(d,f
,a,f,a,f) = 0, E(d,f,b,b,b,d) = 0, E(d,f,b,b,d,d) = 0, E(d,f,b,d,b,d) = 0, E(d,
f,f,a,f,f) = 0, E(d,f,f,f,f,f) = 0, E(e,a,a,a,a,f) = E(f,a,a,a,a,f)+E(a,e,c,e,c
,e)-E(a,f,a,a,a,f)+E(a,f,b,b,d,d)-E(a,f,b,d,b,d)+E(a,e,a,a,a,f), E(e,a,a,f,a,f)
= 1/16*E(f,a,e,e,e,e)+1/4*E(a,e,a,a,f,f)+1/4*E(f,f,a,a,a,f)+1/4*E(e,e,a,a,a,f)-\
1/4*E(a,f,a,a,f,f)+1/16*E(f,a,f,f,f,f)+5/4*E(a,e,c,c,e,e)-3*E(a,f,b,d,b,d)+E(a,
e,a,f,a,f)-E(a,f,a,f,a,f)+E(e,a,b,d,b,d)-1/16*E(a,e,e,e,e,e)+1/16*E(a,f,f,f,f,f
)-1/2*E(a,b,d,d,d,d)-1/16*E(f,b,d,d,d,d)-1/16*E(f,b,f,f,f,f)-2*E(a,c,e,c,e,e)+E
(f,a,a,f,a,f)+1/2*E(e,a,f,a,f,f)+1/2*E(e,e,a,f,a,f)+E(a,e,c,e,c,e)-5/4*E(a,f,b,
b,d,d)-4*E(a,b,d,b,d,d), E(e,a,e,e,e,e) = 32*E(e,a,b,d,b,d)+4*E(e,a,f,a,f,f)-E(
e,a,f,f,f,f)+E(e,c,d,d,d,d)+4*E(e,e,a,f,a,f)+E(e,e,e,c,e,e), E(e,a,f,a,a,f) = 2
*E(e,a,b,d,b,d)+E(e,a,f,a,f,f)+1/2*E(a,e,a,a,f,f)-1/8*E(f,b,d,d,d,d)-1/8*E(f,b,
f,f,f,f)+1/2*E(f,f,a,a,a,f)+1/8*E(f,a,f,f,f,f)+1/2*E(e,e,a,a,a,f)+E(e,e,a,f,a,f
)+1/8*E(f,a,e,e,e,e)+E(f,a,f,a,a,f)+1/2*E(a,e,c,c,e,e)-3/2*E(a,f,a,a,f,f)-3/2*E
(a,f,b,b,d,d), E(e,b,b,b,b,d) = 0, E(e,b,b,d,b,d) = 0, E(e,b,c,e,c,e) = 0, E(e,
b,d,b,b,d) = 0, E(e,b,d,b,d,d) = 0, E(e,b,d,d,d,d) = 0, E(e,b,f,f,f,f) = 0, E(e
,c,a,f,a,f) = -1/4*E(e,a,f,a,f,f)-1/4*E(e,e,a,f,a,f), E(e,c,e,c,e,e) = E(e,e,c,
e,c,e), E(e,c,e,e,e,e) = E(e,e,e,c,e,e), E(e,d,b,b,b,d) = 0, E(e,d,b,b,d,d) = 0
, E(e,d,b,d,b,d) = 0, E(e,d,c,c,c,e) = 0, E(e,d,c,c,e,e) = 0, E(e,d,c,e,c,e) =
0, E(e,d,d,b,d,d) = 0, E(e,d,d,d,d,d) = 0, E(e,f,a,a,a,f) = 0, E(e,f,a,a,f,f) =
0, E(e,f,a,f,a,f) = 0, E(e,f,b,b,b,d) = 0, E(e,f,b,b,d,d) = 0, E(e,f,b,d,b,d) =
0, E(e,f,f,a,f,f) = 0, E(e,f,f,f,f,f) = 0, E(f,a,b,d,b,d) = 2*E(e,a,b,d,b,d)+1/
2*E(e,a,f,a,f,f)+1/2*E(a,e,a,a,f,f)-1/16*E(f,b,d,d,d,d)-1/16*E(f,b,f,f,f,f)+1/2
*E(f,f,a,a,a,f)+1/16*E(f,a,f,f,f,f)+1/2*E(e,e,a,a,a,f)+1/2*E(e,e,a,f,a,f)+1/16*
E(f,a,e,e,e,e)+1/2*E(a,e,c,c,e,e)-1/2*E(a,f,a,a,f,f)-1/2*E(a,f,b,b,d,d), E(f,a,
f,a,f,f) = E(f,f,a,f,a,f), E(f,b,c,e,c,e) = E(e,a,b,d,b,d)+1/4*E(e,a,f,a,f,f)+1
/4*E(a,e,a,a,f,f)+1/4*E(f,f,a,a,a,f)+1/4*E(e,e,a,a,a,f)+1/4*E(e,e,a,f,a,f)+1/4*
E(a,e,c,c,e,e)-1/4*E(a,f,a,a,f,f)-1/4*E(a,f,b,b,d,d), E(f,b,d,b,d,d) = -E(f,f,b
,d,b,d)-8*E(e,a,b,d,b,d)-2*E(e,a,f,a,f,f)-2*E(a,e,a,a,f,f)+1/4*E(f,b,d,d,d,d)+1
/4*E(f,b,f,f,f,f)-2*E(f,f,a,a,a,f)-1/4*E(f,a,f,f,f,f)-2*E(e,e,a,a,a,f)-2*E(e,e,
a,f,a,f)-1/4*E(f,a,e,e,e,e)-2*E(a,e,c,c,e,e)+2*E(a,f,a,a,f,f)+2*E(a,f,b,b,d,d),
E(f,c,a,f,a,f) = 0, E(f,c,c,c,c,e) = 0, E(f,c,c,e,c,e) = 0, E(f,c,d,d,d,d) = 0,
E(f,c,e,c,c,e) = 0, E(f,c,e,c,e,e) = 0, E(f,c,e,e,e,e) = 0, E(f,d,b,b,b,d) = 0,
E(f,d,b,b,d,d) = 0, E(f,d,b,d,b,d) = 0, E(f,d,c,c,c,e) = 0, E(f,d,c,c,e,e) = 0,
E(f,d,c,e,c,e) = 0, E(f,d,d,b,d,d) = 0, E(f,d,d,d,d,d) = 0, E(f,e,a,a,a,f) = 0,
E(f,e,a,a,f,f) = 0, E(f,e,a,f,a,f) = 0, E(f,e,c,c,c,e) = 0, E(f,e,c,c,e,e) = 0,
E(f,e,c,e,c,e) = 0, E(f,e,e,c,e,e) = 0, E(f,e,e,e,e,e) = 0, E(f,f,a,a,f,f) = 1/
2*E(f,a,e,e,e,e)+5*E(a,e,a,a,f,f)+5*E(f,f,a,a,a,f)+5*E(e,e,a,a,a,f)-5*E(a,f,a,a
,f,f)+1/4*E(e,e,e,c,e,e)+1/2*E(f,a,f,f,f,f)+13*E(a,e,c,c,e,e)-24*E(a,f,b,d,b,d)
+24*E(e,a,b,d,b,d)+1/4*E(e,c,d,d,d,d)-1/4*E(a,e,e,e,e,e)+1/4*E(a,f,f,f,f,f)-E(a
,b,d,d,d,d)-3/4*E(f,b,d,d,d,d)-3/4*E(f,b,f,f,f,f)-4*E(a,c,e,c,e,e)+E(a,a,f,f,f,
f)-E(e,e,a,a,f,f)+8*E(e,a,f,a,f,f)+8*E(e,e,a,f,a,f)+4*E(a,e,c,e,c,e)-5*E(a,f,b,
b,d,d)-20*E(a,b,d,b,d,d), E(f,f,b,b,b,d) = -2*E(a,c,e,c,e,e)+2*E(e,a,f,a,f,f)+1
/2*E(a,f,f,a,f,f)+7/2*E(a,e,c,c,e,e)-3/2*E(a,f,a,a,f,f)-7/2*E(a,f,b,b,d,d)+3/2*
E(a,e,a,a,f,f)-6*E(a,b,d,b,d,d)+E(b,f,a,f,a,f)-1/2*E(f,f,a,f,a,f)-4*E(a,f,b,d,b
,d)-2*E(b,d,c,e,c,e)+3/2*E(e,e,a,f,a,f)+20*E(b,a,b,d,b,d)+6*E(e,a,b,d,b,d)+16*E
(b,b,c,e,c,e)+3/2*E(f,f,a,a,a,f)+E(b,d,c,c,c,e)+3/2*E(e,e,a,a,a,f)+1/8*E(d,c,d,
d,d,d)-1/2*E(b,a,e,e,e,e)+1/4*E(f,a,e,e,e,e)-3/8*E(f,b,f,f,f,f)+E(c,b,d,d,d,d)-\
3/8*E(f,b,d,d,d,d)+1/8*E(d,c,e,e,e,e)+1/4*E(f,a,f,f,f,f)-1/8*E(a,e,e,e,e,e)+1/8
*E(a,f,f,f,f,f)-E(b,f,b,b,d,d)+E(b,d,b,b,d,d)-E(d,d,b,b,b,d), E(f,f,b,b,d,d) =
-E(d,d,b,b,d,d)-E(b,b,f,f,f,f)-6*E(a,c,e,c,e,e)-3*E(c,d,d,b,d,d)+1/2*E(a,f,f,a,
f,f)+23/2*E(a,e,c,c,e,e)-3/2*E(a,f,a,a,f,f)-23/2*E(a,f,b,b,d,d)+3/2*E(a,e,a,a,f
,f)-22*E(a,b,d,b,d,d)-4*E(a,e,c,e,c,e)+10*E(b,f,a,f,a,f)-1/2*E(f,f,a,f,a,f)-20*
E(a,f,b,d,b,d)-14*E(b,d,c,e,c,e)-1/2*E(e,e,a,f,a,f)+144*E(b,a,b,d,b,d)-18*E(e,a
,b,d,b,d)+80*E(b,b,c,e,c,e)+3/2*E(f,f,a,a,a,f)+8*E(b,d,c,c,c,e)+3/2*E(e,e,a,a,a
,f)-1/8*E(d,c,d,d,d,d)-7/2*E(b,a,e,e,e,e)+1/2*E(f,a,e,e,e,e)-3/8*E(f,b,f,f,f,f)
+2*E(a,b,d,d,d,d)+6*E(c,b,d,d,d,d)-3/8*E(f,b,d,d,d,d)-1/8*E(d,c,e,e,e,e)+1/2*E(
f,a,f,f,f,f)-1/8*E(a,e,e,e,e,e)+1/8*E(a,f,f,f,f,f), E(f,f,f,a,f,f) = E(f,a,f,f,
f,f)]:
#
# so we only need to specify 85 independent hextuple final entries:
#
hexindep85 := [ E(a,a,a,a,a,f), E(a,a,a,f,a,f), E(a,a,f,a,a,f),
E(a,a,f,f,f,f), E(a,b,d,b,d,d), E(a,b,d,d,d,d), E(a,c,e,c,e,e),
E(a,e,a,a,a,f), E(a,e,a,a,f,f), E(a,e,a,f,a,f), E(a,e,c,c,e,e),
E(a,e,c,e,c,e), E(a,e,e,e,e,e), E(a,f,a,a,a,f), E(a,f,a,a,f,f),
E(a,f,a,f,a,f), E(a,f,b,b,d,d), E(a,f,b,d,b,d), E(a,f,f,a,f,f),
E(a,f,f,f,f,f), E(b,a,b,d,b,d), E(b,a,e,e,e,e), E(b,b,b,b,b,d),
E(b,b,b,d,b,d), E(b,b,c,e,c,e), E(b,b,d,b,b,d), E(b,b,f,f,f,f),
E(b,d,b,b,b,d), E(b,d,b,b,d,d), E(b,d,b,d,b,d), E(b,d,c,c,c,e),
E(b,d,c,e,c,e), E(b,d,d,b,d,d), E(b,f,a,f,a,f), E(b,f,b,b,b,d),
E(b,f,b,b,d,d), E(b,f,b,d,b,d), E(c,b,d,d,d,d), E(c,c,c,c,c,e),
E(c,c,c,e,c,e), E(c,c,e,c,c,e), E(c,c,e,e,e,e), E(c,d,c,c,c,e),
E(c,d,c,c,e,e), E(c,d,d,b,d,d), E(c,e,c,c,c,e), E(c,e,c,e,c,e),
E(d,b,d,d,d,d), E(d,c,c,e,c,e), E(d,c,d,d,d,d), E(d,c,e,c,c,e),
E(d,c,e,e,e,e), E(d,d,b,b,b,d), E(d,d,b,b,d,d), E(d,d,c,e,c,e),
E(d,d,d,d,d,d), E(e,a,b,d,b,d), E(e,a,f,a,f,f), E(e,a,f,f,f,f),
E(e,c,c,c,c,e), E(e,c,c,e,c,e), E(e,c,d,d,d,d), E(e,c,e,c,c,e),
E(e,e,a,a,a,f), E(e,e,a,a,f,f), E(e,e,a,f,a,f), E(e,e,c,c,c,e),
E(e,e,c,c,e,e), E(e,e,c,e,c,e), E(e,e,e,c,e,e), E(e,e,e,e,e,e),
E(f,a,a,a,a,f), E(f,a,a,f,a,f), E(f,a,e,e,e,e), E(f,a,f,a,a,f),
E(f,a,f,f,f,f), E(f,b,b,b,b,d), E(f,b,b,d,b,d), E(f,b,d,b,b,d),
E(f,b,d,d,d,d), E(f,b,f,f,f,f), E(f,f,a,a,a,f), E(f,f,a,f,a,f),
E(f,f,b,d,b,d), E(f,f,f,f,f,f) ] :
#
#######################################################
# Heptuples #
#############
# Naively there are 6 * 85 = 510 heptuple final entries,
# but we have the 355 relations,
#
heptrels355 := [
E(a,a,a,f,f,f,f) = 31/8*E(b,f,b,d,d,d,d)+11/2*E(d,b,d,b,d,b,d)-\
11/2*E(b,b,d,d,b,d,d)-211/12*E(d,b,d,c,c,c,e)+13/8*E(d,b,d,d,b,d,d)-41*E(b,b,f,
a,f,a,f)+1/2*E(d,b,f,b,b,b,d)-1/2*E(b,b,f,b,b,d,d)+127/6*E(d,b,f,b,b,d,d)-11/2*
E(d,b,f,b,d,b,d)+15/4*E(b,c,b,d,d,d,d)-235/24*E(d,c,b,d,d,d,d)-5131*E(b,c,c,e,c
,c,e)-423/2*E(b,c,c,e,e,e,e)-61/8*E(d,c,d,d,b,d,d)-13/8*E(b,d,b,d,d,d,d)+105/16
*E(c,d,b,d,d,d,d)-3/32*E(d,d,b,d,d,d,d)+89/16*E(b,d,c,d,d,d,d)-545/192*E(d,d,c,
d,d,d,d)-515/192*E(d,d,c,e,e,e,e)+29/2*E(c,d,d,b,b,b,d)+127/6*E(d,d,d,b,b,b,d)+
11/4*E(b,d,d,b,b,d,d)+9*E(c,d,d,b,b,d,d)-73/24*E(d,d,d,b,b,d,d)-3/2*E(d,d,d,c,e
,c,e)+1/2*E(b,d,d,d,d,d,d)+49/64*E(c,d,d,d,d,d,d)-57*E(c,e,a,b,d,b,d)+3/2*E(c,e
,c,d,d,d,d)-121/4*E(c,e,e,a,a,a,f)-251*E(c,a,a,f,a,a,f)-727/4*E(b,a,a,f,f,f,f)+
15/2*E(c,a,a,f,f,f,f)+3531/2*E(b,a,e,a,a,a,f)+394*E(b,a,e,a,a,f,f)-31/2*E(c,a,e
,a,a,f,f)-157/2*E(c,a,e,a,f,a,f)+14*E(b,a,e,e,e,e,e)+613/16*E(c,a,e,e,e,e,e)+
104*E(c,a,f,a,f,a,f)-5/8*E(b,a,f,f,f,f,f)+27/8*E(c,a,f,f,f,f,f)-5554*E(b,b,a,b,
d,b,d)-248*E(c,b,a,b,d,b,d)-361/3*E(d,b,a,b,d,b,d)+255*E(b,b,a,e,e,e,e)+1001/4*
E(c,b,a,e,e,e,e)+79/16*E(d,b,a,e,e,e,e)+2178*E(c,b,b,b,d,b,d)+3412*E(b,b,b,c,e,
c,e)+1266*E(c,b,b,c,e,c,e)-559/3*E(d,b,b,c,e,c,e)+89/2*E(c,b,b,f,f,f,f)-73/24*E
(d,b,b,f,f,f,f)-1/2*E(d,b,d,b,b,b,d)+1/2*E(b,b,d,b,b,d,d)-287/12*E(d,b,d,b,b,d,
d)-9/32*E(f,f,b,d,d,d,d)-3/4*E(a,f,b,f,f,f,f)+31/8*E(b,f,b,f,f,f,f)-3/16*E(f,f,
b,f,f,f,f)+25/4*E(a,f,f,b,d,b,d)-13/8*E(f,f,f,b,d,b,d)+13/32*E(b,f,f,f,f,f,f)+3
/2*E(e,e,e,c,e,c,e)+5/32*E(e,e,e,e,c,e,e)+39/64*E(c,e,e,e,e,e,e)-209*E(b,f,a,a,
f,a,f)-9/4*E(b,f,a,f,f,f,f)-1/2*E(f,f,b,b,b,b,d)-28*E(a,f,b,b,d,b,d)+11/2*E(f,f
,b,b,d,b,d)-11/4*E(f,f,b,d,b,b,d)-5/16*E(a,f,b,d,d,d,d)-E(e,e,e,a,a,a,f)+E(f,f,
f,a,a,a,f), E(a,a,b,d,b,d,d) = 3*E(c,a,a,f,a,a,f)+1/2*E(c,a,a,f,f,f,f)+1/2*E(c,
a,e,a,a,f,f)-1/2*E(c,a,e,a,f,a,f)+1/32*E(b,a,e,e,e,e,e)-1/32*E(b,a,f,f,f,f,f)-8
*E(b,b,a,b,d,b,d)+1/4*E(b,b,a,e,e,e,e)+2*E(b,b,b,c,e,c,e)-8*E(b,c,c,e,c,c,e)-1/
4*E(b,c,c,e,e,e,e)+5/2*E(b,a,e,a,a,a,f)+E(b,a,e,a,a,f,f)+1/16*E(c,a,e,e,e,e,e)+
1/2*E(c,a,f,a,f,a,f)-1/16*E(c,a,f,f,f,f,f)+4*E(c,b,a,b,d,b,d)+1/4*E(c,b,a,e,e,e
,e)+6*E(c,b,b,c,e,c,e)-1/4*E(c,b,b,f,f,f,f), E(a,a,b,d,d,d,d) = -8*E(c,a,a,f,a,
a,f)-E(c,a,a,f,f,f,f)+4*E(c,a,e,a,f,a,f)-1/8*E(b,a,e,e,e,e,e)+1/8*E(b,a,f,f,f,f
,f)+48*E(b,b,a,b,d,b,d)-2*E(b,b,a,e,e,e,e)-8*E(b,b,b,c,e,c,e)+32*E(b,c,c,e,c,c,
e)+2*E(b,c,c,e,e,e,e)-10*E(b,a,e,a,a,a,f)-4*E(b,a,e,a,a,f,f)-3/8*E(c,a,e,e,e,e,
e)-4*E(c,a,f,a,f,a,f)-2*E(c,b,a,e,e,e,e)-24*E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e)
-E(c,b,b,f,f,f,f), E(a,a,c,e,c,e,e) = E(c,a,a,f,a,a,f)-1/2*E(c,a,e,a,a,f,f)-1/2
*E(c,a,e,a,f,a,f)-4*E(b,b,a,b,d,b,d)+1/4*E(b,b,a,e,e,e,e)-2*E(b,c,c,e,c,c,e)-1/
4*E(b,c,c,e,e,e,e)-1/4*E(b,a,a,f,f,f,f)+1/32*E(c,a,e,e,e,e,e)+1/2*E(c,a,f,a,f,a
,f)-4*E(c,b,a,b,d,b,d)+1/4*E(c,b,a,e,e,e,e)+2*E(c,b,b,b,d,b,d), E(a,a,e,a,a,a,f
) = -18*E(c,a,a,f,a,a,f)-3/2*E(c,a,a,f,f,f,f)+E(a,a,f,a,a,a,f)+E(e,a,a,a,a,a,f)
+12*E(b,b,a,b,d,b,d)+12*E(b,b,b,c,e,c,e)+3*E(b,a,e,a,a,a,f)+3/16*E(c,a,f,f,f,f,
f)+12*E(c,b,b,b,d,b,d)-24*E(c,b,b,c,e,c,e)+3/2*E(c,b,b,f,f,f,f)-E(f,a,a,a,a,a,f
), E(a,a,e,a,a,f,f) = 1/2*E(b,f,b,d,d,d,d)+E(d,b,d,b,d,b,d)-E(b,b,d,d,b,d,d)-11
/6*E(d,b,d,c,c,c,e)+1/4*E(d,b,d,d,b,d,d)-6*E(b,b,f,a,f,a,f)-4/3*E(d,b,f,b,b,d,d
)-E(d,b,f,b,d,b,d)-3/2*E(b,c,b,d,d,d,d)-5/12*E(d,c,b,d,d,d,d)-670*E(b,c,c,e,c,c
,e)-27*E(b,c,c,e,e,e,e)+3/4*E(d,c,d,d,b,d,d)-1/4*E(b,d,b,d,d,d,d)+3/8*E(c,d,b,d
,d,d,d)+E(b,d,c,d,d,d,d)+17/96*E(d,d,c,d,d,d,d)+17/96*E(d,d,c,e,e,e,e)+1/2*E(c,
d,d,b,b,b,d)-4/3*E(d,d,d,b,b,b,d)+1/2*E(b,d,d,b,b,d,d)+1/12*E(d,d,d,b,b,d,d)+3/
32*E(b,d,d,d,d,d,d)+1/32*E(c,d,d,d,d,d,d)-1/2*E(c,e,e,a,a,a,f)-10*E(c,a,a,f,a,a
,f)-25*E(b,a,a,f,f,f,f)+E(c,a,a,f,f,f,f)+232*E(b,a,e,a,a,a,f)+52*E(b,a,e,a,a,f,
f)+4*E(c,a,e,a,a,f,f)-8*E(c,a,e,a,f,a,f)+25/16*E(b,a,e,e,e,e,e)+65/16*E(c,a,e,e
,e,e,e)+8*E(c,a,f,a,f,a,f)-1/16*E(b,a,f,f,f,f,f)+1/4*E(c,a,f,f,f,f,f)-708*E(b,b
,a,b,d,b,d)+20*E(c,b,a,b,d,b,d)-34/3*E(d,b,a,b,d,b,d)+63/2*E(b,b,a,e,e,e,e)+28*
E(c,b,a,e,e,e,e)+3/8*E(d,b,a,e,e,e,e)+244*E(c,b,b,b,d,b,d)+444*E(b,b,b,c,e,c,e)
+176*E(c,b,b,c,e,c,e)+26/3*E(d,b,b,c,e,c,e)+4*E(c,b,b,f,f,f,f)+1/12*E(d,b,b,f,f
,f,f)+5/6*E(d,b,d,b,b,d,d)-1/16*E(f,f,b,d,d,d,d)+1/2*E(b,f,b,f,f,f,f)-1/16*E(f,
f,b,f,f,f,f)+1/2*E(a,f,f,b,d,b,d)-1/4*E(f,f,f,b,d,b,d)+3/32*E(b,f,f,f,f,f,f)+1/
32*E(c,e,e,e,e,e,e)-30*E(b,f,a,a,f,a,f)-3/8*E(b,f,a,f,f,f,f)-2*E(a,f,b,b,d,b,d)
+E(f,f,b,b,d,b,d)-1/2*E(f,f,b,d,b,b,d)+1/8*E(a,f,b,d,d,d,d)-E(a,e,e,a,a,a,f)-E(
a,f,f,a,a,a,f)+E(a,a,f,a,a,f,f), E(a,a,e,a,f,a,f) = 9/128*E(b,f,b,d,d,d,d)-7/32
*E(d,b,d,b,d,b,d)+7/32*E(b,b,d,d,b,d,d)-53/192*E(d,b,d,c,c,c,e)+7/128*E(d,b,d,d
,b,d,d)-3/8*E(b,b,f,a,f,a,f)+1/32*E(d,b,f,b,b,b,d)-1/32*E(b,b,f,b,b,d,d)+221/96
*E(d,b,f,b,b,d,d)+7/32*E(d,b,f,b,d,b,d)+57/64*E(b,c,b,d,d,d,d)-185/384*E(d,c,b,
d,d,d,d)-783/16*E(b,c,c,e,c,c,e)-69/32*E(b,c,c,e,e,e,e)-95/128*E(d,c,d,d,b,d,d)
-7/128*E(b,d,b,d,d,d,d)+67/256*E(c,d,b,d,d,d,d)+7/512*E(d,d,b,d,d,d,d)-21/256*E
(b,d,c,d,d,d,d)-835/3072*E(d,d,c,d,d,d,d)-817/3072*E(d,d,c,e,e,e,e)+27/32*E(c,d
,d,b,b,b,d)+221/96*E(d,d,d,b,b,b,d)-15/64*E(b,d,d,b,b,d,d)+9/16*E(c,d,d,b,b,d,d
)-131/384*E(d,d,d,b,b,d,d)-3/32*E(d,d,d,c,e,c,e)-1/128*E(b,d,d,d,d,d,d)+43/1024
*E(c,d,d,d,d,d,d)-43/16*E(c,e,a,b,d,b,d)+3/32*E(c,e,c,d,d,d,d)-91/64*E(c,e,e,a,
a,a,f)+127/16*E(c,a,a,f,a,a,f)-61/64*E(b,a,a,f,f,f,f)+19/32*E(c,a,a,f,f,f,f)+
511/32*E(b,a,e,a,a,a,f)+37/8*E(b,a,e,a,a,f,f)-29/32*E(c,a,e,a,a,f,f)+169/32*E(c
,a,e,a,f,a,f)+79/256*E(b,a,e,e,e,e,e)+63/128*E(c,a,e,e,e,e,e)-13/4*E(c,a,f,a,f,
a,f)+1/128*E(b,a,f,f,f,f,f)-7/128*E(c,a,f,f,f,f,f)-457/8*E(b,b,a,b,d,b,d)-1/2*E
(c,b,a,b,d,b,d)-119/48*E(d,b,a,b,d,b,d)+107/32*E(b,b,a,e,e,e,e)+209/64*E(c,b,a,
e,e,e,e)+69/256*E(d,b,a,e,e,e,e)+57/8*E(c,b,b,b,d,b,d)+61/2*E(b,b,b,c,e,c,e)+
377/8*E(c,b,b,c,e,c,e)-833/48*E(d,b,b,c,e,c,e)-45/32*E(c,b,b,f,f,f,f)-131/384*E
(d,b,b,f,f,f,f)-1/32*E(d,b,d,b,b,b,d)+1/32*E(b,b,d,b,b,d,d)-397/192*E(d,b,d,b,b
,d,d)+13/512*E(f,f,b,d,d,d,d)-3/64*E(a,f,b,f,f,f,f)+9/128*E(b,f,b,f,f,f,f)+3/
256*E(f,f,b,f,f,f,f)+19/64*E(a,f,f,b,d,b,d)-7/128*E(f,f,f,b,d,b,d)+3/512*E(b,f,
f,f,f,f,f)+3/32*E(e,e,e,c,e,c,e)+3/512*E(e,e,e,e,c,e,e)+37/1024*E(c,e,e,e,e,e,e
)-35/16*E(b,f,a,a,f,a,f)+3/64*E(b,f,a,f,f,f,f)-1/32*E(f,f,b,b,b,b,d)-5/4*E(a,f,
b,b,d,b,d)-7/32*E(f,f,b,b,d,b,d)+15/64*E(f,f,b,d,b,b,d)-31/256*E(a,f,b,d,d,d,d)
+E(a,a,f,a,f,a,f)+E(e,a,a,a,f,a,f)-E(f,a,a,a,f,a,f), E(a,a,e,c,c,e,e) = 19/32*E
(b,f,b,d,d,d,d)+17/24*E(d,b,d,b,d,b,d)-17/24*E(b,b,d,d,b,d,d)-317/144*E(d,b,d,c
,c,c,e)+31/96*E(d,b,d,d,b,d,d)-13/2*E(b,b,f,a,f,a,f)+1/24*E(d,b,f,b,b,b,d)-1/24
*E(b,b,f,b,b,d,d)+125/72*E(d,b,f,b,b,d,d)-17/24*E(d,b,f,b,d,b,d)-5/16*E(b,c,b,d
,d,d,d)-305/288*E(d,c,b,d,d,d,d)-9295/12*E(b,c,c,e,c,c,e)-761/24*E(b,c,c,e,e,e,
e)-23/96*E(d,c,d,d,b,d,d)-31/96*E(b,d,b,d,d,d,d)+139/192*E(c,d,b,d,d,d,d)+7/384
*E(d,d,b,d,d,d,d)+57/64*E(b,d,c,d,d,d,d)-427/2304*E(d,d,c,d,d,d,d)-409/2304*E(d
,d,c,e,e,e,e)+13/8*E(c,d,d,b,b,b,d)+125/72*E(d,d,d,b,b,b,d)+3/16*E(b,d,d,b,b,d,
d)+3/4*E(c,d,d,b,b,d,d)-107/288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)+1/12*E(b,
d,d,d,d,d,d)+67/768*E(c,d,d,d,d,d,d)-35/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d
)-107/48*E(c,e,e,a,a,a,f)-19/4*E(c,a,a,f,a,a,f)-1349/48*E(b,a,a,f,f,f,f)+43/24*
E(c,a,a,f,f,f,f)+2125/8*E(b,a,e,a,a,a,f)+359/6*E(b,a,e,a,a,f,f)+9/8*E(c,a,e,a,a
,f,f)-45/8*E(c,a,e,a,f,a,f)+379/192*E(b,a,e,e,e,e,e)+473/96*E(c,a,e,e,e,e,e)+25
/3*E(c,a,f,a,f,a,f)-5/96*E(b,a,f,f,f,f,f)+17/96*E(c,a,f,f,f,f,f)-1667/2*E(b,b,a
,b,d,b,d)-2*E(c,b,a,b,d,b,d)-527/36*E(d,b,a,b,d,b,d)+907/24*E(b,b,a,e,e,e,e)+
1633/48*E(c,b,a,e,e,e,e)+47/64*E(d,b,a,e,e,e,e)+1601/6*E(c,b,b,b,d,b,d)+514*E(b
,b,b,c,e,c,e)+1465/6*E(c,b,b,c,e,c,e)-473/36*E(d,b,b,c,e,c,e)+17/8*E(c,b,b,f,f,
f,f)-107/288*E(d,b,b,f,f,f,f)-1/24*E(d,b,d,b,b,b,d)+1/24*E(b,b,d,b,b,d,d)-277/
144*E(d,b,d,b,b,d,d)-11/384*E(f,f,b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+19/32*E(b,f,
b,f,f,f,f)-3/64*E(f,f,b,f,f,f,f)+43/48*E(a,f,f,b,d,b,d)-31/96*E(f,f,f,b,d,b,d)+
13/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+1/128*E(e,e,e,e,c,e,e)+61/768*E(c,
e,e,e,e,e,e)-129/4*E(b,f,a,a,f,a,f)-5/16*E(b,f,a,f,f,f,f)-1/24*E(f,f,b,b,b,b,d)
-11/3*E(a,f,b,b,d,b,d)+17/24*E(f,f,b,b,d,b,d)-3/16*E(f,f,b,d,b,b,d)-7/192*E(a,f
,b,d,d,d,d), E(a,a,e,c,e,c,e) = 1/2*E(b,f,b,d,d,d,d)+E(d,b,d,b,d,b,d)-E(b,b,d,d
,b,d,d)-11/6*E(d,b,d,c,c,c,e)+1/4*E(d,b,d,d,b,d,d)-6*E(b,b,f,a,f,a,f)-4/3*E(d,b
,f,b,b,d,d)-E(d,b,f,b,d,b,d)-3/2*E(b,c,b,d,d,d,d)-5/12*E(d,c,b,d,d,d,d)-688*E(b
,c,c,e,c,c,e)-28*E(b,c,c,e,e,e,e)+3/4*E(d,c,d,d,b,d,d)-1/4*E(b,d,b,d,d,d,d)+3/8
*E(c,d,b,d,d,d,d)+E(b,d,c,d,d,d,d)+17/96*E(d,d,c,d,d,d,d)+17/96*E(d,d,c,e,e,e,e
)+1/2*E(c,d,d,b,b,b,d)-4/3*E(d,d,d,b,b,b,d)+1/2*E(b,d,d,b,b,d,d)+1/12*E(d,d,d,b
,b,d,d)+3/32*E(b,d,d,d,d,d,d)+1/32*E(c,d,d,d,d,d,d)-1/2*E(c,e,e,a,a,a,f)-16*E(c
,a,a,f,a,a,f)-26*E(b,a,a,f,f,f,f)+E(c,a,a,f,f,f,f)+237*E(b,a,e,a,a,a,f)+52*E(b,
a,e,a,a,f,f)+2*E(c,a,e,a,a,f,f)-10*E(c,a,e,a,f,a,f)+25/16*E(b,a,e,e,e,e,e)+67/
16*E(c,a,e,e,e,e,e)+10*E(c,a,f,a,f,a,f)-1/16*E(b,a,f,f,f,f,f)+1/4*E(c,a,f,f,f,f
,f)-732*E(b,b,a,b,d,b,d)-4*E(c,b,a,b,d,b,d)-34/3*E(d,b,a,b,d,b,d)+65/2*E(b,b,a,
e,e,e,e)+29*E(c,b,a,e,e,e,e)+3/8*E(d,b,a,e,e,e,e)+252*E(c,b,b,b,d,b,d)+456*E(b,
b,b,c,e,c,e)+168*E(c,b,b,c,e,c,e)+26/3*E(d,b,b,c,e,c,e)+4*E(c,b,b,f,f,f,f)+1/12
*E(d,b,b,f,f,f,f)+5/6*E(d,b,d,b,b,d,d)-1/16*E(f,f,b,d,d,d,d)+1/2*E(b,f,b,f,f,f,
f)-1/16*E(f,f,b,f,f,f,f)+1/2*E(a,f,f,b,d,b,d)-1/4*E(f,f,f,b,d,b,d)+3/32*E(b,f,f
,f,f,f,f)+1/32*E(c,e,e,e,e,e,e)-30*E(b,f,a,a,f,a,f)-3/8*E(b,f,a,f,f,f,f)-2*E(a,
f,b,b,d,b,d)+E(f,f,b,b,d,b,d)-1/2*E(f,f,b,d,b,b,d)+1/8*E(a,f,b,d,d,d,d), E(a,a,
e,e,e,e,e) = -11*E(b,f,b,d,d,d,d)-20/3*E(d,b,d,b,d,b,d)+20/3*E(b,b,d,d,b,d,d)+
370/9*E(d,b,d,c,c,c,e)-19/3*E(d,b,d,d,b,d,d)+112*E(b,b,f,a,f,a,f)-4/3*E(d,b,f,b
,b,b,d)+4/3*E(b,b,f,b,b,d,d)-692/9*E(d,b,f,b,b,d,d)+20/3*E(d,b,f,b,d,b,d)-14*E(
b,c,b,d,d,d,d)+245/9*E(d,c,b,d,d,d,d)+42008/3*E(b,c,c,e,c,c,e)+1724/3*E(b,c,c,e
,e,e,e)+59/3*E(d,c,d,d,b,d,d)+19/3*E(b,d,b,d,d,d,d)-103/6*E(c,d,b,d,d,d,d)-7/12
*E(d,d,b,d,d,d,d)-25/2*E(b,d,c,d,d,d,d)+631/72*E(d,d,c,d,d,d,d)+613/72*E(d,d,c,
e,e,e,e)-44*E(c,d,d,b,b,b,d)-692/9*E(d,d,d,b,b,b,d)+2*E(b,d,d,b,b,d,d)-24*E(c,d
,d,b,b,d,d)+119/9*E(d,d,d,b,b,d,d)+4*E(d,d,d,c,e,c,e)-7/6*E(b,d,d,d,d,d,d)-55/
24*E(c,d,d,d,d,d,d)+280/3*E(c,e,a,b,d,b,d)-4*E(c,e,c,d,d,d,d)+190/3*E(c,e,e,a,a
,a,f)-104*E(c,a,a,f,a,a,f)+1474/3*E(b,a,a,f,f,f,f)-136/3*E(c,a,a,f,f,f,f)-4780*
E(b,a,e,a,a,a,f)-3344/3*E(b,a,e,a,a,f,f)-20*E(c,a,e,a,a,f,f)+36*E(c,a,e,a,f,a,f
)-116/3*E(b,a,e,e,e,e,e)-553/6*E(c,a,e,e,e,e,e)-368/3*E(c,a,f,a,f,a,f)+13/6*E(b
,a,f,f,f,f,f)+1/3*E(c,a,f,f,f,f,f)+15024*E(b,b,a,b,d,b,d)-128*E(c,b,a,b,d,b,d)+
2584/9*E(d,b,a,b,d,b,d)-2080/3*E(b,b,a,e,e,e,e)-1886/3*E(c,b,a,e,e,e,e)-35/2*E(
d,b,a,e,e,e,e)-13616/3*E(c,b,b,b,d,b,d)-9184*E(b,b,b,c,e,c,e)-15280/3*E(c,b,b,c
,e,c,e)+5032/9*E(d,b,b,c,e,c,e)+119/9*E(d,b,b,f,f,f,f)+4/3*E(d,b,d,b,b,b,d)-4/3
*E(b,b,d,b,b,d,d)+674/9*E(d,b,d,b,b,d,d)-1/12*E(f,f,b,d,d,d,d)+E(a,f,b,f,f,f,f)
-11*E(b,f,b,f,f,f,f)+1/2*E(f,f,b,f,f,f,f)-62/3*E(a,f,f,b,d,b,d)+19/3*E(f,f,f,b,
d,b,d)-7/4*E(b,f,f,f,f,f,f)-4*E(e,e,e,c,e,c,e)-1/4*E(e,e,e,e,c,e,e)-49/24*E(c,e
,e,e,e,e,e)+552*E(b,f,a,a,f,a,f)+4*E(b,f,a,f,f,f,f)+4/3*E(f,f,b,b,b,b,d)+256/3*
E(a,f,b,b,d,b,d)-20/3*E(f,f,b,b,d,b,d)-2*E(f,f,b,d,b,b,d)+19/6*E(a,f,b,d,d,d,d)
-E(a,e,a,f,f,f,f)+E(a,f,a,f,f,f,f), E(a,a,f,b,b,d,d) = 3/32*E(b,f,b,d,d,d,d)-7/
24*E(d,b,d,b,d,b,d)+7/24*E(b,b,d,d,b,d,d)-53/144*E(d,b,d,c,c,c,e)+7/96*E(d,b,d,
d,b,d,d)-1/2*E(b,b,f,a,f,a,f)+1/24*E(d,b,f,b,b,b,d)-1/24*E(b,b,f,b,b,d,d)+221/
72*E(d,b,f,b,b,d,d)+7/24*E(d,b,f,b,d,b,d)+19/16*E(b,c,b,d,d,d,d)-185/288*E(d,c,
b,d,d,d,d)-1015/12*E(b,c,c,e,c,c,e)-89/24*E(b,c,c,e,e,e,e)-95/96*E(d,c,d,d,b,d,
d)-7/96*E(b,d,b,d,d,d,d)+67/192*E(c,d,b,d,d,d,d)+7/384*E(d,d,b,d,d,d,d)-7/64*E(
b,d,c,d,d,d,d)-835/2304*E(d,d,c,d,d,d,d)-817/2304*E(d,d,c,e,e,e,e)+9/8*E(c,d,d,
b,b,b,d)+221/72*E(d,d,d,b,b,b,d)-5/16*E(b,d,d,b,b,d,d)+3/4*E(c,d,d,b,b,d,d)-131
/288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)-1/96*E(b,d,d,d,d,d,d)+43/768*E(c,d,d
,d,d,d,d)-35/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-83/48*E(c,e,e,a,a,a,f)+53
/4*E(c,a,a,f,a,a,f)-101/48*E(b,a,a,f,f,f,f)+19/24*E(c,a,a,f,f,f,f)+221/8*E(b,a,
e,a,a,a,f)+47/6*E(b,a,e,a,a,f,f)-7/8*E(c,a,e,a,a,f,f)+35/8*E(c,a,e,a,f,a,f)+79/
192*E(b,a,e,e,e,e,e)+71/96*E(c,a,e,e,e,e,e)-5/3*E(c,a,f,a,f,a,f)+1/96*E(b,a,f,f
,f,f,f)-7/96*E(c,a,f,f,f,f,f)-203/2*E(b,b,a,b,d,b,d)+2*E(c,b,a,b,d,b,d)-119/36*
E(d,b,a,b,d,b,d)+127/24*E(b,b,a,e,e,e,e)+241/48*E(c,b,a,e,e,e,e)+23/64*E(d,b,a,
e,e,e,e)+89/6*E(c,b,b,b,d,b,d)+54*E(b,b,b,c,e,c,e)+457/6*E(c,b,b,c,e,c,e)-785/
36*E(d,b,b,c,e,c,e)-15/8*E(c,b,b,f,f,f,f)-131/288*E(d,b,b,f,f,f,f)-1/24*E(d,b,d
,b,b,b,d)+1/24*E(b,b,d,b,b,d,d)-397/144*E(d,b,d,b,b,d,d)+13/384*E(f,f,b,d,d,d,d
)-1/16*E(a,f,b,f,f,f,f)+3/32*E(b,f,b,f,f,f,f)+1/64*E(f,f,b,f,f,f,f)+19/48*E(a,f
,f,b,d,b,d)-7/96*E(f,f,f,b,d,b,d)+1/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+1
/128*E(e,e,e,e,c,e,e)+37/768*E(c,e,e,e,e,e,e)-9/4*E(b,f,a,a,f,a,f)+1/16*E(b,f,a
,f,f,f,f)-1/24*E(f,f,b,b,b,b,d)-5/3*E(a,f,b,b,d,b,d)-7/24*E(f,f,b,b,d,b,d)+5/16
*E(f,f,b,d,b,b,d)-31/192*E(a,f,b,d,d,d,d), E(a,a,f,b,d,b,d) = 19/32*E(b,f,b,d,d
,d,d)+17/24*E(d,b,d,b,d,b,d)-17/24*E(b,b,d,d,b,d,d)-317/144*E(d,b,d,c,c,c,e)+31
/96*E(d,b,d,d,b,d,d)-13/2*E(b,b,f,a,f,a,f)+1/24*E(d,b,f,b,b,b,d)-1/24*E(b,b,f,b
,b,d,d)+125/72*E(d,b,f,b,b,d,d)-17/24*E(d,b,f,b,d,b,d)-5/16*E(b,c,b,d,d,d,d)-\
305/288*E(d,c,b,d,d,d,d)-9271/12*E(b,c,c,e,c,c,e)-761/24*E(b,c,c,e,e,e,e)-23/96
*E(d,c,d,d,b,d,d)-31/96*E(b,d,b,d,d,d,d)+139/192*E(c,d,b,d,d,d,d)+7/384*E(d,d,b
,d,d,d,d)+57/64*E(b,d,c,d,d,d,d)-427/2304*E(d,d,c,d,d,d,d)-409/2304*E(d,d,c,e,e
,e,e)+13/8*E(c,d,d,b,b,b,d)+125/72*E(d,d,d,b,b,b,d)+3/16*E(b,d,d,b,b,d,d)+3/4*E
(c,d,d,b,b,d,d)-107/288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)+1/12*E(b,d,d,d,d,
d,d)+67/768*E(c,d,d,d,d,d,d)-35/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-107/48
*E(c,e,e,a,a,a,f)-35/4*E(c,a,a,f,a,a,f)-1349/48*E(b,a,a,f,f,f,f)+31/24*E(c,a,a,
f,f,f,f)+2125/8*E(b,a,e,a,a,a,f)+359/6*E(b,a,e,a,a,f,f)+9/8*E(c,a,e,a,a,f,f)-45
/8*E(c,a,e,a,f,a,f)+379/192*E(b,a,e,e,e,e,e)+473/96*E(c,a,e,e,e,e,e)+25/3*E(c,a
,f,a,f,a,f)-5/96*E(b,a,f,f,f,f,f)+23/96*E(c,a,f,f,f,f,f)-1659/2*E(b,b,a,b,d,b,d
)-2*E(c,b,a,b,d,b,d)-527/36*E(d,b,a,b,d,b,d)+907/24*E(b,b,a,e,e,e,e)+1633/48*E(
c,b,a,e,e,e,e)+47/64*E(d,b,a,e,e,e,e)+1625/6*E(c,b,b,b,d,b,d)+514*E(b,b,b,c,e,c
,e)+1417/6*E(c,b,b,c,e,c,e)-473/36*E(d,b,b,c,e,c,e)+21/8*E(c,b,b,f,f,f,f)-107/
288*E(d,b,b,f,f,f,f)-1/24*E(d,b,d,b,b,b,d)+1/24*E(b,b,d,b,b,d,d)-277/144*E(d,b,
d,b,b,d,d)-11/384*E(f,f,b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+19/32*E(b,f,b,f,f,f,f)
-3/64*E(f,f,b,f,f,f,f)+43/48*E(a,f,f,b,d,b,d)-31/96*E(f,f,f,b,d,b,d)+13/128*E(b
,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+1/128*E(e,e,e,e,c,e,e)+61/768*E(c,e,e,e,e,e,
e)-129/4*E(b,f,a,a,f,a,f)-5/16*E(b,f,a,f,f,f,f)-1/24*E(f,f,b,b,b,b,d)-11/3*E(a,
f,b,b,d,b,d)+17/24*E(f,f,b,b,d,b,d)-3/16*E(f,f,b,d,b,b,d)-7/192*E(a,f,b,d,d,d,d
), E(a,a,f,f,a,f,f) = 3/16*E(b,f,b,d,d,d,d)-7/12*E(d,b,d,b,d,b,d)+7/12*E(b,b,d,
d,b,d,d)-53/72*E(d,b,d,c,c,c,e)+7/48*E(d,b,d,d,b,d,d)-E(b,b,f,a,f,a,f)+1/12*E(d
,b,f,b,b,b,d)-1/12*E(b,b,f,b,b,d,d)+221/36*E(d,b,f,b,b,d,d)+7/12*E(d,b,f,b,d,b,
d)+51/8*E(b,c,b,d,d,d,d)-185/144*E(d,c,b,d,d,d,d)-1951/6*E(b,c,c,e,c,c,e)-197/
12*E(b,c,c,e,e,e,e)-95/48*E(d,c,d,d,b,d,d)-7/48*E(b,d,b,d,d,d,d)+67/96*E(c,d,b,
d,d,d,d)+7/192*E(d,d,b,d,d,d,d)-7/32*E(b,d,c,d,d,d,d)-835/1152*E(d,d,c,d,d,d,d)
-817/1152*E(d,d,c,e,e,e,e)+9/4*E(c,d,d,b,b,b,d)+221/36*E(d,d,d,b,b,b,d)-5/8*E(b
,d,d,b,b,d,d)+3/2*E(c,d,d,b,b,d,d)-131/144*E(d,d,d,b,b,d,d)-1/4*E(d,d,d,c,e,c,e
)-1/48*E(b,d,d,d,d,d,d)+43/384*E(c,d,d,d,d,d,d)-35/6*E(c,e,a,b,d,b,d)+1/4*E(c,e
,c,d,d,d,d)-83/24*E(c,e,e,a,a,a,f)-3/2*E(c,a,a,f,a,a,f)-101/24*E(b,a,a,f,f,f,f)
+19/12*E(c,a,a,f,f,f,f)+429/4*E(b,a,e,a,a,a,f)+101/3*E(b,a,e,a,a,f,f)-7/4*E(c,a
,e,a,a,f,f)+27/4*E(c,a,e,a,f,a,f)+211/96*E(b,a,e,e,e,e,e)+143/48*E(c,a,e,e,e,e,
e)+20/3*E(c,a,f,a,f,a,f)-29/48*E(b,a,f,f,f,f,f)-7/48*E(c,a,f,f,f,f,f)-387*E(b,b
,a,b,d,b,d)+4*E(c,b,a,b,d,b,d)-119/18*E(d,b,a,b,d,b,d)+271/12*E(b,b,a,e,e,e,e)+
433/24*E(c,b,a,e,e,e,e)+23/32*E(d,b,a,e,e,e,e)+329/3*E(c,b,b,b,d,b,d)+212*E(b,b
,b,c,e,c,e)+385/3*E(c,b,b,c,e,c,e)-785/18*E(d,b,b,c,e,c,e)+5/4*E(c,b,b,f,f,f,f)
-131/144*E(d,b,b,f,f,f,f)-1/12*E(d,b,d,b,b,b,d)+1/12*E(b,b,d,b,b,d,d)-397/72*E(
d,b,d,b,b,d,d)+13/192*E(f,f,b,d,d,d,d)+1/8*E(a,f,b,f,f,f,f)+3/16*E(b,f,b,f,f,f,
f)+1/32*E(f,f,b,f,f,f,f)+19/24*E(a,f,f,b,d,b,d)-7/48*E(f,f,f,b,d,b,d)+1/64*E(b,
f,f,f,f,f,f)+1/4*E(e,e,e,c,e,c,e)+1/64*E(e,e,e,e,c,e,e)+37/384*E(c,e,e,e,e,e,e)
-9/2*E(b,f,a,a,f,a,f)+1/8*E(b,f,a,f,f,f,f)-1/12*E(f,f,b,b,b,b,d)-22/3*E(a,f,b,b
,d,b,d)-7/12*E(f,f,b,b,d,b,d)+5/8*E(f,f,b,d,b,b,d)-7/96*E(a,f,b,d,d,d,d)+E(a,f,
f,a,f,a,f)+E(a,e,e,a,f,a,f), E(a,a,f,f,f,f,f) = -4*E(c,a,a,f,f,f,f)+1/2*E(b,a,e
,e,e,e,e)+1/2*E(b,a,f,f,f,f,f)-64*E(b,b,a,b,d,b,d)+4*E(b,b,a,e,e,e,e)+32*E(b,b,
b,c,e,c,e)-E(a,e,a,f,f,f,f)+E(a,f,a,f,f,f,f)-E(a,f,b,f,f,f,f)+8*E(b,a,e,a,a,a,f
)+1/2*E(c,a,e,e,e,e,e)+E(c,a,f,f,f,f,f)+4*E(c,b,a,e,e,e,e)+32*E(c,b,b,b,d,b,d)+
32*E(c,b,b,c,e,c,e)+4*E(c,b,b,f,f,f,f), E(a,b,a,b,d,b,d) = -E(b,b,a,b,d,b,d)-E(
c,b,a,b,d,b,d), E(a,b,a,e,e,e,e) = -E(b,b,a,e,e,e,e)-E(c,b,a,e,e,e,e), E(a,b,b,
b,b,b,d) = 0, E(a,b,b,b,d,b,d) = 1/64*E(b,a,e,e,e,e,e)-E(b,b,a,b,d,b,d)+1/8*E(b
,b,a,e,e,e,e)+E(b,b,b,c,e,c,e)-1/2*E(b,c,c,e,c,c,e)+1/4*E(b,a,e,a,a,a,f)+1/64*E
(c,a,e,e,e,e,e)+1/8*E(c,b,a,e,e,e,e)+E(c,b,b,c,e,c,e), E(a,b,b,c,e,c,e) = -E(b,
b,b,c,e,c,e)-E(c,b,b,c,e,c,e), E(a,b,b,d,b,b,d) = 1/32*E(b,a,e,e,e,e,e)-2*E(b,b
,a,b,d,b,d)+1/4*E(b,b,a,e,e,e,e)+2*E(b,b,b,c,e,c,e)-E(b,c,c,e,c,c,e)+1/2*E(b,a,
e,a,a,a,f)+1/32*E(c,a,e,e,e,e,e)+1/4*E(c,b,a,e,e,e,e)+2*E(c,b,b,c,e,c,e), E(a,b
,b,f,f,f,f) = -1/8*E(b,a,e,e,e,e,e)+1/8*E(b,a,f,f,f,f,f)+16*E(b,b,a,b,d,b,d)-E(
b,b,a,e,e,e,e)-8*E(b,b,b,c,e,c,e)-E(b,a,a,f,f,f,f)-2*E(b,a,e,a,a,a,f)-1/8*E(c,a
,e,e,e,e,e)-E(c,b,a,e,e,e,e)-8*E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e)-E(c,b,b,f,f,
f,f), E(a,b,d,b,b,b,d) = 1/16*E(b,a,e,e,e,e,e)-8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e
,e,e,e)+4*E(b,b,b,c,e,c,e)-4*E(b,c,c,e,c,c,e)+2*E(b,a,e,a,a,a,f)+1/16*E(c,a,e,e
,e,e,e)+1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,c,e,c,e), E(a,b,d,b,b,d,d) = -2*E(c,a,a,
f,a,a,f)-E(c,a,e,a,f,a,f)-1/8*E(b,a,e,e,e,e,e)+16*E(b,b,a,b,d,b,d)-E(b,b,a,e,e,
e,e)-8*E(b,b,b,c,e,c,e)-1/2*E(b,c,b,d,d,d,d)+8*E(b,c,c,e,c,c,e)+1/2*E(b,c,c,e,e
,e,e)-2*E(b,a,e,a,a,a,f)-E(b,a,e,a,a,f,f)-1/16*E(c,a,e,e,e,e,e)-1/2*E(c,b,a,e,e
,e,e)-8*E(c,b,b,c,e,c,e), E(a,b,d,b,d,b,d) = 2*E(c,a,a,f,a,a,f)+1/2*E(c,a,a,f,f
,f,f)+E(c,a,e,a,a,f,f)-E(c,a,e,a,f,a,f)-1/8*E(b,a,e,e,e,e,e)+16*E(b,b,a,b,d,b,d
)-E(b,b,a,e,e,e,e)-8*E(b,b,b,c,e,c,e)-1/2*E(b,c,b,d,d,d,d)+6*E(b,c,c,e,c,c,e)+1
/2*E(b,c,c,e,e,e,e)-2*E(b,a,e,a,a,a,f)-1/16*E(c,a,e,e,e,e,e)-1/16*E(c,a,f,f,f,f
,f)+4*E(c,b,a,b,d,b,d)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b,b,b,d,b,d)-1/2*E(c,b,b,f,f,
f,f), E(a,b,d,c,c,c,e) = -1/16*E(b,a,e,e,e,e,e)+8*E(b,b,a,b,d,b,d)-1/2*E(b,b,a,
e,e,e,e)-4*E(b,b,b,c,e,c,e)+2*E(b,c,c,e,c,c,e)-E(b,a,e,a,a,a,f)-1/16*E(c,a,e,e,
e,e,e)+4*E(c,b,a,b,d,b,d)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b,b,c,e,c,e), E(a,b,d,c,e,
c,e) = -2*E(c,a,a,f,a,a,f)-E(c,a,e,a,f,a,f)-8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,
e,e)+4*E(b,b,b,c,e,c,e)-8*E(b,c,c,e,c,c,e)-1/2*E(b,c,c,e,e,e,e)-1/2*E(b,a,a,f,f
,f,f)+2*E(b,a,e,a,a,a,f)+E(b,a,e,a,a,f,f)+1/16*E(c,a,e,e,e,e,e)+E(c,a,f,a,f,a,f
)-8*E(c,b,a,b,d,b,d)+1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,b,d,b,d)-4*E(c,b,b,c,e,c,e)
, E(a,b,d,d,b,d,d) = 4*E(c,a,a,f,a,a,f)-E(c,a,a,f,f,f,f)-2*E(c,a,e,a,a,f,f)+6*E
(c,a,e,a,f,a,f)-1/8*E(b,a,e,e,e,e,e)+1/8*E(b,a,f,f,f,f,f)+16*E(b,b,a,b,d,b,d)-E
(b,b,a,e,e,e,e)-8*E(b,b,b,c,e,c,e)+E(b,c,b,d,d,d,d)+24*E(b,c,c,e,c,c,e)+E(b,c,c
,e,e,e,e)-10*E(b,a,e,a,a,a,f)-4*E(b,a,e,a,a,f,f)-1/2*E(c,a,e,e,e,e,e)-4*E(c,a,f
,a,f,a,f)-2*E(c,b,a,e,e,e,e)-24*E(c,b,b,b,d,b,d)+8*E(c,b,b,c,e,c,e)-E(c,b,b,f,f
,f,f), E(a,b,f,a,f,a,f) = 1/16*E(b,a,e,e,e,e,e)-20*E(b,b,a,b,d,b,d)+E(b,b,a,e,e
,e,e)+12*E(b,b,b,c,e,c,e)+1/2*E(b,c,b,d,d,d,d)-18*E(b,c,c,e,c,c,e)-E(b,c,c,e,e,
e,e)-1/2*E(b,a,a,f,f,f,f)+5*E(b,a,e,a,a,a,f)+2*E(b,a,e,a,a,f,f)+1/16*E(c,a,e,e,
e,e,e)+E(c,a,f,a,f,a,f)+1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,b,d,b,d)+4*E(c,b,b,c,e,c
,e), E(a,b,f,b,b,b,d) = -4*E(b,b,a,b,d,b,d)+4*E(b,b,b,c,e,c,e)-2*E(b,c,c,e,c,c,
e)+E(b,a,e,a,a,a,f)+4*E(c,b,b,c,e,c,e), E(a,b,f,b,b,d,d) = -2*E(c,a,a,f,a,a,f)-
E(c,a,e,a,f,a,f)-8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+8*E(b,b,b,c,e,c,e)-12*
E(b,c,c,e,c,c,e)-1/2*E(b,c,c,e,e,e,e)-1/2*E(b,a,a,f,f,f,f)+4*E(b,a,e,a,a,a,f)+E
(b,a,e,a,a,f,f)+1/16*E(c,a,e,e,e,e,e)+E(c,a,f,a,f,a,f)+1/2*E(c,b,a,e,e,e,e)+4*E
(c,b,b,b,d,b,d), E(a,b,f,b,d,b,d) = 4*E(c,a,a,f,a,a,f)+1/2*E(c,a,a,f,f,f,f)+E(c
,a,e,a,a,f,f)-4*E(b,b,a,b,d,b,d)-6*E(b,c,c,e,c,c,e)+2*E(b,a,e,a,a,a,f)+E(b,a,e,
a,a,f,f)-1/16*E(c,a,f,f,f,f,f)+8*E(c,b,a,b,d,b,d)-4*E(c,b,b,b,d,b,d)+8*E(c,b,b,
c,e,c,e)-1/2*E(c,b,b,f,f,f,f), E(a,c,b,d,d,d,d) = 8*E(c,a,a,f,a,a,f)+E(c,a,a,f,
f,f,f)-4*E(c,a,e,a,f,a,f)-E(b,c,b,d,d,d,d)+1/4*E(c,a,e,e,e,e,e)+2*E(c,a,f,a,f,a
,f)+E(c,b,a,e,e,e,e)+8*E(c,b,b,b,d,b,d)+16*E(c,b,b,c,e,c,e), E(a,c,c,c,c,c,e) =
0, E(a,c,c,c,e,c,e) = E(c,a,a,f,a,a,f)+1/8*E(c,a,a,f,f,f,f)-1/2*E(b,c,c,e,c,c,e
)-1/64*E(c,a,f,f,f,f,f)+E(c,b,a,b,d,b,d)-E(c,b,b,b,d,b,d)+2*E(c,b,b,c,e,c,e)-1/
8*E(c,b,b,f,f,f,f), E(a,c,c,e,c,c,e) = 2*E(c,a,a,f,a,a,f)+1/4*E(c,a,a,f,f,f,f)-
E(b,c,c,e,c,c,e)-1/32*E(c,a,f,f,f,f,f)+2*E(c,b,a,b,d,b,d)-2*E(c,b,b,b,d,b,d)+4*
E(c,b,b,c,e,c,e)-1/4*E(c,b,b,f,f,f,f), E(a,c,c,e,e,e,e) = -12*E(c,a,a,f,a,a,f)-
E(c,a,a,f,f,f,f)-2*E(c,a,e,a,a,f,f)-2*E(c,a,e,a,f,a,f)-E(b,c,c,e,e,e,e)+1/8*E(c
,a,e,e,e,e,e)+2*E(c,a,f,a,f,a,f)+1/4*E(c,a,f,f,f,f,f)-16*E(c,b,a,b,d,b,d)+24*E(
c,b,b,b,d,b,d)-32*E(c,b,b,c,e,c,e)+2*E(c,b,b,f,f,f,f), E(a,c,d,c,c,c,e) = 1/16*
E(b,a,e,e,e,e,e)-8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+4*E(b,b,b,c,e,c,e)-2*E
(b,c,c,e,c,c,e)+E(b,a,e,a,a,a,f)+1/16*E(c,a,e,e,e,e,e)-4*E(c,b,a,b,d,b,d)+1/2*E
(c,b,a,e,e,e,e)+4*E(c,b,b,c,e,c,e), E(a,c,d,c,c,e,e) = 2*E(c,a,a,f,a,a,f)+E(c,a
,e,a,f,a,f)+1/8*E(b,a,e,e,e,e,e)-16*E(b,b,a,b,d,b,d)+E(b,b,a,e,e,e,e)+8*E(b,b,b
,c,e,c,e)+1/2*E(b,c,b,d,d,d,d)-12*E(b,c,c,e,c,c,e)-1/2*E(b,c,c,e,e,e,e)+4*E(b,a
,e,a,a,a,f)+E(b,a,e,a,a,f,f)+1/16*E(c,a,e,e,e,e,e)+8*E(c,b,a,b,d,b,d)+1/2*E(c,b
,a,e,e,e,e)+8*E(c,b,b,c,e,c,e), E(a,c,d,d,b,d,d) = -4*E(c,a,a,f,a,a,f)+E(c,a,a,
f,f,f,f)+2*E(c,a,e,a,a,f,f)-6*E(c,a,e,a,f,a,f)+1/8*E(b,a,e,e,e,e,e)-1/8*E(b,a,f
,f,f,f,f)-16*E(b,b,a,b,d,b,d)+E(b,b,a,e,e,e,e)+8*E(b,b,b,c,e,c,e)-E(b,c,b,d,d,d
,d)-24*E(b,c,c,e,c,c,e)-E(b,c,c,e,e,e,e)+10*E(b,a,e,a,a,a,f)+4*E(b,a,e,a,a,f,f)
+1/2*E(c,a,e,e,e,e,e)+4*E(c,a,f,a,f,a,f)+2*E(c,b,a,e,e,e,e)+24*E(c,b,b,b,d,b,d)
-8*E(c,b,b,c,e,c,e)+E(c,b,b,f,f,f,f), E(a,c,e,c,c,c,e) = 2*E(c,a,a,f,a,a,f)+1/2
*E(c,a,a,f,f,f,f)-2*E(b,c,c,e,c,c,e)-1/16*E(c,a,f,f,f,f,f)-4*E(c,b,b,b,d,b,d)+4
*E(c,b,b,c,e,c,e)-1/2*E(c,b,b,f,f,f,f), E(a,c,e,c,e,c,e) = E(c,a,e,a,a,f,f)+E(c
,a,e,a,f,a,f)+8*E(b,b,a,b,d,b,d)-1/2*E(b,b,a,e,e,e,e)-4*E(b,b,b,c,e,c,e)+6*E(b,
c,c,e,c,c,e)+1/2*E(b,c,c,e,e,e,e)+1/2*E(b,a,a,f,f,f,f)-E(b,a,e,a,a,a,f)-1/16*E(
c,a,e,e,e,e,e)-E(c,a,f,a,f,a,f)+8*E(c,b,a,b,d,b,d)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b
,b,b,d,b,d), E(a,d,b,d,d,d,d) = 0, E(a,d,c,c,e,c,e) = 0, E(a,d,c,d,d,d,d) = 0,
E(a,d,c,e,c,c,e) = 0, E(a,d,c,e,e,e,e) = 0, E(a,d,d,b,b,b,d) = 0, E(a,d,d,b,b,d
,d) = 0, E(a,d,d,c,e,c,e) = 0, E(a,d,d,d,d,d,d) = 0, E(a,e,a,b,d,b,d) = -19/64*
E(b,f,b,d,d,d,d)-17/48*E(d,b,d,b,d,b,d)+17/48*E(b,b,d,d,b,d,d)+317/288*E(d,b,d,
c,c,c,e)-31/192*E(d,b,d,d,b,d,d)+13/4*E(b,b,f,a,f,a,f)-1/48*E(d,b,f,b,b,b,d)+1/
48*E(b,b,f,b,b,d,d)-125/144*E(d,b,f,b,b,d,d)+17/48*E(d,b,f,b,d,b,d)+37/32*E(b,c
,b,d,d,d,d)+305/576*E(d,c,b,d,d,d,d)+8767/24*E(b,c,c,e,c,c,e)+713/48*E(b,c,c,e,
e,e,e)+23/192*E(d,c,d,d,b,d,d)+31/192*E(b,d,b,d,d,d,d)-139/384*E(c,d,b,d,d,d,d)
-7/768*E(d,d,b,d,d,d,d)-57/128*E(b,d,c,d,d,d,d)+427/4608*E(d,d,c,d,d,d,d)+409/
4608*E(d,d,c,e,e,e,e)-13/16*E(c,d,d,b,b,b,d)-125/144*E(d,d,d,b,b,b,d)-3/32*E(b,
d,d,b,b,d,d)-3/8*E(c,d,d,b,b,d,d)+107/576*E(d,d,d,b,b,d,d)+1/16*E(d,d,d,c,e,c,e
)-1/24*E(b,d,d,d,d,d,d)-67/1536*E(c,d,d,d,d,d,d)+35/24*E(c,e,a,b,d,b,d)-1/16*E(
c,e,c,d,d,d,d)+107/96*E(c,e,e,a,a,a,f)+43/8*E(c,a,a,f,a,a,f)+1349/96*E(b,a,a,f,
f,f,f)-43/48*E(c,a,a,f,f,f,f)-2013/16*E(b,a,e,a,a,a,f)-341/12*E(b,a,e,a,a,f,f)-\
17/16*E(c,a,e,a,a,f,f)+77/16*E(c,a,e,a,f,a,f)-283/384*E(b,a,e,e,e,e,e)-449/192*
E(c,a,e,e,e,e,e)-25/6*E(c,a,f,a,f,a,f)+5/192*E(b,a,f,f,f,f,f)-17/192*E(c,a,f,f,
f,f,f)+1507/4*E(b,b,a,b,d,b,d)+3*E(c,b,a,b,d,b,d)+527/72*E(d,b,a,b,d,b,d)-811/
48*E(b,b,a,e,e,e,e)-1537/96*E(c,b,a,e,e,e,e)-47/128*E(d,b,a,e,e,e,e)-1601/12*E(
c,b,b,b,d,b,d)-241*E(b,b,b,c,e,c,e)-1297/12*E(c,b,b,c,e,c,e)+473/72*E(d,b,b,c,e
,c,e)-17/16*E(c,b,b,f,f,f,f)+107/576*E(d,b,b,f,f,f,f)+1/48*E(d,b,d,b,b,b,d)-1/
48*E(b,b,d,b,b,d,d)+277/288*E(d,b,d,b,b,d,d)+11/768*E(f,f,b,d,d,d,d)+1/32*E(a,f
,b,f,f,f,f)-19/64*E(b,f,b,f,f,f,f)+3/128*E(f,f,b,f,f,f,f)-43/96*E(a,f,f,b,d,b,d
)+31/192*E(f,f,f,b,d,b,d)-13/256*E(b,f,f,f,f,f,f)-1/16*E(e,e,e,c,e,c,e)-1/256*E
(e,e,e,e,c,e,e)-61/1536*E(c,e,e,e,e,e,e)+129/8*E(b,f,a,a,f,a,f)+5/32*E(b,f,a,f,
f,f,f)+1/48*E(f,f,b,b,b,b,d)+5/6*E(a,f,b,b,d,b,d)-17/48*E(f,f,b,b,d,b,d)+3/32*E
(f,f,b,d,b,b,d)+7/384*E(a,f,b,d,d,d,d), E(a,e,a,f,a,f,f) = -4*E(c,a,e,a,f,a,f)-\
5/4*E(b,a,e,e,e,e,e)+1/4*E(b,a,f,f,f,f,f)+176*E(b,b,a,b,d,b,d)-10*E(b,b,a,e,e,e
,e)-80*E(b,b,b,c,e,c,e)-4*E(b,c,b,d,d,d,d)+120*E(b,c,c,e,c,c,e)+6*E(b,c,c,e,e,e
,e)-E(a,e,e,a,f,a,f)+4*E(a,f,b,b,d,b,d)-40*E(b,a,e,a,a,a,f)-12*E(b,a,e,a,a,f,f)
-E(c,a,e,e,e,e,e)-4*E(c,a,f,a,f,a,f)-16*E(c,b,a,b,d,b,d)-6*E(c,b,a,e,e,e,e)-32*
E(c,b,b,b,d,b,d)-32*E(c,b,b,c,e,c,e)-2*E(c,b,b,f,f,f,f), E(a,e,c,c,c,c,e) = 4*E
(c,a,a,f,a,a,f)+E(c,a,a,f,f,f,f)-1/8*E(b,a,e,e,e,e,e)+16*E(b,b,a,b,d,b,d)-E(b,b
,a,e,e,e,e)-8*E(b,b,b,c,e,c,e)-2*E(b,a,e,a,a,a,f)-1/8*E(c,a,e,e,e,e,e)-1/8*E(c,
a,f,f,f,f,f)+8*E(c,b,a,b,d,b,d)-E(c,b,a,e,e,e,e)-8*E(c,b,b,b,d,b,d)-E(c,b,b,f,f
,f,f), E(a,e,c,c,e,c,e) = -19/64*E(b,f,b,d,d,d,d)-17/48*E(d,b,d,b,d,b,d)+17/48*
E(b,b,d,d,b,d,d)+317/288*E(d,b,d,c,c,c,e)-31/192*E(d,b,d,d,b,d,d)+13/4*E(b,b,f,
a,f,a,f)-1/48*E(d,b,f,b,b,b,d)+1/48*E(b,b,f,b,b,d,d)-125/144*E(d,b,f,b,b,d,d)+
17/48*E(d,b,f,b,d,b,d)+5/32*E(b,c,b,d,d,d,d)+305/576*E(d,c,b,d,d,d,d)+9391/24*E
(b,c,c,e,c,c,e)+785/48*E(b,c,c,e,e,e,e)+23/192*E(d,c,d,d,b,d,d)+31/192*E(b,d,b,
d,d,d,d)-139/384*E(c,d,b,d,d,d,d)-7/768*E(d,d,b,d,d,d,d)-57/128*E(b,d,c,d,d,d,d
)+427/4608*E(d,d,c,d,d,d,d)+409/4608*E(d,d,c,e,e,e,e)-13/16*E(c,d,d,b,b,b,d)-\
125/144*E(d,d,d,b,b,b,d)-3/32*E(b,d,d,b,b,d,d)-3/8*E(c,d,d,b,b,d,d)+107/576*E(d
,d,d,b,b,d,d)+1/16*E(d,d,d,c,e,c,e)-1/24*E(b,d,d,d,d,d,d)-67/1536*E(c,d,d,d,d,d
,d)+35/24*E(c,e,a,b,d,b,d)-1/16*E(c,e,c,d,d,d,d)+107/96*E(c,e,e,a,a,a,f)+11/8*E
(c,a,a,f,a,a,f)+1349/96*E(b,a,a,f,f,f,f)-43/48*E(c,a,a,f,f,f,f)-2141/16*E(b,a,e
,a,a,a,f)-353/12*E(b,a,e,a,a,f,f)+15/16*E(c,a,e,a,a,f,f)+61/16*E(c,a,e,a,f,a,f)
-403/384*E(b,a,e,e,e,e,e)-497/192*E(c,a,e,e,e,e,e)-31/6*E(c,a,f,a,f,a,f)+17/192
*E(b,a,f,f,f,f,f)-17/192*E(c,a,f,f,f,f,f)+1683/4*E(b,b,a,b,d,b,d)-E(c,b,a,b,d,b
,d)+527/72*E(d,b,a,b,d,b,d)-931/48*E(b,b,a,e,e,e,e)-1681/96*E(c,b,a,e,e,e,e)-47
/128*E(d,b,a,e,e,e,e)-1697/12*E(c,b,b,b,d,b,d)-261*E(b,b,b,c,e,c,e)-1489/12*E(c
,b,b,c,e,c,e)+473/72*E(d,b,b,c,e,c,e)-25/16*E(c,b,b,f,f,f,f)+107/576*E(d,b,b,f,
f,f,f)+1/48*E(d,b,d,b,b,b,d)-1/48*E(b,b,d,b,b,d,d)+277/288*E(d,b,d,b,b,d,d)+11/
768*E(f,f,b,d,d,d,d)+1/32*E(a,f,b,f,f,f,f)-19/64*E(b,f,b,f,f,f,f)+3/128*E(f,f,b
,f,f,f,f)-43/96*E(a,f,f,b,d,b,d)+31/192*E(f,f,f,b,d,b,d)-13/256*E(b,f,f,f,f,f,f
)-1/16*E(e,e,e,c,e,c,e)-1/256*E(e,e,e,e,c,e,e)-61/1536*E(c,e,e,e,e,e,e)+129/8*E
(b,f,a,a,f,a,f)+5/32*E(b,f,a,f,f,f,f)+1/48*E(f,f,b,b,b,b,d)+11/6*E(a,f,b,b,d,b,
d)-17/48*E(f,f,b,b,d,b,d)+3/32*E(f,f,b,d,b,b,d)+7/384*E(a,f,b,d,d,d,d), E(a,e,c
,d,d,d,d) = -160*E(c,a,a,f,a,a,f)-4*E(c,a,a,f,f,f,f)-48*E(c,a,e,a,f,a,f)+3/2*E(
b,a,e,e,e,e,e)-3/2*E(b,a,f,f,f,f,f)-320*E(b,b,a,b,d,b,d)+24*E(b,b,a,e,e,e,e)+
224*E(b,b,b,c,e,c,e)-320*E(b,c,c,e,c,c,e)-24*E(b,c,c,e,e,e,e)+E(a,f,b,d,d,d,d)+
120*E(b,a,e,a,a,a,f)+48*E(b,a,e,a,a,f,f)+9/2*E(c,a,e,e,e,e,e)+48*E(c,a,f,a,f,a,
f)+2*E(c,a,f,f,f,f,f)-128*E(c,b,a,b,d,b,d)+24*E(c,b,a,e,e,e,e)+416*E(c,b,b,b,d,
b,d)-288*E(c,b,b,c,e,c,e)+28*E(c,b,b,f,f,f,f), E(a,e,c,e,c,c,e) = -19/32*E(b,f,
b,d,d,d,d)-17/24*E(d,b,d,b,d,b,d)+17/24*E(b,b,d,d,b,d,d)+317/144*E(d,b,d,c,c,c,
e)-31/96*E(d,b,d,d,b,d,d)+13/2*E(b,b,f,a,f,a,f)-1/24*E(d,b,f,b,b,b,d)+1/24*E(b,
b,f,b,b,d,d)-125/72*E(d,b,f,b,b,d,d)+17/24*E(d,b,f,b,d,b,d)+5/16*E(b,c,b,d,d,d,
d)+305/288*E(d,c,b,d,d,d,d)+9439/12*E(b,c,c,e,c,c,e)+785/24*E(b,c,c,e,e,e,e)+23
/96*E(d,c,d,d,b,d,d)+31/96*E(b,d,b,d,d,d,d)-139/192*E(c,d,b,d,d,d,d)-7/384*E(d,
d,b,d,d,d,d)-57/64*E(b,d,c,d,d,d,d)+427/2304*E(d,d,c,d,d,d,d)+409/2304*E(d,d,c,
e,e,e,e)-13/8*E(c,d,d,b,b,b,d)-125/72*E(d,d,d,b,b,b,d)-3/16*E(b,d,d,b,b,d,d)-3/
4*E(c,d,d,b,b,d,d)+107/288*E(d,d,d,b,b,d,d)+1/8*E(d,d,d,c,e,c,e)-1/12*E(b,d,d,d
,d,d,d)-67/768*E(c,d,d,d,d,d,d)+35/12*E(c,e,a,b,d,b,d)-1/8*E(c,e,c,d,d,d,d)+107
/48*E(c,e,e,a,a,a,f)+43/4*E(c,a,a,f,a,a,f)+1349/48*E(b,a,a,f,f,f,f)-43/24*E(c,a
,a,f,f,f,f)-2157/8*E(b,a,e,a,a,a,f)-365/6*E(b,a,e,a,a,f,f)-1/8*E(c,a,e,a,a,f,f)
+61/8*E(c,a,e,a,f,a,f)-403/192*E(b,a,e,e,e,e,e)-497/96*E(c,a,e,e,e,e,e)-31/3*E(
c,a,f,a,f,a,f)+17/96*E(b,a,f,f,f,f,f)-17/96*E(c,a,f,f,f,f,f)+1683/2*E(b,b,a,b,d
,b,d)+6*E(c,b,a,b,d,b,d)+527/36*E(d,b,a,b,d,b,d)-931/24*E(b,b,a,e,e,e,e)-1681/
48*E(c,b,a,e,e,e,e)-47/64*E(d,b,a,e,e,e,e)-1697/6*E(c,b,b,b,d,b,d)-522*E(b,b,b,
c,e,c,e)-1393/6*E(c,b,b,c,e,c,e)+473/36*E(d,b,b,c,e,c,e)-25/8*E(c,b,b,f,f,f,f)+
107/288*E(d,b,b,f,f,f,f)+1/24*E(d,b,d,b,b,b,d)-1/24*E(b,b,d,b,b,d,d)+277/144*E(
d,b,d,b,b,d,d)+11/384*E(f,f,b,d,d,d,d)+1/16*E(a,f,b,f,f,f,f)-19/32*E(b,f,b,f,f,
f,f)+3/64*E(f,f,b,f,f,f,f)-43/48*E(a,f,f,b,d,b,d)+31/96*E(f,f,f,b,d,b,d)-13/128
*E(b,f,f,f,f,f,f)-1/8*E(e,e,e,c,e,c,e)-1/128*E(e,e,e,e,c,e,e)-61/768*E(c,e,e,e,
e,e,e)+129/4*E(b,f,a,a,f,a,f)+5/16*E(b,f,a,f,f,f,f)+1/24*E(f,f,b,b,b,b,d)+11/3*
E(a,f,b,b,d,b,d)-17/24*E(f,f,b,b,d,b,d)+3/16*E(f,f,b,d,b,b,d)+7/192*E(a,f,b,d,d
,d,d), E(a,e,e,c,c,c,e) = -19/16*E(b,f,b,d,d,d,d)-17/12*E(d,b,d,b,d,b,d)+17/12*
E(b,b,d,d,b,d,d)+317/72*E(d,b,d,c,c,c,e)-31/48*E(d,b,d,d,b,d,d)+13*E(b,b,f,a,f,
a,f)-1/12*E(d,b,f,b,b,b,d)+1/12*E(b,b,f,b,b,d,d)-125/36*E(d,b,f,b,b,d,d)+17/12*
E(d,b,f,b,d,b,d)+29/8*E(b,c,b,d,d,d,d)+305/144*E(d,c,b,d,d,d,d)+8863/6*E(b,c,c,
e,c,c,e)+725/12*E(b,c,c,e,e,e,e)+23/48*E(d,c,d,d,b,d,d)+31/48*E(b,d,b,d,d,d,d)-\
139/96*E(c,d,b,d,d,d,d)-7/192*E(d,d,b,d,d,d,d)-57/32*E(b,d,c,d,d,d,d)+427/1152*
E(d,d,c,d,d,d,d)+409/1152*E(d,d,c,e,e,e,e)-13/4*E(c,d,d,b,b,b,d)-125/36*E(d,d,d
,b,b,b,d)-3/8*E(b,d,d,b,b,d,d)-3/2*E(c,d,d,b,b,d,d)+107/144*E(d,d,d,b,b,d,d)+1/
4*E(d,d,d,c,e,c,e)-1/6*E(b,d,d,d,d,d,d)-67/384*E(c,d,d,d,d,d,d)+35/6*E(c,e,a,b,
d,b,d)-1/4*E(c,e,c,d,d,d,d)+107/24*E(c,e,e,a,a,a,f)+35/2*E(c,a,a,f,a,a,f)+1349/
24*E(b,a,a,f,f,f,f)-43/12*E(c,a,a,f,f,f,f)-2029/4*E(b,a,e,a,a,a,f)-341/3*E(b,a,
e,a,a,f,f)-9/4*E(c,a,e,a,a,f,f)+69/4*E(c,a,e,a,f,a,f)-307/96*E(b,a,e,e,e,e,e)-\
455/48*E(c,a,e,e,e,e,e)-50/3*E(c,a,f,a,f,a,f)+5/48*E(b,a,f,f,f,f,f)-17/48*E(c,a
,f,f,f,f,f)+1539*E(b,b,a,b,d,b,d)+12*E(c,b,a,b,d,b,d)+527/18*E(d,b,a,b,d,b,d)-\
835/12*E(b,b,a,e,e,e,e)-1561/24*E(c,b,a,e,e,e,e)-47/32*E(d,b,a,e,e,e,e)-1601/3*
E(c,b,b,b,d,b,d)-980*E(b,b,b,c,e,c,e)-1345/3*E(c,b,b,c,e,c,e)+473/18*E(d,b,b,c,
e,c,e)-17/4*E(c,b,b,f,f,f,f)+107/144*E(d,b,b,f,f,f,f)+1/12*E(d,b,d,b,b,b,d)-1/
12*E(b,b,d,b,b,d,d)+277/72*E(d,b,d,b,b,d,d)+11/192*E(f,f,b,d,d,d,d)+1/8*E(a,f,b
,f,f,f,f)-19/16*E(b,f,b,f,f,f,f)+3/32*E(f,f,b,f,f,f,f)-43/24*E(a,f,f,b,d,b,d)+
31/48*E(f,f,f,b,d,b,d)-13/64*E(b,f,f,f,f,f,f)-1/4*E(e,e,e,c,e,c,e)-1/64*E(e,e,e
,e,c,e,e)-61/384*E(c,e,e,e,e,e,e)+129/2*E(b,f,a,a,f,a,f)+5/8*E(b,f,a,f,f,f,f)+1
/12*E(f,f,b,b,b,b,d)+10/3*E(a,f,b,b,d,b,d)-17/12*E(f,f,b,b,d,b,d)+3/8*E(f,f,b,d
,b,b,d)+7/96*E(a,f,b,d,d,d,d), E(a,e,e,c,c,e,e) = 19/16*E(b,f,b,d,d,d,d)+17/12*
E(d,b,d,b,d,b,d)-17/12*E(b,b,d,d,b,d,d)-317/72*E(d,b,d,c,c,c,e)+31/48*E(d,b,d,d
,b,d,d)-13*E(b,b,f,a,f,a,f)+1/12*E(d,b,f,b,b,b,d)-1/12*E(b,b,f,b,b,d,d)+125/36*
E(d,b,f,b,b,d,d)-17/12*E(d,b,f,b,d,b,d)-5/8*E(b,c,b,d,d,d,d)-305/144*E(d,c,b,d,
d,d,d)-9247/6*E(b,c,c,e,c,c,e)-773/12*E(b,c,c,e,e,e,e)-23/48*E(d,c,d,d,b,d,d)-\
31/48*E(b,d,b,d,d,d,d)+139/96*E(c,d,b,d,d,d,d)+7/192*E(d,d,b,d,d,d,d)+57/32*E(b
,d,c,d,d,d,d)-427/1152*E(d,d,c,d,d,d,d)-409/1152*E(d,d,c,e,e,e,e)+13/4*E(c,d,d,
b,b,b,d)+125/36*E(d,d,d,b,b,b,d)+3/8*E(b,d,d,b,b,d,d)+3/2*E(c,d,d,b,b,d,d)-107/
144*E(d,d,d,b,b,d,d)-1/4*E(d,d,d,c,e,c,e)+1/6*E(b,d,d,d,d,d,d)+67/384*E(c,d,d,d
,d,d,d)-35/6*E(c,e,a,b,d,b,d)+1/4*E(c,e,c,d,d,d,d)-107/24*E(c,e,e,a,a,a,f)-51/2
*E(c,a,a,f,a,a,f)-1349/24*E(b,a,a,f,f,f,f)+19/12*E(c,a,a,f,f,f,f)+2117/4*E(b,a,
e,a,a,a,f)+353/3*E(b,a,e,a,a,f,f)-7/4*E(c,a,e,a,a,f,f)-53/4*E(c,a,e,a,f,a,f)+
391/96*E(b,a,e,e,e,e,e)+485/48*E(c,a,e,e,e,e,e)+56/3*E(c,a,f,a,f,a,f)-11/48*E(b
,a,f,f,f,f,f)+29/48*E(c,a,f,f,f,f,f)-1667*E(b,b,a,b,d,b,d)-28*E(c,b,a,b,d,b,d)-\
527/18*E(d,b,a,b,d,b,d)+919/12*E(b,b,a,e,e,e,e)+1657/24*E(c,b,a,e,e,e,e)+47/32*
E(d,b,a,e,e,e,e)+1697/3*E(c,b,b,b,d,b,d)+1036*E(b,b,b,c,e,c,e)+1369/3*E(c,b,b,c
,e,c,e)-473/18*E(d,b,b,c,e,c,e)+29/4*E(c,b,b,f,f,f,f)-107/144*E(d,b,b,f,f,f,f)-\
1/12*E(d,b,d,b,b,b,d)+1/12*E(b,b,d,b,b,d,d)-277/72*E(d,b,d,b,b,d,d)-11/192*E(f,
f,b,d,d,d,d)-1/8*E(a,f,b,f,f,f,f)+19/16*E(b,f,b,f,f,f,f)-3/32*E(f,f,b,f,f,f,f)+
19/24*E(a,f,f,b,d,b,d)-31/48*E(f,f,f,b,d,b,d)+13/64*E(b,f,f,f,f,f,f)+1/4*E(e,e,
e,c,e,c,e)+1/64*E(e,e,e,e,c,e,e)+61/384*E(c,e,e,e,e,e,e)-129/2*E(b,f,a,a,f,a,f)
-5/8*E(b,f,a,f,f,f,f)-1/12*E(f,f,b,b,b,b,d)-22/3*E(a,f,b,b,d,b,d)+17/12*E(f,f,b
,b,d,b,d)-3/8*E(f,f,b,d,b,b,d)-7/96*E(a,f,b,d,d,d,d), E(a,e,e,c,e,c,e) = 19/16*
E(b,f,b,d,d,d,d)+17/12*E(d,b,d,b,d,b,d)-17/12*E(b,b,d,d,b,d,d)-317/72*E(d,b,d,c
,c,c,e)+31/48*E(d,b,d,d,b,d,d)-13*E(b,b,f,a,f,a,f)+1/12*E(d,b,f,b,b,b,d)-1/12*E
(b,b,f,b,b,d,d)+125/36*E(d,b,f,b,b,d,d)-17/12*E(d,b,f,b,d,b,d)-53/8*E(b,c,b,d,d
,d,d)-305/144*E(d,c,b,d,d,d,d)-8527/6*E(b,c,c,e,c,c,e)-725/12*E(b,c,c,e,e,e,e)-\
23/48*E(d,c,d,d,b,d,d)-31/48*E(b,d,b,d,d,d,d)+139/96*E(c,d,b,d,d,d,d)+7/192*E(d
,d,b,d,d,d,d)+57/32*E(b,d,c,d,d,d,d)-427/1152*E(d,d,c,d,d,d,d)-409/1152*E(d,d,c
,e,e,e,e)+13/4*E(c,d,d,b,b,b,d)+125/36*E(d,d,d,b,b,b,d)+3/8*E(b,d,d,b,b,d,d)+3/
2*E(c,d,d,b,b,d,d)-107/144*E(d,d,d,b,b,d,d)-1/4*E(d,d,d,c,e,c,e)+1/6*E(b,d,d,d,
d,d,d)+67/384*E(c,d,d,d,d,d,d)-35/6*E(c,e,a,b,d,b,d)+1/4*E(c,e,c,d,d,d,d)-107/
24*E(c,e,e,a,a,a,f)-115/2*E(c,a,a,f,a,a,f)-1373/24*E(b,a,a,f,f,f,f)+19/12*E(c,a
,a,f,f,f,f)+1949/4*E(b,a,e,a,a,a,f)+329/3*E(b,a,e,a,a,f,f)-7/4*E(c,a,e,a,a,f,f)
-117/4*E(c,a,e,a,f,a,f)+211/96*E(b,a,e,e,e,e,e)+443/48*E(c,a,e,e,e,e,e)+68/3*E(
c,a,f,a,f,a,f)-17/48*E(b,a,f,f,f,f,f)+29/48*E(c,a,f,f,f,f,f)-1427*E(b,b,a,b,d,b
,d)-76*E(c,b,a,b,d,b,d)-527/18*E(d,b,a,b,d,b,d)+775/12*E(b,b,a,e,e,e,e)+1513/24
*E(c,b,a,e,e,e,e)+47/32*E(d,b,a,e,e,e,e)+1769/3*E(c,b,b,b,d,b,d)+948*E(b,b,b,c,
e,c,e)+1009/3*E(c,b,b,c,e,c,e)-473/18*E(d,b,b,c,e,c,e)+33/4*E(c,b,b,f,f,f,f)-\
107/144*E(d,b,b,f,f,f,f)-1/12*E(d,b,d,b,b,b,d)+1/12*E(b,b,d,b,b,d,d)-277/72*E(d
,b,d,b,b,d,d)-11/192*E(f,f,b,d,d,d,d)+1/8*E(a,f,b,f,f,f,f)+19/16*E(b,f,b,f,f,f,
f)-3/32*E(f,f,b,f,f,f,f)+19/24*E(a,f,f,b,d,b,d)-31/48*E(f,f,f,b,d,b,d)+13/64*E(
b,f,f,f,f,f,f)+1/4*E(e,e,e,c,e,c,e)+1/64*E(e,e,e,e,c,e,e)+61/384*E(c,e,e,e,e,e,
e)-129/2*E(b,f,a,a,f,a,f)-5/8*E(b,f,a,f,f,f,f)-1/12*E(f,f,b,b,b,b,d)+2/3*E(a,f,
b,b,d,b,d)+17/12*E(f,f,b,b,d,b,d)-3/8*E(f,f,b,d,b,b,d)+17/96*E(a,f,b,d,d,d,d),
E(a,e,e,e,c,e,e) = 4*E(a,f,f,b,d,b,d)-E(a,f,b,d,d,d,d)-32*E(a,f,b,b,d,b,d)+4*E(
c,a,a,f,f,f,f)-E(c,a,f,f,f,f,f)-8*E(c,b,b,f,f,f,f)+56*E(c,a,e,a,f,a,f)+8*E(c,a,
e,a,a,f,f)+48*E(b,a,e,a,a,f,f)+8*E(b,a,e,e,e,e,e)+208*E(b,a,e,a,a,a,f)+9/2*E(c,
a,e,e,e,e,e)+24*E(b,c,b,d,d,d,d)-20*E(b,c,c,e,e,e,e)-608*E(b,c,c,e,c,c,e)+144*E
(c,a,a,f,a,a,f)-8*E(c,a,f,a,f,a,f)-96*E(c,b,b,b,d,b,d)-1024*E(b,b,a,b,d,b,d)+
256*E(c,b,a,b,d,b,d)+384*E(b,b,b,c,e,c,e)+52*E(b,b,a,e,e,e,e)+28*E(c,b,a,e,e,e,
e)+512*E(c,b,b,c,e,c,e), E(a,e,e,e,e,e,e) = -16*E(a,f,f,b,d,b,d)+4*E(a,f,b,d,d,
d,d)-E(a,f,f,f,f,f,f)-4*E(a,f,b,f,f,f,f)+192*E(a,f,b,b,d,b,d)-256*E(c,a,e,a,f,a
,f)-320*E(b,a,e,a,a,f,f)-48*E(b,a,e,e,e,e,e)-1344*E(b,a,e,a,a,a,f)-32*E(c,a,e,e
,e,e,e)-144*E(b,c,b,d,d,d,d)+16*E(b,a,a,f,f,f,f)+160*E(b,c,c,e,e,e,e)+3968*E(b,
c,c,e,c,c,e)-512*E(c,a,a,f,a,a,f)-32*E(c,a,f,a,f,a,f)-128*E(c,b,b,b,d,b,d)+6400
*E(b,b,a,b,d,b,d)-1024*E(c,b,a,b,d,b,d)-2560*E(b,b,b,c,e,c,e)-336*E(b,b,a,e,e,e
,e)-192*E(c,b,a,e,e,e,e)-2304*E(c,b,b,c,e,c,e), E(a,f,a,e,e,e,e) = 3/2*E(b,f,b,
d,d,d,d)-14/3*E(d,b,d,b,d,b,d)+14/3*E(b,b,d,d,b,d,d)-53/9*E(d,b,d,c,c,c,e)+7/6*
E(d,b,d,d,b,d,d)-8*E(b,b,f,a,f,a,f)+2/3*E(d,b,f,b,b,b,d)-2/3*E(b,b,f,b,b,d,d)+
442/9*E(d,b,f,b,b,d,d)+14/3*E(d,b,f,b,d,b,d)+35*E(b,c,b,d,d,d,d)-185/18*E(d,c,b
,d,d,d,d)-6460/3*E(b,c,c,e,c,c,e)-298/3*E(b,c,c,e,e,e,e)-95/6*E(d,c,d,d,b,d,d)-\
7/6*E(b,d,b,d,d,d,d)+67/12*E(c,d,b,d,d,d,d)+7/24*E(d,d,b,d,d,d,d)-7/4*E(b,d,c,d
,d,d,d)-835/144*E(d,d,c,d,d,d,d)-817/144*E(d,d,c,e,e,e,e)+18*E(c,d,d,b,b,b,d)+
442/9*E(d,d,d,b,b,b,d)-5*E(b,d,d,b,b,d,d)+12*E(c,d,d,b,b,d,d)-131/18*E(d,d,d,b,
b,d,d)-2*E(d,d,d,c,e,c,e)-1/6*E(b,d,d,d,d,d,d)+43/48*E(c,d,d,d,d,d,d)-140/3*E(c
,e,a,b,d,b,d)+2*E(c,e,c,d,d,d,d)-83/3*E(c,e,e,a,a,a,f)+116*E(c,a,a,f,a,a,f)-125
/3*E(b,a,a,f,f,f,f)+38/3*E(c,a,a,f,f,f,f)+714*E(b,a,e,a,a,a,f)+616/3*E(b,a,e,a,
a,f,f)-14*E(c,a,e,a,a,f,f)+54*E(c,a,e,a,f,a,f)+151/12*E(b,a,e,e,e,e,e)+113/6*E(
c,a,e,e,e,e,e)+64/3*E(c,a,f,a,f,a,f)-11/6*E(b,a,f,f,f,f,f)-7/6*E(c,a,f,f,f,f,f)
-2584*E(b,b,a,b,d,b,d)+32*E(c,b,a,b,d,b,d)-476/9*E(d,b,a,b,d,b,d)+422/3*E(b,b,a
,e,e,e,e)+361/3*E(c,b,a,e,e,e,e)+23/4*E(d,b,a,e,e,e,e)+1672/3*E(c,b,b,b,d,b,d)+
1376*E(b,b,b,c,e,c,e)+3656/3*E(c,b,b,c,e,c,e)-3140/9*E(d,b,b,c,e,c,e)-14*E(c,b,
b,f,f,f,f)-131/18*E(d,b,b,f,f,f,f)-2/3*E(d,b,d,b,b,b,d)+2/3*E(b,b,d,b,b,d,d)-\
397/9*E(d,b,d,b,b,d,d)+13/24*E(f,f,b,d,d,d,d)+3/2*E(b,f,b,f,f,f,f)+1/4*E(f,f,b,
f,f,f,f)+19/3*E(a,f,f,b,d,b,d)-7/6*E(f,f,f,b,d,b,d)+1/8*E(b,f,f,f,f,f,f)+2*E(e,
e,e,c,e,c,e)+1/8*E(e,e,e,e,c,e,e)+37/48*E(c,e,e,e,e,e,e)-36*E(b,f,a,a,f,a,f)+E(
b,f,a,f,f,f,f)-2/3*E(f,f,b,b,b,b,d)-128/3*E(a,f,b,b,d,b,d)-14/3*E(f,f,b,b,d,b,d
)+5*E(f,f,b,d,b,b,d)-19/12*E(a,f,b,d,d,d,d)-E(a,f,a,f,f,f,f), E(a,f,b,b,b,b,d)
= -1/8*E(b,a,e,e,e,e,e)+8*E(b,b,a,b,d,b,d)-E(b,b,a,e,e,e,e)+4*E(b,c,c,e,c,c,e)-\
2*E(b,a,e,a,a,a,f)-1/8*E(c,a,e,e,e,e,e)-E(c,b,a,e,e,e,e), E(a,f,b,d,b,b,d) = -4
*E(c,a,a,f,a,a,f)-2*E(c,a,e,a,f,a,f)-1/4*E(b,a,e,e,e,e,e)+48*E(b,b,a,b,d,b,d)-2
*E(b,b,a,e,e,e,e)-16*E(b,b,b,c,e,c,e)-E(b,c,b,d,d,d,d)+28*E(b,c,c,e,c,c,e)+E(b,
c,c,e,e,e,e)+2*E(a,f,b,b,d,b,d)-10*E(b,a,e,a,a,a,f)-2*E(b,a,e,a,a,f,f)-1/8*E(c,
a,e,e,e,e,e)-8*E(c,b,a,b,d,b,d)-E(c,b,a,e,e,e,e)-16*E(c,b,b,c,e,c,e), E(b,a,a,a
,a,a,f) = 0, E(b,a,a,a,f,a,f) = -E(b,b,b,c,e,c,e)+1/2*E(b,c,c,e,c,c,e)-1/4*E(b,
a,e,a,a,a,f), E(b,a,a,f,a,a,f) = -2*E(b,b,b,c,e,c,e)+E(b,c,c,e,c,c,e)-1/2*E(b,a
,e,a,a,a,f), E(b,a,b,d,b,d,d) = -1/32*E(b,a,e,e,e,e,e)+1/32*E(b,a,f,f,f,f,f)+8*
E(b,b,a,b,d,b,d)-1/4*E(b,b,a,e,e,e,e)-2*E(b,b,b,c,e,c,e)+8*E(b,c,c,e,c,c,e)+1/4
*E(b,c,c,e,e,e,e)-5/2*E(b,a,e,a,a,a,f)-E(b,a,e,a,a,f,f)-3/32*E(c,a,e,e,e,e,e)-3
/4*E(c,b,a,e,e,e,e)-6*E(c,b,b,b,d,b,d)-6*E(c,b,b,c,e,c,e), E(b,a,b,d,d,d,d) = 1
/8*E(b,a,e,e,e,e,e)-1/8*E(b,a,f,f,f,f,f)-48*E(b,b,a,b,d,b,d)+2*E(b,b,a,e,e,e,e)
+8*E(b,b,b,c,e,c,e)-32*E(b,c,c,e,c,c,e)-2*E(b,c,c,e,e,e,e)+10*E(b,a,e,a,a,a,f)+
4*E(b,a,e,a,a,f,f)+1/8*E(c,a,e,e,e,e,e)+E(c,b,a,e,e,e,e)+8*E(c,b,b,b,d,b,d)+8*E
(c,b,b,c,e,c,e), E(b,a,c,e,c,e,e) = 4*E(b,b,a,b,d,b,d)-1/4*E(b,b,a,e,e,e,e)+2*E
(b,c,c,e,c,c,e)+1/4*E(b,c,c,e,e,e,e)+1/4*E(b,a,a,f,f,f,f), E(b,a,e,a,f,a,f) = 1
/16*E(b,a,e,e,e,e,e)-8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+4*E(b,b,b,c,e,c,e)
+1/2*E(b,c,b,d,d,d,d)-6*E(b,c,c,e,c,c,e)-1/2*E(b,c,c,e,e,e,e)+E(b,a,e,a,a,a,f)+
E(b,a,e,a,a,f,f), E(b,a,e,c,c,e,e) = -4*E(b,c,c,e,c,c,e)+2*E(b,a,e,a,a,a,f)+E(b
,a,e,a,a,f,f)+1/8*E(c,a,e,e,e,e,e)+E(c,b,a,e,e,e,e)+8*E(c,b,b,b,d,b,d)+8*E(c,b,
b,c,e,c,e), E(b,a,e,c,e,c,e) = 8*E(b,b,a,b,d,b,d)-1/2*E(b,b,a,e,e,e,e)-4*E(b,b,
b,c,e,c,e)+6*E(b,c,c,e,c,c,e)+1/2*E(b,c,c,e,e,e,e)+1/2*E(b,a,a,f,f,f,f)-E(b,a,e
,a,a,a,f), E(b,a,f,a,a,a,f) = -4*E(b,b,a,b,d,b,d)-4*E(b,b,b,c,e,c,e), E(b,a,f,a
,a,f,f) = -8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+8*E(b,b,b,c,e,c,e)-8*E(b,c,c
,e,c,c,e)-1/2*E(b,c,c,e,e,e,e)-1/2*E(b,a,a,f,f,f,f)+2*E(b,a,e,a,a,a,f)+E(b,a,e,
a,a,f,f), E(b,a,f,a,f,a,f) = 1/16*E(b,a,e,e,e,e,e)-20*E(b,b,a,b,d,b,d)+E(b,b,a,
e,e,e,e)+12*E(b,b,b,c,e,c,e)+1/2*E(b,c,b,d,d,d,d)-18*E(b,c,c,e,c,c,e)-E(b,c,c,e
,e,e,e)-1/2*E(b,a,a,f,f,f,f)+5*E(b,a,e,a,a,a,f)+2*E(b,a,e,a,a,f,f)+1/16*E(c,a,e
,e,e,e,e)+1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,b,d,b,d)+4*E(c,b,b,c,e,c,e), E(b,a,f,b
,b,d,d) = -8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+8*E(b,b,b,c,e,c,e)-12*E(b,c,
c,e,c,c,e)-1/2*E(b,c,c,e,e,e,e)-1/2*E(b,a,a,f,f,f,f)+4*E(b,a,e,a,a,a,f)+E(b,a,e
,a,a,f,f)+1/8*E(c,a,e,e,e,e,e)+E(c,b,a,e,e,e,e)+8*E(c,b,b,b,d,b,d)+8*E(c,b,b,c,
e,c,e), E(b,a,f,b,d,b,d) = -4*E(b,b,a,b,d,b,d)-6*E(b,c,c,e,c,c,e)+2*E(b,a,e,a,a
,a,f)+E(b,a,e,a,a,f,f)+1/8*E(c,a,e,e,e,e,e)+E(c,b,a,e,e,e,e)+8*E(c,b,b,b,d,b,d)
+8*E(c,b,b,c,e,c,e), E(b,a,f,f,a,f,f) = -1/4*E(b,a,f,f,f,f,f)+16*E(b,b,a,b,d,b,
d)-E(b,c,b,d,d,d,d)+8*E(b,c,c,e,c,c,e)+E(b,a,a,f,f,f,f), E(b,b,b,f,f,f,f) = -7/
16*E(b,f,b,d,d,d,d)+1/12*E(d,b,d,b,d,b,d)-1/12*E(b,b,d,d,b,d,d)+191/72*E(d,b,d,
c,c,c,e)-13/48*E(d,b,d,d,b,d,d)+31/2*E(b,b,f,a,f,a,f)-1/12*E(d,b,f,b,b,b,d)+1/
12*E(b,b,f,b,b,d,d)+1/36*E(d,b,f,b,b,d,d)-1/12*E(d,b,f,b,d,b,d)+31/8*E(b,c,b,d,
d,d,d)+107/144*E(d,c,b,d,d,d,d)+6307/6*E(b,c,c,e,c,c,e)+509/12*E(b,c,c,e,e,e,e)
-31/48*E(d,c,d,d,b,d,d)+13/48*E(b,d,b,d,d,d,d)-73/96*E(c,d,b,d,d,d,d)-13/192*E(
d,d,b,d,d,d,d)-19/32*E(b,d,c,d,d,d,d)+13/1152*E(d,d,c,d,d,d,d)+31/1152*E(d,d,c,
e,e,e,e)-9/4*E(c,d,d,b,b,b,d)-35/36*E(d,d,d,b,b,b,d)-5/8*E(b,d,d,b,b,d,d)-1/2*E
(c,d,d,b,b,d,d)+53/144*E(d,d,d,b,b,d,d)+1/4*E(d,d,d,c,e,c,e)-1/96*E(b,d,d,d,d,d
,d)-49/384*E(c,d,d,d,d,d,d)+5/6*E(c,e,a,b,d,b,d)-1/4*E(c,e,c,d,d,d,d)+53/24*E(c
,e,e,a,a,a,f)-19/2*E(c,a,a,f,a,a,f)+959/24*E(b,a,a,f,f,f,f)-25/12*E(c,a,a,f,f,f
,f)-1469/4*E(b,a,e,a,a,a,f)-251/3*E(b,a,e,a,a,f,f)-7/4*E(c,a,e,a,a,f,f)+11/4*E(
c,a,e,a,f,a,f)-65/48*E(b,a,e,e,e,e,e)-517/96*E(c,a,e,e,e,e,e)-2/3*E(c,a,f,a,f,a
,f)+13/24*E(b,a,f,f,f,f,f)+13/48*E(c,a,f,f,f,f,f)+1059*E(b,b,a,b,d,b,d)-12*E(c,
b,a,b,d,b,d)+293/18*E(d,b,a,b,d,b,d)-269/6*E(b,b,a,e,e,e,e)-937/24*E(c,b,a,e,e,
e,e)-33/32*E(d,b,a,e,e,e,e)-869/3*E(c,b,b,b,d,b,d)-666*E(b,b,b,c,e,c,e)-1021/3*
E(c,b,b,c,e,c,e)+203/18*E(d,b,b,c,e,c,e)+13/4*E(c,b,b,f,f,f,f)+53/144*E(d,b,b,f
,f,f,f)+1/12*E(d,b,d,b,b,b,d)-1/12*E(b,b,d,b,b,d,d)+43/72*E(d,b,d,b,b,d,d)-7/
192*E(f,f,b,d,d,d,d)-1/8*E(a,f,b,f,f,f,f)-7/16*E(b,f,b,f,f,f,f)+1/32*E(f,f,b,f,
f,f,f)-25/24*E(a,f,f,b,d,b,d)+13/48*E(f,f,f,b,d,b,d)-5/64*E(b,f,f,f,f,f,f)-1/4*
E(e,e,e,c,e,c,e)+1/64*E(e,e,e,e,c,e,e)-55/384*E(c,e,e,e,e,e,e)+99/2*E(b,f,a,a,f
,a,f)+5/8*E(b,f,a,f,f,f,f)+1/12*E(f,f,b,b,b,b,d)+4/3*E(a,f,b,b,d,b,d)+1/12*E(f,
f,b,b,d,b,d)-3/8*E(f,f,b,d,b,b,d)+13/96*E(a,f,b,d,d,d,d)-E(f,b,f,b,b,d,d), E(b,
b,d,b,b,b,d) = 3/16*E(b,a,e,e,e,e,e)-12*E(b,b,a,b,d,b,d)+3/2*E(b,b,a,e,e,e,e)+E
(b,b,f,b,b,b,d)-6*E(b,c,c,e,c,c,e)+3*E(b,a,e,a,a,a,f)+3/16*E(c,a,e,e,e,e,e)+3/2
*E(c,b,a,e,e,e,e)+12*E(c,b,b,b,d,b,d)+12*E(c,b,b,c,e,c,e)-E(f,b,b,b,b,b,d)+E(d,
b,b,b,b,b,d), E(b,b,d,b,d,b,d) = -3/128*E(b,f,b,d,d,d,d)-1/96*E(d,b,d,b,d,b,d)+
1/96*E(b,b,d,d,b,d,d)+157/576*E(d,b,d,c,c,c,e)+1/384*E(d,b,d,d,b,d,d)+7/8*E(b,b
,f,a,f,a,f)+7/96*E(d,b,f,b,b,b,d)-7/96*E(b,b,f,b,b,d,d)-133/288*E(d,b,f,b,b,d,d
)+1/96*E(d,b,f,b,d,b,d)-83/64*E(b,c,b,d,d,d,d)+97/1152*E(d,c,b,d,d,d,d)+4295/48
*E(b,c,c,e,c,c,e)+373/96*E(b,c,c,e,e,e,e)+103/384*E(d,c,d,d,b,d,d)-1/384*E(b,d,
b,d,d,d,d)-59/768*E(c,d,b,d,d,d,d)+1/1536*E(d,d,b,d,d,d,d)-1/256*E(b,d,c,d,d,d,
d)+683/9216*E(d,d,c,d,d,d,d)+665/9216*E(d,d,c,e,e,e,e)-5/32*E(c,d,d,b,b,b,d)-\
133/288*E(d,d,d,b,b,b,d)-3/64*E(b,d,d,b,b,d,d)-3/16*E(c,d,d,b,b,d,d)+43/1152*E(
d,d,d,b,b,d,d)+1/32*E(d,d,d,c,e,c,e)-1/384*E(b,d,d,d,d,d,d)-35/3072*E(c,d,d,d,d
,d,d)+43/48*E(c,e,a,b,d,b,d)-1/32*E(c,e,c,d,d,d,d)+91/192*E(c,e,e,a,a,a,f)-5/16
*E(c,a,a,f,a,a,f)+301/192*E(b,a,a,f,f,f,f)-11/96*E(c,a,a,f,f,f,f)-1005/32*E(b,a
,e,a,a,a,f)-181/24*E(b,a,e,a,a,f,f)+15/32*E(c,a,e,a,a,f,f)-19/32*E(c,a,e,a,f,a,
f)-419/768*E(b,a,e,e,e,e,e)-277/384*E(c,a,e,e,e,e,e)-5/12*E(c,a,f,a,f,a,f)+43/
384*E(b,a,f,f,f,f,f)-1/384*E(c,a,f,f,f,f,f)+939/8*E(b,b,a,b,d,b,d)+3/2*E(c,b,a,
b,d,b,d)+271/144*E(d,b,a,b,d,b,d)-563/96*E(b,b,a,e,e,e,e)-1025/192*E(c,b,a,e,e,
e,e)-15/256*E(d,b,a,e,e,e,e)-913/24*E(c,b,b,b,d,b,d)-117/2*E(b,b,b,c,e,c,e)-\
1073/24*E(c,b,b,c,e,c,e)+505/144*E(d,b,b,c,e,c,e)-1/32*E(c,b,b,f,f,f,f)+43/1152
*E(d,b,b,f,f,f,f)-7/96*E(d,b,d,b,b,b,d)+7/96*E(b,b,d,b,b,d,d)+293/576*E(d,b,d,b
,b,d,d)-5/1536*E(f,f,b,d,d,d,d)+1/64*E(a,f,b,f,f,f,f)-3/128*E(b,f,b,f,f,f,f)-1/
256*E(f,f,b,f,f,f,f)-11/192*E(a,f,f,b,d,b,d)-1/384*E(f,f,f,b,d,b,d)-1/512*E(b,f
,f,f,f,f,f)-1/32*E(e,e,e,c,e,c,e)-1/512*E(e,e,e,e,c,e,e)-29/3072*E(c,e,e,e,e,e,
e)+33/16*E(b,f,a,a,f,a,f)-1/64*E(b,f,a,f,f,f,f)-7/96*E(f,f,b,b,b,b,d)+7/12*E(a,
f,b,b,d,b,d)-1/96*E(f,f,b,b,d,b,d)+3/64*E(f,f,b,d,b,b,d)+23/768*E(a,f,b,d,d,d,d
)+E(b,b,f,b,d,b,d)+E(d,b,b,b,d,b,d)-E(f,b,b,b,d,b,d), E(b,b,d,c,c,c,e) = 1/16*E
(b,a,e,e,e,e,e)-8*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+4*E(b,b,b,c,e,c,e)-2*E(
b,c,c,e,c,c,e)+E(b,a,e,a,a,a,f)+1/16*E(c,a,e,e,e,e,e)+1/2*E(c,b,a,e,e,e,e)+4*E(
c,b,b,b,d,b,d)+4*E(c,b,b,c,e,c,e), E(b,b,d,c,e,c,e) = -2*E(b,f,a,a,f,a,f)+1/8*E
(b,a,e,e,e,e,e)-1/8*E(b,a,f,f,f,f,f)-52*E(b,b,a,b,d,b,d)+5/2*E(b,b,a,e,e,e,e)+
36*E(b,b,b,c,e,c,e)-54*E(b,c,c,e,c,c,e)-5/2*E(b,c,c,e,e,e,e)-3/2*E(b,a,a,f,f,f,
f)+19*E(b,a,e,a,a,a,f)+5*E(b,a,e,a,a,f,f)+1/4*E(c,a,e,e,e,e,e)+2*E(c,b,a,e,e,e,
e)+16*E(c,b,b,b,d,b,d)+16*E(c,b,b,c,e,c,e), E(b,c,c,c,c,c,e) = 0, E(b,c,c,c,e,c
,e) = 1/2*E(b,c,c,e,c,c,e), E(b,c,d,c,c,c,e) = -1/16*E(b,a,e,e,e,e,e)+8*E(b,b,a
,b,d,b,d)-1/2*E(b,b,a,e,e,e,e)-4*E(b,b,b,c,e,c,e)+2*E(b,c,c,e,c,c,e)-E(b,a,e,a,
a,a,f)-1/16*E(c,a,e,e,e,e,e)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b,b,b,d,b,d)-4*E(c,b,b,
c,e,c,e), E(b,c,d,c,c,e,e) = -1/8*E(b,a,e,e,e,e,e)+16*E(b,b,a,b,d,b,d)-E(b,b,a,
e,e,e,e)-8*E(b,b,b,c,e,c,e)-1/2*E(b,c,b,d,d,d,d)+12*E(b,c,c,e,c,c,e)+1/2*E(b,c,
c,e,e,e,e)-4*E(b,a,e,a,a,a,f)-E(b,a,e,a,a,f,f)-1/8*E(c,a,e,e,e,e,e)-E(c,b,a,e,e
,e,e)-8*E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e), E(b,c,d,d,b,d,d) = -1/8*E(b,a,e,e,
e,e,e)+1/8*E(b,a,f,f,f,f,f)+16*E(b,b,a,b,d,b,d)-E(b,b,a,e,e,e,e)-8*E(b,b,b,c,e,
c,e)+E(b,c,b,d,d,d,d)+24*E(b,c,c,e,c,c,e)+E(b,c,c,e,e,e,e)-10*E(b,a,e,a,a,a,f)-\
4*E(b,a,e,a,a,f,f)-1/8*E(c,a,e,e,e,e,e)-E(c,b,a,e,e,e,e)-8*E(c,b,b,b,d,b,d)-8*E
(c,b,b,c,e,c,e), E(b,c,e,c,c,c,e) = 2*E(b,c,c,e,c,c,e)-1/16*E(c,a,e,e,e,e,e)-1/
2*E(c,b,a,e,e,e,e)-4*E(c,b,b,b,d,b,d)-4*E(c,b,b,c,e,c,e), E(b,c,e,c,e,c,e) = -8
*E(b,b,a,b,d,b,d)+1/2*E(b,b,a,e,e,e,e)+4*E(b,b,b,c,e,c,e)-6*E(b,c,c,e,c,c,e)-1/
2*E(b,c,c,e,e,e,e)-1/2*E(b,a,a,f,f,f,f)+E(b,a,e,a,a,a,f), E(b,d,c,c,e,c,e) = 1/
64*E(b,d,d,d,d,d,d)+1/16*E(b,f,a,f,f,f,f)+1/64*E(b,f,f,f,f,f,f)-1/32*E(b,a,e,e,
e,e,e)+1/32*E(b,a,f,f,f,f,f)+4*E(b,b,a,b,d,b,d)-1/4*E(b,b,a,e,e,e,e)-2*E(b,b,b,
c,e,c,e)-1/4*E(b,c,b,d,d,d,d)+2*E(b,c,c,e,c,c,e)+1/4*E(b,c,c,e,e,e,e)+1/16*E(b,
d,c,d,d,d,d)+1/4*E(b,a,a,f,f,f,f)+1/2*E(b,a,e,a,a,a,f)+E(b,a,e,a,a,f,f)-1/32*E(
c,a,e,e,e,e,e)-1/4*E(c,b,a,e,e,e,e)-2*E(c,b,b,b,d,b,d)-2*E(c,b,b,c,e,c,e), E(b,
d,c,e,c,c,e) = 1/32*E(b,d,d,d,d,d,d)+1/8*E(b,f,a,f,f,f,f)+1/32*E(b,f,f,f,f,f,f)
-1/16*E(b,a,e,e,e,e,e)+1/16*E(b,a,f,f,f,f,f)+8*E(b,b,a,b,d,b,d)-1/2*E(b,b,a,e,e
,e,e)-4*E(b,b,b,c,e,c,e)-1/2*E(b,c,b,d,d,d,d)+8*E(b,c,c,e,c,c,e)+1/2*E(b,c,c,e,
e,e,e)+1/8*E(b,d,c,d,d,d,d)+1/2*E(b,a,a,f,f,f,f)-E(b,a,e,a,a,a,f)+1/16*E(c,a,e,
e,e,e,e)+1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,b,d,b,d)+4*E(c,b,b,c,e,c,e), E(b,d,c,e,
e,e,e) = 1/4*E(b,d,d,d,d,d,d)-32*E(b,f,a,a,f,a,f)+E(b,f,b,d,d,d,d)+E(b,f,b,f,f,
f,f)+1/4*E(b,f,f,f,f,f,f)+5/2*E(b,a,e,e,e,e,e)-1/2*E(b,a,f,f,f,f,f)-768*E(b,b,a
,b,d,b,d)+40*E(b,b,a,e,e,e,e)+544*E(b,b,b,c,e,c,e)-4*E(b,c,b,d,d,d,d)-768*E(b,c
,c,e,c,c,e)-36*E(b,c,c,e,e,e,e)+E(b,d,c,d,d,d,d)-28*E(b,a,a,f,f,f,f)+264*E(b,a,
e,a,a,a,f)+64*E(b,a,e,a,a,f,f)+7/2*E(c,a,e,e,e,e,e)+28*E(c,b,a,e,e,e,e)+224*E(c
,b,b,b,d,b,d)+224*E(c,b,b,c,e,c,e), E(b,d,d,c,e,c,e) = 3/16*E(b,d,d,d,d,d,d)-8*
E(b,f,a,a,f,a,f)+3/4*E(b,f,a,f,f,f,f)+1/4*E(b,f,b,d,d,d,d)+1/4*E(b,f,b,f,f,f,f)
+3/16*E(b,f,f,f,f,f,f)+1/4*E(b,a,e,e,e,e,e)-1/4*E(b,a,f,f,f,f,f)-144*E(b,b,a,b,
d,b,d)+7*E(b,b,a,e,e,e,e)+112*E(b,b,b,c,e,c,e)-3*E(b,c,b,d,d,d,d)-152*E(b,c,c,e
,c,c,e)-7*E(b,c,c,e,e,e,e)+3/4*E(b,d,c,d,d,d,d)-4*E(b,a,a,f,f,f,f)+56*E(b,a,e,a
,a,a,f)+12*E(b,a,e,a,a,f,f)+3/4*E(c,a,e,e,e,e,e)+6*E(c,b,a,e,e,e,e)+48*E(c,b,b,
b,d,b,d)+48*E(c,b,b,c,e,c,e), E(b,e,a,b,d,b,d) = 0, E(b,e,a,f,a,f,f) = 0, E(b,e
,a,f,f,f,f) = 0, E(b,e,c,c,c,c,e) = 0, E(b,e,c,c,e,c,e) = 0, E(b,e,c,d,d,d,d) =
0, E(b,e,c,e,c,c,e) = 0, E(b,e,e,a,a,a,f) = 0, E(b,e,e,a,a,f,f) = 0, E(b,e,e,a,
f,a,f) = 0, E(b,e,e,c,c,c,e) = 0, E(b,e,e,c,c,e,e) = 0, E(b,e,e,c,e,c,e) = 0, E
(b,e,e,e,c,e,e) = 0, E(b,e,e,e,e,e,e) = 0, E(b,f,a,a,a,a,f) = -8*E(b,b,a,b,d,b,
d)-8*E(b,b,b,c,e,c,e)-2*E(b,a,e,a,a,a,f), E(b,f,a,e,e,e,e) = 1/4*E(b,d,d,d,d,d,
d)-32*E(b,f,a,a,f,a,f)+E(b,f,b,d,d,d,d)+E(b,f,b,f,f,f,f)+1/4*E(b,f,f,f,f,f,f)+1
/2*E(b,a,e,e,e,e,e)-1/2*E(b,a,f,f,f,f,f)-768*E(b,b,a,b,d,b,d)+36*E(b,b,a,e,e,e,
e)+544*E(b,b,b,c,e,c,e)-4*E(b,c,b,d,d,d,d)-768*E(b,c,c,e,c,c,e)-36*E(b,c,c,e,e,
e,e)+E(b,d,c,d,d,d,d)-28*E(b,a,a,f,f,f,f)+264*E(b,a,e,a,a,a,f)+64*E(b,a,e,a,a,f
,f)+7/2*E(c,a,e,e,e,e,e)+28*E(c,b,a,e,e,e,e)+224*E(c,b,b,b,d,b,d)+224*E(c,b,b,c
,e,c,e), E(b,f,a,f,a,a,f) = 2*E(b,f,a,a,f,a,f)+32*E(b,b,a,b,d,b,d)-E(b,b,a,e,e,
e,e)-16*E(b,b,b,c,e,c,e)+28*E(b,c,c,e,c,c,e)+E(b,c,c,e,e,e,e)+E(b,a,a,f,f,f,f)-\
10*E(b,a,e,a,a,a,f)-2*E(b,a,e,a,a,f,f)-1/8*E(c,a,e,e,e,e,e)-E(c,b,a,e,e,e,e)-8*
E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e), E(b,f,f,a,a,a,f) = -1/16*E(b,d,d,d,d,d,d)+
4*E(b,f,a,a,f,a,f)-1/4*E(b,f,a,f,f,f,f)-1/16*E(b,f,f,f,f,f,f)-1/8*E(b,a,e,e,e,e
,e)+1/8*E(b,a,f,f,f,f,f)+80*E(b,b,a,b,d,b,d)-4*E(b,b,a,e,e,e,e)-56*E(b,b,b,c,e,
c,e)+E(b,c,b,d,d,d,d)+80*E(b,c,c,e,c,c,e)+4*E(b,c,c,e,e,e,e)-1/4*E(b,d,c,d,d,d,
d)+2*E(b,a,a,f,f,f,f)-30*E(b,a,e,a,a,a,f)-8*E(b,a,e,a,a,f,f)-3/8*E(c,a,e,e,e,e,
e)-3*E(c,b,a,e,e,e,e)-24*E(c,b,b,b,d,b,d)-24*E(c,b,b,c,e,c,e), E(b,f,f,a,f,a,f)
= -4*E(b,f,a,a,f,a,f)-1/4*E(b,f,a,f,f,f,f)-1/8*E(b,a,e,e,e,e,e)+1/8*E(b,a,f,f,f
,f,f)-16*E(b,b,a,b,d,b,d)+24*E(b,b,b,c,e,c,e)-E(b,c,b,d,d,d,d)-24*E(b,c,c,e,c,c
,e)+1/4*E(b,d,c,d,d,d,d)-2*E(b,a,a,f,f,f,f)+10*E(b,a,e,a,a,a,f)+1/8*E(c,a,e,e,e
,e,e)+E(c,b,a,e,e,e,e)+8*E(c,b,b,b,d,b,d)+8*E(c,b,b,c,e,c,e), E(c,a,a,a,a,a,f)
= 0, E(c,a,a,a,f,a,f) = 1/2*E(c,a,a,f,a,a,f), E(c,a,b,d,b,d,d) = -3*E(c,a,a,f,a
,a,f)-1/2*E(c,a,a,f,f,f,f)-1/2*E(c,a,e,a,a,f,f)+1/2*E(c,a,e,a,f,a,f)+1/32*E(c,a
,e,e,e,e,e)-1/2*E(c,a,f,a,f,a,f)+1/16*E(c,a,f,f,f,f,f)-4*E(c,b,a,b,d,b,d)+1/2*E
(c,b,a,e,e,e,e)+6*E(c,b,b,b,d,b,d)+1/4*E(c,b,b,f,f,f,f), E(c,a,b,d,d,d,d) = 8*E
(c,a,a,f,a,a,f)+E(c,a,a,f,f,f,f)-4*E(c,a,e,a,f,a,f)+1/4*E(c,a,e,e,e,e,e)+4*E(c,
a,f,a,f,a,f)+E(c,b,a,e,e,e,e)+16*E(c,b,b,b,d,b,d)+E(c,b,b,f,f,f,f), E(c,a,c,e,c
,e,e) = -E(c,a,a,f,a,a,f)+1/2*E(c,a,e,a,a,f,f)+1/2*E(c,a,e,a,f,a,f)-1/32*E(c,a,
e,e,e,e,e)-1/2*E(c,a,f,a,f,a,f)+4*E(c,b,a,b,d,b,d)-1/4*E(c,b,a,e,e,e,e)-2*E(c,b
,b,b,d,b,d), E(c,a,e,a,a,a,f) = -6*E(c,a,a,f,a,a,f)-1/2*E(c,a,a,f,f,f,f)+1/16*E
(c,a,f,f,f,f,f)-4*E(c,b,a,b,d,b,d)+4*E(c,b,b,b,d,b,d)-12*E(c,b,b,c,e,c,e)+1/2*E
(c,b,b,f,f,f,f), E(c,a,e,c,c,e,e) = E(c,a,e,a,a,f,f)-1/8*E(c,a,e,e,e,e,e)+8*E(c
,b,a,b,d,b,d)-E(c,b,a,e,e,e,e)-8*E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e), E(c,a,e,c
,e,c,e) = E(c,a,e,a,a,f,f)+E(c,a,e,a,f,a,f)-1/16*E(c,a,e,e,e,e,e)-E(c,a,f,a,f,a
,f)+8*E(c,b,a,b,d,b,d)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b,b,b,d,b,d), E(c,a,f,a,a,a,f
) = -4*E(c,b,a,b,d,b,d)-4*E(c,b,b,c,e,c,e), E(c,a,f,a,a,f,f) = -2*E(c,a,a,f,a,a
,f)-E(c,a,e,a,f,a,f)+1/16*E(c,a,e,e,e,e,e)+E(c,a,f,a,f,a,f)-8*E(c,b,a,b,d,b,d)+
1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,b,d,b,d), E(c,a,f,b,b,d,d) = -2*E(c,a,a,f,a,a,f)
-E(c,a,e,a,f,a,f)-1/16*E(c,a,e,e,e,e,e)+E(c,a,f,a,f,a,f)-1/2*E(c,b,a,e,e,e,e)-4
*E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e), E(c,a,f,b,d,b,d) = 4*E(c,a,a,f,a,a,f)+1/2
*E(c,a,a,f,f,f,f)+E(c,a,e,a,a,f,f)-1/8*E(c,a,e,e,e,e,e)-1/16*E(c,a,f,f,f,f,f)+8
*E(c,b,a,b,d,b,d)-E(c,b,a,e,e,e,e)-12*E(c,b,b,b,d,b,d)-1/2*E(c,b,b,f,f,f,f), E(
c,a,f,f,a,f,f) = -8*E(c,a,a,f,a,a,f)-4*E(c,a,e,a,f,a,f)+1/4*E(c,a,e,e,e,e,e)+2*
E(c,a,f,a,f,a,f)+E(c,b,a,e,e,e,e)+24*E(c,b,b,b,d,b,d)-16*E(c,b,b,c,e,c,e)+2*E(c
,b,b,f,f,f,f), E(c,b,b,b,b,b,d) = 0, E(c,b,b,d,b,b,d) = 2*E(c,b,b,b,d,b,d), E(c
,b,d,b,b,b,d) = -1/16*E(c,a,e,e,e,e,e)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b,b,c,e,c,e),
E(c,b,d,b,b,d,d) = 2*E(c,a,a,f,a,a,f)+E(c,a,e,a,f,a,f)+1/16*E(c,a,e,e,e,e,e)+1/
2*E(c,b,a,e,e,e,e)+8*E(c,b,b,c,e,c,e), E(c,b,d,b,d,b,d) = -2*E(c,a,a,f,a,a,f)-1
/2*E(c,a,a,f,f,f,f)-E(c,a,e,a,a,f,f)+E(c,a,e,a,f,a,f)+1/16*E(c,a,e,e,e,e,e)+1/
16*E(c,a,f,f,f,f,f)-4*E(c,b,a,b,d,b,d)+1/2*E(c,b,a,e,e,e,e)+4*E(c,b,b,b,d,b,d)+
1/2*E(c,b,b,f,f,f,f), E(c,b,d,c,c,c,e) = -4*E(c,b,a,b,d,b,d)-4*E(c,b,b,b,d,b,d)
, E(c,b,d,c,e,c,e) = 2*E(c,a,a,f,a,a,f)+E(c,a,e,a,f,a,f)-1/16*E(c,a,e,e,e,e,e)-
E(c,a,f,a,f,a,f)+8*E(c,b,a,b,d,b,d)-1/2*E(c,b,a,e,e,e,e)-4*E(c,b,b,b,d,b,d)+4*E
(c,b,b,c,e,c,e), E(c,b,d,d,b,d,d) = -4*E(c,a,a,f,a,a,f)+E(c,a,a,f,f,f,f)+2*E(c,
a,e,a,a,f,f)-6*E(c,a,e,a,f,a,f)+3/8*E(c,a,e,e,e,e,e)+4*E(c,a,f,a,f,a,f)+E(c,b,a
,e,e,e,e)+16*E(c,b,b,b,d,b,d)-16*E(c,b,b,c,e,c,e)+E(c,b,b,f,f,f,f), E(c,b,f,a,f
,a,f) = -E(c,a,f,a,f,a,f), E(c,b,f,b,b,b,d) = -1/16*E(c,a,e,e,e,e,e)-1/2*E(c,b,
a,e,e,e,e)-4*E(c,b,b,b,d,b,d)-8*E(c,b,b,c,e,c,e), E(c,b,f,b,b,d,d) = 2*E(c,a,a,
f,a,a,f)+E(c,a,e,a,f,a,f)+1/16*E(c,a,e,e,e,e,e)-E(c,a,f,a,f,a,f)+1/2*E(c,b,a,e,
e,e,e)+4*E(c,b,b,b,d,b,d)+8*E(c,b,b,c,e,c,e), E(c,b,f,b,d,b,d) = -4*E(c,a,a,f,a
,a,f)-1/2*E(c,a,a,f,f,f,f)-E(c,a,e,a,a,f,f)+1/8*E(c,a,e,e,e,e,e)+1/16*E(c,a,f,f
,f,f,f)-8*E(c,b,a,b,d,b,d)+E(c,b,a,e,e,e,e)+12*E(c,b,b,b,d,b,d)+1/2*E(c,b,b,f,f
,f,f), E(c,c,b,d,d,d,d) = -8*E(c,a,a,f,a,a,f)-E(c,a,a,f,f,f,f)+4*E(c,a,e,a,f,a,
f)-1/4*E(c,a,e,e,e,e,e)-2*E(c,a,f,a,f,a,f)-E(c,b,a,e,e,e,e)-8*E(c,b,b,b,d,b,d)-\
16*E(c,b,b,c,e,c,e), E(c,c,d,c,c,c,e) = -6*E(c,a,a,f,a,a,f)-3/2*E(c,a,a,f,f,f,f
)+3/16*E(c,a,e,e,e,e,e)+3/16*E(c,a,f,f,f,f,f)-12*E(c,b,a,b,d,b,d)+3/2*E(c,b,a,e
,e,e,e)+12*E(c,b,b,b,d,b,d)+3/2*E(c,b,b,f,f,f,f)+E(c,c,e,c,c,c,e)+E(d,c,c,c,c,c
,e)-E(e,c,c,c,c,c,e), E(c,c,d,d,b,d,d) = -20*E(c,a,a,f,a,a,f)-E(c,a,a,f,f,f,f)-\
2*E(c,a,e,a,a,f,f)-2*E(c,a,e,a,f,a,f)-8*E(c,e,a,b,d,b,d)+5/8*E(c,a,e,e,e,e,e)+4
*E(c,a,f,a,f,a,f)-16*E(c,b,a,b,d,b,d)+3*E(c,b,a,e,e,e,e)+48*E(c,b,b,b,d,b,d)-32
*E(c,b,b,c,e,c,e)+3*E(c,b,b,f,f,f,f), E(c,d,c,e,e,e,e) = 96*E(c,a,a,f,a,a,f)+16
*E(c,a,e,a,a,f,f)+16*E(c,a,e,a,f,a,f)+32*E(c,e,a,b,d,b,d)+8*E(c,e,e,a,a,a,f)-3*
E(c,a,e,e,e,e,e)-40*E(c,a,f,a,f,a,f)+128*E(c,b,a,b,d,b,d)-16*E(c,b,a,e,e,e,e)-\
224*E(c,b,b,b,d,b,d)+128*E(c,b,b,c,e,c,e)-16*E(c,b,b,f,f,f,f)-E(c,d,c,d,d,d,d)+
4*E(c,d,d,b,b,b,d)-4*E(c,d,d,b,b,d,d), E(c,e,a,f,a,f,f) = -8*E(c,a,a,f,a,a,f)-4
*E(c,a,e,a,a,f,f)-8*E(c,e,a,b,d,b,d)-2*E(c,e,e,a,a,a,f)+1/2*E(c,a,e,e,e,e,e)+4*
E(c,a,f,a,f,a,f)-32*E(c,b,a,b,d,b,d)+3*E(c,b,a,e,e,e,e)+32*E(c,b,b,b,d,b,d)+E(c
,b,b,f,f,f,f)+E(c,d,d,b,b,b,d)+E(c,d,d,b,b,d,d), E(c,e,a,f,f,f,f) = 176*E(c,a,a
,f,a,a,f)+4*E(c,a,a,f,f,f,f)+24*E(c,a,e,a,a,f,f)+40*E(c,a,e,a,f,a,f)+48*E(c,e,a
,b,d,b,d)+12*E(c,e,e,a,a,a,f)-11/2*E(c,a,e,e,e,e,e)-48*E(c,a,f,a,f,a,f)-2*E(c,a
,f,f,f,f,f)+256*E(c,b,a,b,d,b,d)-28*E(c,b,a,e,e,e,e)-448*E(c,b,b,b,d,b,d)+256*E
(c,b,b,c,e,c,e)-28*E(c,b,b,f,f,f,f)-E(c,d,b,d,d,d,d)-4*E(c,d,d,b,b,b,d)-4*E(c,d
,d,b,b,d,d), E(c,e,c,c,e,c,e) = -5/128*E(b,f,b,d,d,d,d)-7/96*E(d,b,d,b,d,b,d)+7
/96*E(b,b,d,d,b,d,d)+283/576*E(d,b,d,c,c,c,e)+7/384*E(d,b,d,d,b,d,d)+3/8*E(b,b,
f,a,f,a,f)+1/96*E(d,b,f,b,b,b,d)-1/96*E(b,b,f,b,b,d,d)-475/288*E(d,b,f,b,b,d,d)
+7/96*E(d,b,f,b,d,b,d)-13/64*E(b,c,b,d,d,d,d)+583/1152*E(d,c,b,d,d,d,d)+2465/48
*E(b,c,c,e,c,c,e)+211/96*E(b,c,c,e,e,e,e)+289/384*E(d,c,d,d,b,d,d)-7/384*E(b,d,
b,d,d,d,d)-221/768*E(c,d,b,d,d,d,d)+31/1536*E(d,d,b,d,d,d,d)-23/256*E(b,d,c,d,d
,d,d)+2141/9216*E(d,d,c,d,d,d,d)+2015/9216*E(d,d,c,e,e,e,e)-23/32*E(c,d,d,b,b,b
,d)-475/288*E(d,d,d,b,b,b,d)-5/64*E(b,d,d,b,b,d,d)-9/16*E(c,d,d,b,b,d,d)+205/
1152*E(d,d,d,b,b,d,d)+3/32*E(d,d,d,c,e,c,e)-7/384*E(b,d,d,d,d,d,d)-101/3072*E(c
,d,d,d,d,d,d)+181/48*E(c,e,a,b,d,b,d)-3/32*E(c,e,c,d,d,d,d)+325/192*E(c,e,e,a,a
,a,f)+181/16*E(c,a,a,f,a,a,f)+307/192*E(b,a,a,f,f,f,f)-29/96*E(c,a,a,f,f,f,f)-\
571/32*E(b,a,e,a,a,a,f)-91/24*E(b,a,e,a,a,f,f)+113/32*E(c,a,e,a,a,f,f)+147/32*E
(c,a,e,a,f,a,f)-137/768*E(b,a,e,e,e,e,e)-349/384*E(c,a,e,e,e,e,e)-65/12*E(c,a,f
,a,f,a,f)+1/384*E(b,a,f,f,f,f,f)-55/384*E(c,a,f,f,f,f,f)+493/8*E(b,b,a,b,d,b,d)
+49/2*E(c,b,a,b,d,b,d)+649/144*E(d,b,a,b,d,b,d)-269/96*E(b,b,a,e,e,e,e)-911/192
*E(c,b,a,e,e,e,e)-25/256*E(d,b,a,e,e,e,e)-1255/24*E(c,b,b,b,d,b,d)-69/2*E(b,b,b
,c,e,c,e)-119/24*E(c,b,b,c,e,c,e)+1999/144*E(d,b,b,c,e,c,e)-71/32*E(c,b,b,f,f,f
,f)+205/1152*E(d,b,b,f,f,f,f)-1/96*E(d,b,d,b,b,b,d)+1/96*E(b,b,d,b,b,d,d)+995/
576*E(d,b,d,b,b,d,d)+13/1536*E(f,f,b,d,d,d,d)+3/64*E(a,f,b,f,f,f,f)-5/128*E(b,f
,b,f,f,f,f)-3/256*E(f,f,b,f,f,f,f)-29/192*E(a,f,f,b,d,b,d)-7/384*E(f,f,f,b,d,b,
d)+1/512*E(b,f,f,f,f,f,f)-3/32*E(e,e,e,c,e,c,e)-7/512*E(e,e,e,e,c,e,e)-59/3072*
E(c,e,e,e,e,e,e)+31/16*E(b,f,a,a,f,a,f)-3/64*E(b,f,a,f,f,f,f)-1/96*E(f,f,b,b,b,
b,d)+7/12*E(a,f,b,b,d,b,d)-7/96*E(f,f,b,b,d,b,d)+5/64*E(f,f,b,d,b,b,d)+17/768*E
(a,f,b,d,d,d,d)-E(d,c,c,c,e,c,e)+E(e,c,c,c,e,c,e)+E(c,d,c,c,e,c,e), E(c,e,e,a,a
,f,f) = -28*E(c,a,a,f,a,a,f)-2*E(c,a,a,f,f,f,f)-6*E(c,a,e,a,a,f,f)-2*E(c,a,e,a,
f,a,f)-1/16*E(c,d,d,d,d,d,d)-4*E(c,e,a,b,d,b,d)-1/16*E(c,e,e,e,e,e,e)+1/8*E(c,a
,e,e,e,e,e)+2*E(c,a,f,a,f,a,f)+1/4*E(c,a,f,f,f,f,f)-32*E(c,b,a,b,d,b,d)+2*E(c,b
,a,e,e,e,e)+40*E(c,b,b,b,d,b,d)-48*E(c,b,b,c,e,c,e)+3*E(c,b,b,f,f,f,f)-1/2*E(c,
d,b,d,d,d,d)-E(c,d,d,b,b,b,d)-E(c,d,d,b,b,d,d), E(c,e,e,a,f,a,f) = 4*E(c,a,a,f,
a,a,f)+2*E(c,a,e,a,a,f,f)-2*E(c,a,e,a,f,a,f)+4*E(c,e,a,b,d,b,d)+E(c,e,e,a,a,a,f
)-3/8*E(c,a,e,e,e,e,e)-2*E(c,a,f,a,f,a,f)+16*E(c,b,a,b,d,b,d)-2*E(c,b,a,e,e,e,e
)-24*E(c,b,b,b,d,b,d)-E(c,b,b,f,f,f,f)-E(c,d,d,b,b,b,d)-E(c,d,d,b,b,d,d), E(c,e
,e,e,c,e,e) = 96*E(c,a,a,f,a,a,f)+16*E(c,a,e,a,a,f,f)+32*E(c,a,e,a,f,a,f)-1/4*E
(c,d,d,d,d,d,d)+16*E(c,e,a,b,d,b,d)-E(c,e,c,d,d,d,d)+12*E(c,e,e,a,a,a,f)-1/4*E(
c,e,e,e,e,e,e)-4*E(c,a,e,e,e,e,e)-32*E(c,a,f,a,f,a,f)-E(c,a,f,f,f,f,f)+192*E(c,
b,a,b,d,b,d)-20*E(c,b,a,e,e,e,e)-256*E(c,b,b,b,d,b,d)+64*E(c,b,b,c,e,c,e)-12*E(
c,b,b,f,f,f,f)-2*E(c,d,b,d,d,d,d)-4*E(c,d,d,b,b,b,d)-4*E(c,d,d,b,b,d,d), E(c,f,
a,a,a,a,f) = 0, E(c,f,a,a,f,a,f) = 0, E(c,f,a,e,e,e,e) = 0, E(c,f,a,f,a,a,f) =
0, E(c,f,a,f,f,f,f) = 0, E(c,f,b,b,b,b,d) = 0, E(c,f,b,b,d,b,d) = 0, E(c,f,b,d,
b,b,d) = 0, E(c,f,b,d,d,d,d) = 0, E(c,f,b,f,f,f,f) = 0, E(c,f,f,a,a,a,f) = 0, E
(c,f,f,a,f,a,f) = 0, E(c,f,f,b,d,b,d) = 0, E(c,f,f,f,f,f,f) = 0, E(d,a,a,a,a,a,
f) = 0, E(d,a,a,a,f,a,f) = 0, E(d,a,a,f,a,a,f) = 0, E(d,a,a,f,f,f,f) = 0, E(d,a
,b,d,b,d,d) = 0, E(d,a,b,d,d,d,d) = 0, E(d,a,c,e,c,e,e) = 0, E(d,a,e,a,a,a,f) =
0, E(d,a,e,a,a,f,f) = 0, E(d,a,e,a,f,a,f) = 0, E(d,a,e,c,c,e,e) = 0, E(d,a,e,c,
e,c,e) = 0, E(d,a,e,e,e,e,e) = 0, E(d,a,f,a,a,a,f) = 0, E(d,a,f,a,a,f,f) = 0, E
(d,a,f,a,f,a,f) = 0, E(d,a,f,b,b,d,d) = 0, E(d,a,f,b,d,b,d) = 0, E(d,a,f,f,a,f,
f) = 0, E(d,a,f,f,f,f,f) = 0, E(d,b,d,c,e,c,e) = 1/6*E(d,d,d,b,b,d,d)+28/3*E(d,
b,a,b,d,b,d)-1/4*E(d,b,a,e,e,e,e)+40/3*E(d,b,b,c,e,c,e)+1/6*E(d,b,b,f,f,f,f)+5/
3*E(d,b,d,b,b,d,d)+1/3*E(d,b,d,c,c,c,e)-5/3*E(d,b,f,b,b,d,d)+2/3*E(d,c,b,d,d,d,
d)+1/2*E(d,c,d,d,b,d,d)+11/48*E(d,d,c,d,d,d,d)+11/48*E(d,d,c,e,e,e,e)-5/3*E(d,d
,d,b,b,b,d), E(d,b,f,a,f,a,f) = 1/3*E(d,d,d,b,b,d,d)-4/3*E(d,b,a,b,d,b,d)+32/3*
E(d,b,b,c,e,c,e)+1/3*E(d,b,b,f,f,f,f)+7/3*E(d,b,d,b,b,d,d)-1/3*E(d,b,d,c,c,c,e)
-7/3*E(d,b,f,b,b,d,d)+1/3*E(d,c,b,d,d,d,d)+E(d,c,d,d,b,d,d)+1/3*E(d,d,c,d,d,d,d
)+1/3*E(d,d,c,e,e,e,e)-7/3*E(d,d,d,b,b,b,d), E(d,c,c,e,c,c,e) = -5/64*E(b,f,b,d
,d,d,d)-7/48*E(d,b,d,b,d,b,d)+7/48*E(b,b,d,d,b,d,d)+283/288*E(d,b,d,c,c,c,e)+7/
192*E(d,b,d,d,b,d,d)+3/4*E(b,b,f,a,f,a,f)+1/48*E(d,b,f,b,b,b,d)-1/48*E(b,b,f,b,
b,d,d)-475/144*E(d,b,f,b,b,d,d)+7/48*E(d,b,f,b,d,b,d)-13/32*E(b,c,b,d,d,d,d)+
583/576*E(d,c,b,d,d,d,d)+2465/24*E(b,c,c,e,c,c,e)+211/48*E(b,c,c,e,e,e,e)+289/
192*E(d,c,d,d,b,d,d)-7/192*E(b,d,b,d,d,d,d)-221/384*E(c,d,b,d,d,d,d)+31/768*E(d
,d,b,d,d,d,d)-23/128*E(b,d,c,d,d,d,d)+2141/4608*E(d,d,c,d,d,d,d)+E(c,d,c,e,c,c,
e)+2015/4608*E(d,d,c,e,e,e,e)-23/16*E(c,d,d,b,b,b,d)-475/144*E(d,d,d,b,b,b,d)-5
/32*E(b,d,d,b,b,d,d)-9/8*E(c,d,d,b,b,d,d)+205/576*E(d,d,d,b,b,d,d)+3/16*E(d,d,d
,c,e,c,e)-7/192*E(b,d,d,d,d,d,d)-101/1536*E(c,d,d,d,d,d,d)+181/24*E(c,e,a,b,d,b
,d)-3/16*E(c,e,c,d,d,d,d)-E(c,e,c,e,c,c,e)+325/96*E(c,e,e,a,a,a,f)+245/8*E(c,a,
a,f,a,a,f)+307/96*E(b,a,a,f,f,f,f)-29/48*E(c,a,a,f,f,f,f)-571/16*E(b,a,e,a,a,a,
f)-91/12*E(b,a,e,a,a,f,f)+81/16*E(c,a,e,a,a,f,f)+147/16*E(c,a,e,a,f,a,f)-137/
384*E(b,a,e,e,e,e,e)-373/192*E(c,a,e,e,e,e,e)-65/6*E(c,a,f,a,f,a,f)+1/192*E(b,a
,f,f,f,f,f)-55/192*E(c,a,f,f,f,f,f)+493/4*E(b,b,a,b,d,b,d)+57*E(c,b,a,b,d,b,d)+
649/72*E(d,b,a,b,d,b,d)-269/48*E(b,b,a,e,e,e,e)-1007/96*E(c,b,a,e,e,e,e)-25/128
*E(d,b,a,e,e,e,e)-1351/12*E(c,b,b,b,d,b,d)-69*E(b,b,b,c,e,c,e)-23/12*E(c,b,b,c,
e,c,e)+1999/72*E(d,b,b,c,e,c,e)-71/16*E(c,b,b,f,f,f,f)+205/576*E(d,b,b,f,f,f,f)
-1/48*E(d,b,d,b,b,b,d)+1/48*E(b,b,d,b,b,d,d)+995/288*E(d,b,d,b,b,d,d)+13/768*E(
f,f,b,d,d,d,d)+3/32*E(a,f,b,f,f,f,f)-5/64*E(b,f,b,f,f,f,f)-3/128*E(f,f,b,f,f,f,
f)-29/96*E(a,f,f,b,d,b,d)-7/192*E(f,f,f,b,d,b,d)+1/256*E(b,f,f,f,f,f,f)-3/16*E(
e,e,e,c,e,c,e)-7/256*E(e,e,e,e,c,e,e)-59/1536*E(c,e,e,e,e,e,e)+31/8*E(b,f,a,a,f
,a,f)-3/32*E(b,f,a,f,f,f,f)-1/48*E(f,f,b,b,b,b,d)+7/6*E(a,f,b,b,d,b,d)-7/48*E(f
,f,b,b,d,b,d)+5/32*E(f,f,b,d,b,b,d)+17/384*E(a,f,b,d,d,d,d)+E(e,c,c,e,c,c,e), E
(d,c,e,c,e,c,e) = 33/32*E(b,f,b,d,d,d,d)+9/8*E(d,b,d,b,d,b,d)-9/8*E(b,b,d,d,b,d
,d)-197/48*E(d,b,d,c,c,c,e)+23/32*E(d,b,d,d,b,d,d)-27/2*E(b,b,f,a,f,a,f)+1/8*E(
d,b,f,b,b,b,d)-1/8*E(b,b,f,b,b,d,d)+77/24*E(d,b,f,b,b,d,d)-9/8*E(d,b,f,b,d,b,d)
-55/16*E(b,c,b,d,d,d,d)-185/96*E(d,c,b,d,d,d,d)-5439/4*E(b,c,c,e,c,c,e)-445/8*E
(b,c,c,e,e,e,e)+1/32*E(d,c,d,d,b,d,d)-23/32*E(b,d,b,d,d,d,d)+83/64*E(c,d,b,d,d,
d,d)+7/128*E(d,d,b,d,d,d,d)+75/64*E(b,d,c,d,d,d,d)-211/768*E(d,d,c,d,d,d,d)-193
/768*E(d,d,c,e,e,e,e)+27/8*E(c,d,d,b,b,b,d)+77/24*E(d,d,d,b,b,b,d)+1/16*E(b,d,d
,b,b,d,d)+5/4*E(c,d,d,b,b,d,d)-83/96*E(d,d,d,b,b,d,d)-3/8*E(d,d,d,c,e,c,e)+1/32
*E(b,d,d,d,d,d,d)+43/256*E(c,d,d,d,d,d,d)-27/4*E(c,e,a,b,d,b,d)+3/8*E(c,e,c,d,d
,d,d)-75/16*E(c,e,e,a,a,a,f)-129/4*E(c,a,a,f,a,a,f)-861/16*E(b,a,a,f,f,f,f)+19/
8*E(c,a,a,f,f,f,f)+3727/8*E(b,a,e,a,a,a,f)+213/2*E(b,a,e,a,a,f,f)-13/8*E(c,a,e,
a,a,f,f)-167/8*E(c,a,e,a,f,a,f)+159/64*E(b,a,e,e,e,e,e)+283/32*E(c,a,e,e,e,e,e)
+17*E(c,a,f,a,f,a,f)-7/32*E(b,a,f,f,f,f,f)+9/32*E(c,a,f,f,f,f,f)-2745/2*E(b,b,a
,b,d,b,d)-42*E(c,b,a,b,d,b,d)-263/12*E(d,b,a,b,d,b,d)+491/8*E(b,b,a,e,e,e,e)+
977/16*E(c,b,a,e,e,e,e)+85/64*E(d,b,a,e,e,e,e)+1065/2*E(c,b,b,b,d,b,d)+890*E(b,
b,b,c,e,c,e)+777/2*E(c,b,b,c,e,c,e)-305/12*E(d,b,b,c,e,c,e)+35/8*E(c,b,b,f,f,f,
f)-83/96*E(d,b,b,f,f,f,f)-1/8*E(d,b,d,b,b,b,d)+1/8*E(b,b,d,b,b,d,d)-157/48*E(d,
b,d,b,b,d,d)-3/128*E(f,f,b,d,d,d,d)+1/16*E(a,f,b,f,f,f,f)+33/32*E(b,f,b,f,f,f,f
)-5/64*E(f,f,b,f,f,f,f)+19/16*E(a,f,f,b,d,b,d)-23/32*E(f,f,f,b,d,b,d)+11/128*E(
b,f,f,f,f,f,f)+3/8*E(e,e,e,c,e,c,e)+3/128*E(e,e,e,e,c,e,e)+37/256*E(c,e,e,e,e,e
,e)-243/4*E(b,f,a,a,f,a,f)-17/16*E(b,f,a,f,f,f,f)-1/8*E(f,f,b,b,b,b,d)-E(a,f,b,
b,d,b,d)+9/8*E(f,f,b,b,d,b,d)-1/16*E(f,f,b,d,b,b,d)+1/64*E(a,f,b,d,d,d,d)+E(e,c
,e,c,e,c,e)-E(c,e,e,c,e,c,e), E(d,e,a,b,d,b,d) = 0, E(d,e,a,f,a,f,f) = 0, E(d,e
,a,f,f,f,f) = 0, E(d,e,c,c,c,c,e) = 0, E(d,e,c,c,e,c,e) = 0, E(d,e,c,d,d,d,d) =
0, E(d,e,c,e,c,c,e) = 0, E(d,e,e,a,a,a,f) = 0, E(d,e,e,a,a,f,f) = 0, E(d,e,e,a,
f,a,f) = 0, E(d,e,e,c,c,c,e) = 0, E(d,e,e,c,c,e,e) = 0, E(d,e,e,c,e,c,e) = 0, E
(d,e,e,e,c,e,e) = 0, E(d,e,e,e,e,e,e) = 0, E(d,f,a,a,a,a,f) = 0, E(d,f,a,a,f,a,
f) = 0, E(d,f,a,e,e,e,e) = 0, E(d,f,a,f,a,a,f) = 0, E(d,f,a,f,f,f,f) = 0, E(d,f
,b,b,b,b,d) = 0, E(d,f,b,b,d,b,d) = 0, E(d,f,b,d,b,b,d) = 0, E(d,f,b,d,d,d,d) =
0, E(d,f,b,f,f,f,f) = 0, E(d,f,f,a,a,a,f) = 0, E(d,f,f,a,f,a,f) = 0, E(d,f,f,b,
d,b,d) = 0, E(d,f,f,f,f,f,f) = 0, E(e,a,a,f,a,a,f) = -3/64*E(b,f,b,d,d,d,d)+7/
48*E(d,b,d,b,d,b,d)-7/48*E(b,b,d,d,b,d,d)+53/288*E(d,b,d,c,c,c,e)-7/192*E(d,b,d
,d,b,d,d)+1/4*E(b,b,f,a,f,a,f)-1/48*E(d,b,f,b,b,b,d)+1/48*E(b,b,f,b,b,d,d)-221/
144*E(d,b,f,b,b,d,d)-7/48*E(d,b,f,b,d,b,d)-19/32*E(b,c,b,d,d,d,d)+185/576*E(d,c
,b,d,d,d,d)+991/24*E(b,c,c,e,c,c,e)+77/48*E(b,c,c,e,e,e,e)+95/192*E(d,c,d,d,b,d
,d)+7/192*E(b,d,b,d,d,d,d)-67/384*E(c,d,b,d,d,d,d)-7/768*E(d,d,b,d,d,d,d)+7/128
*E(b,d,c,d,d,d,d)+835/4608*E(d,d,c,d,d,d,d)+817/4608*E(d,d,c,e,e,e,e)-9/16*E(c,
d,d,b,b,b,d)-221/144*E(d,d,d,b,b,b,d)+5/32*E(b,d,d,b,b,d,d)-3/8*E(c,d,d,b,b,d,d
)+131/576*E(d,d,d,b,b,d,d)+1/16*E(d,d,d,c,e,c,e)+1/192*E(b,d,d,d,d,d,d)-43/1536
*E(c,d,d,d,d,d,d)+59/24*E(c,e,a,b,d,b,d)-1/16*E(c,e,c,d,d,d,d)+107/96*E(c,e,e,a
,a,a,f)-85/8*E(c,a,a,f,a,a,f)+77/96*E(b,a,a,f,f,f,f)-19/48*E(c,a,a,f,f,f,f)-229
/16*E(b,a,e,a,a,a,f)-41/12*E(b,a,e,a,a,f,f)+15/16*E(c,a,e,a,a,f,f)-67/16*E(c,a,
e,a,f,a,f)-79/384*E(b,a,e,e,e,e,e)-71/192*E(c,a,e,e,e,e,e)+17/6*E(c,a,f,a,f,a,f
)-1/192*E(b,a,f,f,f,f,f)+7/192*E(c,a,f,f,f,f,f)+211/4*E(b,b,a,b,d,b,d)-5*E(c,b,
a,b,d,b,d)+119/72*E(d,b,a,b,d,b,d)-115/48*E(b,b,a,e,e,e,e)-241/96*E(c,b,a,e,e,e
,e)-23/128*E(d,b,a,e,e,e,e)-89/12*E(c,b,b,b,d,b,d)-23*E(b,b,b,c,e,c,e)-505/12*E
(c,b,b,c,e,c,e)+929/72*E(d,b,b,c,e,c,e)+15/16*E(c,b,b,f,f,f,f)+131/576*E(d,b,b,
f,f,f,f)+1/48*E(d,b,d,b,b,b,d)-1/48*E(b,b,d,b,b,d,d)+397/288*E(d,b,d,b,b,d,d)-\
13/768*E(f,f,b,d,d,d,d)+1/32*E(a,f,b,f,f,f,f)-3/64*E(b,f,b,f,f,f,f)-1/128*E(f,f
,b,f,f,f,f)-19/96*E(a,f,f,b,d,b,d)+7/192*E(f,f,f,b,d,b,d)-1/256*E(b,f,f,f,f,f,f
)-1/16*E(e,e,e,c,e,c,e)-1/256*E(e,e,e,e,c,e,e)-37/1536*E(c,e,e,e,e,e,e)+17/8*E(
b,f,a,a,f,a,f)-1/32*E(b,f,a,f,f,f,f)+1/48*E(f,f,b,b,b,b,d)+5/6*E(a,f,b,b,d,b,d)
+7/48*E(f,f,b,b,d,b,d)-5/32*E(f,f,b,d,b,b,d)+31/384*E(a,f,b,d,d,d,d)+E(f,a,a,f,
a,a,f)-E(a,a,f,a,a,f,f), E(e,a,a,f,f,f,f) = -9/2*E(b,f,b,d,d,d,d)-8/3*E(d,b,d,b
,d,b,d)+8/3*E(b,b,d,d,b,d,d)+232/9*E(d,b,d,c,c,c,e)-10/3*E(d,b,d,d,b,d,d)+62*E(
b,b,f,a,f,a,f)+2/3*E(d,b,f,b,b,b,d)-2/3*E(b,b,f,b,b,d,d)-632/9*E(d,b,f,b,b,d,d)
+8/3*E(d,b,f,b,d,b,d)+18*E(b,c,b,d,d,d,d)+185/9*E(d,c,b,d,d,d,d)+17756/3*E(b,c,
c,e,c,c,e)+734/3*E(b,c,c,e,e,e,e)+80/3*E(d,c,d,d,b,d,d)+10/3*E(b,d,b,d,d,d,d)-\
73/6*E(c,d,b,d,d,d,d)+1/6*E(d,d,b,d,d,d,d)-5*E(b,d,c,d,d,d,d)+637/72*E(d,d,c,d,
d,d,d)+601/72*E(d,d,c,e,e,e,e)-34*E(c,d,d,b,b,b,d)-632/9*E(d,d,d,b,b,b,d)+2*E(b
,d,d,b,b,d,d)-22*E(c,d,d,b,b,d,d)+95/9*E(d,d,d,b,b,d,d)+3*E(d,d,d,c,e,c,e)-7/24
*E(b,d,d,d,d,d,d)-17/12*E(c,d,d,d,d,d,d)+328/3*E(c,e,a,b,d,b,d)-3*E(c,e,c,d,d,d
,d)+178/3*E(c,e,e,a,a,a,f)+344*E(c,a,a,f,a,a,f)+694/3*E(b,a,a,f,f,f,f)-76/3*E(c
,a,a,f,f,f,f)-2022*E(b,a,e,a,a,a,f)-1424/3*E(b,a,e,a,a,f,f)+28*E(c,a,e,a,a,f,f)
+148*E(c,a,e,a,f,a,f)-247/24*E(b,a,e,e,e,e,e)-1159/24*E(c,a,e,e,e,e,e)-440/3*E(
c,a,f,a,f,a,f)+17/12*E(b,a,f,f,f,f,f)-8/3*E(c,a,f,f,f,f,f)+5928*E(b,b,a,b,d,b,d
)+640*E(c,b,a,b,d,b,d)+1600/9*E(d,b,a,b,d,b,d)-793/3*E(b,b,a,e,e,e,e)-923/3*E(c
,b,a,e,e,e,e)-15/2*E(d,b,a,e,e,e,e)-8648/3*E(c,b,b,b,d,b,d)-3816*E(b,b,b,c,e,c,
e)-4648/3*E(c,b,b,c,e,c,e)+4624/9*E(d,b,b,c,e,c,e)-42*E(c,b,b,f,f,f,f)+95/9*E(d
,b,b,f,f,f,f)-2/3*E(d,b,d,b,b,b,d)+2/3*E(b,b,d,b,b,d,d)+614/9*E(d,b,d,b,b,d,d)+
1/6*E(f,f,b,d,d,d,d)+3/2*E(a,f,b,f,f,f,f)-9/2*E(b,f,b,f,f,f,f)-20/3*E(a,f,f,b,d
,b,d)+10/3*E(f,f,f,b,d,b,d)-1/8*E(b,f,f,f,f,f,f)-3*E(e,e,e,c,e,c,e)-1/2*E(e,e,e
,e,c,e,e)-11/12*E(c,e,e,e,e,e,e)+264*E(b,f,a,a,f,a,f)+5/2*E(b,f,a,f,f,f,f)-2/3*
E(f,f,b,b,b,b,d)+16/3*E(a,f,b,b,d,b,d)-8/3*E(f,f,b,b,d,b,d)-2*E(f,f,b,d,b,b,d)+
2/3*E(a,f,b,d,d,d,d)+E(e,e,e,a,a,f,f), E(e,a,b,d,b,d,d) = 3/32*E(b,f,b,d,d,d,d)
+3/8*E(d,b,d,b,d,b,d)-3/8*E(b,b,d,d,b,d,d)+3/16*E(d,b,d,c,c,c,e)-3/32*E(d,b,d,d
,b,d,d)-1/8*E(d,b,f,b,b,b,d)+1/8*E(b,b,f,b,b,d,d)+13/8*E(d,b,f,b,b,d,d)-3/8*E(d
,b,f,b,d,b,d)+43/16*E(b,c,b,d,d,d,d)-9/32*E(d,c,b,d,d,d,d)-441/4*E(b,c,c,e,c,c,
e)-39/8*E(b,c,c,e,e,e,e)-29/32*E(d,c,d,d,b,d,d)+3/32*E(b,d,b,d,d,d,d)+1/64*E(c,
d,b,d,d,d,d)-3/128*E(d,d,b,d,d,d,d)+9/64*E(b,d,c,d,d,d,d)-67/256*E(d,d,c,d,d,d,
d)-65/256*E(d,d,c,e,e,e,e)+1/8*E(c,d,d,b,b,b,d)+13/8*E(d,d,d,b,b,b,d)+3/16*E(b,
d,d,b,b,d,d)+3/4*E(c,d,d,b,b,d,d)-3/32*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)+1/
32*E(b,d,d,d,d,d,d)+1/256*E(c,d,d,d,d,d,d)-17/4*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,
d,d,d)-33/16*E(c,e,e,a,a,a,f)-3/4*E(c,a,a,f,a,a,f)-31/16*E(b,a,a,f,f,f,f)+1/8*E
(c,a,a,f,f,f,f)+305/8*E(b,a,e,a,a,a,f)+15/2*E(b,a,e,a,a,f,f)-23/8*E(c,a,e,a,a,f
,f)+27/8*E(c,a,e,a,f,a,f)+55/64*E(b,a,e,e,e,e,e)+15/16*E(c,a,e,e,e,e,e)+4*E(c,a
,f,a,f,a,f)+1/32*E(b,a,f,f,f,f,f)+3/32*E(c,a,f,f,f,f,f)-343/2*E(b,b,a,b,d,b,d)-\
6*E(c,b,a,b,d,b,d)-15/4*E(d,b,a,b,d,b,d)+67/8*E(b,b,a,e,e,e,e)+103/16*E(c,b,a,e
,e,e,e)-1/64*E(d,b,a,e,e,e,e)+71/2*E(c,b,b,b,d,b,d)+80*E(b,b,b,c,e,c,e)+95/2*E(
c,b,b,c,e,c,e)-57/4*E(d,b,b,c,e,c,e)+13/8*E(c,b,b,f,f,f,f)-3/32*E(d,b,b,f,f,f,f
)+1/8*E(d,b,d,b,b,b,d)-1/8*E(b,b,d,b,b,d,d)-29/16*E(d,b,d,b,b,d,d)-1/128*E(f,f,
b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+3/32*E(b,f,b,f,f,f,f)+1/64*E(f,f,b,f,f,f,f)+9/
16*E(a,f,f,b,d,b,d)+3/32*E(f,f,f,b,d,b,d)+1/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,
e,c,e)+1/128*E(e,e,e,e,c,e,e)-1/256*E(c,e,e,e,e,e,e)-9/4*E(b,f,a,a,f,a,f)+1/16*
E(b,f,a,f,f,f,f)+1/8*E(f,f,b,b,b,b,d)-3*E(a,f,b,b,d,b,d)+3/8*E(f,f,b,b,d,b,d)-3
/16*E(f,f,b,d,b,b,d)-5/64*E(a,f,b,d,d,d,d), E(e,a,b,d,d,d,d) = -1/4*E(b,f,b,d,d
,d,d)-E(d,b,d,b,d,b,d)+E(b,b,d,d,b,d,d)+17/6*E(d,b,d,c,c,c,e)+1/4*E(d,b,d,d,b,d
,d)-2*E(b,b,f,a,f,a,f)+E(d,b,f,b,b,b,d)-E(b,b,f,b,b,d,d)-41/3*E(d,b,f,b,b,d,d)+
E(d,b,f,b,d,b,d)-29/2*E(b,c,b,d,d,d,d)+29/12*E(d,c,b,d,d,d,d)+282*E(b,c,c,e,c,c
,e)+13*E(b,c,c,e,e,e,e)+31/4*E(d,c,d,d,b,d,d)-1/4*E(b,d,b,d,d,d,d)-15/8*E(c,d,b
,d,d,d,d)+1/16*E(d,d,b,d,d,d,d)+1/8*E(b,d,c,d,d,d,d)+211/96*E(d,d,c,d,d,d,d)+
193/96*E(d,d,c,e,e,e,e)-5*E(c,d,d,b,b,b,d)-41/3*E(d,d,d,b,b,b,d)-1/2*E(b,d,d,b,
b,d,d)-6*E(c,d,d,b,b,d,d)+11/12*E(d,d,d,b,b,d,d)+E(d,d,d,c,e,c,e)-11/32*E(c,d,d
,d,d,d,d)+30*E(c,e,a,b,d,b,d)-E(c,e,c,d,d,d,d)+31/2*E(c,e,e,a,a,a,f)+10*E(c,a,a
,f,a,a,f)-3/2*E(b,a,a,f,f,f,f)-3*E(c,a,a,f,f,f,f)-97*E(b,a,e,a,a,a,f)-20*E(b,a,
e,a,a,f,f)+17*E(c,a,e,a,a,f,f)-13*E(c,a,e,a,f,a,f)-15/4*E(b,a,e,e,e,e,e)-41/8*E
(c,a,e,e,e,e,e)-20*E(c,a,f,a,f,a,f)-1/4*E(c,a,f,f,f,f,f)+540*E(b,b,a,b,d,b,d)+
80*E(c,b,a,b,d,b,d)+118/3*E(d,b,a,b,d,b,d)-28*E(b,b,a,e,e,e,e)-55/2*E(c,b,a,e,e
,e,e)-5/8*E(d,b,a,e,e,e,e)-124*E(c,b,b,b,d,b,d)-200*E(b,b,b,c,e,c,e)-204*E(c,b,
b,c,e,c,e)+346/3*E(d,b,b,c,e,c,e)-5*E(c,b,b,f,f,f,f)+11/12*E(d,b,b,f,f,f,f)-E(d
,b,d,b,b,b,d)+E(b,b,d,b,b,d,d)+85/6*E(d,b,d,b,b,d,d)-1/16*E(f,f,b,d,d,d,d)+1/2*
E(a,f,b,f,f,f,f)-1/4*E(b,f,b,f,f,f,f)-1/8*E(f,f,b,f,f,f,f)-3/2*E(a,f,f,b,d,b,d)
-1/4*E(f,f,f,b,d,b,d)+1/16*E(b,f,f,f,f,f,f)-E(e,e,e,c,e,c,e)-3/16*E(e,e,e,e,c,e
,e)-5/32*E(c,e,e,e,e,e,e)-2*E(b,f,a,a,f,a,f)-1/2*E(b,f,a,f,f,f,f)-E(f,f,b,b,b,b
,d)+16*E(a,f,b,b,d,b,d)-E(f,f,b,b,d,b,d)+1/2*E(f,f,b,d,b,b,d)+3/8*E(a,f,b,d,d,d
,d), E(e,a,c,e,c,e,e) = -7/32*E(b,f,b,d,d,d,d)-5/24*E(d,b,d,b,d,b,d)+5/24*E(b,b
,d,d,b,d,d)-151/144*E(d,b,d,c,c,c,e)-19/96*E(d,b,d,d,b,d,d)+3*E(b,b,f,a,f,a,f)-\
1/24*E(d,b,f,b,b,b,d)+1/24*E(b,b,f,b,b,d,d)+631/72*E(d,b,f,b,b,d,d)+5/24*E(d,b,
f,b,d,b,d)+17/16*E(b,c,b,d,d,d,d)-595/288*E(d,c,b,d,d,d,d)+3463/12*E(b,c,c,e,c,
c,e)+281/24*E(b,c,c,e,e,e,e)-469/96*E(d,c,d,d,b,d,d)+19/96*E(b,d,b,d,d,d,d)+257
/192*E(c,d,b,d,d,d,d)-43/384*E(d,d,b,d,d,d,d)-13/64*E(b,d,c,d,d,d,d)-3065/2304*
E(d,d,c,d,d,d,d)-2867/2304*E(d,d,c,e,e,e,e)+23/8*E(c,d,d,b,b,b,d)+631/72*E(d,d,
d,b,b,b,d)+1/16*E(b,d,d,b,b,d,d)+13/4*E(c,d,d,b,b,d,d)-217/288*E(d,d,d,b,b,d,d)
-3/8*E(d,d,d,c,e,c,e)+1/96*E(b,d,d,d,d,d,d)+113/768*E(c,d,d,d,d,d,d)-217/12*E(c
,e,a,b,d,b,d)+3/8*E(c,e,c,d,d,d,d)-409/48*E(c,e,e,a,a,a,f)-297/4*E(c,a,a,f,a,a,
f)+569/48*E(b,a,a,f,f,f,f)+17/24*E(c,a,a,f,f,f,f)-789/8*E(b,a,e,a,a,a,f)-137/6*
E(b,a,e,a,a,f,f)-85/8*E(c,a,e,a,a,f,f)-159/8*E(c,a,e,a,f,a,f)-85/192*E(b,a,e,e,
e,e,e)+31/24*E(c,a,e,e,e,e,e)+68/3*E(c,a,f,a,f,a,f)+5/96*E(b,a,f,f,f,f,f)+67/96
*E(c,a,f,f,f,f,f)+563/2*E(b,b,a,b,d,b,d)-138*E(c,b,a,b,d,b,d)-589/36*E(d,b,a,b,
d,b,d)-301/24*E(b,b,a,e,e,e,e)+47/48*E(c,b,a,e,e,e,e)+5/64*E(d,b,a,e,e,e,e)+487
/6*E(c,b,b,b,d,b,d)-188*E(b,b,b,c,e,c,e)-1057/6*E(c,b,b,c,e,c,e)-2587/36*E(d,b,
b,c,e,c,e)+79/8*E(c,b,b,f,f,f,f)-217/288*E(d,b,b,f,f,f,f)+1/24*E(d,b,d,b,b,b,d)
-1/24*E(b,b,d,b,b,d,d)-1271/144*E(d,b,d,b,b,d,d)-1/384*E(f,f,b,d,d,d,d)-3/16*E(
a,f,b,f,f,f,f)-7/32*E(b,f,b,f,f,f,f)+7/64*E(f,f,b,f,f,f,f)-7/48*E(a,f,f,b,d,b,d
)+19/96*E(f,f,f,b,d,b,d)-13/128*E(b,f,f,f,f,f,f)+3/8*E(e,e,e,c,e,c,e)+11/128*E(
e,e,e,e,c,e,e)+47/768*E(c,e,e,e,e,e,e)+53/4*E(b,f,a,a,f,a,f)+7/16*E(b,f,a,f,f,f
,f)+1/24*E(f,f,b,b,b,b,d)-1/3*E(a,f,b,b,d,b,d)-5/24*E(f,f,b,b,d,b,d)-1/16*E(f,f
,b,d,b,b,d)-5/192*E(a,f,b,d,d,d,d), E(e,a,e,a,a,a,f) = -5/32*E(b,f,b,d,d,d,d)-5
/8*E(d,b,d,b,d,b,d)+5/8*E(b,b,d,d,b,d,d)+35/16*E(d,b,d,c,c,c,e)+5/32*E(d,b,d,d,
b,d,d)+E(b,b,f,a,f,a,f)-1/8*E(d,b,f,b,b,b,d)+1/8*E(b,b,f,b,b,d,d)-43/8*E(d,b,f,
b,b,d,d)+5/8*E(d,b,f,b,d,b,d)-37/16*E(b,c,b,d,d,d,d)+55/32*E(d,c,b,d,d,d,d)+551
/4*E(b,c,c,e,c,c,e)+41/8*E(b,c,c,e,e,e,e)+99/32*E(d,c,d,d,b,d,d)-5/32*E(b,d,b,d
,d,d,d)-71/64*E(c,d,b,d,d,d,d)+13/128*E(d,d,b,d,d,d,d)-15/64*E(b,d,c,d,d,d,d)+
221/256*E(d,d,c,d,d,d,d)+207/256*E(d,d,c,e,e,e,e)-19/8*E(c,d,d,b,b,b,d)-43/8*E(
d,d,d,b,b,b,d)-13/16*E(b,d,d,b,b,d,d)-9/4*E(c,d,d,b,b,d,d)+13/32*E(d,d,d,b,b,d,
d)+3/8*E(d,d,d,c,e,c,e)-1/32*E(b,d,d,d,d,d,d)-31/256*E(c,d,d,d,d,d,d)+55/4*E(c,
e,a,b,d,b,d)-3/8*E(c,e,c,d,d,d,d)+103/16*E(c,e,e,a,a,a,f)+229/4*E(c,a,a,f,a,a,f
)+73/16*E(b,a,a,f,f,f,f)-7/8*E(c,a,a,f,f,f,f)-343/8*E(b,a,e,a,a,a,f)-13/2*E(b,a
,e,a,a,f,f)+65/8*E(c,a,e,a,a,f,f)+131/8*E(c,a,e,a,f,a,f)-49/64*E(b,a,e,e,e,e,e)
-49/16*E(c,a,e,e,e,e,e)-21*E(c,a,f,a,f,a,f)-5/32*E(b,a,f,f,f,f,f)-21/32*E(c,a,f
,f,f,f,f)+393/2*E(b,b,a,b,d,b,d)+82*E(c,b,a,b,d,b,d)+65/4*E(d,b,a,b,d,b,d)-69/8
*E(b,b,a,e,e,e,e)-249/16*E(c,b,a,e,e,e,e)-17/64*E(d,b,a,e,e,e,e)-345/2*E(c,b,b,
b,d,b,d)-96*E(b,b,b,c,e,c,e)+23/2*E(c,b,b,c,e,c,e)+167/4*E(d,b,b,c,e,c,e)-71/8*
E(c,b,b,f,f,f,f)+13/32*E(d,b,b,f,f,f,f)+1/8*E(d,b,d,b,b,b,d)-1/8*E(b,b,d,b,b,d,
d)+99/16*E(d,b,d,b,b,d,d)+7/128*E(f,f,b,d,d,d,d)+3/16*E(a,f,b,f,f,f,f)-5/32*E(b
,f,b,f,f,f,f)-3/64*E(f,f,b,f,f,f,f)-7/16*E(a,f,f,b,d,b,d)-5/32*E(f,f,f,b,d,b,d)
+9/128*E(b,f,f,f,f,f,f)-3/8*E(e,e,e,c,e,c,e)-7/128*E(e,e,e,e,c,e,e)-17/256*E(c,
e,e,e,e,e,e)+15/4*E(b,f,a,a,f,a,f)+1/16*E(b,f,a,f,f,f,f)+1/8*E(f,f,b,b,b,b,d)+3
*E(a,f,b,b,d,b,d)-5/8*E(f,f,b,b,d,b,d)+13/16*E(f,f,b,d,b,b,d)+3/64*E(a,f,b,d,d,
d,d)+E(a,e,e,a,a,a,f)+E(e,a,f,a,a,a,f)+E(a,f,f,a,a,a,f)-E(f,f,a,a,a,a,f), E(e,a
,e,a,a,f,f) = 83/32*E(b,f,b,d,d,d,d)+65/24*E(d,b,d,b,d,b,d)-65/24*E(b,b,d,d,b,d
,d)-245/144*E(d,b,d,c,c,c,e)+175/96*E(d,b,d,d,b,d,d)-28*E(b,b,f,a,f,a,f)+13/24*
E(d,b,f,b,b,b,d)-13/24*E(b,b,f,b,b,d,d)-2107/72*E(d,b,f,b,b,d,d)-65/24*E(d,b,f,
b,d,b,d)-157/16*E(b,c,b,d,d,d,d)+1567/288*E(d,c,b,d,d,d,d)-38587/12*E(b,c,c,e,c
,c,e)-3149/24*E(b,c,c,e,e,e,e)+1657/96*E(d,c,d,d,b,d,d)-175/96*E(b,d,b,d,d,d,d)
-485/192*E(c,d,b,d,d,d,d)+223/384*E(d,d,b,d,d,d,d)+241/64*E(b,d,c,d,d,d,d)+
10373/2304*E(d,d,c,d,d,d,d)+9671/2304*E(d,d,c,e,e,e,e)-55/8*E(c,d,d,b,b,b,d)-\
2107/72*E(d,d,d,b,b,b,d)+3/16*E(b,d,d,b,b,d,d)-37/4*E(c,d,d,b,b,d,d)+613/288*E(
d,d,d,b,b,d,d)+11/8*E(d,d,d,c,e,c,e)+23/96*E(b,d,d,d,d,d,d)-173/768*E(c,d,d,d,d
,d,d)+781/12*E(c,e,a,b,d,b,d)-11/8*E(c,e,c,d,d,d,d)+1309/48*E(c,e,e,a,a,a,f)+
1117/4*E(c,a,a,f,a,a,f)-5981/48*E(b,a,a,f,f,f,f)+91/24*E(c,a,a,f,f,f,f)+8857/8*
E(b,a,e,a,a,a,f)+1529/6*E(b,a,e,a,a,f,f)+409/8*E(c,a,e,a,a,f,f)+459/8*E(c,a,e,a
,f,a,f)+1273/192*E(b,a,e,e,e,e,e)+203/24*E(c,a,e,e,e,e,e)-197/3*E(c,a,f,a,f,a,f
)-47/96*E(b,a,f,f,f,f,f)-271/96*E(c,a,f,f,f,f,f)-6551/2*E(b,b,a,b,d,b,d)+530*E(
c,b,a,b,d,b,d)+553/36*E(d,b,a,b,d,b,d)+3577/24*E(b,b,a,e,e,e,e)+4141/48*E(c,b,a
,e,e,e,e)+143/64*E(d,b,a,e,e,e,e)+2309/6*E(c,b,b,b,d,b,d)+2140*E(b,b,b,c,e,c,e)
+7957/6*E(c,b,b,c,e,c,e)+8959/36*E(d,b,b,c,e,c,e)-279/8*E(c,b,b,f,f,f,f)+613/
288*E(d,b,b,f,f,f,f)-13/24*E(d,b,d,b,b,b,d)+13/24*E(b,b,d,b,b,d,d)+4187/144*E(d
,b,d,b,b,d,d)+37/384*E(f,f,b,d,d,d,d)+15/16*E(a,f,b,f,f,f,f)+83/32*E(b,f,b,f,f,
f,f)-31/64*E(f,f,b,f,f,f,f)+91/48*E(a,f,f,b,d,b,d)-175/96*E(f,f,f,b,d,b,d)+105/
128*E(b,f,f,f,f,f,f)-11/8*E(e,e,e,c,e,c,e)-39/128*E(e,e,e,e,c,e,e)+61/768*E(c,e
,e,e,e,e,e)-569/4*E(b,f,a,a,f,a,f)-35/16*E(b,f,a,f,f,f,f)-13/24*E(f,f,b,b,b,b,d
)-17/3*E(a,f,b,b,d,b,d)+65/24*E(f,f,b,b,d,b,d)-3/16*E(f,f,b,d,b,b,d)+41/192*E(a
,f,b,d,d,d,d)+E(a,e,e,a,a,f,f)-E(f,f,f,a,a,a,f)+E(f,f,a,f,a,a,f), E(e,a,e,a,f,a
,f) = -5/32*E(b,f,b,d,d,d,d)+3/8*E(d,b,d,b,d,b,d)-3/8*E(b,b,d,d,b,d,d)+7/16*E(d
,b,d,c,c,c,e)-3/32*E(d,b,d,d,b,d,d)+1/4*E(b,b,f,a,f,a,f)+5/8*E(d,b,f,b,b,b,d)-5
/8*E(b,b,f,b,b,d,d)-27/8*E(d,b,f,b,b,d,d)-3/8*E(d,b,f,b,d,b,d)-41/16*E(b,c,b,d,
d,d,d)+31/32*E(d,c,b,d,d,d,d)+769/4*E(b,c,c,e,c,c,e)+53/8*E(b,c,c,e,e,e,e)+43/
32*E(d,c,d,d,b,d,d)+3/32*E(b,d,b,d,d,d,d)-63/64*E(c,d,b,d,d,d,d)-3/128*E(d,d,b,
d,d,d,d)+1/64*E(b,d,c,d,d,d,d)+117/256*E(d,d,c,d,d,d,d)+111/256*E(d,d,c,e,e,e,e
)-15/8*E(c,d,d,b,b,b,d)-27/8*E(d,d,d,b,b,b,d)+11/16*E(b,d,d,b,b,d,d)-7/4*E(c,d,
d,b,b,d,d)+13/32*E(d,d,d,b,b,d,d)+3/8*E(d,d,d,c,e,c,e)+1/32*E(b,d,d,d,d,d,d)-39
/256*E(c,d,d,d,d,d,d)+23/4*E(c,e,a,b,d,b,d)-3/8*E(c,e,c,d,d,d,d)+71/16*E(c,e,e,
a,a,a,f)-59/4*E(c,a,a,f,a,a,f)+69/16*E(b,a,a,f,f,f,f)-15/8*E(c,a,a,f,f,f,f)-553
/8*E(b,a,e,a,a,a,f)-27/2*E(b,a,e,a,a,f,f)+17/8*E(c,a,e,a,a,f,f)-45/8*E(c,a,e,a,
f,a,f)-43/32*E(b,a,e,e,e,e,e)-149/64*E(c,a,e,e,e,e,e)-3/32*E(b,a,f,f,f,f,f)+3/
32*E(c,a,f,f,f,f,f)+531/2*E(b,b,a,b,d,b,d)-6*E(c,b,a,b,d,b,d)+37/4*E(d,b,a,b,d,
b,d)-13*E(b,b,a,e,e,e,e)-211/16*E(c,b,a,e,e,e,e)-49/64*E(d,b,a,e,e,e,e)-83/2*E(
c,b,b,b,d,b,d)-129*E(b,b,b,c,e,c,e)-299/2*E(c,b,b,c,e,c,e)+131/4*E(d,b,b,c,e,c,
e)+9/8*E(c,b,b,f,f,f,f)+13/32*E(d,b,b,f,f,f,f)-5/8*E(d,b,d,b,b,b,d)+5/8*E(b,b,d
,b,b,d,d)+43/16*E(d,b,d,b,b,d,d)-9/128*E(f,f,b,d,d,d,d)+1/16*E(a,f,b,f,f,f,f)-5
/32*E(b,f,b,f,f,f,f)-3/64*E(f,f,b,f,f,f,f)-15/16*E(a,f,f,b,d,b,d)+3/32*E(f,f,f,
b,d,b,d)+1/128*E(b,f,f,f,f,f,f)-3/8*E(e,e,e,c,e,c,e)-3/128*E(e,e,e,e,c,e,e)-33/
256*E(c,e,e,e,e,e,e)+23/4*E(b,f,a,a,f,a,f)+3/16*E(b,f,a,f,f,f,f)-5/8*E(f,f,b,b,
b,b,d)+7*E(a,f,b,b,d,b,d)+3/8*E(f,f,b,b,d,b,d)-11/16*E(f,f,b,d,b,b,d)+19/64*E(a
,f,b,d,d,d,d)+E(a,f,f,a,f,a,f)-E(f,f,a,a,f,a,f)+E(a,e,e,a,f,a,f)+E(e,a,f,a,f,a,
f), E(e,a,e,c,c,e,e) = -11/32*E(b,f,b,d,d,d,d)-3/8*E(d,b,d,b,d,b,d)+3/8*E(b,b,d
,d,b,d,d)-73/48*E(d,b,d,c,c,c,e)-13/32*E(d,b,d,d,b,d,d)+11/2*E(b,b,f,a,f,a,f)-3
/8*E(d,b,f,b,b,b,d)+3/8*E(b,b,f,b,b,d,d)+145/24*E(d,b,f,b,b,d,d)+3/8*E(d,b,f,b,
d,b,d)+77/16*E(b,c,b,d,d,d,d)-157/96*E(d,c,b,d,d,d,d)+1805/4*E(b,c,c,e,c,c,e)+
143/8*E(b,c,c,e,e,e,e)-107/32*E(d,c,d,d,b,d,d)+13/32*E(b,d,b,d,d,d,d)+79/64*E(c
,d,b,d,d,d,d)-13/128*E(d,d,b,d,d,d,d)-25/64*E(b,d,c,d,d,d,d)-719/768*E(d,d,c,d,
d,d,d)-677/768*E(d,d,c,e,e,e,e)+23/8*E(c,d,d,b,b,b,d)+145/24*E(d,d,d,b,b,b,d)+5
/16*E(b,d,d,b,b,d,d)+9/4*E(c,d,d,b,b,d,d)-31/96*E(d,d,d,b,b,d,d)-3/8*E(d,d,d,c,
e,c,e)+1/32*E(b,d,d,d,d,d,d)+39/256*E(c,d,d,d,d,d,d)-39/4*E(c,e,a,b,d,b,d)+3/8*
E(c,e,c,d,d,d,d)-103/16*E(c,e,e,a,a,a,f)-165/4*E(c,a,a,f,a,a,f)+351/16*E(b,a,a,
f,f,f,f)-1/8*E(c,a,a,f,f,f,f)-1229/8*E(b,a,e,a,a,a,f)-71/2*E(b,a,e,a,a,f,f)-65/
8*E(c,a,e,a,a,f,f)-67/8*E(c,a,e,a,f,a,f)-1/64*E(b,a,e,e,e,e,e)+1/32*E(c,a,e,e,e
,e,e)+15*E(c,a,f,a,f,a,f)+1/32*E(b,a,f,f,f,f,f)+21/32*E(c,a,f,f,f,f,f)+779/2*E(
b,b,a,b,d,b,d)-82*E(c,b,a,b,d,b,d)-259/12*E(d,b,a,b,d,b,d)-133/8*E(b,b,a,e,e,e,
e)-131/16*E(c,b,a,e,e,e,e)+9/64*E(d,b,a,e,e,e,e)-91/2*E(c,b,b,b,d,b,d)-298*E(b,
b,b,c,e,c,e)-331/2*E(c,b,b,c,e,c,e)-661/12*E(d,b,b,c,e,c,e)+55/8*E(c,b,b,f,f,f,
f)-31/96*E(d,b,b,f,f,f,f)+3/8*E(d,b,d,b,b,b,d)-3/8*E(b,b,d,b,b,d,d)-305/48*E(d,
b,d,b,b,d,d)+1/128*E(f,f,b,d,d,d,d)-3/16*E(a,f,b,f,f,f,f)-11/32*E(b,f,b,f,f,f,f
)+7/64*E(f,f,b,f,f,f,f)-1/16*E(a,f,f,b,d,b,d)+13/32*E(f,f,f,b,d,b,d)-9/128*E(b,
f,f,f,f,f,f)+3/8*E(e,e,e,c,e,c,e)+7/128*E(e,e,e,e,c,e,e)+25/256*E(c,e,e,e,e,e,e
)+97/4*E(b,f,a,a,f,a,f)+11/16*E(b,f,a,f,f,f,f)+3/8*E(f,f,b,b,b,b,d)-5*E(a,f,b,b
,d,b,d)-3/8*E(f,f,b,b,d,b,d)-5/16*E(f,f,b,d,b,b,d)-11/64*E(a,f,b,d,d,d,d), E(e,
a,e,c,e,c,e) = -11/16*E(b,f,b,d,d,d,d)-11/12*E(d,b,d,b,d,b,d)+11/12*E(b,b,d,d,b
,d,d)+59/72*E(d,b,d,c,c,c,e)-25/48*E(d,b,d,d,b,d,d)+17/2*E(b,b,f,a,f,a,f)-1/12*
E(d,b,f,b,b,b,d)+1/12*E(b,b,f,b,b,d,d)+277/36*E(d,b,f,b,b,d,d)+11/12*E(d,b,f,b,
d,b,d)+11/8*E(b,c,b,d,d,d,d)-241/144*E(d,c,b,d,d,d,d)+5491/6*E(b,c,c,e,c,c,e)+
449/12*E(b,c,c,e,e,e,e)-211/48*E(d,c,d,d,b,d,d)+25/48*E(b,d,b,d,d,d,d)+83/96*E(
c,d,b,d,d,d,d)-25/192*E(d,d,b,d,d,d,d)-23/32*E(b,d,c,d,d,d,d)-1367/1152*E(d,d,c
,d,d,d,d)-1277/1152*E(d,d,c,e,e,e,e)+7/4*E(c,d,d,b,b,b,d)+277/36*E(d,d,d,b,b,b,
d)-1/8*E(b,d,d,b,b,d,d)+5/2*E(c,d,d,b,b,d,d)-79/144*E(d,d,d,b,b,d,d)-1/4*E(d,d,
d,c,e,c,e)-1/96*E(b,d,d,d,d,d,d)+35/384*E(c,d,d,d,d,d,d)-79/6*E(c,e,a,b,d,b,d)+
1/4*E(c,e,c,d,d,d,d)-151/24*E(c,e,e,a,a,a,f)-143/2*E(c,a,a,f,a,a,f)+851/24*E(b,
a,a,f,f,f,f)-13/12*E(c,a,a,f,f,f,f)-1253/4*E(b,a,e,a,a,a,f)-215/3*E(b,a,e,a,a,f
,f)-43/4*E(c,a,e,a,a,f,f)-65/4*E(c,a,e,a,f,a,f)-23/12*E(b,a,e,e,e,e,e)-247/96*E
(c,a,e,e,e,e,e)+52/3*E(c,a,f,a,f,a,f)+1/6*E(b,a,f,f,f,f,f)+37/48*E(c,a,f,f,f,f,
f)+939*E(b,b,a,b,d,b,d)-132*E(c,b,a,b,d,b,d)-127/18*E(d,b,a,b,d,b,d)-127/3*E(b,
b,a,e,e,e,e)-625/24*E(c,b,a,e,e,e,e)-13/32*E(d,b,a,e,e,e,e)-389/3*E(c,b,b,b,d,b
,d)-598*E(b,b,b,c,e,c,e)-1117/3*E(c,b,b,c,e,c,e)-1153/18*E(d,b,b,c,e,c,e)+37/4*
E(c,b,b,f,f,f,f)-79/144*E(d,b,b,f,f,f,f)+1/12*E(d,b,d,b,b,b,d)-1/12*E(b,b,d,b,b
,d,d)-545/72*E(d,b,d,b,b,d,d)+5/192*E(f,f,b,d,d,d,d)-1/8*E(a,f,b,f,f,f,f)-11/16
*E(b,f,b,f,f,f,f)+5/32*E(f,f,b,f,f,f,f)-13/24*E(a,f,f,b,d,b,d)+25/48*E(f,f,f,b,
d,b,d)-9/64*E(b,f,f,f,f,f,f)+1/4*E(e,e,e,c,e,c,e)+5/64*E(e,e,e,e,c,e,e)+5/384*E
(c,e,e,e,e,e,e)+79/2*E(b,f,a,a,f,a,f)+7/8*E(b,f,a,f,f,f,f)+1/12*E(f,f,b,b,b,b,d
)+4/3*E(a,f,b,b,d,b,d)-11/12*E(f,f,b,b,d,b,d)+1/8*E(f,f,b,d,b,b,d)+1/96*E(a,f,b
,d,d,d,d), E(e,a,e,e,e,e,e) = 9*E(b,f,b,d,d,d,d)+4/3*E(d,b,d,b,d,b,d)-4/3*E(b,b
,d,d,b,d,d)-194/9*E(d,b,d,c,c,c,e)+35/3*E(d,b,d,d,b,d,d)-184*E(b,b,f,a,f,a,f)+
44/3*E(d,b,f,b,b,b,d)-44/3*E(b,b,f,b,b,d,d)-860/9*E(d,b,f,b,b,d,d)-4/3*E(d,b,f,
b,d,b,d)-226*E(b,c,b,d,d,d,d)+35/9*E(d,c,b,d,d,d,d)-36232/3*E(b,c,c,e,c,c,e)-\
1420/3*E(b,c,c,e,e,e,e)+257/3*E(d,c,d,d,b,d,d)-35/3*E(b,d,b,d,d,d,d)-25/6*E(c,d
,b,d,d,d,d)+35/12*E(d,d,b,d,d,d,d)+29/2*E(b,d,c,d,d,d,d)+1309/72*E(d,d,c,d,d,d,
d)+1327/72*E(d,d,c,e,e,e,e)-4*E(c,d,d,b,b,b,d)-860/9*E(d,d,d,b,b,b,d)-10*E(b,d,
d,b,b,d,d)-40*E(c,d,d,b,b,d,d)-19/9*E(d,d,d,b,b,d,d)+4*E(d,d,d,c,e,c,e)-1/6*E(b
,d,d,d,d,d,d)-1/24*E(c,d,d,d,d,d,d)+808/3*E(c,e,a,b,d,b,d)-4*E(c,e,c,d,d,d,d)+
298/3*E(c,e,e,a,a,a,f)+360*E(c,a,a,f,a,a,f)-1970/3*E(b,a,a,f,f,f,f)+92/3*E(c,a,
a,f,f,f,f)+4124*E(b,a,e,a,a,a,f)+2896/3*E(b,a,e,a,a,f,f)+228*E(c,a,e,a,a,f,f)-\
212*E(c,a,e,a,f,a,f)-62/3*E(b,a,e,e,e,e,e)+161/6*E(c,a,e,e,e,e,e)-704/3*E(c,a,f
,a,f,a,f)-4/3*E(b,a,f,f,f,f,f)-35/3*E(c,a,f,f,f,f,f)-8848*E(b,b,a,b,d,b,d)+832*
E(c,b,a,b,d,b,d)+40/9*E(d,b,a,b,d,b,d)+1040/3*E(b,b,a,e,e,e,e)+934/3*E(c,b,a,e,
e,e,e)+15/2*E(d,b,a,e,e,e,e)+9712/3*E(c,b,b,b,d,b,d)+7840*E(b,b,b,c,e,c,e)+
10736/3*E(c,b,b,c,e,c,e)+7384/9*E(d,b,b,c,e,c,e)-140*E(c,b,b,f,f,f,f)-19/9*E(d,
b,b,f,f,f,f)-44/3*E(d,b,d,b,b,b,d)+44/3*E(b,b,d,b,b,d,d)+950/9*E(d,b,d,b,b,d,d)
-7/12*E(f,f,b,d,d,d,d)+2*E(a,f,b,f,f,f,f)+9*E(b,f,b,f,f,f,f)-7/2*E(f,f,b,f,f,f,
f)-2/3*E(a,f,f,b,d,b,d)-35/3*E(f,f,f,b,d,b,d)+11/4*E(b,f,f,f,f,f,f)-4*E(e,e,e,c
,e,c,e)+1/4*E(e,e,e,e,c,e,e)-7/24*E(c,e,e,e,e,e,e)-744*E(b,f,a,a,f,a,f)-14*E(b,
f,a,f,f,f,f)-44/3*E(f,f,b,b,b,b,d)+640/3*E(a,f,b,b,d,b,d)+4/3*E(f,f,b,b,d,b,d)+
10*E(f,f,b,d,b,b,d)+37/6*E(a,f,b,d,d,d,d)-E(a,f,f,f,f,f,f)+E(f,f,a,f,f,f,f), E(
e,a,f,a,a,f,f) = 93/32*E(b,f,b,d,d,d,d)+17/8*E(d,b,d,b,d,b,d)-17/8*E(b,b,d,d,b,
d,d)-293/48*E(d,b,d,c,c,c,e)+71/32*E(d,b,d,d,b,d,d)-32*E(b,b,f,a,f,a,f)-3/8*E(d
,b,f,b,b,b,d)+3/8*E(b,b,f,b,b,d,d)-67/24*E(d,b,f,b,b,d,d)-17/8*E(d,b,f,b,d,b,d)
-127/16*E(b,c,b,d,d,d,d)-89/96*E(d,c,b,d,d,d,d)-14363/4*E(b,c,c,e,c,c,e)-1185/8
*E(b,c,c,e,e,e,e)+185/32*E(d,c,d,d,b,d,d)-71/32*E(b,d,b,d,d,d,d)+83/64*E(c,d,b,
d,d,d,d)+55/128*E(d,d,b,d,d,d,d)+235/64*E(b,d,c,d,d,d,d)+773/768*E(d,d,c,d,d,d,
d)+695/768*E(d,d,c,e,e,e,e)+27/8*E(c,d,d,b,b,b,d)-67/24*E(d,d,d,b,b,b,d)-23/16*
E(b,d,d,b,b,d,d)-3/4*E(c,d,d,b,b,d,d)-107/96*E(d,d,d,b,b,d,d)+1/8*E(d,d,d,c,e,c
,e)+1/4*E(b,d,d,d,d,d,d)+59/256*E(c,d,d,d,d,d,d)+117/4*E(c,e,a,b,d,b,d)-1/8*E(c
,e,c,d,d,d,d)+117/16*E(c,e,e,a,a,a,f)+767/4*E(c,a,a,f,a,a,f)-2165/16*E(b,a,a,f,
f,f,f)+83/8*E(c,a,a,f,f,f,f)+9843/8*E(b,a,e,a,a,a,f)+581/2*E(b,a,e,a,a,f,f)+291
/8*E(c,a,e,a,a,f,f)+201/8*E(c,a,e,a,f,a,f)+509/64*E(b,a,e,e,e,e,e)+65/4*E(c,a,e
,e,e,e,e)-25*E(c,a,f,a,f,a,f)-25/32*E(b,a,f,f,f,f,f)-63/32*E(c,a,f,f,f,f,f)-\
7381/2*E(b,b,a,b,d,b,d)+318*E(c,b,a,b,d,b,d)-359/12*E(d,b,a,b,d,b,d)+1349/8*E(b
,b,a,e,e,e,e)+2021/16*E(c,b,a,e,e,e,e)+237/64*E(d,b,a,e,e,e,e)+1565/2*E(c,b,b,b
,d,b,d)+2360*E(b,b,b,c,e,c,e)+2877/2*E(c,b,b,c,e,c,e)+607/12*E(d,b,b,c,e,c,e)-\
189/8*E(c,b,b,f,f,f,f)-107/96*E(d,b,b,f,f,f,f)+3/8*E(d,b,d,b,b,b,d)-3/8*E(b,b,d
,b,b,d,d)+203/48*E(d,b,d,b,b,d,d)+13/128*E(f,f,b,d,d,d,d)+5/16*E(a,f,b,f,f,f,f)
+93/32*E(b,f,b,f,f,f,f)-21/64*E(f,f,b,f,f,f,f)+51/16*E(a,f,f,b,d,b,d)-71/32*E(f
,f,f,b,d,b,d)+87/128*E(b,f,f,f,f,f,f)-1/8*E(e,e,e,c,e,c,e)-13/128*E(e,e,e,e,c,e
,e)+85/256*E(c,e,e,e,e,e,e)-619/4*E(b,f,a,a,f,a,f)-29/16*E(b,f,a,f,f,f,f)+3/8*E
(f,f,b,b,b,b,d)-9*E(a,f,b,b,d,b,d)+17/8*E(f,f,b,b,d,b,d)+23/16*E(f,f,b,d,b,b,d)
-15/64*E(a,f,b,d,d,d,d)+E(e,e,e,a,a,a,f)+E(a,e,e,a,a,f,f)-E(f,f,f,a,a,a,f)+E(f,
f,a,f,a,a,f), E(e,a,f,b,b,d,d) = 11/32*E(b,f,b,d,d,d,d)+7/8*E(d,b,d,b,d,b,d)-7/
8*E(b,b,d,d,b,d,d)-41/16*E(d,b,d,c,c,c,e)+1/32*E(d,b,d,d,b,d,d)-5/2*E(b,b,f,a,f
,a,f)-1/8*E(d,b,f,b,b,b,d)+1/8*E(b,b,f,b,b,d,d)-23/8*E(d,b,f,b,b,d,d)-7/8*E(d,b
,f,b,d,b,d)+63/16*E(b,c,b,d,d,d,d)+11/32*E(d,c,b,d,d,d,d)-1905/4*E(b,c,c,e,c,c,
e)-159/8*E(b,c,c,e,e,e,e)+31/32*E(d,c,d,d,b,d,d)-1/32*E(b,d,b,d,d,d,d)+21/64*E(
c,d,b,d,d,d,d)+1/128*E(d,d,b,d,d,d,d)+29/64*E(b,d,c,d,d,d,d)+81/256*E(d,d,c,d,d
,d,d)+75/256*E(d,d,c,e,e,e,e)+5/8*E(c,d,d,b,b,b,d)-23/8*E(d,d,d,b,b,b,d)+15/16*
E(b,d,d,b,b,d,d)-1/4*E(c,d,d,b,b,d,d)+17/32*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,
e)+1/16*E(b,d,d,d,d,d,d)+13/256*E(c,d,d,d,d,d,d)+3/4*E(c,e,a,b,d,b,d)+1/8*E(c,e
,c,d,d,d,d)-13/16*E(c,e,e,a,a,a,f)+73/4*E(c,a,a,f,a,a,f)-219/16*E(b,a,a,f,f,f,f
)+5/8*E(c,a,a,f,f,f,f)+1321/8*E(b,a,e,a,a,a,f)+71/2*E(b,a,e,a,a,f,f)+5/8*E(c,a,
e,a,a,f,f)+47/8*E(c,a,e,a,f,a,f)+133/64*E(b,a,e,e,e,e,e)+93/32*E(c,a,e,e,e,e,e)
+E(c,a,f,a,f,a,f)-3/32*E(b,a,f,f,f,f,f)-1/32*E(c,a,f,f,f,f,f)-1159/2*E(b,b,a,b,
d,b,d)+34*E(c,b,a,b,d,b,d)-67/4*E(d,b,a,b,d,b,d)+217/8*E(b,b,a,e,e,e,e)+311/16*
E(c,b,a,e,e,e,e)+27/64*E(d,b,a,e,e,e,e)+207/2*E(c,b,b,b,d,b,d)+314*E(b,b,b,c,e,
c,e)+367/2*E(c,b,b,c,e,c,e)+59/4*E(d,b,b,c,e,c,e)-3/8*E(c,b,b,f,f,f,f)+17/32*E(
d,b,b,f,f,f,f)+1/8*E(d,b,d,b,b,b,d)-1/8*E(b,b,d,b,b,d,d)+31/16*E(d,b,d,b,b,d,d)
-5/128*E(f,f,b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+11/32*E(b,f,b,f,f,f,f)-3/64*E(f,f
,b,f,f,f,f)+5/16*E(a,f,f,b,d,b,d)-1/32*E(f,f,f,b,d,b,d)+9/128*E(b,f,f,f,f,f,f)+
1/8*E(e,e,e,c,e,c,e)-3/128*E(e,e,e,e,c,e,e)+19/256*E(c,e,e,e,e,e,e)-61/4*E(b,f,
a,a,f,a,f)-3/16*E(b,f,a,f,f,f,f)+1/8*E(f,f,b,b,b,b,d)-7*E(a,f,b,b,d,b,d)+7/8*E(
f,f,b,b,d,b,d)-15/16*E(f,f,b,d,b,b,d)-9/64*E(a,f,b,d,d,d,d), E(e,a,f,b,d,b,d) =
-1/2*E(b,f,b,d,d,d,d)-2/3*E(d,b,d,b,d,b,d)+2/3*E(b,b,d,d,b,d,d)+4/9*E(d,b,d,c,c
,c,e)-1/3*E(d,b,d,d,b,d,d)+7*E(b,b,f,a,f,a,f)-1/3*E(d,b,f,b,b,b,d)+1/3*E(b,b,f,
b,b,d,d)-5/9*E(d,b,f,b,b,d,d)+2/3*E(d,b,f,b,d,b,d)+4*E(b,c,b,d,d,d,d)+7/18*E(d,
c,b,d,d,d,d)+1970/3*E(b,c,c,e,c,c,e)+80/3*E(b,c,c,e,e,e,e)-1/3*E(d,c,d,d,b,d,d)
+1/3*E(b,d,b,d,d,d,d)+1/12*E(c,d,b,d,d,d,d)-1/48*E(d,d,b,d,d,d,d)-3/4*E(b,d,c,d
,d,d,d)-1/144*E(d,d,c,d,d,d,d)-1/144*E(d,d,c,e,e,e,e)-5/9*E(d,d,d,b,b,b,d)+7/18
*E(d,d,d,b,b,d,d)-1/24*E(b,d,d,d,d,d,d)+1/48*E(c,d,d,d,d,d,d)+4/3*E(c,e,a,b,d,b
,d)+1/3*E(c,e,e,a,a,a,f)+4*E(c,a,a,f,a,a,f)+85/3*E(b,a,a,f,f,f,f)-4/3*E(c,a,a,f
,f,f,f)-225*E(b,a,e,a,a,a,f)-152/3*E(b,a,e,a,a,f,f)-2*E(c,a,e,a,a,f,f)+6*E(c,a,
e,a,f,a,f)-35/48*E(b,a,e,e,e,e,e)-149/48*E(c,a,e,e,e,e,e)-8/3*E(c,a,f,a,f,a,f)+
1/24*E(b,a,f,f,f,f,f)+1/12*E(c,a,f,f,f,f,f)+636*E(b,b,a,b,d,b,d)+4/9*E(d,b,a,b,
d,b,d)-167/6*E(b,b,a,e,e,e,e)-151/6*E(c,b,a,e,e,e,e)-1/4*E(d,b,a,e,e,e,e)-668/3
*E(c,b,b,b,d,b,d)-436*E(b,b,b,c,e,c,e)-556/3*E(c,b,b,c,e,c,e)+4/9*E(d,b,b,c,e,c
,e)+7/18*E(d,b,b,f,f,f,f)+1/3*E(d,b,d,b,b,b,d)-1/3*E(b,b,d,b,b,d,d)+5/9*E(d,b,d
,b,b,d,d)+1/24*E(f,f,b,d,d,d,d)-1/2*E(b,f,b,f,f,f,f)+1/16*E(f,f,b,f,f,f,f)-2/3*
E(a,f,f,b,d,b,d)+1/3*E(f,f,f,b,d,b,d)-1/16*E(b,f,f,f,f,f,f)+1/48*E(c,e,e,e,e,e,
e)+32*E(b,f,a,a,f,a,f)+1/2*E(b,f,a,f,f,f,f)+1/3*E(f,f,b,b,b,b,d)-8/3*E(a,f,b,b,
d,b,d)-2/3*E(f,f,b,b,d,b,d)-1/12*E(a,f,b,d,d,d,d), E(e,a,f,f,a,f,f) = -17/8*E(b
,f,b,d,d,d,d)-7/6*E(d,b,d,b,d,b,d)+7/6*E(b,b,d,d,b,d,d)+175/36*E(d,b,d,c,c,c,e)
-41/24*E(d,b,d,d,b,d,d)+27*E(b,b,f,a,f,a,f)-5/6*E(d,b,f,b,b,b,d)+5/6*E(b,b,f,b,
b,d,d)+389/18*E(d,b,f,b,b,d,d)+7/6*E(d,b,f,b,d,b,d)+47/4*E(b,c,b,d,d,d,d)-137/
72*E(d,c,b,d,d,d,d)+8471/3*E(b,c,c,e,c,c,e)+691/6*E(b,c,c,e,e,e,e)-383/24*E(d,c
,d,d,b,d,d)+41/24*E(b,d,b,d,d,d,d)+19/48*E(c,d,b,d,d,d,d)-41/96*E(d,d,b,d,d,d,d
)-47/16*E(b,d,c,d,d,d,d)-2107/576*E(d,d,c,d,d,d,d)-2017/576*E(d,d,c,e,e,e,e)+1/
2*E(c,d,d,b,b,b,d)+389/18*E(d,d,d,b,b,b,d)+3/4*E(b,d,d,b,b,d,d)+5*E(c,d,d,b,b,d
,d)-83/72*E(d,d,d,b,b,d,d)-1/2*E(d,d,d,c,e,c,e)-1/6*E(b,d,d,d,d,d,d)-5/192*E(c,
d,d,d,d,d,d)-107/3*E(c,e,a,b,d,b,d)+1/2*E(c,e,c,d,d,d,d)-155/12*E(c,e,e,a,a,a,f
)-107*E(c,a,a,f,a,a,f)+1351/12*E(b,a,a,f,f,f,f)-29/6*E(c,a,a,f,f,f,f)-1933/2*E(
b,a,e,a,a,a,f)-674/3*E(b,a,e,a,a,f,f)-63/2*E(c,a,e,a,a,f,f)+3/2*E(c,a,e,a,f,a,f
)-59/12*E(b,a,e,e,e,e,e)-581/48*E(c,a,e,e,e,e,e)+64/3*E(c,a,f,a,f,a,f)+13/24*E(
b,a,f,f,f,f,f)+41/24*E(c,a,f,f,f,f,f)+2782*E(b,b,a,b,d,b,d)-280*E(c,b,a,b,d,b,d
)+109/9*E(d,b,a,b,d,b,d)-379/3*E(b,b,a,e,e,e,e)-1157/12*E(c,b,a,e,e,e,e)-41/16*
E(d,b,a,e,e,e,e)-2090/3*E(c,b,b,b,d,b,d)-1852*E(b,b,b,c,e,c,e)-2938/3*E(c,b,b,c
,e,c,e)-1493/9*E(d,b,b,c,e,c,e)+25/2*E(c,b,b,f,f,f,f)-83/72*E(d,b,b,f,f,f,f)+5/
6*E(d,b,d,b,b,b,d)-5/6*E(b,b,d,b,b,d,d)-805/36*E(d,b,d,b,b,d,d)+13/96*E(f,f,b,d
,d,d,d)-3/4*E(a,f,b,f,f,f,f)-17/8*E(b,f,b,f,f,f,f)+9/16*E(f,f,b,f,f,f,f)-29/12*
E(a,f,f,b,d,b,d)+41/24*E(f,f,f,b,d,b,d)-19/32*E(b,f,f,f,f,f,f)+1/2*E(e,e,e,c,e,
c,e)+5/32*E(e,e,e,e,c,e,e)-35/192*E(c,e,e,e,e,e,e)+127*E(b,f,a,a,f,a,f)+11/4*E(
b,f,a,f,f,f,f)+5/6*E(f,f,b,b,b,b,d)+4/3*E(a,f,b,b,d,b,d)-7/6*E(f,f,b,b,d,b,d)-3
/4*E(f,f,b,d,b,b,d)-7/48*E(a,f,b,d,d,d,d)-E(a,f,a,f,f,f,f)+E(f,f,f,a,f,a,f), E(
e,a,f,f,f,f,f) = E(b,f,f,f,f,f,f)+16/3*E(d,d,d,b,b,d,d)+E(f,f,a,f,f,f,f)-E(f,f,
b,f,f,f,f)-E(a,f,f,f,f,f,f)-4*E(c,a,f,f,f,f,f)-256/3*E(d,b,a,b,d,b,d)+704/3*E(d
,b,b,c,e,c,e)+16/3*E(d,b,b,f,f,f,f)+112/3*E(d,b,d,b,b,d,d)-16/3*E(d,b,d,c,c,c,e
)-112/3*E(d,b,f,b,b,d,d)+16/3*E(d,c,b,d,d,d,d)+24*E(d,c,d,d,b,d,d)+E(d,d,b,d,d,
d,d)+16/3*E(d,d,c,d,d,d,d)+16/3*E(d,d,c,e,e,e,e)-112/3*E(d,d,d,b,b,b,d), E(e,b,
a,b,d,b,d) = 0, E(e,b,a,e,e,e,e) = 0, E(e,b,b,b,b,b,d) = 0, E(e,b,b,b,d,b,d) =
0, E(e,b,b,c,e,c,e) = 0, E(e,b,b,d,b,b,d) = 0, E(e,b,b,f,f,f,f) = 0, E(e,b,d,b,
b,b,d) = 0, E(e,b,d,b,b,d,d) = 0, E(e,b,d,b,d,b,d) = 0, E(e,b,d,c,c,c,e) = 0, E
(e,b,d,c,e,c,e) = 0, E(e,b,d,d,b,d,d) = 0, E(e,b,f,a,f,a,f) = 0, E(e,b,f,b,b,b,
d) = 0, E(e,b,f,b,b,d,d) = 0, E(e,b,f,b,d,b,d) = 0, E(e,c,b,d,d,d,d) = 1/4*E(b,
f,b,d,d,d,d)+E(d,b,d,b,d,b,d)-E(b,b,d,d,b,d,d)-17/6*E(d,b,d,c,c,c,e)-1/4*E(d,b,
d,d,b,d,d)+2*E(b,b,f,a,f,a,f)-E(d,b,f,b,b,b,d)+E(b,b,f,b,b,d,d)+41/3*E(d,b,f,b,
b,d,d)-E(d,b,f,b,d,b,d)+29/2*E(b,c,b,d,d,d,d)-29/12*E(d,c,b,d,d,d,d)-282*E(b,c,
c,e,c,c,e)-13*E(b,c,c,e,e,e,e)-31/4*E(d,c,d,d,b,d,d)+1/4*E(b,d,b,d,d,d,d)+15/8*
E(c,d,b,d,d,d,d)-1/16*E(d,d,b,d,d,d,d)-1/8*E(b,d,c,d,d,d,d)-211/96*E(d,d,c,d,d,
d,d)-193/96*E(d,d,c,e,e,e,e)+5*E(c,d,d,b,b,b,d)+41/3*E(d,d,d,b,b,b,d)+1/2*E(b,d
,d,b,b,d,d)+6*E(c,d,d,b,b,d,d)-11/12*E(d,d,d,b,b,d,d)-E(d,d,d,c,e,c,e)+11/32*E(
c,d,d,d,d,d,d)-30*E(c,e,a,b,d,b,d)+E(c,e,c,d,d,d,d)-31/2*E(c,e,e,a,a,a,f)-10*E(
c,a,a,f,a,a,f)+3/2*E(b,a,a,f,f,f,f)+3*E(c,a,a,f,f,f,f)+97*E(b,a,e,a,a,a,f)+20*E
(b,a,e,a,a,f,f)-17*E(c,a,e,a,a,f,f)+13*E(c,a,e,a,f,a,f)+15/4*E(b,a,e,e,e,e,e)+
41/8*E(c,a,e,e,e,e,e)+20*E(c,a,f,a,f,a,f)+1/4*E(c,a,f,f,f,f,f)-540*E(b,b,a,b,d,
b,d)-80*E(c,b,a,b,d,b,d)-118/3*E(d,b,a,b,d,b,d)+28*E(b,b,a,e,e,e,e)+55/2*E(c,b,
a,e,e,e,e)+5/8*E(d,b,a,e,e,e,e)+124*E(c,b,b,b,d,b,d)+200*E(b,b,b,c,e,c,e)+204*E
(c,b,b,c,e,c,e)-346/3*E(d,b,b,c,e,c,e)+5*E(c,b,b,f,f,f,f)-11/12*E(d,b,b,f,f,f,f
)+E(d,b,d,b,b,b,d)-E(b,b,d,b,b,d,d)-85/6*E(d,b,d,b,b,d,d)+1/16*E(f,f,b,d,d,d,d)
-1/2*E(a,f,b,f,f,f,f)+1/4*E(b,f,b,f,f,f,f)+1/8*E(f,f,b,f,f,f,f)+3/2*E(a,f,f,b,d
,b,d)+1/4*E(f,f,f,b,d,b,d)-1/16*E(b,f,f,f,f,f,f)+E(e,e,e,c,e,c,e)+3/16*E(e,e,e,
e,c,e,e)+5/32*E(c,e,e,e,e,e,e)+2*E(b,f,a,a,f,a,f)+1/2*E(b,f,a,f,f,f,f)+E(f,f,b,
b,b,b,d)-16*E(a,f,b,b,d,b,d)+E(f,f,b,b,d,b,d)-1/2*E(f,f,b,d,b,b,d)-3/8*E(a,f,b,
d,d,d,d), E(e,c,c,e,e,e,e) = -1/2*E(b,f,b,d,d,d,d)-2/3*E(d,b,d,b,d,b,d)+2/3*E(b
,b,d,d,b,d,d)+7/9*E(d,b,d,c,c,c,e)+1/6*E(d,b,d,d,b,d,d)+4*E(b,b,f,a,f,a,f)+2/3*
E(d,b,f,b,b,b,d)-2/3*E(b,b,f,b,b,d,d)-2/9*E(d,b,f,b,b,d,d)+2/3*E(d,b,f,b,d,b,d)
-7*E(b,c,b,d,d,d,d)+1/18*E(d,c,b,d,d,d,d)+1988/3*E(b,c,c,e,c,c,e)+86/3*E(b,c,c,
e,e,e,e)+1/6*E(d,c,d,d,b,d,d)-1/6*E(b,d,b,d,d,d,d)-29/12*E(c,d,b,d,d,d,d)+1/24*
E(d,d,b,d,d,d,d)-3/4*E(b,d,c,d,d,d,d)+5/144*E(d,d,c,d,d,d,d)+23/144*E(d,d,c,e,e
,e,e)-8*E(c,d,d,b,b,b,d)-2/9*E(d,d,d,b,b,b,d)-E(b,d,d,b,b,d,d)+1/18*E(d,d,d,b,b
,d,d)-1/6*E(b,d,d,d,d,d,d)-17/48*E(c,d,d,d,d,d,d)-68/3*E(c,e,a,b,d,b,d)-E(c,e,c
,d,d,d,d)+7/3*E(c,e,e,a,a,a,f)-100*E(c,a,a,f,a,a,f)+49/3*E(b,a,a,f,f,f,f)-10/3*
E(c,a,a,f,f,f,f)-230*E(b,a,e,a,a,a,f)-152/3*E(b,a,e,a,a,f,f)-10*E(c,a,e,a,a,f,f
)-14*E(c,a,e,a,f,a,f)-19/6*E(b,a,e,e,e,e,e)-59/12*E(c,a,e,e,e,e,e)+64/3*E(c,a,f
,a,f,a,f)+1/6*E(b,a,f,f,f,f,f)-1/6*E(c,a,f,f,f,f,f)+840*E(b,b,a,b,d,b,d)-96*E(c
,b,a,b,d,b,d)+52/9*E(d,b,a,b,d,b,d)-118/3*E(b,b,a,e,e,e,e)-77/3*E(c,b,a,e,e,e,e
)-5/4*E(d,b,a,e,e,e,e)-56/3*E(c,b,b,b,d,b,d)-432*E(b,b,b,c,e,c,e)-1432/3*E(c,b,
b,c,e,c,e)-20/9*E(d,b,b,c,e,c,e)+14*E(c,b,b,f,f,f,f)+1/18*E(d,b,b,f,f,f,f)-2/3*
E(d,b,d,b,b,b,d)+2/3*E(b,b,d,b,b,d,d)+11/9*E(d,b,d,b,b,d,d)+1/24*E(f,f,b,d,d,d,
d)-1/2*E(b,f,b,f,f,f,f)-5/3*E(a,f,f,b,d,b,d)-1/6*E(f,f,f,b,d,b,d)-1/8*E(b,f,f,f
,f,f,f)+1/8*E(e,e,e,e,c,e,e)-23/48*E(c,e,e,e,e,e,e)+20*E(b,f,a,a,f,a,f)-2/3*E(f
,f,b,b,b,b,d)+40/3*E(a,f,b,b,d,b,d)-2/3*E(f,f,b,b,d,b,d)+E(f,f,b,d,b,b,d)+5/12*
E(a,f,b,d,d,d,d)+E(d,c,c,e,e,e,e)+E(c,d,c,d,d,d,d), E(e,c,d,c,c,c,e) = 17/32*E(
b,f,b,d,d,d,d)+E(c,e,e,c,c,c,e)+11/24*E(d,b,d,b,d,b,d)-11/24*E(b,b,d,d,b,d,d)-\
191/144*E(d,b,d,c,c,c,e)+37/96*E(d,b,d,d,b,d,d)-13/2*E(b,b,f,a,f,a,f)-5/24*E(d,
b,f,b,b,b,d)+5/24*E(b,b,f,b,b,d,d)-217/72*E(d,b,f,b,b,d,d)-11/24*E(d,b,f,b,d,b,
d)+9/16*E(b,c,b,d,d,d,d)+181/288*E(d,c,b,d,d,d,d)-8437/12*E(b,c,c,e,c,c,e)-695/
24*E(b,c,c,e,e,e,e)+E(d,c,d,c,c,c,e)+E(c,c,d,c,c,e,e)+163/96*E(d,c,d,d,b,d,d)-\
37/96*E(b,d,b,d,d,d,d)-23/192*E(c,d,b,d,d,d,d)+37/384*E(d,d,b,d,d,d,d)+27/64*E(
b,d,c,d,d,d,d)+1031/2304*E(d,d,c,d,d,d,d)+E(c,d,c,e,c,c,e)+941/2304*E(d,d,c,e,e
,e,e)-1/8*E(c,d,d,b,b,b,d)-217/72*E(d,d,d,b,b,b,d)+1/16*E(b,d,d,b,b,d,d)-3/4*E(
c,d,d,b,b,d,d)+55/288*E(d,d,d,b,b,d,d)+1/8*E(d,d,d,c,e,c,e)-1/96*E(b,d,d,d,d,d,
d)+1/768*E(c,d,d,d,d,d,d)+31/12*E(c,e,a,b,d,b,d)-1/8*E(c,e,c,d,d,d,d)-E(c,e,c,e
,c,c,e)+103/48*E(c,e,e,a,a,a,f)+127/4*E(c,a,a,f,a,a,f)-1223/48*E(b,a,a,f,f,f,f)
+25/24*E(c,a,a,f,f,f,f)+1927/8*E(b,a,e,a,a,a,f)+335/6*E(b,a,e,a,a,f,f)+43/8*E(c
,a,e,a,a,f,f)+57/8*E(c,a,e,a,f,a,f)+337/192*E(b,a,e,e,e,e,e)+257/96*E(c,a,e,e,e
,e,e)-17/3*E(c,a,f,a,f,a,f)-17/96*E(b,a,f,f,f,f,f)-37/96*E(c,a,f,f,f,f,f)-1473/
2*E(b,b,a,b,d,b,d)+78*E(c,b,a,b,d,b,d)-5/36*E(d,b,a,b,d,b,d)+805/24*E(b,b,a,e,e
,e,e)+1027/48*E(c,b,a,e,e,e,e)+37/64*E(d,b,a,e,e,e,e)+827/6*E(c,b,b,b,d,b,d)+
454*E(b,b,b,c,e,c,e)+1435/6*E(c,b,b,c,e,c,e)+1021/36*E(d,b,b,c,e,c,e)-29/8*E(c,
b,b,f,f,f,f)+55/288*E(d,b,b,f,f,f,f)+5/24*E(d,b,d,b,b,b,d)-5/24*E(b,b,d,b,b,d,d
)+425/144*E(d,b,d,b,b,d,d)+7/384*E(f,f,b,d,d,d,d)+1/16*E(a,f,b,f,f,f,f)+17/32*E
(b,f,b,f,f,f,f)-5/64*E(f,f,b,f,f,f,f)+25/48*E(a,f,f,b,d,b,d)-37/96*E(f,f,f,b,d,
b,d)+11/128*E(b,f,f,f,f,f,f)-1/8*E(e,e,e,c,e,c,e)-5/128*E(e,e,e,e,c,e,e)+31/768
*E(c,e,e,e,e,e,e)-115/4*E(b,f,a,a,f,a,f)-9/16*E(b,f,a,f,f,f,f)+5/24*E(f,f,b,b,b
,b,d)-11/3*E(a,f,b,b,d,b,d)+11/24*E(f,f,b,b,d,b,d)-1/16*E(f,f,b,d,b,b,d)-13/192
*E(a,f,b,d,d,d,d), E(e,c,d,c,c,e,e) = -9/16*E(b,f,b,d,d,d,d)-13/12*E(d,b,d,b,d,
b,d)+13/12*E(b,b,d,d,b,d,d)-35/72*E(d,b,d,c,c,c,e)-23/48*E(d,b,d,d,b,d,d)+11/2*
E(b,b,f,a,f,a,f)+1/12*E(d,b,f,b,b,b,d)-1/12*E(b,b,f,b,b,d,d)+167/36*E(d,b,f,b,b
,d,d)+13/12*E(d,b,f,b,d,b,d)-19/8*E(b,c,b,d,d,d,d)-167/144*E(d,c,b,d,d,d,d)+
4349/6*E(b,c,c,e,c,c,e)+355/12*E(b,c,c,e,e,e,e)-125/48*E(d,c,d,d,b,d,d)+23/48*E
(b,d,b,d,d,d,d)-11/96*E(c,d,b,d,d,d,d)-23/192*E(d,d,b,d,d,d,d)-9/32*E(b,d,c,d,d
,d,d)-817/1152*E(d,d,c,d,d,d,d)-763/1152*E(d,d,c,e,e,e,e)-15/4*E(c,d,d,b,b,b,d)
+167/36*E(d,d,d,b,b,b,d)+1/8*E(b,d,d,b,b,d,d)+3/2*E(c,d,d,b,b,d,d)-41/144*E(d,d
,d,b,b,d,d)-1/4*E(d,d,d,c,e,c,e)+7/96*E(b,d,d,d,d,d,d)-11/384*E(c,d,d,d,d,d,d)+
7/6*E(c,e,a,b,d,b,d)+1/4*E(c,e,c,d,d,d,d)-17/24*E(c,e,e,a,a,a,f)-25/2*E(c,a,a,f
,a,a,f)+637/24*E(b,a,a,f,f,f,f)-23/12*E(c,a,a,f,f,f,f)-987/4*E(b,a,e,a,a,a,f)-\
169/3*E(b,a,e,a,a,f,f)-21/4*E(c,a,e,a,a,f,f)+1/4*E(c,a,e,a,f,a,f)-53/24*E(b,a,e
,e,e,e,e)-437/96*E(c,a,e,e,e,e,e)+8/3*E(c,a,f,a,f,a,f)+1/12*E(b,a,f,f,f,f,f)+23
/48*E(c,a,f,f,f,f,f)+789*E(b,b,a,b,d,b,d)-52*E(c,b,a,b,d,b,d)-209/18*E(d,b,a,b,
d,b,d)-110/3*E(b,b,a,e,e,e,e)-791/24*E(c,b,a,e,e,e,e)-11/32*E(d,b,a,e,e,e,e)-\
739/3*E(c,b,b,b,d,b,d)-482*E(b,b,b,c,e,c,e)-803/3*E(c,b,b,c,e,c,e)-767/18*E(d,b
,b,c,e,c,e)+11/4*E(c,b,b,f,f,f,f)-41/144*E(d,b,b,f,f,f,f)-1/12*E(d,b,d,b,b,b,d)
+1/12*E(b,b,d,b,b,d,d)-343/72*E(d,b,d,b,b,d,d)-5/192*E(f,f,b,d,d,d,d)-1/8*E(a,f
,b,f,f,f,f)-9/16*E(b,f,b,f,f,f,f)+3/32*E(f,f,b,f,f,f,f)-11/24*E(a,f,f,b,d,b,d)+
23/48*E(f,f,f,b,d,b,d)-3/64*E(b,f,f,f,f,f,f)+1/4*E(e,e,e,c,e,c,e)+3/64*E(e,e,e,
e,c,e,e)-29/384*E(c,e,e,e,e,e,e)+57/2*E(b,f,a,a,f,a,f)+7/8*E(b,f,a,f,f,f,f)-1/
12*E(f,f,b,b,b,b,d)+8/3*E(a,f,b,b,d,b,d)-13/12*E(f,f,b,b,d,b,d)-1/8*E(f,f,b,d,b
,b,d)-1/96*E(a,f,b,d,d,d,d)-E(c,c,c,e,e,e,e)+E(d,c,d,c,c,e,e)+E(c,e,e,c,c,e,e),
E(e,c,d,d,b,d,d) = 1/8*E(b,f,b,d,d,d,d)-1/6*E(d,b,d,b,d,b,d)+1/6*E(b,b,d,d,b,d,
d)+85/36*E(d,b,d,c,c,c,e)+1/24*E(d,b,d,d,b,d,d)-5/6*E(d,b,f,b,b,b,d)+5/6*E(b,b,
f,b,b,d,d)-133/18*E(d,b,f,b,b,d,d)+1/6*E(d,b,f,b,d,b,d)+29/4*E(b,c,b,d,d,d,d)+
169/72*E(d,c,b,d,d,d,d)-253/3*E(b,c,c,e,c,c,e)-23/6*E(b,c,c,e,e,e,e)+127/24*E(d
,c,d,d,b,d,d)-1/24*E(b,d,b,d,d,d,d)-83/48*E(c,d,b,d,d,d,d)+25/96*E(d,d,b,d,d,d,
d)-9/16*E(b,d,c,d,d,d,d)+683/576*E(d,d,c,d,d,d,d)+665/576*E(d,d,c,e,e,e,e)-5/2*
E(c,d,d,b,b,b,d)-133/18*E(d,d,d,b,b,b,d)-3/4*E(b,d,d,b,b,d,d)-3*E(c,d,d,b,b,d,d
)+43/72*E(d,d,d,b,b,d,d)+1/2*E(d,d,d,c,e,c,e)-1/6*E(b,d,d,d,d,d,d)-11/192*E(c,d
,d,d,d,d,d)+67/3*E(c,e,a,b,d,b,d)-1/2*E(c,e,c,d,d,d,d)+115/12*E(c,e,e,a,a,a,f)+
131*E(c,a,a,f,a,a,f)+13/12*E(b,a,a,f,f,f,f)-11/6*E(c,a,a,f,f,f,f)+55/2*E(b,a,e,
a,a,a,f)+22/3*E(b,a,e,a,a,f,f)+23/2*E(c,a,e,a,a,f,f)+101/2*E(c,a,e,a,f,a,f)+67/
48*E(b,a,e,e,e,e,e)-19/6*E(c,a,e,e,e,e,e)-116/3*E(c,a,f,a,f,a,f)+1/24*E(b,a,f,f
,f,f,f)-25/24*E(c,a,f,f,f,f,f)-162*E(b,b,a,b,d,b,d)+216*E(c,b,a,b,d,b,d)+199/9*
E(d,b,a,b,d,b,d)+55/6*E(b,b,a,e,e,e,e)-149/12*E(c,b,a,e,e,e,e)+1/16*E(d,b,a,e,e
,e,e)-842/3*E(c,b,b,b,d,b,d)+64*E(b,b,b,c,e,c,e)+758/3*E(c,b,b,c,e,c,e)+577/9*E
(d,b,b,c,e,c,e)-33/2*E(c,b,b,f,f,f,f)+43/72*E(d,b,b,f,f,f,f)+5/6*E(d,b,d,b,b,b,
d)-5/6*E(b,b,d,b,b,d,d)+293/36*E(d,b,d,b,b,d,d)+19/96*E(f,f,b,d,d,d,d)+1/4*E(a,
f,b,f,f,f,f)+1/8*E(b,f,b,f,f,f,f)-1/16*E(f,f,b,f,f,f,f)+13/12*E(a,f,f,b,d,b,d)-\
1/24*E(f,f,f,b,d,b,d)+3/32*E(b,f,f,f,f,f,f)-1/2*E(e,e,e,c,e,c,e)-1/32*E(e,e,e,e
,c,e,e)-5/192*E(c,e,e,e,e,e,e)+E(b,f,a,a,f,a,f)-1/4*E(b,f,a,f,f,f,f)+5/6*E(f,f,
b,b,b,b,d)-20/3*E(a,f,b,b,d,b,d)-1/6*E(f,f,b,b,d,b,d)+3/4*E(f,f,b,d,b,b,d)-1/48
*E(a,f,b,d,d,d,d), E(e,c,e,c,c,c,e) = 19/32*E(b,f,b,d,d,d,d)+E(c,e,e,c,c,c,e)+
17/24*E(d,b,d,b,d,b,d)-17/24*E(b,b,d,d,b,d,d)-461/144*E(d,b,d,c,c,c,e)+31/96*E(
d,b,d,d,b,d,d)-15/2*E(b,b,f,a,f,a,f)+1/24*E(d,b,f,b,b,b,d)-1/24*E(b,b,f,b,b,d,d
)+125/72*E(d,b,f,b,b,d,d)-17/24*E(d,b,f,b,d,b,d)-21/16*E(b,c,b,d,d,d,d)-305/288
*E(d,c,b,d,d,d,d)-9391/12*E(b,c,c,e,c,c,e)-773/24*E(b,c,c,e,e,e,e)-23/96*E(d,c,
d,d,b,d,d)+E(d,c,e,c,c,c,e)-31/96*E(b,d,b,d,d,d,d)+139/192*E(c,d,b,d,d,d,d)+7/
384*E(d,d,b,d,d,d,d)+49/64*E(b,d,c,d,d,d,d)-427/2304*E(d,d,c,d,d,d,d)-409/2304*
E(d,d,c,e,e,e,e)+17/8*E(c,d,d,b,b,b,d)+125/72*E(d,d,d,b,b,b,d)+3/16*E(b,d,d,b,b
,d,d)+3/4*E(c,d,d,b,b,d,d)-107/288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)+5/96*E
(b,d,d,d,d,d,d)+67/768*E(c,d,d,d,d,d,d)-83/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,
d,d)-131/48*E(c,e,e,a,a,a,f)-67/4*E(c,a,a,f,a,a,f)-1445/48*E(b,a,a,f,f,f,f)+43/
24*E(c,a,a,f,f,f,f)+2149/8*E(b,a,e,a,a,a,f)+365/6*E(b,a,e,a,a,f,f)-7/8*E(c,a,e,
a,a,f,f)-85/8*E(c,a,e,a,f,a,f)+307/192*E(b,a,e,e,e,e,e)+485/96*E(c,a,e,e,e,e,e)
+31/3*E(c,a,f,a,f,a,f)-11/96*E(b,a,f,f,f,f,f)+17/96*E(c,a,f,f,f,f,f)-1619/2*E(b
,b,a,b,d,b,d)-14*E(c,b,a,b,d,b,d)-527/36*E(d,b,a,b,d,b,d)+871/24*E(b,b,a,e,e,e,
e)+1633/48*E(c,b,a,e,e,e,e)+47/64*E(d,b,a,e,e,e,e)+1769/6*E(c,b,b,b,d,b,d)+514*
E(b,b,b,c,e,c,e)+1273/6*E(c,b,b,c,e,c,e)-473/36*E(d,b,b,c,e,c,e)+25/8*E(c,b,b,f
,f,f,f)-107/288*E(d,b,b,f,f,f,f)-1/24*E(d,b,d,b,b,b,d)+1/24*E(b,b,d,b,b,d,d)-\
277/144*E(d,b,d,b,b,d,d)-11/384*E(f,f,b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+19/32*E(
b,f,b,f,f,f,f)-3/64*E(f,f,b,f,f,f,f)+43/48*E(a,f,f,b,d,b,d)-31/96*E(f,f,f,b,d,b
,d)+9/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+1/128*E(e,e,e,e,c,e,e)+61/768*E
(c,e,e,e,e,e,e)-137/4*E(b,f,a,a,f,a,f)-7/16*E(b,f,a,f,f,f,f)-1/24*E(f,f,b,b,b,b
,d)-5/3*E(a,f,b,b,d,b,d)+17/24*E(f,f,b,b,d,b,d)-3/16*E(f,f,b,d,b,b,d)-7/192*E(a
,f,b,d,d,d,d), E(e,d,b,d,d,d,d) = 0, E(e,d,c,c,e,c,e) = 0, E(e,d,c,d,d,d,d) = 0
, E(e,d,c,e,c,c,e) = 0, E(e,d,c,e,e,e,e) = 0, E(e,d,d,b,b,b,d) = 0, E(e,d,d,b,b
,d,d) = 0, E(e,d,d,c,e,c,e) = 0, E(e,d,d,d,d,d,d) = 0, E(e,e,a,b,d,b,d) = 3/16*
E(b,f,b,d,d,d,d)+1/12*E(d,b,d,b,d,b,d)-1/12*E(b,b,d,d,b,d,d)-25/72*E(d,b,d,c,c,
c,e)+11/48*E(d,b,d,d,b,d,d)-4*E(b,b,f,a,f,a,f)+5/12*E(d,b,f,b,b,b,d)-5/12*E(b,b
,f,b,b,d,d)+37/36*E(d,b,f,b,b,d,d)-1/12*E(d,b,f,b,d,b,d)-45/8*E(b,c,b,d,d,d,d)-\
73/144*E(d,c,b,d,d,d,d)-1547/6*E(b,c,c,e,c,c,e)-121/12*E(b,c,c,e,e,e,e)-7/48*E(
d,c,d,d,b,d,d)-11/48*E(b,d,b,d,d,d,d)+11/96*E(c,d,b,d,d,d,d)-1/192*E(d,d,b,d,d,
d,d)+13/32*E(b,d,c,d,d,d,d)-95/1152*E(d,d,c,d,d,d,d)-77/1152*E(d,d,c,e,e,e,e)+1
/4*E(c,d,d,b,b,b,d)+37/36*E(d,d,d,b,b,b,d)-1/8*E(b,d,d,b,b,d,d)-55/144*E(d,d,d,
b,b,d,d)+1/48*E(b,d,d,d,d,d,d)-1/384*E(c,d,d,d,d,d,d)-7/6*E(c,e,a,b,d,b,d)-7/24
*E(c,e,e,a,a,a,f)-39/2*E(c,a,a,f,a,a,f)-349/24*E(b,a,a,f,f,f,f)+11/12*E(c,a,a,f
,f,f,f)+353/4*E(b,a,e,a,a,a,f)+61/3*E(b,a,e,a,a,f,f)+5/4*E(c,a,e,a,a,f,f)-49/4*
E(c,a,e,a,f,a,f)-55/96*E(b,a,e,e,e,e,e)+61/48*E(c,a,e,e,e,e,e)+10/3*E(c,a,f,a,f
,a,f)-1/48*E(b,a,f,f,f,f,f)+1/48*E(c,a,f,f,f,f,f)-183*E(b,b,a,b,d,b,d)-28*E(c,b
,a,b,d,b,d)+5/18*E(d,b,a,b,d,b,d)+83/12*E(b,b,a,e,e,e,e)+245/24*E(c,b,a,e,e,e,e
)+3/32*E(d,b,a,e,e,e,e)+397/3*E(c,b,b,b,d,b,d)+168*E(b,b,b,c,e,c,e)+101/3*E(c,b
,b,c,e,c,e)-85/18*E(d,b,b,c,e,c,e)+3/4*E(c,b,b,f,f,f,f)-55/144*E(d,b,b,f,f,f,f)
-5/12*E(d,b,d,b,b,b,d)+5/12*E(b,b,d,b,b,d,d)-65/72*E(d,b,d,b,b,d,d)-7/192*E(f,f
,b,d,d,d,d)+3/16*E(b,f,b,f,f,f,f)-1/32*E(f,f,b,f,f,f,f)-1/24*E(a,f,f,b,d,b,d)-\
11/48*E(f,f,f,b,d,b,d)+1/64*E(b,f,f,f,f,f,f)+1/64*E(e,e,e,e,c,e,e)-7/384*E(c,e,
e,e,e,e,e)-33/2*E(b,f,a,a,f,a,f)-1/4*E(b,f,a,f,f,f,f)-5/12*E(f,f,b,b,b,b,d)+16/
3*E(a,f,b,b,d,b,d)+1/12*E(f,f,b,b,d,b,d)+1/8*E(f,f,b,d,b,b,d)+13/96*E(a,f,b,d,d
,d,d), E(e,e,a,f,a,f,f) = 23/8*E(b,f,b,d,d,d,d)+17/6*E(d,b,d,b,d,b,d)-17/6*E(b,
b,d,d,b,d,d)-209/36*E(d,b,d,c,c,c,e)+55/24*E(d,b,d,d,b,d,d)-41*E(b,b,f,a,f,a,f)
+19/6*E(d,b,f,b,b,b,d)-19/6*E(b,b,f,b,b,d,d)-883/18*E(d,b,f,b,b,d,d)-17/6*E(d,b
,f,b,d,b,d)-129/4*E(b,c,b,d,d,d,d)+415/72*E(d,c,b,d,d,d,d)-11713/3*E(b,c,c,e,c,
c,e)-941/6*E(b,c,c,e,e,e,e)+745/24*E(d,c,d,d,b,d,d)-55/24*E(b,d,b,d,d,d,d)-125/
48*E(c,d,b,d,d,d,d)+55/96*E(d,d,b,d,d,d,d)+81/16*E(b,d,c,d,d,d,d)+4469/576*E(d,
d,c,d,d,d,d)+4271/576*E(d,d,c,e,e,e,e)-15/2*E(c,d,d,b,b,b,d)-883/18*E(d,d,d,b,b
,b,d)+3/4*E(b,d,d,b,b,d,d)-15*E(c,d,d,b,b,d,d)+253/72*E(d,d,d,b,b,d,d)+3/2*E(d,
d,d,c,e,c,e)+1/3*E(b,d,d,d,d,d,d)-53/192*E(c,d,d,d,d,d,d)+277/3*E(c,e,a,b,d,b,d
)-3/2*E(c,e,c,d,d,d,d)+421/12*E(c,e,e,a,a,a,f)+181*E(c,a,a,f,a,a,f)-2057/12*E(b
,a,a,f,f,f,f)+19/6*E(c,a,a,f,f,f,f)+2683/2*E(b,a,e,a,a,a,f)+910/3*E(b,a,e,a,a,f
,f)+129/2*E(c,a,e,a,a,f,f)-29/2*E(c,a,e,a,f,a,f)+10/3*E(b,a,e,e,e,e,e)+559/48*E
(c,a,e,e,e,e,e)-176/3*E(c,a,f,a,f,a,f)-11/24*E(b,a,f,f,f,f,f)-55/24*E(c,a,f,f,f
,f,f)-3634*E(b,b,a,b,d,b,d)+488*E(c,b,a,b,d,b,d)+13/9*E(d,b,a,b,d,b,d)+479/3*E(
b,b,a,e,e,e,e)+1315/12*E(c,b,a,e,e,e,e)+39/16*E(d,b,a,e,e,e,e)+2470/3*E(c,b,b,b
,d,b,d)+2580*E(b,b,b,c,e,c,e)+3734/3*E(c,b,b,c,e,c,e)+3307/9*E(d,b,b,c,e,c,e)-\
55/2*E(c,b,b,f,f,f,f)+253/72*E(d,b,b,f,f,f,f)-19/6*E(d,b,d,b,b,b,d)+19/6*E(b,b,
d,b,b,d,d)+1739/36*E(d,b,d,b,b,d,d)-35/96*E(f,f,b,d,d,d,d)+5/4*E(a,f,b,f,f,f,f)
+23/8*E(b,f,b,f,f,f,f)-15/16*E(f,f,b,f,f,f,f)+19/12*E(a,f,f,b,d,b,d)-55/24*E(f,
f,f,b,d,b,d)+29/32*E(b,f,f,f,f,f,f)-3/2*E(e,e,e,c,e,c,e)-11/32*E(e,e,e,e,c,e,e)
+13/192*E(c,e,e,e,e,e,e)-193*E(b,f,a,a,f,a,f)-17/4*E(b,f,a,f,f,f,f)-19/6*E(f,f,
b,b,b,b,d)+52/3*E(a,f,b,b,d,b,d)+17/6*E(f,f,b,b,d,b,d)-3/4*E(f,f,b,d,b,b,d)+41/
48*E(a,f,b,d,d,d,d)+E(a,f,a,f,f,f,f)-E(f,f,f,a,f,a,f), E(e,e,a,f,f,f,f) = -4*E(
b,f,b,d,d,d,d)-16/3*E(d,b,d,b,d,b,d)+16/3*E(b,b,d,d,b,d,d)+152/9*E(d,b,d,c,c,c,
e)-8/3*E(d,b,d,d,b,d,d)+56*E(b,b,f,a,f,a,f)-8/3*E(d,b,f,b,b,b,d)+8/3*E(b,b,f,b,
b,d,d)+656/9*E(d,b,f,b,b,d,d)+16/3*E(d,b,f,b,d,b,d)+32*E(b,c,b,d,d,d,d)-56/9*E(
d,c,b,d,d,d,d)+15760/3*E(b,c,c,e,c,c,e)+640/3*E(b,c,c,e,e,e,e)-164/3*E(d,c,d,d,
b,d,d)+8/3*E(b,d,b,d,d,d,d)+2/3*E(c,d,b,d,d,d,d)-5/3*E(d,d,b,d,d,d,d)-6*E(b,d,c
,d,d,d,d)-107/9*E(d,d,c,d,d,d,d)-107/9*E(d,d,c,e,e,e,e)+656/9*E(d,d,d,b,b,b,d)+
16*E(c,d,d,b,b,d,d)-56/9*E(d,d,d,b,b,d,d)-1/3*E(b,d,d,d,d,d,d)-1/3*E(c,d,d,d,d,
d,d)-448/3*E(c,e,a,b,d,b,d)-112/3*E(c,e,e,a,a,a,f)-448*E(c,a,a,f,a,a,f)+680/3*E
(b,a,a,f,f,f,f)-32/3*E(c,a,a,f,f,f,f)-1800*E(b,a,e,a,a,a,f)-1216/3*E(b,a,e,a,a,
f,f)-96*E(c,a,e,a,a,f,f)-32*E(c,a,e,a,f,a,f)-35/6*E(b,a,e,e,e,e,e)-83/6*E(c,a,e
,e,e,e,e)+368/3*E(c,a,f,a,f,a,f)+1/3*E(b,a,f,f,f,f,f)+20/3*E(c,a,f,f,f,f,f)+
5088*E(b,b,a,b,d,b,d)-768*E(c,b,a,b,d,b,d)+1376/9*E(d,b,a,b,d,b,d)-668/3*E(b,b,
a,e,e,e,e)-412/3*E(c,b,a,e,e,e,e)-4*E(d,b,a,e,e,e,e)-2080/3*E(c,b,b,b,d,b,d)-\
3488*E(b,b,b,c,e,c,e)-6752/3*E(c,b,b,c,e,c,e)-4384/9*E(d,b,b,c,e,c,e)+72*E(c,b,
b,f,f,f,f)-56/9*E(d,b,b,f,f,f,f)+8/3*E(d,b,d,b,b,b,d)-8/3*E(b,b,d,b,b,d,d)-656/
9*E(d,b,d,b,b,d,d)+1/3*E(f,f,b,d,d,d,d)-4*E(b,f,b,f,f,f,f)+2*E(f,f,b,f,f,f,f)-\
16/3*E(a,f,f,b,d,b,d)+8/3*E(f,f,f,b,d,b,d)-2*E(b,f,f,f,f,f,f)-1/3*E(c,e,e,e,e,e
,e)+256*E(b,f,a,a,f,a,f)+4*E(b,f,a,f,f,f,f)+8/3*E(f,f,b,b,b,b,d)-64/3*E(a,f,b,b
,d,b,d)-16/3*E(f,f,b,b,d,b,d)-2/3*E(a,f,b,d,d,d,d)+E(a,f,f,f,f,f,f)-E(f,f,a,f,f
,f,f), E(e,e,c,c,c,c,e) = 1/8*E(b,f,b,d,d,d,d)+1/2*E(d,b,d,b,d,b,d)-1/2*E(b,b,d
,d,b,d,d)-11/4*E(d,b,d,c,c,c,e)-1/8*E(d,b,d,d,b,d,d)-2*E(b,b,f,a,f,a,f)+1/2*E(d
,b,f,b,b,b,d)-1/2*E(b,b,f,b,b,d,d)+19/2*E(d,b,f,b,b,d,d)-1/2*E(d,b,f,b,d,b,d)-\
15/4*E(b,c,b,d,d,d,d)-27/8*E(d,c,b,d,d,d,d)-159*E(b,c,c,e,c,c,e)-13/2*E(b,c,c,e
,e,e,e)-E(d,c,d,c,c,c,e)-E(c,c,d,c,c,e,e)-31/8*E(d,c,d,d,b,d,d)+E(d,c,e,c,c,c,e
)+1/8*E(b,d,b,d,d,d,d)+27/16*E(c,d,b,d,d,d,d)-5/32*E(d,d,b,d,d,d,d)+11/16*E(b,d
,c,d,d,d,d)-81/64*E(d,d,c,d,d,d,d)-E(c,d,c,e,c,c,e)-75/64*E(d,d,c,e,e,e,e)+4*E(
c,d,d,b,b,b,d)+19/2*E(d,d,d,b,b,b,d)+1/4*E(b,d,d,b,b,d,d)+3*E(c,d,d,b,b,d,d)-9/
8*E(d,d,d,b,b,d,d)-1/2*E(d,d,d,c,e,c,e)+1/8*E(b,d,d,d,d,d,d)+11/64*E(c,d,d,d,d,
d,d)-15*E(c,e,a,b,d,b,d)+1/2*E(c,e,c,d,d,d,d)+E(c,e,c,e,c,c,e)-37/4*E(c,e,e,a,a
,a,f)-93*E(c,a,a,f,a,a,f)-37/4*E(b,a,a,f,f,f,f)+3/2*E(c,a,a,f,f,f,f)+111/2*E(b,
a,e,a,a,a,f)+10*E(b,a,e,a,a,f,f)-19/2*E(c,a,e,a,a,f,f)-71/2*E(c,a,e,a,f,a,f)-5/
16*E(b,a,e,e,e,e,e)+67/16*E(c,a,e,e,e,e,e)+30*E(c,a,f,a,f,a,f)+1/8*E(b,a,f,f,f,
f,f)+9/8*E(c,a,f,f,f,f,f)-146*E(b,b,a,b,d,b,d)-168*E(c,b,a,b,d,b,d)-29*E(d,b,a,
b,d,b,d)+11/2*E(b,b,a,e,e,e,e)+87/4*E(c,b,a,e,e,e,e)+5/16*E(d,b,a,e,e,e,e)+286*
E(c,b,b,b,d,b,d)+120*E(b,b,b,c,e,c,e)-66*E(c,b,b,c,e,c,e)-83*E(d,b,b,c,e,c,e)+
25/2*E(c,b,b,f,f,f,f)-9/8*E(d,b,b,f,f,f,f)-1/2*E(d,b,d,b,b,b,d)+1/2*E(b,b,d,b,b
,d,d)-39/4*E(d,b,d,b,b,d,d)-3/32*E(f,f,b,d,d,d,d)-1/4*E(a,f,b,f,f,f,f)+1/8*E(b,
f,b,f,f,f,f)+1/16*E(f,f,b,f,f,f,f)+3/4*E(a,f,f,b,d,b,d)+1/8*E(f,f,f,b,d,b,d)-1/
32*E(b,f,f,f,f,f,f)+1/2*E(e,e,e,c,e,c,e)+3/32*E(e,e,e,e,c,e,e)+5/64*E(c,e,e,e,e
,e,e)-11*E(b,f,a,a,f,a,f)+1/4*E(b,f,a,f,f,f,f)-1/2*E(f,f,b,b,b,b,d)+4*E(a,f,b,b
,d,b,d)+1/2*E(f,f,b,b,d,b,d)-1/4*E(f,f,b,d,b,b,d)+1/16*E(a,f,b,d,d,d,d), E(e,e,
c,c,e,c,e) = 5/8*E(b,f,b,d,d,d,d)+2/3*E(d,b,d,b,d,b,d)-2/3*E(b,b,d,d,b,d,d)+20/
9*E(d,b,d,c,c,c,e)+7/12*E(d,b,d,d,b,d,d)-9*E(b,b,f,a,f,a,f)+1/3*E(d,b,f,b,b,b,d
)-1/3*E(b,b,f,b,b,d,d)-205/9*E(d,b,f,b,b,d,d)-2/3*E(d,b,f,b,d,b,d)-9/2*E(b,c,b,
d,d,d,d)+49/9*E(d,c,b,d,d,d,d)-2486/3*E(b,c,c,e,c,c,e)-199/6*E(b,c,c,e,e,e,e)+
151/12*E(d,c,d,d,b,d,d)-7/12*E(b,d,b,d,d,d,d)-10/3*E(c,d,b,d,d,d,d)+1/3*E(d,d,b
,d,d,d,d)+5/8*E(b,d,c,d,d,d,d)+499/144*E(d,d,c,d,d,d,d)+463/144*E(d,d,c,e,e,e,e
)-15/2*E(c,d,d,b,b,b,d)-205/9*E(d,d,d,b,b,b,d)-17/2*E(c,d,d,b,b,d,d)+35/18*E(d,
d,d,b,b,d,d)+5/4*E(d,d,d,c,e,c,e)-5/96*E(b,d,d,d,d,d,d)-35/96*E(c,d,d,d,d,d,d)+
152/3*E(c,e,a,b,d,b,d)-5/4*E(c,e,c,d,d,d,d)+71/3*E(c,e,e,a,a,a,f)+204*E(c,a,a,f
,a,a,f)-215/6*E(b,a,a,f,f,f,f)-2/3*E(c,a,a,f,f,f,f)+284*E(b,a,e,a,a,a,f)+194/3*
E(b,a,e,a,a,f,f)+34*E(c,a,e,a,a,f,f)+54*E(c,a,e,a,f,a,f)+11/12*E(b,a,e,e,e,e,e)
-83/24*E(c,a,e,e,e,e,e)-196/3*E(c,a,f,a,f,a,f)-5/48*E(b,a,f,f,f,f,f)-25/12*E(c,
a,f,f,f,f,f)-780*E(b,b,a,b,d,b,d)+400*E(c,b,a,b,d,b,d)+308/9*E(d,b,a,b,d,b,d)+
103/3*E(b,b,a,e,e,e,e)-23/6*E(c,b,a,e,e,e,e)+1/4*E(d,b,a,e,e,e,e)-664/3*E(c,b,b
,b,d,b,d)+544*E(b,b,b,c,e,c,e)+1432/3*E(c,b,b,c,e,c,e)+1712/9*E(d,b,b,c,e,c,e)-\
55/2*E(c,b,b,f,f,f,f)+35/18*E(d,b,b,f,f,f,f)-1/3*E(d,b,d,b,b,b,d)+1/3*E(b,b,d,b
,b,d,d)+205/9*E(d,b,d,b,b,d,d)+1/48*E(f,f,b,d,d,d,d)+5/8*E(a,f,b,f,f,f,f)+5/8*E
(b,f,b,f,f,f,f)-5/16*E(f,f,b,f,f,f,f)+1/6*E(a,f,f,b,d,b,d)-7/12*E(f,f,f,b,d,b,d
)+9/32*E(b,f,f,f,f,f,f)-5/4*E(e,e,e,c,e,c,e)-1/4*E(e,e,e,e,c,e,e)-11/96*E(c,e,e
,e,e,e,e)-40*E(b,f,a,a,f,a,f)-11/8*E(b,f,a,f,f,f,f)-1/3*E(f,f,b,b,b,b,d)+8/3*E(
a,f,b,b,d,b,d)+2/3*E(f,f,b,b,d,b,d)+5/24*E(a,f,b,d,d,d,d)+E(c,e,e,c,e,c,e)-E(d,
d,c,c,e,c,e)+E(c,d,d,c,e,c,e), E(e,e,c,d,d,d,d) = -2*E(b,f,b,d,d,d,d)-8*E(d,b,d
,b,d,b,d)+8*E(b,b,d,d,b,d,d)+68/3*E(d,b,d,c,c,c,e)+2*E(d,b,d,d,b,d,d)-16*E(b,b,
f,a,f,a,f)+8*E(d,b,f,b,b,b,d)-8*E(b,b,f,b,b,d,d)-328/3*E(d,b,f,b,b,d,d)+8*E(d,b
,f,b,d,b,d)-108*E(b,c,b,d,d,d,d)+70/3*E(d,c,b,d,d,d,d)+2512*E(b,c,c,e,c,c,e)+
120*E(b,c,c,e,e,e,e)+62*E(d,c,d,d,b,d,d)-2*E(b,d,b,d,d,d,d)-17*E(c,d,b,d,d,d,d)
+3/2*E(d,d,b,d,d,d,d)-E(b,d,c,d,d,d,d)+199/12*E(d,d,c,d,d,d,d)+193/12*E(d,d,c,e
,e,e,e)-40*E(c,d,d,b,b,b,d)-328/3*E(d,d,d,b,b,b,d)-4*E(b,d,d,b,b,d,d)-48*E(c,d,
d,b,b,d,d)+22/3*E(d,d,d,b,b,d,d)+8*E(d,d,d,c,e,c,e)-E(b,d,d,d,d,d,d)-7/4*E(c,d,
d,d,d,d,d)+240*E(c,e,a,b,d,b,d)-8*E(c,e,c,d,d,d,d)+124*E(c,e,e,a,a,a,f)+336*E(c
,a,a,f,a,a,f)-12*E(b,a,a,f,f,f,f)-24*E(c,a,a,f,f,f,f)-856*E(b,a,e,a,a,a,f)-192*
E(b,a,e,a,a,f,f)+136*E(c,a,e,a,a,f,f)+24*E(c,a,e,a,f,a,f)-31*E(b,a,e,e,e,e,e)-\
50*E(c,a,e,e,e,e,e)-272*E(c,a,f,a,f,a,f)+E(b,a,f,f,f,f,f)-6*E(c,a,f,f,f,f,f)+
4704*E(b,b,a,b,d,b,d)+896*E(c,b,a,b,d,b,d)+944/3*E(d,b,a,b,d,b,d)-240*E(b,b,a,e
,e,e,e)-260*E(c,b,a,e,e,e,e)-5*E(d,b,a,e,e,e,e)-1760*E(c,b,b,b,d,b,d)-1664*E(b,
b,b,c,e,c,e)-1056*E(c,b,b,c,e,c,e)+2768/3*E(d,b,b,c,e,c,e)-96*E(c,b,b,f,f,f,f)+
22/3*E(d,b,b,f,f,f,f)-8*E(d,b,d,b,b,b,d)+8*E(b,b,d,b,b,d,d)+340/3*E(d,b,d,b,b,d
,d)+1/2*E(f,f,b,d,d,d,d)+4*E(a,f,b,f,f,f,f)-2*E(b,f,b,f,f,f,f)-E(f,f,b,f,f,f,f)
-12*E(a,f,f,b,d,b,d)-2*E(f,f,f,b,d,b,d)+1/2*E(b,f,f,f,f,f,f)-8*E(e,e,e,c,e,c,e)
-3/2*E(e,e,e,e,c,e,e)-5/4*E(c,e,e,e,e,e,e)-16*E(b,f,a,a,f,a,f)-4*E(b,f,a,f,f,f,
f)-8*E(f,f,b,b,b,b,d)+128*E(a,f,b,b,d,b,d)-8*E(f,f,b,b,d,b,d)+4*E(f,f,b,d,b,b,d
)+5*E(a,f,b,d,d,d,d), E(e,e,c,e,c,c,e) = 2/3*E(d,b,d,c,c,c,e)-34/3*E(d,b,f,b,b,
d,d)+17/6*E(d,c,b,d,d,d,d)+11/2*E(d,c,d,d,b,d,d)-7/4*E(c,d,b,d,d,d,d)+1/8*E(d,d
,b,d,d,d,d)+19/12*E(d,d,c,d,d,d,d)+35/24*E(d,d,c,e,e,e,e)-4*E(c,d,d,b,b,b,d)-34
/3*E(d,d,d,b,b,b,d)-4*E(c,d,d,b,b,d,d)+4/3*E(d,d,d,b,b,d,d)+1/2*E(d,d,d,c,e,c,e
)-3/16*E(c,d,d,d,d,d,d)+24*E(c,e,a,b,d,b,d)-1/2*E(c,e,c,d,d,d,d)+11*E(c,e,e,a,a
,a,f)+112*E(c,a,a,f,a,a,f)+16*E(c,a,e,a,a,f,f)+32*E(c,a,e,a,f,a,f)-17/4*E(c,a,e
,e,e,e,e)-34*E(c,a,f,a,f,a,f)-5/4*E(c,a,f,f,f,f,f)+192*E(c,b,a,b,d,b,d)+8/3*E(d
,b,a,b,d,b,d)-21*E(c,b,a,e,e,e,e)-296*E(c,b,b,b,d,b,d)+112*E(c,b,b,c,e,c,e)+272
/3*E(d,b,b,c,e,c,e)-16*E(c,b,b,f,f,f,f)+4/3*E(d,b,b,f,f,f,f)+34/3*E(d,b,d,b,b,d
,d)+1/4*E(a,f,b,f,f,f,f)-1/8*E(f,f,b,f,f,f,f)+1/8*E(b,f,f,f,f,f,f)-1/2*E(e,e,e,
c,e,c,e)-1/8*E(e,e,e,e,c,e,e)-1/16*E(c,e,e,e,e,e,e)-1/4*E(b,f,a,f,f,f,f)+E(c,e,
e,c,c,e,e)-E(d,d,c,e,c,c,e), E(e,e,e,a,f,a,f) = -21/8*E(b,f,b,d,d,d,d)-5/2*E(d,
b,d,b,d,b,d)+5/2*E(b,b,d,d,b,d,d)+7/4*E(d,b,d,c,c,c,e)-19/8*E(d,b,d,d,b,d,d)+45
*E(b,b,f,a,f,a,f)-11/2*E(d,b,f,b,b,b,d)+11/2*E(b,b,f,b,b,d,d)+125/2*E(d,b,f,b,b
,d,d)+5/2*E(d,b,f,b,d,b,d)+223/4*E(b,c,b,d,d,d,d)-65/8*E(d,c,b,d,d,d,d)+3633*E(
b,c,c,e,c,c,e)+285/2*E(b,c,c,e,e,e,e)-301/8*E(d,c,d,d,b,d,d)+19/8*E(b,d,b,d,d,d
,d)+81/16*E(c,d,b,d,d,d,d)-19/32*E(d,d,b,d,d,d,d)-95/16*E(b,d,c,d,d,d,d)-619/64
*E(d,d,c,d,d,d,d)-593/64*E(d,d,c,e,e,e,e)+29/2*E(c,d,d,b,b,b,d)+125/2*E(d,d,d,b
,b,b,d)-5/4*E(b,d,d,b,b,d,d)+21*E(c,d,d,b,b,d,d)-35/8*E(d,d,d,b,b,d,d)-5/2*E(d,
d,d,c,e,c,e)-3/8*E(b,d,d,d,d,d,d)+41/64*E(c,d,d,d,d,d,d)-113*E(c,e,a,b,d,b,d)+5
/2*E(c,e,c,d,d,d,d)-193/4*E(c,e,e,a,a,a,f)-131*E(c,a,a,f,a,a,f)+733/4*E(b,a,a,f
,f,f,f)+1/2*E(c,a,a,f,f,f,f)-2505/2*E(b,a,e,a,a,a,f)-278*E(b,a,e,a,a,f,f)-151/2
*E(c,a,e,a,a,f,f)+91/2*E(c,a,e,a,f,a,f)+19/8*E(b,a,e,e,e,e,e)-97/16*E(c,a,e,e,e
,e,e)+72*E(c,a,f,a,f,a,f)+1/8*E(b,a,f,f,f,f,f)+19/8*E(c,a,f,f,f,f,f)+2982*E(b,b
,a,b,d,b,d)-472*E(c,b,a,b,d,b,d)-43*E(d,b,a,b,d,b,d)-124*E(b,b,a,e,e,e,e)-331/4
*E(c,b,a,e,e,e,e)-17/16*E(d,b,a,e,e,e,e)-806*E(c,b,b,b,d,b,d)-2420*E(b,b,b,c,e,
c,e)-918*E(c,b,b,c,e,c,e)-477*E(d,b,b,c,e,c,e)+57/2*E(c,b,b,f,f,f,f)-35/8*E(d,b
,b,f,f,f,f)+11/2*E(d,b,d,b,b,b,d)-11/2*E(b,b,d,b,b,d,d)-245/4*E(d,b,d,b,b,d,d)+
15/32*E(f,f,b,d,d,d,d)-7/4*E(a,f,b,f,f,f,f)-21/8*E(b,f,b,f,f,f,f)+17/16*E(f,f,b
,f,f,f,f)+1/4*E(a,f,f,b,d,b,d)+19/8*E(f,f,f,b,d,b,d)-31/32*E(b,f,f,f,f,f,f)+5/2
*E(e,e,e,c,e,c,e)+13/32*E(e,e,e,e,c,e,e)+15/64*E(c,e,e,e,e,e,e)+207*E(b,f,a,a,f
,a,f)+19/4*E(b,f,a,f,f,f,f)+11/2*E(f,f,b,b,b,b,d)-44*E(a,f,b,b,d,b,d)-5/2*E(f,f
,b,b,d,b,d)+5/4*E(f,f,b,d,b,b,d)-29/16*E(a,f,b,d,d,d,d)-E(a,f,a,f,f,f,f)+E(f,f,
f,a,f,a,f), E(e,e,e,c,c,c,e) = 1/2*E(b,f,b,d,d,d,d)+2/3*E(d,b,d,b,d,b,d)-2/3*E(
b,b,d,d,b,d,d)+35/9*E(d,b,d,c,c,c,e)+5/6*E(d,b,d,d,b,d,d)-10*E(b,b,f,a,f,a,f)+4
/3*E(d,b,f,b,b,b,d)-4/3*E(b,b,f,b,b,d,d)-127/9*E(d,b,f,b,b,d,d)-2/3*E(d,b,f,b,d
,b,d)-15*E(b,c,b,d,d,d,d)+59/18*E(d,c,b,d,d,d,d)-1952/3*E(b,c,c,e,c,c,e)-74/3*E
(b,c,c,e,e,e,e)+47/6*E(d,c,d,d,b,d,d)-5/6*E(b,d,b,d,d,d,d)-25/12*E(c,d,b,d,d,d,
d)+5/24*E(d,d,b,d,d,d,d)+3/4*E(b,d,c,d,d,d,d)+313/144*E(d,d,c,d,d,d,d)+295/144*
E(d,d,c,e,e,e,e)-2*E(c,d,d,b,b,b,d)-127/9*E(d,d,d,b,b,b,d)-E(b,d,d,b,b,d,d)-6*E
(c,d,d,b,b,d,d)+7/9*E(d,d,d,b,b,d,d)+E(d,d,d,c,e,c,e)-1/12*E(b,d,d,d,d,d,d)-13/
48*E(c,d,d,d,d,d,d)+68/3*E(c,e,a,b,d,b,d)-E(c,e,c,d,d,d,d)+41/3*E(c,e,e,a,a,a,f
)+56*E(c,a,a,f,a,a,f)-121/3*E(b,a,a,f,f,f,f)+7/3*E(c,a,a,f,f,f,f)+220*E(b,a,e,a
,a,a,f)+152/3*E(b,a,e,a,a,f,f)+24*E(c,a,e,a,a,f,f)-4*E(c,a,e,a,f,a,f)-41/24*E(b
,a,e,e,e,e,e)-13/12*E(c,a,e,e,e,e,e)-94/3*E(c,a,f,a,f,a,f)+1/12*E(b,a,f,f,f,f,f
)-19/12*E(c,a,f,f,f,f,f)-432*E(b,b,a,b,d,b,d)+144*E(c,b,a,b,d,b,d)+332/9*E(d,b,
a,b,d,b,d)+49/3*E(b,b,a,e,e,e,e)+20/3*E(c,b,a,e,e,e,e)-1/4*E(d,b,a,e,e,e,e)+248
/3*E(c,b,b,b,d,b,d)+440*E(b,b,b,c,e,c,e)+544/3*E(c,b,b,c,e,c,e)+1160/9*E(d,b,b,
c,e,c,e)-16*E(c,b,b,f,f,f,f)+7/9*E(d,b,b,f,f,f,f)-4/3*E(d,b,d,b,b,b,d)+4/3*E(b,
b,d,b,b,d,d)+136/9*E(d,b,d,b,b,d,d)-1/24*E(f,f,b,d,d,d,d)+1/2*E(a,f,b,f,f,f,f)+
1/2*E(b,f,b,f,f,f,f)-1/4*E(f,f,b,f,f,f,f)-1/3*E(a,f,f,b,d,b,d)-5/6*E(f,f,f,b,d,
b,d)+1/8*E(b,f,f,f,f,f,f)-E(e,e,e,c,e,c,e)-1/8*E(e,e,e,e,c,e,e)-7/48*E(c,e,e,e,
e,e,e)-44*E(b,f,a,a,f,a,f)-3/2*E(b,f,a,f,f,f,f)-4/3*E(f,f,b,b,b,b,d)+56/3*E(a,f
,b,b,d,b,d)+2/3*E(f,f,b,b,d,b,d)+E(f,f,b,d,b,b,d)+7/12*E(a,f,b,d,d,d,d)+E(c,c,c
,e,e,e,e)-E(d,c,d,c,c,e,e)-E(d,d,c,e,c,c,e), E(e,e,e,c,c,e,e) = -3/2*E(b,f,b,d,
d,d,d)+4/3*E(d,b,d,c,c,c,e)-E(d,b,d,d,b,d,d)+24*E(b,b,f,a,f,a,f)+28/3*E(d,b,f,b
,b,d,d)+12*E(b,c,b,d,d,d,d)-4/3*E(d,c,b,d,d,d,d)+2000*E(b,c,c,e,c,c,e)+82*E(b,c
,c,e,e,e,e)-8*E(d,c,d,d,b,d,d)+E(b,d,b,d,d,d,d)-1/2*E(c,d,b,d,d,d,d)-1/4*E(d,d,
b,d,d,d,d)-2*E(b,d,c,d,d,d,d)-11/6*E(d,d,c,d,d,d,d)-19/12*E(d,d,c,e,e,e,e)-6*E(
c,d,d,b,b,b,d)+28/3*E(d,d,d,b,b,b,d)+6*E(c,d,d,b,b,d,d)+2/3*E(d,d,d,b,b,d,d)-E(
d,d,d,c,e,c,e)-1/8*E(b,d,d,d,d,d,d)-1/8*E(c,d,d,d,d,d,d)-48*E(c,e,a,b,d,b,d)-12
*E(c,e,e,a,a,a,f)-160*E(c,a,a,f,a,a,f)+82*E(b,a,a,f,f,f,f)-4*E(c,a,a,f,f,f,f)-\
688*E(b,a,e,a,a,a,f)-160*E(b,a,e,a,a,f,f)-32*E(c,a,e,a,a,f,f)-16*E(c,a,e,a,f,a,
f)-2*E(b,a,e,e,e,e,e)-7*E(c,a,e,e,e,e,e)+52*E(c,a,f,a,f,a,f)+1/2*E(b,a,f,f,f,f,
f)+E(c,a,f,f,f,f,f)+1888*E(b,b,a,b,d,b,d)-256*E(c,b,a,b,d,b,d)-80/3*E(d,b,a,b,d
,b,d)-82*E(b,b,a,e,e,e,e)-58*E(c,b,a,e,e,e,e)-2*E(d,b,a,e,e,e,e)-336*E(c,b,b,b,
d,b,d)-1280*E(b,b,b,c,e,c,e)-896*E(c,b,b,c,e,c,e)-320/3*E(d,b,b,c,e,c,e)+28*E(c
,b,b,f,f,f,f)+2/3*E(d,b,b,f,f,f,f)-28/3*E(d,b,d,b,b,d,d)-1/2*E(a,f,b,f,f,f,f)-3
/2*E(b,f,b,f,f,f,f)+1/4*E(f,f,b,f,f,f,f)-2*E(a,f,f,b,d,b,d)+E(f,f,f,b,d,b,d)-3/
8*E(b,f,f,f,f,f,f)+E(e,e,e,c,e,c,e)+1/4*E(e,e,e,e,c,e,e)-3/8*E(c,e,e,e,e,e,e)+
96*E(b,f,a,a,f,a,f)+3/2*E(b,f,a,f,f,f,f)+E(d,c,c,e,e,e,e)+E(c,d,c,d,d,d,d), E(e
,f,a,a,a,a,f) = 0, E(e,f,a,a,f,a,f) = 0, E(e,f,a,e,e,e,e) = 0, E(e,f,a,f,a,a,f)
= 0, E(e,f,a,f,f,f,f) = 0, E(e,f,b,b,b,b,d) = 0, E(e,f,b,b,d,b,d) = 0, E(e,f,b,
d,b,b,d) = 0, E(e,f,b,d,d,d,d) = 0, E(e,f,b,f,f,f,f) = 0, E(e,f,f,a,a,a,f) = 0,
E(e,f,f,a,f,a,f) = 0, E(e,f,f,b,d,b,d) = 0, E(e,f,f,f,f,f,f) = 0, E(f,a,a,f,f,f
,f) = -9/2*E(b,f,b,d,d,d,d)-8/3*E(d,b,d,b,d,b,d)+8/3*E(b,b,d,d,b,d,d)+244/9*E(d
,b,d,c,c,c,e)-10/3*E(d,b,d,d,b,d,d)+62*E(b,b,f,a,f,a,f)+2/3*E(d,b,f,b,b,b,d)-2/
3*E(b,b,f,b,b,d,d)-692/9*E(d,b,f,b,b,d,d)+8/3*E(d,b,f,b,d,b,d)+18*E(b,c,b,d,d,d
,d)+200/9*E(d,c,b,d,d,d,d)+17756/3*E(b,c,c,e,c,c,e)+734/3*E(b,c,c,e,e,e,e)+89/3
*E(d,c,d,d,b,d,d)+10/3*E(b,d,b,d,d,d,d)-38/3*E(c,d,b,d,d,d,d)+1/6*E(d,d,b,d,d,d
,d)-5*E(b,d,c,d,d,d,d)+703/72*E(d,d,c,d,d,d,d)+667/72*E(d,d,c,e,e,e,e)-36*E(c,d
,d,b,b,b,d)-692/9*E(d,d,d,b,b,b,d)+2*E(b,d,d,b,b,d,d)-24*E(c,d,d,b,b,d,d)+101/9
*E(d,d,d,b,b,d,d)+3*E(d,d,d,c,e,c,e)-7/24*E(b,d,d,d,d,d,d)-17/12*E(c,d,d,d,d,d,
d)+400/3*E(c,e,a,b,d,b,d)-3*E(c,e,c,d,d,d,d)+196/3*E(c,e,e,a,a,a,f)+432*E(c,a,a
,f,a,a,f)+694/3*E(b,a,a,f,f,f,f)-64/3*E(c,a,a,f,f,f,f)-2022*E(b,a,e,a,a,a,f)-\
1424/3*E(b,a,e,a,a,f,f)+40*E(c,a,e,a,a,f,f)+168*E(c,a,e,a,f,a,f)-247/24*E(b,a,e
,e,e,e,e)-1225/24*E(c,a,e,e,e,e,e)-512/3*E(c,a,f,a,f,a,f)+5/12*E(b,a,f,f,f,f,f)
-14/3*E(c,a,f,f,f,f,f)+5928*E(b,b,a,b,d,b,d)+768*E(c,b,a,b,d,b,d)+1648/9*E(d,b,
a,b,d,b,d)-793/3*E(b,b,a,e,e,e,e)-965/3*E(c,b,a,e,e,e,e)-15/2*E(d,b,a,e,e,e,e)-\
9320/3*E(c,b,b,b,d,b,d)-3816*E(b,b,b,c,e,c,e)-4264/3*E(c,b,b,c,e,c,e)+5104/9*E(
d,b,b,c,e,c,e)-56*E(c,b,b,f,f,f,f)+101/9*E(d,b,b,f,f,f,f)-2/3*E(d,b,d,b,b,b,d)+
2/3*E(b,b,d,b,b,d,d)+674/9*E(d,b,d,b,b,d,d)+1/6*E(f,f,b,d,d,d,d)+2*E(a,f,b,f,f,
f,f)-9/2*E(b,f,b,f,f,f,f)-20/3*E(a,f,f,b,d,b,d)+10/3*E(f,f,f,b,d,b,d)-1/8*E(b,f
,f,f,f,f,f)-3*E(e,e,e,c,e,c,e)-1/2*E(e,e,e,e,c,e,e)-11/12*E(c,e,e,e,e,e,e)+264*
E(b,f,a,a,f,a,f)+2*E(b,f,a,f,f,f,f)-2/3*E(f,f,b,b,b,b,d)+16/3*E(a,f,b,b,d,b,d)-\
8/3*E(f,f,b,b,d,b,d)-2*E(f,f,b,d,b,b,d)+2/3*E(a,f,b,d,d,d,d)-E(a,e,a,f,f,f,f)+E
(e,e,e,a,a,f,f)+E(a,f,a,f,f,f,f), E(f,a,b,d,b,d,d) = 7/32*E(b,f,b,d,d,d,d)+3/8*
E(d,b,d,b,d,b,d)-3/8*E(b,b,d,d,b,d,d)-13/16*E(d,b,d,c,c,c,e)-3/32*E(d,b,d,d,b,d
,d)-E(b,b,f,a,f,a,f)-1/8*E(d,b,f,b,b,b,d)+1/8*E(b,b,f,b,b,d,d)+13/8*E(d,b,f,b,b
,d,d)-3/8*E(d,b,f,b,d,b,d)+3/16*E(b,c,b,d,d,d,d)-17/32*E(d,c,b,d,d,d,d)-713/4*E
(b,c,c,e,c,c,e)-59/8*E(b,c,c,e,e,e,e)-29/32*E(d,c,d,d,b,d,d)+3/32*E(b,d,b,d,d,d
,d)+17/64*E(c,d,b,d,d,d,d)-3/128*E(d,d,b,d,d,d,d)+25/64*E(b,d,c,d,d,d,d)-67/256
*E(d,d,c,d,d,d,d)-65/256*E(d,d,c,e,e,e,e)+5/8*E(c,d,d,b,b,b,d)+13/8*E(d,d,d,b,b
,b,d)+3/16*E(b,d,d,b,b,d,d)+3/4*E(c,d,d,b,b,d,d)-3/32*E(d,d,d,b,b,d,d)-1/8*E(d,
d,d,c,e,c,e)+1/16*E(b,d,d,d,d,d,d)+9/256*E(c,d,d,d,d,d,d)-17/4*E(c,e,a,b,d,b,d)
+1/8*E(c,e,c,d,d,d,d)-33/16*E(c,e,e,a,a,a,f)-35/4*E(c,a,a,f,a,a,f)-111/16*E(b,a
,a,f,f,f,f)+1/8*E(c,a,a,f,f,f,f)+481/8*E(b,a,e,a,a,a,f)+23/2*E(b,a,e,a,a,f,f)-\
23/8*E(c,a,e,a,a,f,f)-5/8*E(c,a,e,a,f,a,f)+27/64*E(b,a,e,e,e,e,e)+21/16*E(c,a,e
,e,e,e,e)+3*E(c,a,f,a,f,a,f)+1/32*E(b,a,f,f,f,f,f)+3/32*E(c,a,f,f,f,f,f)-407/2*
E(b,b,a,b,d,b,d)-22*E(c,b,a,b,d,b,d)-31/4*E(d,b,a,b,d,b,d)+71/8*E(b,b,a,e,e,e,e
)+143/16*E(c,b,a,e,e,e,e)+15/64*E(d,b,a,e,e,e,e)+143/2*E(c,b,b,b,d,b,d)+124*E(b
,b,b,c,e,c,e)+111/2*E(c,b,b,c,e,c,e)-57/4*E(d,b,b,c,e,c,e)+9/8*E(c,b,b,f,f,f,f)
-3/32*E(d,b,b,f,f,f,f)+1/8*E(d,b,d,b,b,b,d)-1/8*E(b,b,d,b,b,d,d)-29/16*E(d,b,d,
b,b,d,d)-1/128*E(f,f,b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+7/32*E(b,f,b,f,f,f,f)+1/
64*E(f,f,b,f,f,f,f)+1/16*E(a,f,f,b,d,b,d)+3/32*E(f,f,f,b,d,b,d)+5/128*E(b,f,f,f
,f,f,f)+1/8*E(e,e,e,c,e,c,e)+1/128*E(e,e,e,e,c,e,e)+7/256*E(c,e,e,e,e,e,e)-33/4
*E(b,f,a,a,f,a,f)+1/16*E(b,f,a,f,f,f,f)+1/8*E(f,f,b,b,b,b,d)-E(a,f,b,b,d,b,d)+3
/8*E(f,f,b,b,d,b,d)-3/16*E(f,f,b,d,b,b,d)-5/64*E(a,f,b,d,d,d,d), E(f,a,b,d,d,d,
d) = -1/4*E(b,f,b,d,d,d,d)-E(d,b,d,b,d,b,d)+E(b,b,d,d,b,d,d)+17/6*E(d,b,d,c,c,c
,e)+1/4*E(d,b,d,d,b,d,d)-2*E(b,b,f,a,f,a,f)+E(d,b,f,b,b,b,d)-E(b,b,f,b,b,d,d)-\
41/3*E(d,b,f,b,b,d,d)+E(d,b,f,b,d,b,d)-25/2*E(b,c,b,d,d,d,d)+41/12*E(d,c,b,d,d,
d,d)+122*E(b,c,c,e,c,c,e)+E(b,c,c,e,e,e,e)+31/4*E(d,c,d,d,b,d,d)-1/4*E(b,d,b,d,
d,d,d)-19/8*E(c,d,b,d,d,d,d)+1/16*E(d,d,b,d,d,d,d)-3/8*E(b,d,c,d,d,d,d)+211/96*
E(d,d,c,d,d,d,d)+193/96*E(d,d,c,e,e,e,e)-5*E(c,d,d,b,b,b,d)-41/3*E(d,d,d,b,b,b,
d)-1/2*E(b,d,d,b,b,d,d)-6*E(c,d,d,b,b,d,d)+11/12*E(d,d,d,b,b,d,d)+E(d,d,d,c,e,c
,e)-11/32*E(c,d,d,d,d,d,d)+30*E(c,e,a,b,d,b,d)-E(c,e,c,d,d,d,d)+31/2*E(c,e,e,a,
a,a,f)+10*E(c,a,a,f,a,a,f)-3/2*E(b,a,a,f,f,f,f)-3*E(c,a,a,f,f,f,f)-37*E(b,a,e,a
,a,a,f)+4*E(b,a,e,a,a,f,f)+17*E(c,a,e,a,a,f,f)-13*E(c,a,e,a,f,a,f)-3*E(b,a,e,e,
e,e,e)-35/8*E(c,a,e,e,e,e,e)-16*E(c,a,f,a,f,a,f)-3/4*E(b,a,f,f,f,f,f)-1/4*E(c,a
,f,f,f,f,f)+380*E(b,b,a,b,d,b,d)+80*E(c,b,a,b,d,b,d)+118/3*E(d,b,a,b,d,b,d)-16*
E(b,b,a,e,e,e,e)-43/2*E(c,b,a,e,e,e,e)-5/8*E(d,b,a,e,e,e,e)-60*E(c,b,b,b,d,b,d)
-88*E(b,b,b,c,e,c,e)-188*E(c,b,b,c,e,c,e)+346/3*E(d,b,b,c,e,c,e)-3*E(c,b,b,f,f,
f,f)+11/12*E(d,b,b,f,f,f,f)-E(d,b,d,b,b,b,d)+E(b,b,d,b,b,d,d)+85/6*E(d,b,d,b,b,
d,d)-1/16*E(f,f,b,d,d,d,d)+1/2*E(a,f,b,f,f,f,f)-1/4*E(b,f,b,f,f,f,f)-1/8*E(f,f,
b,f,f,f,f)-3/2*E(a,f,f,b,d,b,d)-1/4*E(f,f,f,b,d,b,d)+1/16*E(b,f,f,f,f,f,f)-E(e,
e,e,c,e,c,e)-3/16*E(e,e,e,e,c,e,e)-5/32*E(c,e,e,e,e,e,e)-2*E(b,f,a,a,f,a,f)-1/2
*E(b,f,a,f,f,f,f)-E(f,f,b,b,b,b,d)+16*E(a,f,b,b,d,b,d)-E(f,f,b,b,d,b,d)+1/2*E(f
,f,b,d,b,b,d)+7/8*E(a,f,b,d,d,d,d), E(f,a,c,e,c,e,e) = -15/16*E(b,f,b,d,d,d,d)-\
11/12*E(d,b,d,b,d,b,d)+11/12*E(b,b,d,d,b,d,d)+107/72*E(d,b,d,c,c,c,e)-25/48*E(d
,b,d,d,b,d,d)+19/2*E(b,b,f,a,f,a,f)-1/12*E(d,b,f,b,b,b,d)+1/12*E(b,b,f,b,b,d,d)
+193/36*E(d,b,f,b,b,d,d)+11/12*E(d,b,f,b,d,b,d)+43/8*E(b,c,b,d,d,d,d)-85/144*E(
d,c,b,d,d,d,d)+6499/6*E(b,c,c,e,c,c,e)+545/12*E(b,c,c,e,e,e,e)-187/48*E(d,c,d,d
,b,d,d)+25/48*E(b,d,b,d,d,d,d)+35/96*E(c,d,b,d,d,d,d)-25/192*E(d,d,b,d,d,d,d)-\
43/32*E(b,d,c,d,d,d,d)-1055/1152*E(d,d,c,d,d,d,d)-965/1152*E(d,d,c,e,e,e,e)+3/4
*E(c,d,d,b,b,b,d)+193/36*E(d,d,d,b,b,b,d)-1/8*E(b,d,d,b,b,d,d)+2*E(c,d,d,b,b,d,
d)-31/144*E(d,d,d,b,b,d,d)-1/4*E(d,d,d,c,e,c,e)-13/96*E(b,d,d,d,d,d,d)+11/384*E
(c,d,d,d,d,d,d)-79/6*E(c,e,a,b,d,b,d)+1/4*E(c,e,c,d,d,d,d)-127/24*E(c,e,e,a,a,a
,f)-87/2*E(c,a,a,f,a,a,f)+1031/24*E(b,a,a,f,f,f,f)-13/12*E(c,a,a,f,f,f,f)-1489/
4*E(b,a,e,a,a,a,f)-257/3*E(b,a,e,a,a,f,f)-43/4*E(c,a,e,a,a,f,f)-17/4*E(c,a,e,a,
f,a,f)-5/3*E(b,a,e,e,e,e,e)-385/96*E(c,a,e,e,e,e,e)+31/3*E(c,a,f,a,f,a,f)+17/48
*E(b,a,f,f,f,f,f)+25/48*E(c,a,f,f,f,f,f)+1067*E(b,b,a,b,d,b,d)-92*E(c,b,a,b,d,b
,d)+65/18*E(d,b,a,b,d,b,d)-145/3*E(b,b,a,e,e,e,e)-829/24*E(c,b,a,e,e,e,e)-29/32
*E(d,b,a,e,e,e,e)-725/3*E(c,b,b,b,d,b,d)-718*E(b,b,b,c,e,c,e)-1105/3*E(c,b,b,c,
e,c,e)-817/18*E(d,b,b,c,e,c,e)+25/4*E(c,b,b,f,f,f,f)-31/144*E(d,b,b,f,f,f,f)+1/
12*E(d,b,d,b,b,b,d)-1/12*E(b,b,d,b,b,d,d)-377/72*E(d,b,d,b,b,d,d)+5/192*E(f,f,b
,d,d,d,d)-1/4*E(a,f,b,f,f,f,f)-15/16*E(b,f,b,f,f,f,f)+5/32*E(f,f,b,f,f,f,f)-13/
24*E(a,f,f,b,d,b,d)+25/48*E(f,f,f,b,d,b,d)-17/64*E(b,f,f,f,f,f,f)+1/4*E(e,e,e,c
,e,c,e)+5/64*E(e,e,e,e,c,e,e)-19/384*E(c,e,e,e,e,e,e)+99/2*E(b,f,a,a,f,a,f)+1/2
*E(b,f,a,f,f,f,f)+1/12*E(f,f,b,b,b,b,d)-2/3*E(a,f,b,b,d,b,d)-11/12*E(f,f,b,b,d,
b,d)+1/8*E(f,f,b,d,b,b,d)-11/96*E(a,f,b,d,d,d,d), E(f,a,e,a,a,a,f) = -E(b,c,b,d
,d,d,d)-80*E(b,c,c,e,c,c,e)-4*E(b,c,c,e,e,e,e)+1/4*E(b,d,c,d,d,d,d)+1/16*E(b,d,
d,d,d,d,d)-2*E(b,a,a,f,f,f,f)+30*E(b,a,e,a,a,a,f)+8*E(b,a,e,a,a,f,f)+1/8*E(b,a,
e,e,e,e,e)+3/8*E(c,a,e,e,e,e,e)-1/8*E(b,a,f,f,f,f,f)-80*E(b,b,a,b,d,b,d)-16*E(c
,b,a,b,d,b,d)-4*E(d,b,a,b,d,b,d)+4*E(b,b,a,e,e,e,e)+3*E(c,b,a,e,e,e,e)+24*E(c,b
,b,b,d,b,d)+56*E(b,b,b,c,e,c,e)+8*E(c,b,b,c,e,c,e)-4*E(d,b,b,c,e,c,e)+1/16*E(b,
f,f,f,f,f,f)-4*E(b,f,a,a,f,a,f)+1/4*E(b,f,a,f,f,f,f)+E(e,a,f,a,a,a,f)+E(a,f,f,a
,a,a,f)-E(f,f,a,a,a,a,f), E(f,a,e,a,a,f,f) = 77/32*E(b,f,b,d,d,d,d)+17/8*E(d,b,
d,b,d,b,d)-17/8*E(b,b,d,d,b,d,d)-157/48*E(d,b,d,c,c,c,e)+55/32*E(d,b,d,d,b,d,d)
-51/2*E(b,b,f,a,f,a,f)+1/8*E(d,b,f,b,b,b,d)-1/8*E(b,b,f,b,b,d,d)-347/24*E(d,b,f
,b,b,d,d)-17/8*E(d,b,f,b,d,b,d)-127/16*E(b,c,b,d,d,d,d)+167/96*E(d,c,b,d,d,d,d)
-11807/4*E(b,c,c,e,c,c,e)-969/8*E(b,c,c,e,e,e,e)+329/32*E(d,c,d,d,b,d,d)-55/32*
E(b,d,b,d,d,d,d)-45/64*E(c,d,b,d,d,d,d)+55/128*E(d,d,b,d,d,d,d)+219/64*E(b,d,c,
d,d,d,d)+1861/768*E(d,d,c,d,d,d,d)+1735/768*E(d,d,c,e,e,e,e)-17/8*E(c,d,d,b,b,b
,d)-347/24*E(d,d,d,b,b,b,d)-7/16*E(b,d,d,b,b,d,d)-19/4*E(c,d,d,b,b,d,d)+53/96*E
(d,d,d,b,b,d,d)+5/8*E(d,d,d,c,e,c,e)+1/4*E(b,d,d,d,d,d,d)-5/256*E(c,d,d,d,d,d,d
)+141/4*E(c,e,a,b,d,b,d)-5/8*E(c,e,c,d,d,d,d)+221/16*E(c,e,e,a,a,a,f)+663/4*E(c
,a,a,f,a,a,f)-1797/16*E(b,a,a,f,f,f,f)+35/8*E(c,a,a,f,f,f,f)+8119/8*E(b,a,e,a,a
,a,f)+465/2*E(b,a,e,a,a,f,f)+251/8*E(c,a,e,a,a,f,f)+241/8*E(c,a,e,a,f,a,f)+411/
64*E(b,a,e,e,e,e,e)+363/32*E(c,a,e,e,e,e,e)-33*E(c,a,f,a,f,a,f)-17/32*E(b,a,f,f
,f,f,f)-55/32*E(c,a,f,f,f,f,f)-6057/2*E(b,b,a,b,d,b,d)+318*E(c,b,a,b,d,b,d)-79/
12*E(d,b,a,b,d,b,d)+1107/8*E(b,b,a,e,e,e,e)+1537/16*E(c,b,a,e,e,e,e)+157/64*E(d
,b,a,e,e,e,e)+1137/2*E(c,b,b,b,d,b,d)+1958*E(b,b,b,c,e,c,e)+2273/2*E(c,b,b,c,e,
c,e)+1511/12*E(d,b,b,c,e,c,e)-165/8*E(c,b,b,f,f,f,f)+53/96*E(d,b,b,f,f,f,f)-1/8
*E(d,b,d,b,b,b,d)+1/8*E(b,b,d,b,b,d,d)+715/48*E(d,b,d,b,b,d,d)+13/128*E(f,f,b,d
,d,d,d)+9/16*E(a,f,b,f,f,f,f)+77/32*E(b,f,b,f,f,f,f)-21/64*E(f,f,b,f,f,f,f)+35/
16*E(a,f,f,b,d,b,d)-55/32*E(f,f,f,b,d,b,d)+87/128*E(b,f,f,f,f,f,f)-5/8*E(e,e,e,
c,e,c,e)-21/128*E(e,e,e,e,c,e,e)+37/256*E(c,e,e,e,e,e,e)-515/4*E(b,f,a,a,f,a,f)
-25/16*E(b,f,a,f,f,f,f)-1/8*E(f,f,b,b,b,b,d)-7*E(a,f,b,b,d,b,d)+17/8*E(f,f,b,b,
d,b,d)+7/16*E(f,f,b,d,b,b,d)+1/64*E(a,f,b,d,d,d,d)-E(f,f,f,a,a,a,f)+E(f,f,a,f,a
,a,f), E(f,a,e,a,f,a,f) = -3/8*E(b,f,b,d,d,d,d)+13/12*E(d,b,d,c,c,c,e)-1/4*E(d,
b,d,d,b,d,d)+21/4*E(b,b,f,a,f,a,f)-1/4*E(d,b,f,b,b,b,d)+1/4*E(b,b,f,b,b,d,d)+10
/3*E(d,b,f,b,b,d,d)+15/4*E(b,c,b,d,d,d,d)-1/12*E(d,c,b,d,d,d,d)+1089/2*E(b,c,c,
e,c,c,e)+21*E(b,c,c,e,e,e,e)-5/2*E(d,c,d,d,b,d,d)+1/4*E(b,d,b,d,d,d,d)-1/8*E(c,
d,b,d,d,d,d)-1/16*E(d,d,b,d,d,d,d)-3/4*E(b,d,c,d,d,d,d)-7/12*E(d,d,c,d,d,d,d)-\
53/96*E(d,d,c,e,e,e,e)-1/2*E(c,d,d,b,b,b,d)+10/3*E(d,d,d,b,b,b,d)+1/2*E(c,d,d,b
,b,d,d)-1/12*E(d,d,d,b,b,d,d)-1/32*E(b,d,d,d,d,d,d)-1/32*E(c,d,d,d,d,d,d)-4*E(c
,e,a,b,d,b,d)-E(c,e,e,a,a,a,f)-16*E(c,a,a,f,a,a,f)+95/4*E(b,a,a,f,f,f,f)-E(c,a,
a,f,f,f,f)-753/4*E(b,a,e,a,a,a,f)-41*E(b,a,e,a,a,f,f)-4*E(c,a,e,a,a,f,f)-41/64*
E(b,a,e,e,e,e,e)-161/64*E(c,a,e,e,e,e,e)+7*E(c,a,f,a,f,a,f)-1/8*E(b,a,f,f,f,f,f
)+1/4*E(c,a,f,f,f,f,f)+521*E(b,b,a,b,d,b,d)-32*E(c,b,a,b,d,b,d)+13/3*E(d,b,a,b,
d,b,d)-183/8*E(b,b,a,e,e,e,e)-157/8*E(c,b,a,e,e,e,e)-5/8*E(d,b,a,e,e,e,e)-141*E
(c,b,b,b,d,b,d)-365*E(b,b,b,c,e,c,e)-193*E(c,b,b,c,e,c,e)-65/3*E(d,b,b,c,e,c,e)
+3*E(c,b,b,f,f,f,f)-1/12*E(d,b,b,f,f,f,f)+1/4*E(d,b,d,b,b,b,d)-1/4*E(b,b,d,b,b,
d,d)-10/3*E(d,b,d,b,b,d,d)-1/8*E(a,f,b,f,f,f,f)-3/8*E(b,f,b,f,f,f,f)+1/16*E(f,f
,b,f,f,f,f)-1/2*E(a,f,f,b,d,b,d)+1/4*E(f,f,f,b,d,b,d)-3/32*E(b,f,f,f,f,f,f)+1/
32*E(e,e,e,e,c,e,e)-1/16*E(c,e,e,e,e,e,e)+28*E(b,f,a,a,f,a,f)+5/8*E(b,f,a,f,f,f
,f)+1/4*E(f,f,b,b,b,b,d)+E(a,f,f,a,f,a,f)-E(f,f,a,a,f,a,f)+E(e,a,f,a,f,a,f), E(
f,a,e,c,c,e,e) = -27/32*E(b,f,b,d,d,d,d)-7/8*E(d,b,d,b,d,b,d)+7/8*E(b,b,d,d,b,d
,d)+17/16*E(d,b,d,c,c,c,e)-17/32*E(d,b,d,d,b,d,d)+10*E(b,b,f,a,f,a,f)-3/8*E(d,b
,f,b,b,b,d)+3/8*E(b,b,f,b,b,d,d)+63/8*E(d,b,f,b,b,d,d)+7/8*E(d,b,f,b,d,b,d)+65/
16*E(b,c,b,d,d,d,d)-43/32*E(d,c,b,d,d,d,d)+4373/4*E(b,c,c,e,c,c,e)+359/8*E(b,c,
c,e,e,e,e)-143/32*E(d,c,d,d,b,d,d)+17/32*E(b,d,b,d,d,d,d)+43/64*E(c,d,b,d,d,d,d
)-17/128*E(d,d,b,d,d,d,d)-93/64*E(b,d,c,d,d,d,d)-305/256*E(d,d,c,d,d,d,d)-283/
256*E(d,d,c,e,e,e,e)+15/8*E(c,d,d,b,b,b,d)+63/8*E(d,d,d,b,b,b,d)+1/16*E(b,d,d,b
,b,d,d)+9/4*E(c,d,d,b,b,d,d)-17/32*E(d,d,d,b,b,d,d)-3/8*E(d,d,d,c,e,c,e)-1/8*E(
b,d,d,d,d,d,d)+19/256*E(c,d,d,d,d,d,d)-59/4*E(c,e,a,b,d,b,d)+3/8*E(c,e,c,d,d,d,
d)-107/16*E(c,e,e,a,a,a,f)-225/4*E(c,a,a,f,a,a,f)+683/16*E(b,a,a,f,f,f,f)-5/8*E
(c,a,a,f,f,f,f)-3021/8*E(b,a,e,a,a,a,f)-171/2*E(b,a,e,a,a,f,f)-93/8*E(c,a,e,a,a
,f,f)-87/8*E(c,a,e,a,f,a,f)-139/64*E(b,a,e,e,e,e,e)-15/4*E(c,a,e,e,e,e,e)+13*E(
c,a,f,a,f,a,f)+3/32*E(b,a,f,f,f,f,f)+17/32*E(c,a,f,f,f,f,f)+2235/2*E(b,b,a,b,d,
b,d)-114*E(c,b,a,b,d,b,d)-5/4*E(d,b,a,b,d,b,d)-407/8*E(b,b,a,e,e,e,e)-547/16*E(
c,b,a,e,e,e,e)-43/64*E(d,b,a,e,e,e,e)-435/2*E(c,b,b,b,d,b,d)-736*E(b,b,b,c,e,c,
e)-787/2*E(c,b,b,c,e,c,e)-275/4*E(d,b,b,c,e,c,e)+51/8*E(c,b,b,f,f,f,f)-17/32*E(
d,b,b,f,f,f,f)+3/8*E(d,b,d,b,b,b,d)-3/8*E(b,b,d,b,b,d,d)-127/16*E(d,b,d,b,b,d,d
)+5/128*E(f,f,b,d,d,d,d)-3/16*E(a,f,b,f,f,f,f)-27/32*E(b,f,b,f,f,f,f)+11/64*E(f
,f,b,f,f,f,f)-5/16*E(a,f,f,b,d,b,d)+17/32*E(f,f,f,b,d,b,d)-33/128*E(b,f,f,f,f,f
,f)+3/8*E(e,e,e,c,e,c,e)+11/128*E(e,e,e,e,c,e,e)-3/256*E(c,e,e,e,e,e,e)+197/4*E
(b,f,a,a,f,a,f)+11/16*E(b,f,a,f,f,f,f)+3/8*E(f,f,b,b,b,b,d)+E(a,f,b,b,d,b,d)-7/
8*E(f,f,b,b,d,b,d)-1/16*E(f,f,b,d,b,b,d)-7/64*E(a,f,b,d,d,d,d), E(f,a,e,c,e,c,e
) = -27/32*E(b,f,b,d,d,d,d)-29/24*E(d,b,d,b,d,b,d)+29/24*E(b,b,d,d,b,d,d)+161/
144*E(d,b,d,c,c,c,e)-43/96*E(d,b,d,d,b,d,d)+8*E(b,b,f,a,f,a,f)-1/24*E(d,b,f,b,b
,b,d)+1/24*E(b,b,f,b,b,d,d)+535/72*E(d,b,f,b,b,d,d)+29/24*E(d,b,f,b,d,b,d)+73/
16*E(b,c,b,d,d,d,d)-427/288*E(d,c,b,d,d,d,d)+11431/12*E(b,c,c,e,c,c,e)+965/24*E
(b,c,c,e,e,e,e)-373/96*E(d,c,d,d,b,d,d)+43/96*E(b,d,b,d,d,d,d)+137/192*E(c,d,b,
d,d,d,d)-43/384*E(d,d,b,d,d,d,d)-85/64*E(b,d,c,d,d,d,d)-2513/2304*E(d,d,c,d,d,d
,d)-2315/2304*E(d,d,c,e,e,e,e)+15/8*E(c,d,d,b,b,b,d)+535/72*E(d,d,d,b,b,b,d)-7/
16*E(b,d,d,b,b,d,d)+9/4*E(c,d,d,b,b,d,d)-193/288*E(d,d,d,b,b,d,d)-3/8*E(d,d,d,c
,e,c,e)-7/48*E(b,d,d,d,d,d,d)+65/768*E(c,d,d,d,d,d,d)-169/12*E(c,e,a,b,d,b,d)+3
/8*E(c,e,c,d,d,d,d)-313/48*E(c,e,e,a,a,a,f)-185/4*E(c,a,a,f,a,a,f)+1769/48*E(b,
a,a,f,f,f,f)-7/24*E(c,a,a,f,f,f,f)-2645/8*E(b,a,e,a,a,a,f)-449/6*E(b,a,e,a,a,f,
f)-85/8*E(c,a,e,a,a,f,f)-63/8*E(c,a,e,a,f,a,f)-313/192*E(b,a,e,e,e,e,e)-71/24*E
(c,a,e,e,e,e,e)+35/3*E(c,a,f,a,f,a,f)+29/96*E(b,a,f,f,f,f,f)+43/96*E(c,a,f,f,f,
f,f)+1923/2*E(b,b,a,b,d,b,d)-98*E(c,b,a,b,d,b,d)+11/36*E(d,b,a,b,d,b,d)-1045/24
*E(b,b,a,e,e,e,e)-1345/48*E(c,b,a,e,e,e,e)-35/64*E(d,b,a,e,e,e,e)-1121/6*E(c,b,
b,b,d,b,d)-640*E(b,b,b,c,e,c,e)-1921/6*E(c,b,b,c,e,c,e)-2275/36*E(d,b,b,c,e,c,e
)+43/8*E(c,b,b,f,f,f,f)-193/288*E(d,b,b,f,f,f,f)+1/24*E(d,b,d,b,b,b,d)-1/24*E(b
,b,d,b,b,d,d)-1007/144*E(d,b,d,b,b,d,d)+23/384*E(f,f,b,d,d,d,d)-3/16*E(a,f,b,f,
f,f,f)-27/32*E(b,f,b,f,f,f,f)+11/64*E(f,f,b,f,f,f,f)-7/48*E(a,f,f,b,d,b,d)+43/
96*E(f,f,f,b,d,b,d)-33/128*E(b,f,f,f,f,f,f)+3/8*E(e,e,e,c,e,c,e)+11/128*E(e,e,e
,e,c,e,e)-1/768*E(c,e,e,e,e,e,e)+173/4*E(b,f,a,a,f,a,f)+7/16*E(b,f,a,f,f,f,f)+1
/24*E(f,f,b,b,b,b,d)-1/3*E(a,f,b,b,d,b,d)-29/24*E(f,f,b,b,d,b,d)+7/16*E(f,f,b,d
,b,b,d)-29/192*E(a,f,b,d,d,d,d), E(f,a,e,e,e,e,e) = 9*E(b,f,b,d,d,d,d)+4/3*E(d,
b,d,b,d,b,d)-4/3*E(b,b,d,d,b,d,d)-194/9*E(d,b,d,c,c,c,e)+35/3*E(d,b,d,d,b,d,d)-\
184*E(b,b,f,a,f,a,f)+44/3*E(d,b,f,b,b,b,d)-44/3*E(b,b,f,b,b,d,d)-860/9*E(d,b,f,
b,b,d,d)-4/3*E(d,b,f,b,d,b,d)-82*E(b,c,b,d,d,d,d)+35/9*E(d,c,b,d,d,d,d)-48136/3
*E(b,c,c,e,c,c,e)-1900/3*E(b,c,c,e,e,e,e)+257/3*E(d,c,d,d,b,d,d)-35/3*E(b,d,b,d
,d,d,d)-25/6*E(c,d,b,d,d,d,d)+35/12*E(d,d,b,d,d,d,d)+29/2*E(b,d,c,d,d,d,d)+1309
/72*E(d,d,c,d,d,d,d)+1255/72*E(d,d,c,e,e,e,e)-4*E(c,d,d,b,b,b,d)-860/9*E(d,d,d,
b,b,b,d)-10*E(b,d,d,b,b,d,d)-40*E(c,d,d,b,b,d,d)-19/9*E(d,d,d,b,b,d,d)+4*E(d,d,
d,c,e,c,e)-1/6*E(b,d,d,d,d,d,d)-1/24*E(c,d,d,d,d,d,d)+808/3*E(c,e,a,b,d,b,d)-4*
E(c,e,c,d,d,d,d)+298/3*E(c,e,e,a,a,a,f)+872*E(c,a,a,f,a,a,f)-2018/3*E(b,a,a,f,f
,f,f)+92/3*E(c,a,a,f,f,f,f)+5468*E(b,a,e,a,a,a,f)+3856/3*E(b,a,e,a,a,f,f)+228*E
(c,a,e,a,a,f,f)+44*E(c,a,e,a,f,a,f)+70/3*E(b,a,e,e,e,e,e)+353/6*E(c,a,e,e,e,e,e
)-608/3*E(c,a,f,a,f,a,f)-4/3*E(b,a,f,f,f,f,f)-35/3*E(c,a,f,f,f,f,f)-15248*E(b,b
,a,b,d,b,d)+1856*E(c,b,a,b,d,b,d)+40/9*E(d,b,a,b,d,b,d)+2048/3*E(b,b,a,e,e,e,e)
+1510/3*E(c,b,a,e,e,e,e)+23/2*E(d,b,a,e,e,e,e)+10096/3*E(c,b,b,b,d,b,d)+10400*E
(b,b,b,c,e,c,e)+17648/3*E(c,b,b,c,e,c,e)+7384/9*E(d,b,b,c,e,c,e)-140*E(c,b,b,f,
f,f,f)-19/9*E(d,b,b,f,f,f,f)-44/3*E(d,b,d,b,b,b,d)+44/3*E(b,b,d,b,b,d,d)+950/9*
E(d,b,d,b,b,d,d)-7/12*E(f,f,b,d,d,d,d)+6*E(a,f,b,f,f,f,f)+9*E(b,f,b,f,f,f,f)-7/
2*E(f,f,b,f,f,f,f)+46/3*E(a,f,f,b,d,b,d)-35/3*E(f,f,f,b,d,b,d)+11/4*E(b,f,f,f,f
,f,f)-4*E(e,e,e,c,e,c,e)-3/4*E(e,e,e,e,c,e,e)+17/24*E(c,e,e,e,e,e,e)-744*E(b,f,
a,a,f,a,f)-14*E(b,f,a,f,f,f,f)-44/3*E(f,f,b,b,b,b,d)+64/3*E(a,f,b,b,d,b,d)+4/3*
E(f,f,b,b,d,b,d)+10*E(f,f,b,d,b,b,d)+13/6*E(a,f,b,d,d,d,d)+E(f,f,a,f,f,f,f), E(
f,a,f,a,a,a,f) = -11/32*E(b,f,b,d,d,d,d)-3/8*E(d,b,d,b,d,b,d)+3/8*E(b,b,d,d,b,d
,d)-17/48*E(d,b,d,c,c,c,e)-13/32*E(d,b,d,d,b,d,d)+5*E(b,b,f,a,f,a,f)+1/8*E(d,b,
f,b,b,b,d)-1/8*E(b,b,f,b,b,d,d)+161/24*E(d,b,f,b,b,d,d)+3/8*E(d,b,f,b,d,b,d)+37
/16*E(b,c,b,d,d,d,d)-125/96*E(d,c,b,d,d,d,d)+1721/4*E(b,c,c,e,c,c,e)+135/8*E(b,
c,c,e,e,e,e)-123/32*E(d,c,d,d,b,d,d)+13/32*E(b,d,b,d,d,d,d)+47/64*E(c,d,b,d,d,d
,d)-13/128*E(d,d,b,d,d,d,d)-25/64*E(b,d,c,d,d,d,d)-799/768*E(d,d,c,d,d,d,d)-757
/768*E(d,d,c,e,e,e,e)+15/8*E(c,d,d,b,b,b,d)+161/24*E(d,d,d,b,b,b,d)+5/16*E(b,d,
d,b,b,d,d)+9/4*E(c,d,d,b,b,d,d)-47/96*E(d,d,d,b,b,d,d)-3/8*E(d,d,d,c,e,c,e)+1/
32*E(b,d,d,d,d,d,d)+23/256*E(c,d,d,d,d,d,d)-55/4*E(c,e,a,b,d,b,d)+3/8*E(c,e,c,d
,d,d,d)-103/16*E(c,e,e,a,a,a,f)-165/4*E(c,a,a,f,a,a,f)+295/16*E(b,a,a,f,f,f,f)-\
1/8*E(c,a,a,f,f,f,f)-1177/8*E(b,a,e,a,a,a,f)-67/2*E(b,a,e,a,a,f,f)-81/8*E(c,a,e
,a,a,f,f)-51/8*E(c,a,e,a,f,a,f)-39/64*E(b,a,e,e,e,e,e)-9/16*E(c,a,e,e,e,e,e)+11
*E(c,a,f,a,f,a,f)+1/32*E(b,a,f,f,f,f,f)+13/32*E(c,a,f,f,f,f,f)+823/2*E(b,b,a,b,
d,b,d)-106*E(c,b,a,b,d,b,d)-155/12*E(d,b,a,b,d,b,d)-143/8*E(b,b,a,e,e,e,e)-143/
16*E(c,b,a,e,e,e,e)-7/64*E(d,b,a,e,e,e,e)-87/2*E(c,b,b,b,d,b,d)-280*E(b,b,b,c,e
,c,e)-343/2*E(c,b,b,c,e,c,e)-701/12*E(d,b,b,c,e,c,e)+39/8*E(c,b,b,f,f,f,f)-47/
96*E(d,b,b,f,f,f,f)-1/8*E(d,b,d,b,b,b,d)+1/8*E(b,b,d,b,b,d,d)-337/48*E(d,b,d,b,
b,d,d)+1/128*E(f,f,b,d,d,d,d)-3/16*E(a,f,b,f,f,f,f)-11/32*E(b,f,b,f,f,f,f)+7/64
*E(f,f,b,f,f,f,f)-1/16*E(a,f,f,b,d,b,d)+13/32*E(f,f,f,b,d,b,d)-9/128*E(b,f,f,f,
f,f,f)+3/8*E(e,e,e,c,e,c,e)+7/128*E(e,e,e,e,c,e,e)+9/256*E(c,e,e,e,e,e,e)+81/4*
E(b,f,a,a,f,a,f)+11/16*E(b,f,a,f,f,f,f)-1/8*E(f,f,b,b,b,b,d)-E(a,f,b,b,d,b,d)-3
/8*E(f,f,b,b,d,b,d)-5/16*E(f,f,b,d,b,b,d)-11/64*E(a,f,b,d,d,d,d)+E(e,a,f,a,a,a,
f)+E(a,f,f,a,a,a,f), E(f,a,f,a,a,f,f) = -21/32*E(b,f,b,d,d,d,d)-7/24*E(d,b,d,b,
d,b,d)+7/24*E(b,b,d,d,b,d,d)+283/144*E(d,b,d,c,c,c,e)-41/96*E(d,b,d,d,b,d,d)+19
/2*E(b,b,f,a,f,a,f)-23/24*E(d,b,f,b,b,b,d)+23/24*E(b,b,f,b,b,d,d)+245/72*E(d,b,
f,b,b,d,d)+7/24*E(d,b,f,b,d,b,d)+107/16*E(b,c,b,d,d,d,d)+7/288*E(d,c,b,d,d,d,d)
+10601/12*E(b,c,c,e,c,c,e)+883/24*E(b,c,c,e,e,e,e)-335/96*E(d,c,d,d,b,d,d)+41/
96*E(b,d,b,d,d,d,d)+19/192*E(c,d,b,d,d,d,d)-41/384*E(d,d,b,d,d,d,d)-55/64*E(b,d
,c,d,d,d,d)-1603/2304*E(d,d,c,d,d,d,d)-1441/2304*E(d,d,c,e,e,e,e)-3/8*E(c,d,d,b
,b,b,d)+245/72*E(d,d,d,b,b,b,d)-5/16*E(b,d,d,b,b,d,d)+7/4*E(c,d,d,b,b,d,d)+61/
288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)-7/96*E(b,d,d,d,d,d,d)-5/768*E(c,d,d,d
,d,d,d)-131/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-179/48*E(c,e,e,a,a,a,f)-83
/4*E(c,a,a,f,a,a,f)+1819/48*E(b,a,a,f,f,f,f)-29/24*E(c,a,a,f,f,f,f)-2419/8*E(b,
a,e,a,a,a,f)-427/6*E(b,a,e,a,a,f,f)-71/8*E(c,a,e,a,a,f,f)+43/8*E(c,a,e,a,f,a,f)
-137/192*E(b,a,e,e,e,e,e)-337/96*E(c,a,e,e,e,e,e)+19/3*E(c,a,f,a,f,a,f)+25/96*E
(b,a,f,f,f,f,f)+41/96*E(c,a,f,f,f,f,f)+1621/2*E(b,b,a,b,d,b,d)-54*E(c,b,a,b,d,b
,d)+217/36*E(d,b,a,b,d,b,d)-881/24*E(b,b,a,e,e,e,e)-1391/48*E(c,b,a,e,e,e,e)-57
/64*E(d,b,a,e,e,e,e)-1423/6*E(c,b,b,b,d,b,d)-578*E(b,b,b,c,e,c,e)-1631/6*E(c,b,
b,c,e,c,e)-1169/36*E(d,b,b,c,e,c,e)+41/8*E(c,b,b,f,f,f,f)+61/288*E(d,b,b,f,f,f,
f)+23/24*E(d,b,d,b,b,b,d)-23/24*E(b,b,d,b,b,d,d)-445/144*E(d,b,d,b,b,d,d)+13/
384*E(f,f,b,d,d,d,d)-5/16*E(a,f,b,f,f,f,f)-21/32*E(b,f,b,f,f,f,f)+9/64*E(f,f,b,
f,f,f,f)-29/48*E(a,f,f,b,d,b,d)+41/96*E(f,f,f,b,d,b,d)-23/128*E(b,f,f,f,f,f,f)+
1/8*E(e,e,e,c,e,c,e)+9/128*E(e,e,e,e,c,e,e)-59/768*E(c,e,e,e,e,e,e)+167/4*E(b,f
,a,a,f,a,f)+9/16*E(b,f,a,f,f,f,f)+23/24*E(f,f,b,b,b,b,d)-11/3*E(a,f,b,b,d,b,d)-\
7/24*E(f,f,b,b,d,b,d)+5/16*E(f,f,b,d,b,b,d)-31/192*E(a,f,b,d,d,d,d)+E(f,f,a,f,a
,a,f), E(f,a,f,a,f,a,f) = -21/32*E(b,f,b,d,d,d,d)-7/24*E(d,b,d,b,d,b,d)+7/24*E(
b,b,d,d,b,d,d)+331/144*E(d,b,d,c,c,c,e)-41/96*E(d,b,d,d,b,d,d)+19/2*E(b,b,f,a,f
,a,f)-23/24*E(d,b,f,b,b,b,d)+23/24*E(b,b,f,b,b,d,d)+413/72*E(d,b,f,b,b,d,d)+7/
24*E(d,b,f,b,d,b,d)+123/16*E(b,c,b,d,d,d,d)-89/288*E(d,c,b,d,d,d,d)+10889/12*E(
b,c,c,e,c,c,e)+883/24*E(b,c,c,e,e,e,e)-431/96*E(d,c,d,d,b,d,d)+41/96*E(b,d,b,d,
d,d,d)+19/192*E(c,d,b,d,d,d,d)-41/384*E(d,d,b,d,d,d,d)-71/64*E(b,d,c,d,d,d,d)-\
2371/2304*E(d,d,c,d,d,d,d)-2209/2304*E(d,d,c,e,e,e,e)-3/8*E(c,d,d,b,b,b,d)+413/
72*E(d,d,d,b,b,b,d)-5/16*E(b,d,d,b,b,d,d)+7/4*E(c,d,d,b,b,d,d)-35/288*E(d,d,d,b
,b,d,d)-1/8*E(d,d,d,c,e,c,e)-7/96*E(b,d,d,d,d,d,d)-5/768*E(c,d,d,d,d,d,d)-131/
12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-179/48*E(c,e,e,a,a,a,f)-83/4*E(c,a,a,f
,a,a,f)+1915/48*E(b,a,a,f,f,f,f)-29/24*E(c,a,a,f,f,f,f)-2499/8*E(b,a,e,a,a,a,f)
-427/6*E(b,a,e,a,a,f,f)-71/8*E(c,a,e,a,a,f,f)+43/8*E(c,a,e,a,f,a,f)-113/192*E(b
,a,e,e,e,e,e)-349/96*E(c,a,e,e,e,e,e)+31/3*E(c,a,f,a,f,a,f)+13/96*E(b,a,f,f,f,f
,f)+41/96*E(c,a,f,f,f,f,f)+1653/2*E(b,b,a,b,d,b,d)-54*E(c,b,a,b,d,b,d)+265/36*E
(d,b,a,b,d,b,d)-881/24*E(b,b,a,e,e,e,e)-1439/48*E(c,b,a,e,e,e,e)-57/64*E(d,b,a,
e,e,e,e)-1471/6*E(c,b,b,b,d,b,d)-602*E(b,b,b,c,e,c,e)-1679/6*E(c,b,b,c,e,c,e)-\
1553/36*E(d,b,b,c,e,c,e)+41/8*E(c,b,b,f,f,f,f)-35/288*E(d,b,b,f,f,f,f)+23/24*E(
d,b,d,b,b,b,d)-23/24*E(b,b,d,b,b,d,d)-781/144*E(d,b,d,b,b,d,d)+13/384*E(f,f,b,d
,d,d,d)-5/16*E(a,f,b,f,f,f,f)-21/32*E(b,f,b,f,f,f,f)+9/64*E(f,f,b,f,f,f,f)-29/
48*E(a,f,f,b,d,b,d)+41/96*E(f,f,f,b,d,b,d)-23/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,
c,e,c,e)+9/128*E(e,e,e,e,c,e,e)-59/768*E(c,e,e,e,e,e,e)+183/4*E(b,f,a,a,f,a,f)+
13/16*E(b,f,a,f,f,f,f)+23/24*E(f,f,b,b,b,b,d)-11/3*E(a,f,b,b,d,b,d)-7/24*E(f,f,
b,b,d,b,d)+5/16*E(f,f,b,d,b,b,d)-31/192*E(a,f,b,d,d,d,d)+E(a,f,f,a,f,a,f)+E(e,a
,f,a,f,a,f), E(f,a,f,b,b,d,d) = 3/32*E(b,f,b,d,d,d,d)+3/8*E(d,b,d,b,d,b,d)-3/8*
E(b,b,d,d,b,d,d)-31/48*E(d,b,d,c,c,c,e)-3/32*E(d,b,d,d,b,d,d)+2*E(b,b,f,a,f,a,f
)-1/8*E(d,b,f,b,b,b,d)+1/8*E(b,b,f,b,b,d,d)+55/24*E(d,b,f,b,b,d,d)-3/8*E(d,b,f,
b,d,b,d)+19/16*E(b,c,b,d,d,d,d)-19/96*E(d,c,b,d,d,d,d)+327/4*E(b,c,c,e,c,c,e)+
17/8*E(b,c,c,e,e,e,e)-53/32*E(d,c,d,d,b,d,d)+3/32*E(b,d,b,d,d,d,d)+17/64*E(c,d,
b,d,d,d,d)-3/128*E(d,d,b,d,d,d,d)-7/64*E(b,d,c,d,d,d,d)-305/768*E(d,d,c,d,d,d,d
)-299/768*E(d,d,c,e,e,e,e)+5/8*E(c,d,d,b,b,b,d)+55/24*E(d,d,d,b,b,b,d)+11/16*E(
b,d,d,b,b,d,d)+3/4*E(c,d,d,b,b,d,d)-1/96*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)+
1/32*E(b,d,d,d,d,d,d)+9/256*E(c,d,d,d,d,d,d)-17/4*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,
d,d,d,d)-33/16*E(c,e,e,a,a,a,f)-35/4*E(c,a,a,f,a,a,f)+81/16*E(b,a,a,f,f,f,f)+1/
8*E(c,a,a,f,f,f,f)-215/8*E(b,a,e,a,a,a,f)-13/2*E(b,a,e,a,a,f,f)-23/8*E(c,a,e,a,
a,f,f)-5/8*E(c,a,e,a,f,a,f)+3/64*E(b,a,e,e,e,e,e)+3*E(c,a,f,a,f,a,f)-5/32*E(b,a
,f,f,f,f,f)+3/32*E(c,a,f,f,f,f,f)+121/2*E(b,b,a,b,d,b,d)-22*E(c,b,a,b,d,b,d)-85
/12*E(d,b,a,b,d,b,d)-17/8*E(b,b,a,e,e,e,e)-25/16*E(c,b,a,e,e,e,e)+7/64*E(d,b,a,
e,e,e,e)-25/2*E(c,b,b,b,d,b,d)-52*E(b,b,b,c,e,c,e)-57/2*E(c,b,b,c,e,c,e)-211/12
*E(d,b,b,c,e,c,e)+9/8*E(c,b,b,f,f,f,f)-1/96*E(d,b,b,f,f,f,f)+1/8*E(d,b,d,b,b,b,
d)-1/8*E(b,b,d,b,b,d,d)-143/48*E(d,b,d,b,b,d,d)-1/128*E(f,f,b,d,d,d,d)-1/16*E(a
,f,b,f,f,f,f)+3/32*E(b,f,b,f,f,f,f)+1/64*E(f,f,b,f,f,f,f)+1/16*E(a,f,f,b,d,b,d)
+3/32*E(f,f,f,b,d,b,d)+1/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+1/128*E(e,e,
e,e,c,e,e)+7/256*E(c,e,e,e,e,e,e)+23/4*E(b,f,a,a,f,a,f)+5/16*E(b,f,a,f,f,f,f)+1
/8*E(f,f,b,b,b,b,d)-E(a,f,b,b,d,b,d)+3/8*E(f,f,b,b,d,b,d)-11/16*E(f,f,b,d,b,b,d
)-5/64*E(a,f,b,d,d,d,d), E(f,a,f,b,d,b,d) = -13/32*E(b,f,b,d,d,d,d)-11/24*E(d,b
,d,b,d,b,d)+11/24*E(b,b,d,d,b,d,d)+119/144*E(d,b,d,c,c,c,e)-13/96*E(d,b,d,d,b,d
,d)+5*E(b,b,f,a,f,a,f)-7/24*E(d,b,f,b,b,b,d)+7/24*E(b,b,f,b,b,d,d)+217/72*E(d,b
,f,b,b,d,d)+11/24*E(d,b,f,b,d,b,d)+39/16*E(b,c,b,d,d,d,d)-109/288*E(d,c,b,d,d,d
,d)+6289/12*E(b,c,c,e,c,c,e)+515/24*E(b,c,c,e,e,e,e)-163/96*E(d,c,d,d,b,d,d)+13
/96*E(b,d,b,d,d,d,d)+47/192*E(c,d,b,d,d,d,d)-13/384*E(d,d,b,d,d,d,d)-51/64*E(b,
d,c,d,d,d,d)-1031/2304*E(d,d,c,d,d,d,d)-941/2304*E(d,d,c,e,e,e,e)+5/8*E(c,d,d,b
,b,b,d)+217/72*E(d,d,d,b,b,b,d)-1/16*E(b,d,d,b,b,d,d)+3/4*E(c,d,d,b,b,d,d)-55/
288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)-1/12*E(b,d,d,d,d,d,d)+23/768*E(c,d,d,
d,d,d,d)-55/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-103/48*E(c,e,e,a,a,a,f)-55
/4*E(c,a,a,f,a,a,f)+1031/48*E(b,a,a,f,f,f,f)-1/24*E(c,a,a,f,f,f,f)-1443/8*E(b,a
,e,a,a,a,f)-239/6*E(b,a,e,a,a,f,f)-27/8*E(c,a,e,a,a,f,f)-17/8*E(c,a,e,a,f,a,f)-\
163/192*E(b,a,e,e,e,e,e)-97/48*E(c,a,e,e,e,e,e)+11/3*E(c,a,f,a,f,a,f)-1/96*E(b,
a,f,f,f,f,f)+13/96*E(c,a,f,f,f,f,f)+1061/2*E(b,b,a,b,d,b,d)-30*E(c,b,a,b,d,b,d)
+77/36*E(d,b,a,b,d,b,d)-571/24*E(b,b,a,e,e,e,e)-847/48*E(c,b,a,e,e,e,e)-21/64*E
(d,b,a,e,e,e,e)-791/6*E(c,b,b,b,d,b,d)-356*E(b,b,b,c,e,c,e)-1015/6*E(c,b,b,c,e,
c,e)-949/36*E(d,b,b,c,e,c,e)+13/8*E(c,b,b,f,f,f,f)-55/288*E(d,b,b,f,f,f,f)+7/24
*E(d,b,d,b,b,b,d)-7/24*E(b,b,d,b,b,d,d)-425/144*E(d,b,d,b,b,d,d)+17/384*E(f,f,b
,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)-13/32*E(b,f,b,f,f,f,f)+5/64*E(f,f,b,f,f,f,f)-1/
48*E(a,f,f,b,d,b,d)+13/96*E(f,f,f,b,d,b,d)-15/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,
c,e,c,e)+5/128*E(e,e,e,e,c,e,e)-7/768*E(c,e,e,e,e,e,e)+99/4*E(b,f,a,a,f,a,f)+5/
16*E(b,f,a,f,f,f,f)+7/24*E(f,f,b,b,b,b,d)-1/3*E(a,f,b,b,d,b,d)-11/24*E(f,f,b,b,
d,b,d)+1/16*E(f,f,b,d,b,b,d)-11/192*E(a,f,b,d,d,d,d), E(f,a,f,f,a,f,f) = 2/3*E(
d,b,d,b,d,b,d)-2/3*E(b,b,d,d,b,d,d)-10/9*E(d,b,d,c,c,c,e)-1/6*E(d,b,d,d,b,d,d)-
E(b,b,f,a,f,a,f)+1/3*E(d,b,f,b,b,b,d)-1/3*E(b,b,f,b,b,d,d)-10/9*E(d,b,f,b,b,d,d
)-2/3*E(d,b,f,b,d,b,d)-2*E(b,c,b,d,d,d,d)+5/18*E(d,c,b,d,d,d,d)-74/3*E(b,c,c,e,
c,c,e)-2/3*E(b,c,c,e,e,e,e)-1/6*E(d,c,d,d,b,d,d)+1/6*E(b,d,b,d,d,d,d)-1/12*E(c,
d,b,d,d,d,d)-1/24*E(d,d,b,d,d,d,d)+1/4*E(b,d,c,d,d,d,d)+7/144*E(d,d,c,d,d,d,d)+
7/144*E(d,d,c,e,e,e,e)-10/9*E(d,d,d,b,b,b,d)+E(b,d,d,b,b,d,d)+5/18*E(d,d,d,b,b,
d,d)+1/24*E(b,d,d,d,d,d,d)-1/48*E(c,d,d,d,d,d,d)-4/3*E(c,e,a,b,d,b,d)-1/3*E(c,e
,e,a,a,a,f)-20*E(c,a,a,f,a,a,f)-10/3*E(b,a,a,f,f,f,f)-2/3*E(c,a,a,f,f,f,f)+11*E
(b,a,e,a,a,a,f)-4/3*E(b,a,e,a,a,f,f)-2*E(c,a,e,a,a,f,f)-6*E(c,a,e,a,f,a,f)-25/
48*E(b,a,e,e,e,e,e)-1/48*E(c,a,e,e,e,e,e)+8/3*E(c,a,f,a,f,a,f)+1/12*E(b,a,f,f,f
,f,f)+1/6*E(c,a,f,f,f,f,f)-12*E(b,b,a,b,d,b,d)-32*E(c,b,a,b,d,b,d)-64/9*E(d,b,a
,b,d,b,d)-7/6*E(b,b,a,e,e,e,e)+1/6*E(c,b,a,e,e,e,e)-1/4*E(d,b,a,e,e,e,e)+116/3*
E(c,b,b,b,d,b,d)+20*E(b,b,b,c,e,c,e)-140/3*E(c,b,b,c,e,c,e)+80/9*E(d,b,b,c,e,c,
e)+2*E(c,b,b,f,f,f,f)+5/18*E(d,b,b,f,f,f,f)-1/3*E(d,b,d,b,b,b,d)+1/3*E(b,b,d,b,
b,d,d)+1/9*E(d,b,d,b,b,d,d)-1/24*E(f,f,b,d,d,d,d)-1/3*E(a,f,f,b,d,b,d)+1/6*E(f,
f,f,b,d,b,d)-1/48*E(c,e,e,e,e,e,e)-4*E(b,f,a,a,f,a,f)-1/3*E(f,f,b,b,b,b,d)+8/3*
E(a,f,b,b,d,b,d)+2/3*E(f,f,b,b,d,b,d)-E(f,f,b,d,b,b,d)+1/12*E(a,f,b,d,d,d,d)+E(
f,f,f,a,f,a,f), E(f,a,f,f,f,f,f) = E(f,f,a,f,f,f,f), E(f,b,a,b,d,b,d) = -7/64*E
(b,f,b,d,d,d,d)-5/48*E(d,b,d,b,d,b,d)+5/48*E(b,b,d,d,b,d,d)+17/288*E(d,b,d,c,c,
c,e)-19/192*E(d,b,d,d,b,d,d)+5/4*E(b,b,f,a,f,a,f)-1/48*E(d,b,f,b,b,b,d)+1/48*E(
b,b,f,b,b,d,d)+175/144*E(d,b,f,b,b,d,d)+5/48*E(d,b,f,b,d,b,d)+13/32*E(b,c,b,d,d
,d,d)-139/576*E(d,c,b,d,d,d,d)+3415/24*E(b,c,c,e,c,c,e)+281/48*E(b,c,c,e,e,e,e)
-133/192*E(d,c,d,d,b,d,d)+19/192*E(b,d,b,d,d,d,d)+41/384*E(c,d,b,d,d,d,d)-19/
768*E(d,d,b,d,d,d,d)-21/128*E(b,d,c,d,d,d,d)-857/4608*E(d,d,c,d,d,d,d)-803/4608
*E(d,d,c,e,e,e,e)+5/16*E(c,d,d,b,b,b,d)+175/144*E(d,d,d,b,b,b,d)+1/32*E(b,d,d,b
,b,d,d)+3/8*E(c,d,d,b,b,d,d)-49/576*E(d,d,d,b,b,d,d)-1/16*E(d,d,d,c,e,c,e)-1/96
*E(b,d,d,d,d,d,d)+17/1536*E(c,d,d,d,d,d,d)-61/24*E(c,e,a,b,d,b,d)+1/16*E(c,e,c,
d,d,d,d)-109/96*E(c,e,e,a,a,a,f)-85/8*E(c,a,a,f,a,a,f)+509/96*E(b,a,a,f,f,f,f)-\
7/48*E(c,a,a,f,f,f,f)-789/16*E(b,a,e,a,a,a,f)-137/12*E(b,a,e,a,a,f,f)-33/16*E(c
,a,e,a,a,f,f)-35/16*E(c,a,e,a,f,a,f)-127/384*E(b,a,e,e,e,e,e)-83/192*E(c,a,e,e,
e,e,e)+7/3*E(c,a,f,a,f,a,f)+5/192*E(b,a,f,f,f,f,f)+19/192*E(c,a,f,f,f,f,f)+587/
4*E(b,b,a,b,d,b,d)-21*E(c,b,a,b,d,b,d)-61/72*E(d,b,a,b,d,b,d)-325/48*E(b,b,a,e,
e,e,e)-397/96*E(c,b,a,e,e,e,e)-11/128*E(d,b,a,e,e,e,e)-257/12*E(c,b,b,b,d,b,d)-\
95*E(b,b,b,c,e,c,e)-673/12*E(c,b,b,c,e,c,e)-763/72*E(d,b,b,c,e,c,e)+19/16*E(c,b
,b,f,f,f,f)-49/576*E(d,b,b,f,f,f,f)+1/48*E(d,b,d,b,b,b,d)-1/48*E(b,b,d,b,b,d,d)
-359/288*E(d,b,d,b,b,d,d)-1/768*E(f,f,b,d,d,d,d)-1/32*E(a,f,b,f,f,f,f)-7/64*E(b
,f,b,f,f,f,f)+3/128*E(f,f,b,f,f,f,f)-7/96*E(a,f,f,b,d,b,d)+19/192*E(f,f,f,b,d,b
,d)-9/256*E(b,f,f,f,f,f,f)+1/16*E(e,e,e,c,e,c,e)+3/256*E(e,e,e,e,c,e,e)-1/1536*
E(c,e,e,e,e,e,e)+49/8*E(b,f,a,a,f,a,f)+3/32*E(b,f,a,f,f,f,f)+1/48*E(f,f,b,b,b,b
,d)+1/3*E(a,f,b,b,d,b,d)-5/48*E(f,f,b,b,d,b,d)-1/32*E(f,f,b,d,b,b,d)-5/384*E(a,
f,b,d,d,d,d), E(f,b,a,e,e,e,e) = E(b,f,b,d,d,d,d)+2/3*E(d,b,d,b,d,b,d)-2/3*E(b,
b,d,d,b,d,d)-7/9*E(d,b,d,c,c,c,e)-1/6*E(d,b,d,d,b,d,d)-4*E(b,b,f,a,f,a,f)-2/3*E
(d,b,f,b,b,b,d)+2/3*E(b,b,f,b,b,d,d)+2/9*E(d,b,f,b,b,d,d)-2/3*E(d,b,f,b,d,b,d)-\
7*E(b,c,b,d,d,d,d)-1/18*E(d,c,b,d,d,d,d)-2228/3*E(b,c,c,e,c,c,e)-104/3*E(b,c,c,
e,e,e,e)-1/6*E(d,c,d,d,b,d,d)+1/6*E(b,d,b,d,d,d,d)-1/12*E(c,d,b,d,d,d,d)-1/24*E
(d,d,b,d,d,d,d)+5/4*E(b,d,c,d,d,d,d)-5/144*E(d,d,c,d,d,d,d)-23/144*E(d,d,c,e,e,
e,e)+2/9*E(d,d,d,b,b,b,d)+E(b,d,d,b,b,d,d)-1/18*E(d,d,d,b,b,d,d)+7/24*E(b,d,d,d
,d,d,d)-1/48*E(c,d,d,d,d,d,d)-4/3*E(c,e,a,b,d,b,d)-1/3*E(c,e,e,a,a,a,f)-20*E(c,
a,a,f,a,a,f)-91/3*E(b,a,a,f,f,f,f)-2/3*E(c,a,a,f,f,f,f)+258*E(b,a,e,a,a,a,f)+
176/3*E(b,a,e,a,a,f,f)-2*E(c,a,e,a,a,f,f)-6*E(c,a,e,a,f,a,f)+5/12*E(b,a,e,e,e,e
,e)+41/12*E(c,a,e,e,e,e,e)+8/3*E(c,a,f,a,f,a,f)-5/12*E(b,a,f,f,f,f,f)+1/6*E(c,a
,f,f,f,f,f)-712*E(b,b,a,b,d,b,d)-32*E(c,b,a,b,d,b,d)-52/9*E(d,b,a,b,d,b,d)+100/
3*E(b,b,a,e,e,e,e)+83/3*E(c,b,a,e,e,e,e)+5/4*E(d,b,a,e,e,e,e)+776/3*E(c,b,b,b,d
,b,d)+512*E(b,b,b,c,e,c,e)+520/3*E(c,b,b,c,e,c,e)+20/9*E(d,b,b,c,e,c,e)+2*E(c,b
,b,f,f,f,f)-1/18*E(d,b,b,f,f,f,f)+2/3*E(d,b,d,b,b,b,d)-2/3*E(b,b,d,b,b,d,d)-11/
9*E(d,b,d,b,b,d,d)-1/24*E(f,f,b,d,d,d,d)+E(b,f,b,f,f,f,f)-1/3*E(a,f,f,b,d,b,d)+
1/6*E(f,f,f,b,d,b,d)+1/4*E(b,f,f,f,f,f,f)-1/8*E(e,e,e,e,c,e,e)+5/48*E(c,e,e,e,e
,e,e)-36*E(b,f,a,a,f,a,f)+2/3*E(f,f,b,b,b,b,d)+8/3*E(a,f,b,b,d,b,d)+2/3*E(f,f,b
,b,d,b,d)-E(f,f,b,d,b,b,d)+1/12*E(a,f,b,d,d,d,d), E(f,b,b,c,e,c,e) = 3/128*E(b,
f,b,d,d,d,d)+1/96*E(d,b,d,b,d,b,d)-1/96*E(b,b,d,d,b,d,d)-85/576*E(d,b,d,c,c,c,e
)-1/384*E(d,b,d,d,b,d,d)+5/96*E(d,b,f,b,b,b,d)-5/96*E(b,b,f,b,b,d,d)+133/288*E(
d,b,f,b,b,d,d)-1/96*E(d,b,f,b,d,b,d)+27/64*E(b,c,b,d,d,d,d)-97/1152*E(d,c,b,d,d
,d,d)-707/48*E(b,c,c,e,c,c,e)-61/96*E(b,c,c,e,e,e,e)-103/384*E(d,c,d,d,b,d,d)+1
/384*E(b,d,b,d,d,d,d)+59/768*E(c,d,b,d,d,d,d)-1/1536*E(d,d,b,d,d,d,d)+1/256*E(b
,d,c,d,d,d,d)-683/9216*E(d,d,c,d,d,d,d)-665/9216*E(d,d,c,e,e,e,e)+5/32*E(c,d,d,
b,b,b,d)+133/288*E(d,d,d,b,b,b,d)+3/64*E(b,d,d,b,b,d,d)+3/16*E(c,d,d,b,b,d,d)-\
43/1152*E(d,d,d,b,b,d,d)-1/32*E(d,d,d,c,e,c,e)+1/384*E(b,d,d,d,d,d,d)+35/3072*E
(c,d,d,d,d,d,d)-43/48*E(c,e,a,b,d,b,d)+1/32*E(c,e,c,d,d,d,d)-91/192*E(c,e,e,a,a
,a,f)+5/16*E(c,a,a,f,a,a,f)-37/192*E(b,a,a,f,f,f,f)+11/96*E(c,a,a,f,f,f,f)+161/
32*E(b,a,e,a,a,a,f)+25/24*E(b,a,e,a,a,f,f)-15/32*E(c,a,e,a,a,f,f)+19/32*E(c,a,e
,a,f,a,f)+113/768*E(b,a,e,e,e,e,e)+19/96*E(c,a,e,e,e,e,e)+5/12*E(c,a,f,a,f,a,f)
+5/384*E(b,a,f,f,f,f,f)+1/384*E(c,a,f,f,f,f,f)-191/8*E(b,b,a,b,d,b,d)-3/2*E(c,b
,a,b,d,b,d)-199/144*E(d,b,a,b,d,b,d)+125/96*E(b,b,a,e,e,e,e)+221/192*E(c,b,a,e,
e,e,e)+15/256*E(d,b,a,e,e,e,e)+109/24*E(c,b,b,b,d,b,d)+11*E(b,b,b,c,e,c,e)+269/
24*E(c,b,b,c,e,c,e)-433/144*E(d,b,b,c,e,c,e)+1/32*E(c,b,b,f,f,f,f)-43/1152*E(d,
b,b,f,f,f,f)-5/96*E(d,b,d,b,b,b,d)+5/96*E(b,b,d,b,b,d,d)-293/576*E(d,b,d,b,b,d,
d)+5/1536*E(f,f,b,d,d,d,d)-1/64*E(a,f,b,f,f,f,f)+3/128*E(b,f,b,f,f,f,f)+1/256*E
(f,f,b,f,f,f,f)+11/192*E(a,f,f,b,d,b,d)+1/384*E(f,f,f,b,d,b,d)+1/512*E(b,f,f,f,
f,f,f)+1/32*E(e,e,e,c,e,c,e)+1/512*E(e,e,e,e,c,e,e)+29/3072*E(c,e,e,e,e,e,e)-1/
16*E(b,f,a,a,f,a,f)+1/64*E(b,f,a,f,f,f,f)-5/96*E(f,f,b,b,b,b,d)-7/12*E(a,f,b,b,
d,b,d)+1/96*E(f,f,b,b,d,b,d)-3/64*E(f,f,b,d,b,b,d)-23/768*E(a,f,b,d,d,d,d), E(f
,b,b,d,b,b,d) = -3/64*E(b,f,b,d,d,d,d)-1/48*E(d,b,d,b,d,b,d)+1/48*E(b,b,d,d,b,d
,d)+157/288*E(d,b,d,c,c,c,e)+1/192*E(d,b,d,d,b,d,d)+3/4*E(b,b,f,a,f,a,f)+7/48*E
(d,b,f,b,b,b,d)-7/48*E(b,b,f,b,b,d,d)-133/144*E(d,b,f,b,b,d,d)+1/48*E(d,b,f,b,d
,b,d)-51/32*E(b,c,b,d,d,d,d)+97/576*E(d,c,b,d,d,d,d)+2279/24*E(b,c,c,e,c,c,e)+
205/48*E(b,c,c,e,e,e,e)+103/192*E(d,c,d,d,b,d,d)-1/192*E(b,d,b,d,d,d,d)-59/384*
E(c,d,b,d,d,d,d)+1/768*E(d,d,b,d,d,d,d)-1/128*E(b,d,c,d,d,d,d)+683/4608*E(d,d,c
,d,d,d,d)+665/4608*E(d,d,c,e,e,e,e)-5/16*E(c,d,d,b,b,b,d)-133/144*E(d,d,d,b,b,b
,d)-3/32*E(b,d,d,b,b,d,d)-3/8*E(c,d,d,b,b,d,d)+43/576*E(d,d,d,b,b,d,d)+1/16*E(d
,d,d,c,e,c,e)-1/192*E(b,d,d,d,d,d,d)-35/1536*E(c,d,d,d,d,d,d)+43/24*E(c,e,a,b,d
,b,d)-1/16*E(c,e,c,d,d,d,d)+91/96*E(c,e,e,a,a,a,f)-5/8*E(c,a,a,f,a,a,f)+157/96*
E(b,a,a,f,f,f,f)-11/48*E(c,a,a,f,f,f,f)-525/16*E(b,a,e,a,a,a,f)-97/12*E(b,a,e,a
,a,f,f)+15/16*E(c,a,e,a,a,f,f)-19/16*E(c,a,e,a,f,a,f)-251/384*E(b,a,e,e,e,e,e)-\
145/192*E(c,a,e,e,e,e,e)-5/6*E(c,a,f,a,f,a,f)+19/192*E(b,a,f,f,f,f,f)-1/192*E(c
,a,f,f,f,f,f)+491/4*E(b,b,a,b,d,b,d)+3*E(c,b,a,b,d,b,d)+271/72*E(d,b,a,b,d,b,d)
-323/48*E(b,b,a,e,e,e,e)-497/96*E(c,b,a,e,e,e,e)-15/128*E(d,b,a,e,e,e,e)-385/12
*E(c,b,b,b,d,b,d)-65*E(b,b,b,c,e,c,e)-545/12*E(c,b,b,c,e,c,e)+505/72*E(d,b,b,c,
e,c,e)-1/16*E(c,b,b,f,f,f,f)+43/576*E(d,b,b,f,f,f,f)-7/48*E(d,b,d,b,b,b,d)-41/
48*E(b,b,d,b,b,d,d)+293/288*E(d,b,d,b,b,d,d)-5/768*E(f,f,b,d,d,d,d)+1/32*E(a,f,
b,f,f,f,f)-3/64*E(b,f,b,f,f,f,f)-1/128*E(f,f,b,f,f,f,f)-11/96*E(a,f,f,b,d,b,d)-\
1/192*E(f,f,f,b,d,b,d)-1/256*E(b,f,f,f,f,f,f)-1/16*E(e,e,e,c,e,c,e)-1/256*E(e,e
,e,e,c,e,e)-29/1536*E(c,e,e,e,e,e,e)+17/8*E(b,f,a,a,f,a,f)-1/32*E(b,f,a,f,f,f,f
)-7/48*E(f,f,b,b,b,b,d)+7/6*E(a,f,b,b,d,b,d)-1/48*E(f,f,b,b,d,b,d)+3/32*E(f,f,b
,d,b,b,d)+23/384*E(a,f,b,d,d,d,d)+E(d,b,b,d,b,b,d), E(f,b,b,f,f,f,f) = -2*E(b,f
,b,d,d,d,d)-4/3*E(d,b,d,b,d,b,d)+4/3*E(b,b,d,d,b,d,d)+26/9*E(d,b,d,c,c,c,e)-2/3
*E(d,b,d,d,b,d,d)+30*E(b,b,f,a,f,a,f)-2/3*E(d,b,f,b,b,b,d)+2/3*E(b,b,f,b,b,d,d)
+80/9*E(d,b,f,b,b,d,d)+4/3*E(d,b,f,b,d,b,d)+16*E(b,c,b,d,d,d,d)-2/9*E(d,c,b,d,d
,d,d)+8068/3*E(b,c,c,e,c,c,e)+328/3*E(b,c,c,e,e,e,e)-23/3*E(d,c,d,d,b,d,d)+5/3*
E(b,d,b,d,d,d,d)-1/3*E(c,d,b,d,d,d,d)-1/6*E(d,d,b,d,d,d,d)-5/2*E(b,d,c,d,d,d,d)
-59/36*E(d,d,c,d,d,d,d)-59/36*E(d,d,c,e,e,e,e)-2*E(c,d,d,b,b,b,d)+80/9*E(d,d,d,
b,b,b,d)+2*E(c,d,d,b,b,d,d)-2/9*E(d,d,d,b,b,d,d)-1/12*E(b,d,d,d,d,d,d)-1/12*E(c
,d,d,d,d,d,d)-40/3*E(c,e,a,b,d,b,d)-10/3*E(c,e,e,a,a,a,f)-24*E(c,a,a,f,a,a,f)+
338/3*E(b,a,a,f,f,f,f)-8/3*E(c,a,a,f,f,f,f)-930*E(b,a,e,a,a,a,f)-640/3*E(b,a,e,
a,a,f,f)-12*E(c,a,e,a,a,f,f)+12*E(c,a,e,a,f,a,f)-83/24*E(b,a,e,e,e,e,e)-293/24*
E(c,a,e,e,e,e,e)+20/3*E(c,a,f,a,f,a,f)+1/12*E(b,a,f,f,f,f,f)+2/3*E(c,a,f,f,f,f,
f)+2616*E(b,b,a,b,d,b,d)-64*E(c,b,a,b,d,b,d)+152/9*E(d,b,a,b,d,b,d)-347/3*E(b,b
,a,e,e,e,e)-289/3*E(c,b,a,e,e,e,e)-E(d,b,a,e,e,e,e)-2344/3*E(c,b,b,b,d,b,d)-\
1768*E(b,b,b,c,e,c,e)-2456/3*E(c,b,b,c,e,c,e)-568/9*E(d,b,b,c,e,c,e)+8*E(c,b,b,
f,f,f,f)+7/9*E(d,b,b,f,f,f,f)+2/3*E(d,b,d,b,b,b,d)-2/3*E(b,b,d,b,b,d,d)-80/9*E(
d,b,d,b,b,d,d)+1/12*E(f,f,b,d,d,d,d)-1/2*E(a,f,b,f,f,f,f)-E(b,f,b,f,f,f,f)+1/4*
E(f,f,b,f,f,f,f)-4/3*E(a,f,f,b,d,b,d)+2/3*E(f,f,f,b,d,b,d)-1/4*E(b,f,f,f,f,f,f)
-1/12*E(c,e,e,e,e,e,e)+128*E(b,f,a,a,f,a,f)+5/2*E(b,f,a,f,f,f,f)+2/3*E(f,f,b,b,
b,b,d)-16/3*E(a,f,b,b,d,b,d)-4/3*E(f,f,b,b,d,b,d)-1/6*E(a,f,b,d,d,d,d), E(f,b,d
,b,b,b,d) = -3/32*E(b,f,b,d,d,d,d)+7/24*E(d,b,d,b,d,b,d)-7/24*E(b,b,d,d,b,d,d)-\
19/144*E(d,b,d,c,c,c,e)-7/96*E(d,b,d,d,b,d,d)+E(b,b,f,a,f,a,f)+11/24*E(d,b,f,b,
b,b,d)-11/24*E(b,b,f,b,b,d,d)-221/72*E(d,b,f,b,b,d,d)-7/24*E(d,b,f,b,d,b,d)-35/
16*E(b,c,b,d,d,d,d)+185/288*E(d,c,b,d,d,d,d)+1555/12*E(b,c,c,e,c,c,e)+125/24*E(
b,c,c,e,e,e,e)+95/96*E(d,c,d,d,b,d,d)+7/96*E(b,d,b,d,d,d,d)-67/192*E(c,d,b,d,d,
d,d)-7/384*E(d,d,b,d,d,d,d)+7/64*E(b,d,c,d,d,d,d)+835/2304*E(d,d,c,d,d,d,d)+817
/2304*E(d,d,c,e,e,e,e)-5/8*E(c,d,d,b,b,b,d)-221/72*E(d,d,d,b,b,b,d)+5/16*E(b,d,
d,b,b,d,d)-3/4*E(c,d,d,b,b,d,d)+131/288*E(d,d,d,b,b,d,d)+1/8*E(d,d,d,c,e,c,e)+1
/96*E(b,d,d,d,d,d,d)-43/768*E(c,d,d,d,d,d,d)+35/12*E(c,e,a,b,d,b,d)-1/8*E(c,e,c
,d,d,d,d)+83/48*E(c,e,e,a,a,a,f)-45/4*E(c,a,a,f,a,a,f)+77/48*E(b,a,a,f,f,f,f)-\
19/24*E(c,a,a,f,f,f,f)-369/8*E(b,a,e,a,a,a,f)-65/6*E(b,a,e,a,a,f,f)+7/8*E(c,a,e
,a,a,f,f)-43/8*E(c,a,e,a,f,a,f)-181/192*E(b,a,e,e,e,e,e)-61/48*E(c,a,e,e,e,e,e)
-1/3*E(c,a,f,a,f,a,f)+11/96*E(b,a,f,f,f,f,f)+7/96*E(c,a,f,f,f,f,f)+351/2*E(b,b,
a,b,d,b,d)-10*E(c,b,a,b,d,b,d)+47/36*E(d,b,a,b,d,b,d)-217/24*E(b,b,a,e,e,e,e)-\
397/48*E(c,b,a,e,e,e,e)-23/64*E(d,b,a,e,e,e,e)-173/6*E(c,b,b,b,d,b,d)-80*E(b,b,
b,c,e,c,e)-589/6*E(c,b,b,c,e,c,e)+857/36*E(d,b,b,c,e,c,e)+7/8*E(c,b,b,f,f,f,f)+
131/288*E(d,b,b,f,f,f,f)+13/24*E(d,b,d,b,b,b,d)+11/24*E(b,b,d,b,b,d,d)+397/144*
E(d,b,d,b,b,d,d)-13/384*E(f,f,b,d,d,d,d)+1/16*E(a,f,b,f,f,f,f)-3/32*E(b,f,b,f,f
,f,f)-1/64*E(f,f,b,f,f,f,f)-19/48*E(a,f,f,b,d,b,d)+7/96*E(f,f,f,b,d,b,d)-1/128*
E(b,f,f,f,f,f,f)-1/8*E(e,e,e,c,e,c,e)-1/128*E(e,e,e,e,c,e,e)-37/768*E(c,e,e,e,e
,e,e)+9/4*E(b,f,a,a,f,a,f)-1/16*E(b,f,a,f,f,f,f)-11/24*E(f,f,b,b,b,b,d)+11/3*E(
a,f,b,b,d,b,d)+7/24*E(f,f,b,b,d,b,d)-5/16*E(f,f,b,d,b,b,d)+31/192*E(a,f,b,d,d,d
,d)-E(b,d,d,b,b,b,d), E(f,b,d,b,b,d,d) = 5/16*E(b,f,b,d,d,d,d)+5/12*E(d,b,d,b,d
,b,d)-5/12*E(b,b,d,d,b,d,d)-53/72*E(d,b,d,c,c,c,e)+7/48*E(d,b,d,d,b,d,d)-11/2*E
(b,b,f,a,f,a,f)+7/12*E(d,b,f,b,b,b,d)-7/12*E(b,b,f,b,b,d,d)-175/36*E(d,b,f,b,b,
d,d)-5/12*E(d,b,f,b,d,b,d)-29/8*E(b,c,b,d,d,d,d)+103/144*E(d,c,b,d,d,d,d)-2917/
6*E(b,c,c,e,c,c,e)-239/12*E(b,c,c,e,e,e,e)+133/48*E(d,c,d,d,b,d,d)-7/48*E(b,d,b
,d,d,d,d)-53/96*E(c,d,b,d,d,d,d)+7/192*E(d,d,b,d,d,d,d)+25/32*E(b,d,c,d,d,d,d)+
857/1152*E(d,d,c,d,d,d,d)+803/1152*E(d,d,c,e,e,e,e)-5/4*E(c,d,d,b,b,b,d)-175/36
*E(d,d,d,b,b,b,d)-1/8*E(b,d,d,b,b,d,d)-3/2*E(c,d,d,b,b,d,d)+49/144*E(d,d,d,b,b,
d,d)+1/4*E(d,d,d,c,e,c,e)+7/96*E(b,d,d,d,d,d,d)-29/384*E(c,d,d,d,d,d,d)+49/6*E(
c,e,a,b,d,b,d)-1/4*E(c,e,c,d,d,d,d)+97/24*E(c,e,e,a,a,a,f)+25/2*E(c,a,a,f,a,a,f
)-509/24*E(b,a,a,f,f,f,f)-5/12*E(c,a,a,f,f,f,f)+667/4*E(b,a,e,a,a,a,f)+113/3*E(
b,a,e,a,a,f,f)+21/4*E(c,a,e,a,a,f,f)-1/4*E(c,a,e,a,f,a,f)+5/12*E(b,a,e,e,e,e,e)
+133/96*E(c,a,e,e,e,e,e)-16/3*E(c,a,f,a,f,a,f)-1/24*E(b,a,f,f,f,f,f)-7/48*E(c,a
,f,f,f,f,f)-461*E(b,b,a,b,d,b,d)+36*E(c,b,a,b,d,b,d)+25/18*E(d,b,a,b,d,b,d)+61/
3*E(b,b,a,e,e,e,e)+343/24*E(c,b,a,e,e,e,e)+3/32*E(d,b,a,e,e,e,e)+371/3*E(c,b,b,
b,d,b,d)+330*E(b,b,b,c,e,c,e)+403/3*E(c,b,b,c,e,c,e)+727/18*E(d,b,b,c,e,c,e)-7/
4*E(c,b,b,f,f,f,f)+49/144*E(d,b,b,f,f,f,f)-7/12*E(d,b,d,b,b,b,d)+7/12*E(b,b,d,b
,b,d,d)+359/72*E(d,b,d,b,b,d,d)-11/192*E(f,f,b,d,d,d,d)+1/8*E(a,f,b,f,f,f,f)+5/
16*E(b,f,b,f,f,f,f)-3/32*E(f,f,b,f,f,f,f)-5/24*E(a,f,f,b,d,b,d)-7/48*E(f,f,f,b,
d,b,d)+7/64*E(b,f,f,f,f,f,f)-1/4*E(e,e,e,c,e,c,e)-3/64*E(e,e,e,e,c,e,e)-11/384*
E(c,e,e,e,e,e,e)-49/2*E(b,f,a,a,f,a,f)-3/8*E(b,f,a,f,f,f,f)-7/12*E(f,f,b,b,b,b,
d)+8/3*E(a,f,b,b,d,b,d)+5/12*E(f,f,b,b,d,b,d)-7/8*E(f,f,b,d,b,b,d)+17/96*E(a,f,
b,d,d,d,d), E(f,b,d,b,d,b,d) = 7/32*E(b,f,b,d,d,d,d)+13/24*E(d,b,d,b,d,b,d)-13/
24*E(b,b,d,d,b,d,d)-49/144*E(d,b,d,c,c,c,e)+11/96*E(d,b,d,d,b,d,d)-7/2*E(b,b,f,
a,f,a,f)+5/24*E(d,b,f,b,b,b,d)-5/24*E(b,b,f,b,b,d,d)+241/72*E(d,b,f,b,b,d,d)+11
/24*E(d,b,f,b,d,b,d)-41/16*E(b,c,b,d,d,d,d)-277/288*E(d,c,b,d,d,d,d)-3275/12*E(
b,c,c,e,c,c,e)-265/24*E(b,c,c,e,e,e,e)-115/96*E(d,c,d,d,b,d,d)-11/96*E(b,d,b,d,
d,d,d)+23/192*E(c,d,b,d,d,d,d)-13/384*E(d,d,b,d,d,d,d)+21/64*E(b,d,c,d,d,d,d)-\
935/2304*E(d,d,c,d,d,d,d)-845/2304*E(d,d,c,e,e,e,e)+5/8*E(c,d,d,b,b,b,d)+241/72
*E(d,d,d,b,b,b,d)-1/16*E(b,d,d,b,b,d,d)+3/4*E(c,d,d,b,b,d,d)-151/288*E(d,d,d,b,
b,d,d)-1/8*E(d,d,d,c,e,c,e)+1/96*E(b,d,d,d,d,d,d)-1/768*E(c,d,d,d,d,d,d)-79/12*
E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-127/48*E(c,e,e,a,a,a,f)-175/4*E(c,a,a,f,a
,a,f)-649/48*E(b,a,a,f,f,f,f)-25/24*E(c,a,a,f,f,f,f)+729/8*E(b,a,e,a,a,a,f)+121
/6*E(b,a,e,a,a,f,f)-51/8*E(c,a,e,a,a,f,f)-89/8*E(c,a,e,a,f,a,f)-25/192*E(b,a,e,
e,e,e,e)+217/96*E(c,a,e,e,e,e,e)+23/3*E(c,a,f,a,f,a,f)-7/96*E(b,a,f,f,f,f,f)+37
/96*E(c,a,f,f,f,f,f)-479/2*E(b,b,a,b,d,b,d)-78*E(c,b,a,b,d,b,d)-91/36*E(d,b,a,b
,d,b,d)+227/24*E(b,b,a,e,e,e,e)+821/48*E(c,b,a,e,e,e,e)-5/64*E(d,b,a,e,e,e,e)+
1213/6*E(c,b,b,b,d,b,d)+178*E(b,b,b,c,e,c,e)+221/6*E(c,b,b,c,e,c,e)-973/36*E(d,
b,b,c,e,c,e)+37/8*E(c,b,b,f,f,f,f)-151/288*E(d,b,b,f,f,f,f)-5/24*E(d,b,d,b,b,b,
d)+5/24*E(b,b,d,b,b,d,d)-473/144*E(d,b,d,b,b,d,d)-7/384*E(f,f,b,d,d,d,d)-1/16*E
(a,f,b,f,f,f,f)+7/32*E(b,f,b,f,f,f,f)+1/64*E(f,f,b,f,f,f,f)-25/48*E(a,f,f,b,d,b
,d)-11/96*E(f,f,f,b,d,b,d)-3/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+5/128*E(
e,e,e,e,c,e,e)-31/768*E(c,e,e,e,e,e,e)-61/4*E(b,f,a,a,f,a,f)-3/16*E(b,f,a,f,f,f
,f)-5/24*E(f,f,b,b,b,b,d)+11/3*E(a,f,b,b,d,b,d)-11/24*E(f,f,b,b,d,b,d)+1/16*E(f
,f,b,d,b,b,d)+13/192*E(a,f,b,d,d,d,d)+E(b,f,f,b,d,b,d), E(f,b,d,c,c,c,e) = 17/
32*E(b,f,b,d,d,d,d)+11/24*E(d,b,d,b,d,b,d)-11/24*E(b,b,d,d,b,d,d)-47/144*E(d,b,
d,c,c,c,e)+37/96*E(d,b,d,d,b,d,d)-9/2*E(b,b,f,a,f,a,f)-5/24*E(d,b,f,b,b,b,d)+5/
24*E(b,b,f,b,b,d,d)-217/72*E(d,b,f,b,b,d,d)-11/24*E(d,b,f,b,d,b,d)-7/16*E(b,c,b
,d,d,d,d)+181/288*E(d,c,b,d,d,d,d)-7285/12*E(b,c,c,e,c,c,e)-599/24*E(b,c,c,e,e,
e,e)+163/96*E(d,c,d,d,b,d,d)-37/96*E(b,d,b,d,d,d,d)-23/192*E(c,d,b,d,d,d,d)+37/
384*E(d,d,b,d,d,d,d)+43/64*E(b,d,c,d,d,d,d)+1031/2304*E(d,d,c,d,d,d,d)+941/2304
*E(d,d,c,e,e,e,e)-5/8*E(c,d,d,b,b,b,d)-217/72*E(d,d,d,b,b,b,d)+1/16*E(b,d,d,b,b
,d,d)-3/4*E(c,d,d,b,b,d,d)+55/288*E(d,d,d,b,b,d,d)+1/8*E(d,d,d,c,e,c,e)+5/96*E(
b,d,d,d,d,d,d)+1/768*E(c,d,d,d,d,d,d)+79/12*E(c,e,a,b,d,b,d)-1/8*E(c,e,c,d,d,d,
d)+127/48*E(c,e,e,a,a,a,f)+175/4*E(c,a,a,f,a,a,f)-1031/48*E(b,a,a,f,f,f,f)+25/
24*E(c,a,a,f,f,f,f)+1687/8*E(b,a,e,a,a,a,f)+287/6*E(b,a,e,a,a,f,f)+51/8*E(c,a,e
,a,a,f,f)+89/8*E(c,a,e,a,f,a,f)+337/192*E(b,a,e,e,e,e,e)+227/96*E(c,a,e,e,e,e,e
)-23/3*E(c,a,f,a,f,a,f)-5/96*E(b,a,f,f,f,f,f)-37/96*E(c,a,f,f,f,f,f)-1313/2*E(b
,b,a,b,d,b,d)+78*E(c,b,a,b,d,b,d)-5/36*E(d,b,a,b,d,b,d)+733/24*E(b,b,a,e,e,e,e)
+955/48*E(c,b,a,e,e,e,e)+37/64*E(d,b,a,e,e,e,e)+563/6*E(c,b,b,b,d,b,d)+406*E(b,
b,b,c,e,c,e)+1555/6*E(c,b,b,c,e,c,e)+1021/36*E(d,b,b,c,e,c,e)-37/8*E(c,b,b,f,f,
f,f)+55/288*E(d,b,b,f,f,f,f)+5/24*E(d,b,d,b,b,b,d)-5/24*E(b,b,d,b,b,d,d)+425/
144*E(d,b,d,b,b,d,d)+7/384*E(f,f,b,d,d,d,d)+1/16*E(a,f,b,f,f,f,f)+17/32*E(b,f,b
,f,f,f,f)-5/64*E(f,f,b,f,f,f,f)+25/48*E(a,f,f,b,d,b,d)-37/96*E(f,f,f,b,d,b,d)+
19/128*E(b,f,f,f,f,f,f)-1/8*E(e,e,e,c,e,c,e)-5/128*E(e,e,e,e,c,e,e)+31/768*E(c,
e,e,e,e,e,e)-99/4*E(b,f,a,a,f,a,f)-5/16*E(b,f,a,f,f,f,f)+5/24*E(f,f,b,b,b,b,d)-\
11/3*E(a,f,b,b,d,b,d)+11/24*E(f,f,b,b,d,b,d)-1/16*E(f,f,b,d,b,b,d)-13/192*E(a,f
,b,d,d,d,d), E(f,b,d,c,e,c,e) = -47/32*E(b,f,b,d,d,d,d)-11/8*E(d,b,d,b,d,b,d)+
11/8*E(b,b,d,d,b,d,d)+127/48*E(d,b,d,c,c,c,e)-29/32*E(d,b,d,d,b,d,d)+33/2*E(b,b
,f,a,f,a,f)-3/8*E(d,b,f,b,b,b,d)+3/8*E(b,b,f,b,b,d,d)+209/24*E(d,b,f,b,b,d,d)+
11/8*E(d,b,f,b,d,b,d)+141/16*E(b,c,b,d,d,d,d)-77/96*E(d,c,b,d,d,d,d)+7181/4*E(b
,c,c,e,c,c,e)+595/8*E(b,c,c,e,e,e,e)-211/32*E(d,c,d,d,b,d,d)+29/32*E(b,d,b,d,d,
d,d)+31/64*E(c,d,b,d,d,d,d)-29/128*E(d,d,b,d,d,d,d)-137/64*E(b,d,c,d,d,d,d)-\
1159/768*E(d,d,c,d,d,d,d)-1069/768*E(d,d,c,e,e,e,e)+7/8*E(c,d,d,b,b,b,d)+209/24
*E(d,d,d,b,b,b,d)-3/16*E(b,d,d,b,b,d,d)+13/4*E(c,d,d,b,b,d,d)-23/96*E(d,d,d,b,b
,d,d)-3/8*E(d,d,d,c,e,c,e)-3/16*E(b,d,d,d,d,d,d)+7/256*E(c,d,d,d,d,d,d)-87/4*E(
c,e,a,b,d,b,d)+3/8*E(c,e,c,d,d,d,d)-135/16*E(c,e,e,a,a,a,f)-293/4*E(c,a,a,f,a,a
,f)+1151/16*E(b,a,a,f,f,f,f)-17/8*E(c,a,a,f,f,f,f)-4933/8*E(b,a,e,a,a,a,f)-283/
2*E(b,a,e,a,a,f,f)-145/8*E(c,a,e,a,a,f,f)-51/8*E(c,a,e,a,f,a,f)-177/64*E(b,a,e,
e,e,e,e)-217/32*E(c,a,e,e,e,e,e)+17*E(c,a,f,a,f,a,f)+15/32*E(b,a,f,f,f,f,f)+29/
32*E(c,a,f,f,f,f,f)+3531/2*E(b,b,a,b,d,b,d)-154*E(c,b,a,b,d,b,d)+85/12*E(d,b,a,
b,d,b,d)-637/8*E(b,b,a,e,e,e,e)-923/16*E(c,b,a,e,e,e,e)-95/64*E(d,b,a,e,e,e,e)-\
803/2*E(c,b,b,b,d,b,d)-1186*E(b,b,b,c,e,c,e)-1235/2*E(c,b,b,c,e,c,e)-893/12*E(d
,b,b,c,e,c,e)+87/8*E(c,b,b,f,f,f,f)-23/96*E(d,b,b,f,f,f,f)+3/8*E(d,b,d,b,b,b,d)
-3/8*E(b,b,d,b,b,d,d)-409/48*E(d,b,d,b,b,d,d)+1/128*E(f,f,b,d,d,d,d)-7/16*E(a,f
,b,f,f,f,f)-47/32*E(b,f,b,f,f,f,f)+15/64*E(f,f,b,f,f,f,f)-17/16*E(a,f,f,b,d,b,d
)+29/32*E(f,f,f,b,d,b,d)-53/128*E(b,f,f,f,f,f,f)+3/8*E(e,e,e,c,e,c,e)+15/128*E(
e,e,e,e,c,e,e)-23/256*E(c,e,e,e,e,e,e)+329/4*E(b,f,a,a,f,a,f)+15/16*E(b,f,a,f,f
,f,f)+3/8*E(f,f,b,b,b,b,d)-E(a,f,b,b,d,b,d)-11/8*E(f,f,b,b,d,b,d)+3/16*E(f,f,b,
d,b,b,d)-11/64*E(a,f,b,d,d,d,d), E(f,b,d,d,b,d,d) = 1/8*E(b,f,b,d,d,d,d)-1/6*E(
d,b,d,b,d,b,d)+1/6*E(b,b,d,d,b,d,d)+85/36*E(d,b,d,c,c,c,e)+25/24*E(d,b,d,d,b,d,
d)-5/6*E(d,b,f,b,b,b,d)+5/6*E(b,b,f,b,b,d,d)-133/18*E(d,b,f,b,b,d,d)+1/6*E(d,b,
f,b,d,b,d)+13/4*E(b,c,b,d,d,d,d)+169/72*E(d,c,b,d,d,d,d)-541/3*E(b,c,c,e,c,c,e)
-47/6*E(b,c,c,e,e,e,e)+103/24*E(d,c,d,d,b,d,d)-25/24*E(b,d,b,d,d,d,d)-35/48*E(c
,d,b,d,d,d,d)+25/96*E(d,d,b,d,d,d,d)-9/16*E(b,d,c,d,d,d,d)+683/576*E(d,d,c,d,d,
d,d)+665/576*E(d,d,c,e,e,e,e)-5/2*E(c,d,d,b,b,b,d)-133/18*E(d,d,d,b,b,b,d)-3/4*
E(b,d,d,b,b,d,d)-3*E(c,d,d,b,b,d,d)+43/72*E(d,d,d,b,b,d,d)+1/2*E(d,d,d,c,e,c,e)
-1/6*E(b,d,d,d,d,d,d)-11/192*E(c,d,d,d,d,d,d)+67/3*E(c,e,a,b,d,b,d)-1/2*E(c,e,c
,d,d,d,d)+115/12*E(c,e,e,a,a,a,f)+115*E(c,a,a,f,a,a,f)+13/12*E(b,a,a,f,f,f,f)+
13/6*E(c,a,a,f,f,f,f)+135/2*E(b,a,e,a,a,a,f)+70/3*E(b,a,e,a,a,f,f)+39/2*E(c,a,e
,a,a,f,f)+53/2*E(c,a,e,a,f,a,f)+91/48*E(b,a,e,e,e,e,e)-7/6*E(c,a,e,e,e,e,e)-68/
3*E(c,a,f,a,f,a,f)-11/24*E(b,a,f,f,f,f,f)-25/24*E(c,a,f,f,f,f,f)-226*E(b,b,a,b,
d,b,d)+216*E(c,b,a,b,d,b,d)+199/9*E(d,b,a,b,d,b,d)+79/6*E(b,b,a,e,e,e,e)-53/12*
E(c,b,a,e,e,e,e)+1/16*E(d,b,a,e,e,e,e)-554/3*E(c,b,b,b,d,b,d)+96*E(b,b,b,c,e,c,
e)+662/3*E(c,b,b,c,e,c,e)+577/9*E(d,b,b,c,e,c,e)-25/2*E(c,b,b,f,f,f,f)+43/72*E(
d,b,b,f,f,f,f)+5/6*E(d,b,d,b,b,b,d)-5/6*E(b,b,d,b,b,d,d)+293/36*E(d,b,d,b,b,d,d
)+19/96*E(f,f,b,d,d,d,d)+1/4*E(a,f,b,f,f,f,f)+1/8*E(b,f,b,f,f,f,f)-1/16*E(f,f,b
,f,f,f,f)+13/12*E(a,f,f,b,d,b,d)-1/24*E(f,f,f,b,d,b,d)+3/32*E(b,f,f,f,f,f,f)-1/
2*E(e,e,e,c,e,c,e)-1/32*E(e,e,e,e,c,e,e)-5/192*E(c,e,e,e,e,e,e)+E(b,f,a,a,f,a,f
)-1/4*E(b,f,a,f,f,f,f)+5/6*E(f,f,b,b,b,b,d)-20/3*E(a,f,b,b,d,b,d)-1/6*E(f,f,b,b
,d,b,d)+3/4*E(f,f,b,d,b,b,d)-1/48*E(a,f,b,d,d,d,d), E(f,b,f,a,f,a,f) = -21/32*E
(b,f,b,d,d,d,d)-7/24*E(d,b,d,b,d,b,d)+7/24*E(b,b,d,d,b,d,d)+283/144*E(d,b,d,c,c
,c,e)-41/96*E(d,b,d,d,b,d,d)+19/2*E(b,b,f,a,f,a,f)-23/24*E(d,b,f,b,b,b,d)+23/24
*E(b,b,f,b,b,d,d)+245/72*E(d,b,f,b,b,d,d)+7/24*E(d,b,f,b,d,b,d)+107/16*E(b,c,b,
d,d,d,d)+7/288*E(d,c,b,d,d,d,d)+10601/12*E(b,c,c,e,c,c,e)+883/24*E(b,c,c,e,e,e,
e)-335/96*E(d,c,d,d,b,d,d)+41/96*E(b,d,b,d,d,d,d)+19/192*E(c,d,b,d,d,d,d)-41/
384*E(d,d,b,d,d,d,d)-55/64*E(b,d,c,d,d,d,d)-1603/2304*E(d,d,c,d,d,d,d)-1441/
2304*E(d,d,c,e,e,e,e)-3/8*E(c,d,d,b,b,b,d)+245/72*E(d,d,d,b,b,b,d)-5/16*E(b,d,d
,b,b,d,d)+7/4*E(c,d,d,b,b,d,d)+61/288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)-7/
96*E(b,d,d,d,d,d,d)-5/768*E(c,d,d,d,d,d,d)-131/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,
d,d,d,d)-179/48*E(c,e,e,a,a,a,f)-83/4*E(c,a,a,f,a,a,f)+1819/48*E(b,a,a,f,f,f,f)
-29/24*E(c,a,a,f,f,f,f)-2419/8*E(b,a,e,a,a,a,f)-427/6*E(b,a,e,a,a,f,f)-71/8*E(c
,a,e,a,a,f,f)+43/8*E(c,a,e,a,f,a,f)-137/192*E(b,a,e,e,e,e,e)-337/96*E(c,a,e,e,e
,e,e)+19/3*E(c,a,f,a,f,a,f)+25/96*E(b,a,f,f,f,f,f)+41/96*E(c,a,f,f,f,f,f)+1621/
2*E(b,b,a,b,d,b,d)-54*E(c,b,a,b,d,b,d)+217/36*E(d,b,a,b,d,b,d)-881/24*E(b,b,a,e
,e,e,e)-1391/48*E(c,b,a,e,e,e,e)-57/64*E(d,b,a,e,e,e,e)-1423/6*E(c,b,b,b,d,b,d)
-578*E(b,b,b,c,e,c,e)-1631/6*E(c,b,b,c,e,c,e)-1169/36*E(d,b,b,c,e,c,e)+41/8*E(c
,b,b,f,f,f,f)+61/288*E(d,b,b,f,f,f,f)+23/24*E(d,b,d,b,b,b,d)-23/24*E(b,b,d,b,b,
d,d)-445/144*E(d,b,d,b,b,d,d)+13/384*E(f,f,b,d,d,d,d)-5/16*E(a,f,b,f,f,f,f)-21/
32*E(b,f,b,f,f,f,f)+9/64*E(f,f,b,f,f,f,f)-29/48*E(a,f,f,b,d,b,d)+41/96*E(f,f,f,
b,d,b,d)-23/128*E(b,f,f,f,f,f,f)+1/8*E(e,e,e,c,e,c,e)+9/128*E(e,e,e,e,c,e,e)-59
/768*E(c,e,e,e,e,e,e)+167/4*E(b,f,a,a,f,a,f)+9/16*E(b,f,a,f,f,f,f)+23/24*E(f,f,
b,b,b,b,d)-11/3*E(a,f,b,b,d,b,d)-7/24*E(f,f,b,b,d,b,d)+5/16*E(f,f,b,d,b,b,d)-31
/192*E(a,f,b,d,d,d,d), E(f,b,f,b,b,b,d) = -3/32*E(b,f,b,d,d,d,d)+7/24*E(d,b,d,b
,d,b,d)-7/24*E(b,b,d,d,b,d,d)-91/144*E(d,b,d,c,c,c,e)-7/96*E(d,b,d,d,b,d,d)+1/2
*E(b,b,f,a,f,a,f)+23/24*E(d,b,f,b,b,b,d)-23/24*E(b,b,f,b,b,d,d)-221/72*E(d,b,f,
b,b,d,d)-7/24*E(d,b,f,b,d,b,d)-27/16*E(b,c,b,d,d,d,d)+185/288*E(d,c,b,d,d,d,d)+
1303/12*E(b,c,c,e,c,c,e)+101/24*E(b,c,c,e,e,e,e)+95/96*E(d,c,d,d,b,d,d)+7/96*E(
b,d,b,d,d,d,d)-67/192*E(c,d,b,d,d,d,d)-7/384*E(d,d,b,d,d,d,d)+7/64*E(b,d,c,d,d,
d,d)+835/2304*E(d,d,c,d,d,d,d)+817/2304*E(d,d,c,e,e,e,e)-5/8*E(c,d,d,b,b,b,d)-\
221/72*E(d,d,d,b,b,b,d)+5/16*E(b,d,d,b,b,d,d)-3/4*E(c,d,d,b,b,d,d)+131/288*E(d,
d,d,b,b,d,d)+1/8*E(d,d,d,c,e,c,e)+1/96*E(b,d,d,d,d,d,d)-43/768*E(c,d,d,d,d,d,d)
+35/12*E(c,e,a,b,d,b,d)-1/8*E(c,e,c,d,d,d,d)+83/48*E(c,e,e,a,a,a,f)-45/4*E(c,a,
a,f,a,a,f)+53/48*E(b,a,a,f,f,f,f)-19/24*E(c,a,a,f,f,f,f)-317/8*E(b,a,e,a,a,a,f)
-53/6*E(b,a,e,a,a,f,f)+7/8*E(c,a,e,a,a,f,f)-43/8*E(c,a,e,a,f,a,f)-151/192*E(b,a
,e,e,e,e,e)-107/96*E(c,a,e,e,e,e,e)-1/3*E(c,a,f,a,f,a,f)+11/96*E(b,a,f,f,f,f,f)
+7/96*E(c,a,f,f,f,f,f)+299/2*E(b,b,a,b,d,b,d)-10*E(c,b,a,b,d,b,d)-25/36*E(d,b,a
,b,d,b,d)-175/24*E(b,b,a,e,e,e,e)-337/48*E(c,b,a,e,e,e,e)-23/64*E(d,b,a,e,e,e,e
)-113/6*E(c,b,b,b,d,b,d)-62*E(b,b,b,c,e,c,e)-529/6*E(c,b,b,c,e,c,e)+929/36*E(d,
b,b,c,e,c,e)+7/8*E(c,b,b,f,f,f,f)+131/288*E(d,b,b,f,f,f,f)+1/24*E(d,b,d,b,b,b,d
)+23/24*E(b,b,d,b,b,d,d)+397/144*E(d,b,d,b,b,d,d)-13/384*E(f,f,b,d,d,d,d)+1/16*
E(a,f,b,f,f,f,f)-3/32*E(b,f,b,f,f,f,f)-1/64*E(f,f,b,f,f,f,f)-19/48*E(a,f,f,b,d,
b,d)+7/96*E(f,f,f,b,d,b,d)-1/128*E(b,f,f,f,f,f,f)-1/8*E(e,e,e,c,e,c,e)-1/128*E(
e,e,e,e,c,e,e)-37/768*E(c,e,e,e,e,e,e)+9/4*E(b,f,a,a,f,a,f)-1/16*E(b,f,a,f,f,f,
f)+1/24*E(f,f,b,b,b,b,d)+11/3*E(a,f,b,b,d,b,d)+7/24*E(f,f,b,b,d,b,d)-5/16*E(f,f
,b,d,b,b,d)+31/192*E(a,f,b,d,d,d,d)-E(b,d,d,b,b,b,d), E(f,b,f,b,d,b,d) = 3/32*E
(b,f,b,d,d,d,d)+5/24*E(d,b,d,b,d,b,d)-5/24*E(b,b,d,d,b,d,d)+55/144*E(d,b,d,c,c,
c,e)+19/96*E(d,b,d,d,b,d,d)-2*E(b,b,f,a,f,a,f)+1/24*E(d,b,f,b,b,b,d)-1/24*E(b,b
,f,b,b,d,d)+257/72*E(d,b,f,b,b,d,d)+19/24*E(d,b,f,b,d,b,d)-25/16*E(b,c,b,d,d,d,
d)-221/288*E(d,c,b,d,d,d,d)-1591/12*E(b,c,c,e,c,c,e)-125/24*E(b,c,c,e,e,e,e)-\
131/96*E(d,c,d,d,b,d,d)-19/96*E(b,d,b,d,d,d,d)+31/192*E(c,d,b,d,d,d,d)-5/384*E(
d,d,b,d,d,d,d)-3/64*E(b,d,c,d,d,d,d)-1015/2304*E(d,d,c,d,d,d,d)-925/2304*E(d,d,
c,e,e,e,e)+5/8*E(c,d,d,b,b,b,d)+257/72*E(d,d,d,b,b,b,d)-1/16*E(b,d,d,b,b,d,d)+3
/4*E(c,d,d,b,b,d,d)-167/288*E(d,d,d,b,b,d,d)-1/8*E(d,d,d,c,e,c,e)-1/24*E(b,d,d,
d,d,d,d)+7/768*E(c,d,d,d,d,d,d)-71/12*E(c,e,a,b,d,b,d)+1/8*E(c,e,c,d,d,d,d)-119
/48*E(c,e,e,a,a,a,f)-135/4*E(c,a,a,f,a,a,f)-329/48*E(b,a,a,f,f,f,f)-17/24*E(c,a
,a,f,f,f,f)+357/8*E(b,a,e,a,a,a,f)+65/6*E(b,a,e,a,a,f,f)-43/8*E(c,a,e,a,a,f,f)-\
65/8*E(c,a,e,a,f,a,f)-23/192*E(b,a,e,e,e,e,e)+19/12*E(c,a,e,e,e,e,e)+19/3*E(c,a
,f,a,f,a,f)-5/96*E(b,a,f,f,f,f,f)+29/96*E(c,a,f,f,f,f,f)-211/2*E(b,b,a,b,d,b,d)
-62*E(c,b,a,b,d,b,d)+61/36*E(d,b,a,b,d,b,d)+97/24*E(b,b,a,e,e,e,e)+553/48*E(c,b
,a,e,e,e,e)-5/64*E(d,b,a,e,e,e,e)+833/6*E(c,b,b,b,d,b,d)+80*E(b,b,b,c,e,c,e)+97
/6*E(c,b,b,c,e,c,e)-965/36*E(d,b,b,c,e,c,e)+29/8*E(c,b,b,f,f,f,f)-167/288*E(d,b
,b,f,f,f,f)-1/24*E(d,b,d,b,b,b,d)+1/24*E(b,b,d,b,b,d,d)-505/144*E(d,b,d,b,b,d,d
)+1/384*E(f,f,b,d,d,d,d)-1/16*E(a,f,b,f,f,f,f)+3/32*E(b,f,b,f,f,f,f)+1/64*E(f,f
,b,f,f,f,f)-17/48*E(a,f,f,b,d,b,d)-19/96*E(f,f,f,b,d,b,d)-7/128*E(b,f,f,f,f,f,f
)+1/8*E(e,e,e,c,e,c,e)+5/128*E(e,e,e,e,c,e,e)-23/768*E(c,e,e,e,e,e,e)-29/4*E(b,
f,a,a,f,a,f)-3/16*E(b,f,a,f,f,f,f)-1/24*E(f,f,b,b,b,b,d)+7/3*E(a,f,b,b,d,b,d)+5
/24*E(f,f,b,b,d,b,d)+1/16*E(f,f,b,d,b,b,d)+5/192*E(a,f,b,d,d,d,d)+E(b,f,f,b,d,b
,d), E(f,c,b,d,d,d,d) = 0, E(f,c,c,c,c,c,e) = 0, E(f,c,c,c,e,c,e) = 0, E(f,c,c,
e,c,c,e) = 0, E(f,c,c,e,e,e,e) = 0, E(f,c,d,c,c,c,e) = 0, E(f,c,d,c,c,e,e) = 0,
E(f,c,d,d,b,d,d) = 0, E(f,c,e,c,c,c,e) = 0, E(f,c,e,c,e,c,e) = 0, E(f,d,b,d,d,d
,d) = 0, E(f,d,c,c,e,c,e) = 0, E(f,d,c,d,d,d,d) = 0, E(f,d,c,e,c,c,e) = 0, E(f,
d,c,e,e,e,e) = 0, E(f,d,d,b,b,b,d) = 0, E(f,d,d,b,b,d,d) = 0, E(f,d,d,c,e,c,e)
= 0, E(f,d,d,d,d,d,d) = 0, E(f,e,a,b,d,b,d) = 0, E(f,e,a,f,a,f,f) = 0, E(f,e,a,
f,f,f,f) = 0, E(f,e,c,c,c,c,e) = 0, E(f,e,c,c,e,c,e) = 0, E(f,e,c,d,d,d,d) = 0,
E(f,e,c,e,c,c,e) = 0, E(f,e,e,a,a,a,f) = 0, E(f,e,e,a,a,f,f) = 0, E(f,e,e,a,f,a
,f) = 0, E(f,e,e,c,c,c,e) = 0, E(f,e,e,c,c,e,e) = 0, E(f,e,e,c,e,c,e) = 0, E(f,
e,e,e,c,e,e) = 0, E(f,e,e,e,e,e,e) = 0, E(f,f,a,e,e,e,e) = -13*E(b,f,b,d,d,d,d)
-4*E(d,b,d,b,d,b,d)+4*E(b,b,d,d,b,d,d)+74/3*E(d,b,d,c,c,c,e)-11*E(d,b,d,d,b,d,d
)+200*E(b,b,f,a,f,a,f)-12*E(d,b,f,b,b,b,d)+12*E(b,b,f,b,b,d,d)+284/3*E(d,b,f,b,
b,d,d)+4*E(d,b,f,b,d,b,d)+110*E(b,c,b,d,d,d,d)-11/3*E(d,c,b,d,d,d,d)+19016*E(b,
c,c,e,c,c,e)+772*E(b,c,c,e,e,e,e)-85*E(d,c,d,d,b,d,d)+11*E(b,d,b,d,d,d,d)+9/2*E
(c,d,b,d,d,d,d)-11/4*E(d,d,b,d,d,d,d)-39/2*E(b,d,c,d,d,d,d)-433/24*E(d,d,c,d,d,
d,d)-403/24*E(d,d,c,e,e,e,e)+4*E(c,d,d,b,b,b,d)+284/3*E(d,d,d,b,b,b,d)+6*E(b,d,
d,b,b,d,d)+40*E(c,d,d,b,b,d,d)+7/3*E(d,d,d,b,b,d,d)-4*E(d,d,d,c,e,c,e)-E(b,d,d,
d,d,d,d)+1/8*E(c,d,d,d,d,d,d)-264*E(c,e,a,b,d,b,d)+4*E(c,e,c,d,d,d,d)-98*E(c,e,
e,a,a,a,f)-792*E(c,a,a,f,a,a,f)+794*E(b,a,a,f,f,f,f)-28*E(c,a,a,f,f,f,f)-6500*E
(b,a,e,a,a,a,f)-1520*E(b,a,e,a,a,f,f)-220*E(c,a,e,a,a,f,f)-20*E(c,a,e,a,f,a,f)-\
25*E(b,a,e,e,e,e,e)-145/2*E(c,a,e,e,e,e,e)+192*E(c,a,f,a,f,a,f)+3*E(b,a,f,f,f,f
,f)+11*E(c,a,f,f,f,f,f)+18096*E(b,b,a,b,d,b,d)-1728*E(c,b,a,b,d,b,d)+56/3*E(d,b
,a,b,d,b,d)-816*E(b,b,a,e,e,e,e)-614*E(c,b,a,e,e,e,e)-33/2*E(d,b,a,e,e,e,e)-\
4400*E(c,b,b,b,d,b,d)-12448*E(b,b,b,c,e,c,e)-6576*E(c,b,b,c,e,c,e)-2488/3*E(d,b
,b,c,e,c,e)+132*E(c,b,b,f,f,f,f)+7/3*E(d,b,b,f,f,f,f)+12*E(d,b,d,b,b,b,d)-12*E(
b,b,d,b,b,d,d)-302/3*E(d,b,d,b,b,d,d)+3/4*E(f,f,b,d,d,d,d)-6*E(a,f,b,f,f,f,f)-\
13*E(b,f,b,f,f,f,f)+7/2*E(f,f,b,f,f,f,f)-14*E(a,f,f,b,d,b,d)+11*E(f,f,f,b,d,b,d
)-15/4*E(b,f,f,f,f,f,f)+4*E(e,e,e,c,e,c,e)+5/4*E(e,e,e,e,c,e,e)-9/8*E(c,e,e,e,e
,e,e)+888*E(b,f,a,a,f,a,f)+14*E(b,f,a,f,f,f,f)+12*E(f,f,b,b,b,b,d)-32*E(a,f,b,b
,d,b,d)-4*E(f,f,b,b,d,b,d)-6*E(f,f,b,d,b,b,d)-5/2*E(a,f,b,d,d,d,d)-E(f,f,a,f,f,
f,f) ] :
#
# so we only need to specify 155 independent heptuple final entries:
#
heptindep155 := [ E(a,a,a,a,a,a,f), E(a,a,a,a,f,a,f), E(a,a,a,f,a,a,f),
E(a,a,f,a,a,a,f), E(a,a,f,a,a,f,f), E(a,a,f,a,f,a,f), E(a,e,a,f,f,f,f),
E(a,e,e,a,a,a,f), E(a,e,e,a,a,f,f), E(a,e,e,a,f,a,f), E(a,f,a,a,a,a,f),
E(a,f,a,a,f,a,f), E(a,f,a,f,a,a,f), E(a,f,a,f,f,f,f), E(a,f,b,b,d,b,d),
E(a,f,b,d,d,d,d), E(a,f,b,f,f,f,f), E(a,f,f,a,a,a,f), E(a,f,f,a,f,a,f),
E(a,f,f,b,d,b,d), E(a,f,f,f,f,f,f), E(b,a,a,f,f,f,f), E(b,a,e,a,a,a,f),
E(b,a,e,a,a,f,f), E(b,a,e,e,e,e,e), E(b,a,f,f,f,f,f), E(b,b,a,b,d,b,d),
E(b,b,a,e,e,e,e), E(b,b,b,b,b,b,d), E(b,b,b,b,d,b,d), E(b,b,b,c,e,c,e),
E(b,b,b,d,b,b,d), E(b,b,d,b,b,d,d), E(b,b,d,d,b,d,d), E(b,b,f,a,f,a,f),
E(b,b,f,b,b,b,d), E(b,b,f,b,b,d,d), E(b,b,f,b,d,b,d), E(b,c,b,d,d,d,d),
E(b,c,c,e,c,c,e), E(b,c,c,e,e,e,e), E(b,d,b,d,d,d,d), E(b,d,c,d,d,d,d),
E(b,d,d,b,b,b,d), E(b,d,d,b,b,d,d), E(b,d,d,d,d,d,d), E(b,f,a,a,f,a,f),
E(b,f,a,f,f,f,f), E(b,f,b,b,b,b,d), E(b,f,b,b,d,b,d), E(b,f,b,d,b,b,d),
E(b,f,b,d,d,d,d), E(b,f,b,f,f,f,f), E(b,f,f,b,d,b,d), E(b,f,f,f,f,f,f),
E(c,a,a,f,a,a,f), E(c,a,a,f,f,f,f), E(c,a,e,a,a,f,f), E(c,a,e,a,f,a,f),
E(c,a,e,e,e,e,e), E(c,a,f,a,f,a,f), E(c,a,f,f,f,f,f), E(c,b,a,b,d,b,d),
E(c,b,a,e,e,e,e), E(c,b,b,b,d,b,d), E(c,b,b,c,e,c,e), E(c,b,b,f,f,f,f),
E(c,c,c,c,c,c,e), E(c,c,c,c,e,c,e), E(c,c,c,e,c,c,e), E(c,c,c,e,e,e,e),
E(c,c,d,c,c,e,e), E(c,c,e,c,c,c,e), E(c,c,e,c,e,c,e), E(c,d,b,d,d,d,d),
E(c,d,c,c,e,c,e), E(c,d,c,d,d,d,d), E(c,d,c,e,c,c,e), E(c,d,d,b,b,b,d),
E(c,d,d,b,b,d,d), E(c,d,d,c,e,c,e), E(c,d,d,d,d,d,d), E(c,e,a,b,d,b,d),
E(c,e,c,c,c,c,e), E(c,e,c,d,d,d,d), E(c,e,c,e,c,c,e), E(c,e,e,a,a,a,f),
E(c,e,e,c,c,c,e), E(c,e,e,c,c,e,e), E(c,e,e,c,e,c,e), E(c,e,e,e,e,e,e),
E(d,b,a,b,d,b,d), E(d,b,a,e,e,e,e), E(d,b,b,b,b,b,d), E(d,b,b,b,d,b,d),
E(d,b,b,c,e,c,e), E(d,b,b,d,b,b,d), E(d,b,b,f,f,f,f), E(d,b,d,b,b,b,d),
E(d,b,d,b,b,d,d), E(d,b,d,b,d,b,d), E(d,b,d,c,c,c,e), E(d,b,d,d,b,d,d),
E(d,b,f,b,b,b,d), E(d,b,f,b,b,d,d), E(d,b,f,b,d,b,d), E(d,c,b,d,d,d,d),
E(d,c,c,c,c,c,e), E(d,c,c,c,e,c,e), E(d,c,c,e,e,e,e), E(d,c,d,c,c,c,e),
E(d,c,d,c,c,e,e), E(d,c,d,d,b,d,d), E(d,c,e,c,c,c,e), E(d,d,b,d,d,d,d),
E(d,d,c,c,e,c,e), E(d,d,c,d,d,d,d), E(d,d,c,e,c,c,e), E(d,d,c,e,e,e,e),
E(d,d,d,b,b,b,d), E(d,d,d,b,b,d,d), E(d,d,d,c,e,c,e), E(d,d,d,d,d,d,d),
E(e,a,a,a,a,a,f), E(e,a,a,a,f,a,f), E(e,a,f,a,a,a,f), E(e,a,f,a,f,a,f),
E(e,c,c,c,c,c,e), E(e,c,c,c,e,c,e), E(e,c,c,e,c,c,e), E(e,c,e,c,e,c,e),
E(e,e,e,a,a,a,f), E(e,e,e,a,a,f,f), E(e,e,e,c,e,c,e), E(e,e,e,e,c,e,e),
E(e,e,e,e,e,e,e), E(f,a,a,a,a,a,f), E(f,a,a,a,f,a,f), E(f,a,a,f,a,a,f),
E(f,b,b,b,b,b,d), E(f,b,b,b,d,b,d), E(f,b,f,b,b,d,d), E(f,f,a,a,a,a,f),
E(f,f,a,a,f,a,f), E(f,f,a,f,a,a,f), E(f,f,a,f,f,f,f), E(f,f,b,b,b,b,d),
E(f,f,b,b,d,b,d), E(f,f,b,d,b,b,d), E(f,f,b,d,d,d,d), E(f,f,b,f,f,f,f),
E(f,f,f,a,a,a,f), E(f,f,f,a,f,a,f), E(f,f,f,b,d,b,d), E(f,f,f,f,f,f,f) ] :
#
#######################################################
# Octuples #
############
# Naively there are 6 * 155 = 930 octuple final entries,
# but we have the 651 relations,
#
octrels651 := [
E(a,a,f,f,a,a,a,f) = 14*E(a,f,a,a,a,f,a,f)+22*E(b,f,b,b,b,d,b,d)+22*
E(b,b,f,b,d,b,b,d)-9271/2*E(b,c,a,a,f,a,a,f)+3703/2*E(c,c,a,a,f,a,a,f)+34*E(e,
c,a,a,f,a,a,f)+25/4*E(b,c,a,a,f,f,f,f)-24*E(b,c,a,e,a,a,f,f)+257/8*E(c,c,a,e,a
,a,f,f)-73/4*E(b,c,e,e,a,a,a,f)+257/16*E(c,c,e,e,a,a,a,f)-75*E(b,d,b,a,b,d,b,d
)+279/4*E(c,d,b,a,b,d,b,d)-9153/2*E(b,b,b,a,b,d,b,d)-7539*E(c,b,b,a,b,d,b,d)+
52*E(f,b,b,a,b,d,b,d)-13*E(b,b,b,a,e,e,e,e)+1623/4*E(c,b,b,a,e,e,e,e)-208*E(b,
b,b,b,c,e,c,e)+4112*E(c,b,b,b,c,e,c,e)+40*E(f,b,b,b,c,e,c,e)-22*E(d,b,b,b,d,b,
b,d)+22*E(b,b,b,d,b,b,d,d)-25/16*E(b,b,d,b,d,d,d,d)-573/16*E(c,b,d,c,d,d,d,d)-\
11*E(b,b,f,a,a,f,a,f)-22*E(b,b,f,b,b,d,b,d)+22*E(d,b,b,f,b,b,b,d)+9565/16*E(b,
b,c,b,d,d,d,d)-3669/16*E(c,b,c,b,d,d,d,d)-10187/2*E(b,b,c,c,e,c,c,e)-38463/4*E
(c,b,c,c,e,c,c,e)+353/4*E(d,b,c,c,e,c,c,e)+28*E(f,b,c,c,e,c,c,e)-391*E(c,b,c,c
,e,e,e,e)-573/128*E(c,d,d,c,e,e,e,e)-25/2*E(b,d,d,d,b,b,b,d)+75/16*E(b,d,d,d,b
,b,d,d)-14*E(a,e,a,f,a,a,a,f)+13*E(b,b,a,a,f,f,f,f)-525/2*E(c,b,a,a,f,f,f,f)+
57/2*E(b,b,a,e,a,a,a,f)+3283*E(c,b,a,e,a,a,a,f)-14*E(f,b,a,e,a,a,a,f)+1695*E(c
,b,a,e,a,a,f,f)-14*E(e,a,a,a,f,a,a,f)+13*E(e,a,a,f,a,a,a,f)+E(f,a,a,f,a,a,a,f)
-14*E(a,a,a,f,a,a,f,f)-14*E(a,a,f,a,a,f,a,f)+14*E(a,a,f,a,f,a,a,f)-4*E(a,a,f,b
,b,d,b,d)+113*E(b,c,a,e,a,f,a,f)+915/8*E(c,c,a,e,a,f,a,f)-543/32*E(b,c,a,e,e,e
,e,e)-5213/128*E(c,c,a,e,e,e,e,e)-77/16*E(d,c,a,e,e,e,e,e)+8133/8*E(b,c,a,f,a,
f,a,f)+154*E(b,c,b,a,b,d,b,d)+722*E(c,c,b,a,b,d,b,d)+44*E(e,c,b,a,b,d,b,d)-81*
E(b,c,b,a,e,e,e,e)+2429/16*E(c,c,b,a,e,e,e,e)-77/2*E(d,c,b,a,e,e,e,e)+7921/2*E
(b,c,b,b,b,d,b,d)-2149*E(c,c,b,b,b,d,b,d)-28271/2*E(b,c,b,b,c,e,c,e)+17165/2*E
(c,c,b,b,c,e,c,e)+8481/16*E(b,c,b,b,f,f,f,f)-6491/16*E(c,c,b,b,f,f,f,f)-353/4*
E(d,c,c,c,e,c,c,e)+353/4*E(d,c,c,e,c,c,c,e)+25/16*E(b,c,d,b,d,d,d,d)-25*E(b,d,
b,d,c,c,c,e)+573/8*E(c,d,b,d,c,c,c,e)+25/16*E(b,d,b,d,d,b,d,d)-25/2*E(b,d,b,f,
b,b,d,d)+573/8*E(c,d,b,f,b,b,d,d)+75/16*E(b,d,c,b,d,d,d,d)+573/32*E(c,d,c,b,d,
d,d,d)+353/4*E(c,d,c,c,c,e,c,e)-125/16*E(b,d,c,d,d,b,d,d)-573/32*E(c,d,c,d,d,b
,d,d)-353/4*E(c,d,c,e,c,c,c,e)-573/128*E(c,d,d,c,d,d,d,d)+25/16*E(b,d,b,a,e,e,
e,e)+22*E(d,d,b,b,b,b,b,d)+128*E(b,d,b,b,c,e,c,e)+551*E(c,d,b,b,c,e,c,e)+75/16
*E(b,d,b,b,f,f,f,f)-573/32*E(c,d,b,b,f,f,f,f)-22*E(b,d,b,d,b,b,b,d)+25/2*E(b,d
,b,d,b,b,d,d)-573/8*E(c,d,b,d,b,b,d,d)-353/4*E(c,c,d,c,c,e,c,e)+353/4*E(c,c,d,
c,e,c,c,e)+257/4*E(c,c,e,a,b,d,b,d)-25/16*E(b,f,f,f,b,d,b,d), E(a,a,f,f,a,f,a,
f) = 3/8*E(a,e,e,e,c,e,c,e)+19/2*E(a,f,a,a,a,f,a,f)+E(f,f,a,a,a,f,a,f)+21/2*E(
b,f,b,b,b,d,b,d)+21/2*E(b,b,f,b,d,b,b,d)+7/16*E(b,b,f,b,d,d,d,d)+7/16*E(b,b,f,
b,f,f,f,f)-1435/8*E(b,c,a,a,f,a,a,f)-733/8*E(c,c,a,a,f,a,a,f)+22*E(e,c,a,a,f,a
,a,f)+97/16*E(b,c,a,a,f,f,f,f)-3*E(c,c,a,a,f,f,f,f)-21*E(b,c,a,e,a,a,f,f)-827/
32*E(c,c,a,e,a,a,f,f)-3/4*E(e,c,a,e,a,a,f,f)-301/16*E(b,c,e,e,a,a,a,f)-635/64*
E(c,c,e,e,a,a,a,f)-1/8*E(e,c,e,e,a,a,a,f)-1/32*E(b,c,e,e,e,e,e,e)-543/4*E(b,d,
b,a,b,d,b,d)+1619/16*E(c,d,b,a,b,d,b,d)-1/4*E(a,f,f,b,d,b,b,d)+1/32*E(f,b,a,e,
e,e,e,e)-4421/8*E(b,b,b,a,b,d,b,d)+1937/4*E(c,b,b,a,b,d,b,d)+38*E(f,b,b,a,b,d,
b,d)+17/4*E(b,b,b,a,e,e,e,e)+63/16*E(c,b,b,a,e,e,e,e)+48*E(b,b,b,b,c,e,c,e)-48
*E(c,b,b,b,c,e,c,e)+21*E(f,b,b,b,c,e,c,e)-21/2*E(d,b,b,b,d,b,b,d)+21/2*E(b,b,b
,d,b,b,d,d)-137/64*E(b,b,d,b,d,d,d,d)-9/16*E(c,b,d,b,d,d,d,d)+1/16*E(b,b,d,c,d
,d,d,d)-41/64*E(c,b,d,c,d,d,d,d)-51/4*E(b,b,f,a,a,f,a,f)-21/2*E(b,b,f,b,b,d,b,
d)+21/2*E(d,b,b,f,b,b,b,d)+2097/64*E(b,b,c,b,d,d,d,d)-2969/64*E(c,b,c,b,d,d,d,
d)-5055/8*E(b,b,c,c,e,c,c,e)-619/16*E(c,b,c,c,e,c,c,e)-331/16*E(d,b,c,c,e,c,c,
e)+21*E(f,b,c,c,e,c,c,e)-193/4*E(c,b,c,c,e,e,e,e)-1/4*E(d,b,c,c,e,e,e,e)+1/4*E
(f,b,c,c,e,e,e,e)+1/32*E(b,d,d,c,e,e,e,e)-137/512*E(c,d,d,c,e,e,e,e)-167/8*E(b
,d,d,d,b,b,b,d)+495/64*E(b,d,d,d,b,b,d,d)+E(e,e,a,a,a,f,a,f)-19/2*E(a,e,a,f,a,
a,a,f)-11/16*E(b,a,f,b,f,f,f,f)+3/4*E(a,a,f,f,b,d,b,d)-9/4*E(c,a,f,f,b,d,b,d)-\
5/2*E(b,b,a,a,f,f,f,f)-11/8*E(c,b,a,a,f,f,f,f)+701/8*E(b,b,a,e,a,a,a,f)+133/4*
E(c,b,a,e,a,a,a,f)-10*E(f,b,a,e,a,a,a,f)+171/4*E(c,b,a,e,a,a,f,f)-19/2*E(e,a,a
,a,f,a,a,f)+19/2*E(e,a,a,f,a,a,a,f)-19/2*E(a,a,a,f,a,a,f,f)-E(a,a,e,e,a,f,a,f)
-19/2*E(a,a,f,a,a,f,a,f)+19/2*E(a,a,f,a,f,a,a,f)-15/2*E(a,a,f,b,b,d,b,d)+1/2*E
(e,a,f,b,b,d,b,d)-1/4*E(a,a,f,b,d,d,d,d)+327/4*E(b,c,a,e,a,f,a,f)-2161/32*E(c,
c,a,e,a,f,a,f)+4*E(d,c,a,e,a,f,a,f)-5/4*E(e,c,a,e,a,f,a,f)-2503/128*E(b,c,a,e,
e,e,e,e)+4975/512*E(c,c,a,e,e,e,e,e)-147/64*E(d,c,a,e,e,e,e,e)-1559/32*E(b,c,a
,f,a,f,a,f)-4*E(d,c,a,f,a,f,a,f)+1/2*E(e,c,a,f,a,f,a,f)+17/16*E(b,c,a,f,f,f,f,
f)+3/4*E(c,c,a,f,f,f,f,f)+45/2*E(b,c,b,a,b,d,b,d)-551/2*E(c,c,b,a,b,d,b,d)+24*
E(e,c,b,a,b,d,b,d)-415/4*E(b,c,b,a,e,e,e,e)+1233/64*E(c,c,b,a,e,e,e,e)-147/8*E
(d,c,b,a,e,e,e,e)-6203/8*E(b,c,b,b,b,d,b,d)+1631/4*E(c,c,b,b,b,d,b,d)+7*E(e,c,
b,b,b,d,b,d)-8459/8*E(b,c,b,b,c,e,c,e)+1553/8*E(c,c,b,b,c,e,c,e)-331/64*E(b,c,
b,b,f,f,f,f)-807/64*E(c,c,b,b,f,f,f,f)+315/16*E(d,c,c,c,e,c,c,e)-315/16*E(d,c,
c,e,c,c,c,e)+125/64*E(b,c,d,b,d,d,d,d)-1/16*E(c,c,d,b,d,d,d,d)-163/4*E(b,d,b,d
,c,c,c,e)+73/32*E(c,d,b,d,c,c,c,e)+137/64*E(b,d,b,d,d,b,d,d)-1/8*E(c,d,b,d,d,b
,d,d)-167/8*E(b,d,b,f,b,b,d,d)+57/32*E(c,d,b,f,b,b,d,d)+447/64*E(b,d,c,b,d,d,d
,d)+41/128*E(c,d,c,b,d,d,d,d)-315/16*E(c,d,c,c,c,e,c,e)-741/64*E(b,d,c,d,d,b,d
,d)-105/128*E(c,d,c,d,d,b,d,d)+315/16*E(c,d,c,e,c,c,c,e)-137/512*E(c,d,d,c,d,d
,d,d)+165/64*E(b,d,b,a,e,e,e,e)+21/2*E(d,d,b,b,b,b,b,d)+203*E(b,d,b,b,c,e,c,e)
+67/4*E(c,d,b,b,c,e,c,e)+495/64*E(b,d,b,b,f,f,f,f)-89/128*E(c,d,b,b,f,f,f,f)-\
21/2*E(b,d,b,d,b,b,b,d)+167/8*E(b,d,b,d,b,b,d,d)-105/32*E(c,d,b,d,b,b,d,d)+315
/16*E(c,c,d,c,c,e,c,e)-315/16*E(c,c,d,c,e,c,c,e)+1/8*E(e,c,d,d,b,b,b,d)-1/4*E(
b,c,d,d,b,b,d,d)-635/16*E(c,c,e,a,b,d,b,d)-1/2*E(e,c,e,a,b,d,b,d)+1/8*E(a,f,f,
f,b,d,b,d)-137/64*E(b,f,f,f,b,d,b,d), E(a,b,a,a,f,f,f,f) = -E(c,b,a,a,f,f,f,f)
-E(b,b,a,a,f,f,f,f), E(a,b,a,e,a,a,a,f) = -E(c,b,a,e,a,a,a,f)-E(b,b,a,e,a,a,a,
f), E(a,b,a,e,a,a,f,f) = 6*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,a,e,a,a,f,f)+1/4*E(b,c
,e,e,a,a,a,f)+4*E(b,b,b,a,b,d,b,d)-1/2*E(b,b,c,b,d,d,d,d)+2*E(b,b,c,c,e,c,c,e)
+E(b,b,a,e,a,a,a,f)-E(c,b,a,e,a,a,f,f)-1/2*E(b,c,a,e,a,f,a,f)+1/32*E(b,c,a,e,e
,e,e,e)-1/2*E(b,c,a,f,a,f,a,f)+2*E(b,c,b,a,b,d,b,d)+1/4*E(b,c,b,a,e,e,e,e)-2*E
(b,c,b,b,b,d,b,d)+14*E(b,c,b,b,c,e,c,e)-1/2*E(b,c,b,b,f,f,f,f), E(a,b,a,e,e,e,
e,e) = -96*E(b,c,a,a,f,a,a,f)-256*E(b,b,b,a,b,d,b,d)-64*E(c,b,b,a,b,d,b,d)+8*E
(b,b,b,a,e,e,e,e)+8*E(c,b,b,a,e,e,e,e)+64*E(b,b,b,b,c,e,c,e)+64*E(c,b,b,b,c,e,
c,e)+16*E(b,b,c,b,d,d,d,d)-128*E(b,b,c,c,e,c,c,e)-32*E(c,b,c,c,e,c,c,e)+16*E(b
,b,a,e,a,a,a,f)+16*E(c,b,a,e,a,a,a,f)+E(b,c,a,e,e,e,e,e)+E(c,c,a,e,e,e,e,e)+32
*E(b,c,a,f,a,f,a,f)+8*E(b,c,b,a,e,e,e,e)+8*E(c,c,b,a,e,e,e,e)+128*E(b,c,b,b,b,
d,b,d)-256*E(b,c,b,b,c,e,c,e)+16*E(b,c,b,b,f,f,f,f), E(a,b,a,f,f,f,f,f) = 96*E
(b,c,a,a,f,a,a,f)+32*E(c,c,a,a,f,a,a,f)+64*E(b,b,b,a,b,d,b,d)-64*E(c,b,b,a,b,d
,b,d)-8*E(b,b,c,b,d,d,d,d)+64*E(b,b,c,c,e,c,c,e)-16*E(b,c,a,f,a,f,a,f)-128*E(b
,c,b,b,b,d,b,d)-64*E(c,c,b,b,b,d,b,d)+256*E(b,c,b,b,c,e,c,e)+128*E(c,c,b,b,c,e
,c,e)-16*E(b,c,b,b,f,f,f,f)-8*E(c,c,b,b,f,f,f,f), E(a,b,b,a,b,d,b,d) = -E(c,b,
b,a,b,d,b,d)-E(b,b,b,a,b,d,b,d), E(a,b,b,a,e,e,e,e) = -E(c,b,b,a,e,e,e,e)-E(b,
b,b,a,e,e,e,e), E(a,b,b,b,b,b,b,d) = 0, E(a,b,b,b,b,d,b,d) = 3/2*E(b,c,a,a,f,a
,a,f)+3*E(b,b,b,a,b,d,b,d)-1/4*E(b,b,c,b,d,d,d,d)+3/2*E(b,b,c,c,e,c,c,e)-1/2*E
(b,c,a,f,a,f,a,f)-E(b,c,b,b,b,d,b,d)+E(c,c,b,b,b,d,b,d)+5*E(b,c,b,b,c,e,c,e)+E
(c,c,b,b,c,e,c,e)-1/4*E(b,c,b,b,f,f,f,f), E(a,b,b,b,c,e,c,e) = -E(c,b,b,b,c,e,
c,e)-E(b,b,b,b,c,e,c,e), E(a,b,b,b,d,b,b,d) = 3*E(b,c,a,a,f,a,a,f)+6*E(b,b,b,a
,b,d,b,d)-1/2*E(b,b,c,b,d,d,d,d)+3*E(b,b,c,c,e,c,c,e)-E(b,c,a,f,a,f,a,f)-2*E(b
,c,b,b,b,d,b,d)+2*E(c,c,b,b,b,d,b,d)+10*E(b,c,b,b,c,e,c,e)+2*E(c,c,b,b,c,e,c,e
)-1/2*E(b,c,b,b,f,f,f,f), E(a,b,b,d,b,b,d,d) = 2*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,
a,e,a,a,f,f)+1/4*E(b,c,e,e,a,a,a,f)+4*E(b,b,b,a,b,d,b,d)+8*E(c,b,b,a,b,d,b,d)-\
1/2*E(b,b,c,b,d,d,d,d)-1/2*E(c,b,c,b,d,d,d,d)+2*E(b,b,c,c,e,c,c,e)+4*E(c,b,c,c
,e,c,c,e)+E(b,b,a,e,a,a,a,f)-E(c,b,a,e,a,a,f,f)-1/2*E(b,c,a,e,a,f,a,f)+5/32*E(
b,c,a,e,e,e,e,e)+1/8*E(c,c,a,e,e,e,e,e)+1/2*E(b,c,a,f,a,f,a,f)+2*E(b,c,b,a,b,d
,b,d)+3/4*E(b,c,b,a,e,e,e,e)+1/2*E(c,c,b,a,e,e,e,e)+2*E(b,c,b,b,b,d,b,d)+6*E(b
,c,b,b,c,e,c,e), E(a,b,b,d,d,b,d,d) = 16*E(b,c,a,a,f,a,a,f)-4*E(c,c,a,a,f,a,a,
f)+2*E(b,c,a,e,a,a,f,f)+E(b,c,e,e,a,a,a,f)+24*E(b,b,b,a,b,d,b,d)+16*E(c,b,b,a,
b,d,b,d)-E(b,b,c,b,d,d,d,d)+E(c,b,c,b,d,d,d,d)+24*E(b,b,c,c,e,c,c,e)+20*E(c,b,
c,c,e,c,c,e)-4*E(b,b,a,e,a,a,a,f)-8*E(c,b,a,e,a,a,a,f)-4*E(c,b,a,e,a,a,f,f)-2*
E(b,c,a,e,a,f,a,f)+1/8*E(b,c,a,e,e,e,e,e)-2*E(b,c,a,f,a,f,a,f)+8*E(b,c,b,a,b,d
,b,d)-E(c,c,b,a,e,e,e,e)-8*E(b,c,b,b,b,d,b,d)+32*E(b,c,b,b,c,e,c,e)-24*E(c,c,b
,b,c,e,c,e)-E(b,c,b,b,f,f,f,f)+E(c,c,b,b,f,f,f,f), E(a,b,b,f,a,f,a,f) = -22*E(
b,c,a,a,f,a,a,f)-E(b,c,a,e,a,a,f,f)-1/2*E(b,c,e,e,a,a,a,f)-44*E(b,b,b,a,b,d,b,
d)-16*E(c,b,b,a,b,d,b,d)+1/2*E(b,b,b,a,e,e,e,e)+1/2*E(c,b,b,a,e,e,e,e)+8*E(b,b
,b,b,c,e,c,e)+8*E(c,b,b,b,c,e,c,e)+7/2*E(b,b,c,b,d,d,d,d)+1/2*E(c,b,c,b,d,d,d,
d)-30*E(b,b,c,c,e,c,c,e)-16*E(c,b,c,c,e,c,c,e)-1/2*E(b,b,a,a,f,f,f,f)-1/2*E(c,
b,a,a,f,f,f,f)+2*E(b,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,a,f)+2*E(c,b,a,e,a,a,f,f)+
E(b,c,a,e,a,f,a,f)-1/16*E(b,c,a,e,e,e,e,e)+5*E(b,c,a,f,a,f,a,f)-4*E(b,c,b,a,b,
d,b,d)+1/2*E(b,c,b,a,e,e,e,e)+E(c,c,b,a,e,e,e,e)+24*E(b,c,b,b,b,d,b,d)+4*E(c,c
,b,b,b,d,b,d)-56*E(b,c,b,b,c,e,c,e)+4*E(c,c,b,b,c,e,c,e)+3*E(b,c,b,b,f,f,f,f),
E(a,b,b,f,b,b,b,d) = -4*E(c,c,b,b,c,e,c,e)-2*E(c,b,c,c,e,c,c,e)+E(c,b,a,e,a,a,
a,f)-4*E(c,b,b,a,b,d,b,d)+4*E(c,b,b,b,c,e,c,e)-4*E(b,c,b,b,c,e,c,e)-2*E(b,b,c,
c,e,c,c,e)+E(b,b,a,e,a,a,a,f)-4*E(b,b,b,a,b,d,b,d)+4*E(b,b,b,b,c,e,c,e)-1/2*E(
c,c,b,a,e,e,e,e)-1/2*E(b,c,b,a,e,e,e,e)-4*E(c,c,b,b,b,d,b,d)-4*E(b,c,b,b,b,d,b
,d)-1/16*E(c,c,a,e,e,e,e,e)-1/16*E(b,c,a,e,e,e,e,e), E(a,b,b,f,b,b,d,d) = -14*
E(b,c,a,a,f,a,a,f)-1/2*E(b,c,a,e,a,a,f,f)-1/4*E(b,c,e,e,a,a,a,f)-28*E(b,b,b,a,
b,d,b,d)-8*E(c,b,b,a,b,d,b,d)+1/2*E(b,b,b,a,e,e,e,e)+1/2*E(c,b,b,a,e,e,e,e)+8*
E(b,b,b,b,c,e,c,e)+8*E(c,b,b,b,c,e,c,e)+2*E(b,b,c,b,d,d,d,d)-22*E(b,b,c,c,e,c,
c,e)-12*E(c,b,c,c,e,c,c,e)-1/2*E(b,b,a,a,f,f,f,f)-1/2*E(c,b,a,a,f,f,f,f)+3*E(b
,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,a,f)+E(c,b,a,e,a,a,f,f)+1/2*E(b,c,a,e,a,f,a,f)
+3/32*E(b,c,a,e,e,e,e,e)+1/8*E(c,c,a,e,e,e,e,e)+7/2*E(b,c,a,f,a,f,a,f)-2*E(b,c
,b,a,b,d,b,d)+5/4*E(b,c,b,a,e,e,e,e)+3/2*E(c,c,b,a,e,e,e,e)+22*E(b,c,b,b,b,d,b
,d)+8*E(c,c,b,b,b,d,b,d)-30*E(b,c,b,b,c,e,c,e)+8*E(c,c,b,b,c,e,c,e)+2*E(b,c,b,
b,f,f,f,f), E(a,b,b,f,b,d,b,d) = -6*E(b,c,a,a,f,a,a,f)-1/2*E(b,c,a,e,a,a,f,f)-\
1/4*E(b,c,e,e,a,a,a,f)-8*E(b,b,b,a,b,d,b,d)-4*E(c,b,b,a,b,d,b,d)+1/2*E(b,b,c,b
,d,d,d,d)-8*E(b,b,c,c,e,c,c,e)-6*E(c,b,c,c,e,c,c,e)+E(b,b,a,e,a,a,a,f)+2*E(c,b
,a,e,a,a,a,f)+E(c,b,a,e,a,a,f,f)+1/2*E(b,c,a,e,a,f,a,f)+3/32*E(b,c,a,e,e,e,e,e
)+1/8*E(c,c,a,e,e,e,e,e)+1/2*E(b,c,a,f,a,f,a,f)-2*E(b,c,b,a,b,d,b,d)+3/4*E(b,c
,b,a,e,e,e,e)+E(c,c,b,a,e,e,e,e)+10*E(b,c,b,b,b,d,b,d)+8*E(c,c,b,b,b,d,b,d)-6*
E(b,c,b,b,c,e,c,e)+8*E(c,c,b,b,c,e,c,e)+1/2*E(b,c,b,b,f,f,f,f), E(a,b,c,b,d,d,
d,d) = -E(c,b,c,b,d,d,d,d)-E(b,b,c,b,d,d,d,d), E(a,b,c,c,e,c,c,e) = -E(c,b,c,c
,e,c,c,e)-E(b,b,c,c,e,c,c,e), E(a,b,c,c,e,e,e,e) = E(c,c,b,a,e,e,e,e)+3*E(b,c,
b,b,f,f,f,f)+24*E(b,c,b,b,b,d,b,d)+E(b,c,b,a,e,e,e,e)+6*E(b,c,a,f,a,f,a,f)-16*
E(b,c,a,a,f,a,a,f)-16*E(b,b,c,c,e,c,c,e)+3*E(b,b,c,b,d,d,d,d)-32*E(b,b,b,a,b,d
,b,d)-48*E(b,c,b,b,c,e,c,e), E(a,b,d,b,d,d,d,d) = -E(c,b,d,b,d,d,d,d)+E(b,c,d,
b,d,d,d,d), E(a,b,d,c,d,d,d,d) = 2440*E(b,c,a,a,f,a,a,f)-728*E(c,c,a,a,f,a,a,f
)+4*E(b,c,a,a,f,f,f,f)+12*E(b,c,a,e,a,a,f,f)-26*E(c,c,a,e,a,a,f,f)+2*E(b,c,e,e
,a,a,a,f)-13*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e,e,e,e,e,e)-64*E(b,d,b,a,b,d,b,d)+
52*E(c,d,b,a,b,d,b,d)+2776*E(b,b,b,a,b,d,b,d)+3120*E(c,b,b,a,b,d,b,d)-12*E(b,b
,b,a,e,e,e,e)-156*E(c,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)-1664*E(c,b,b,b,c,e,
c,e)-E(b,b,d,b,d,d,d,d)+E(b,b,d,c,d,d,d,d)+12*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,a,a
,f,a,f)-325*E(b,b,c,b,d,d,d,d)+65*E(c,b,c,b,d,d,d,d)+2400*E(b,b,c,c,e,c,c,e)+
3692*E(c,b,c,c,e,c,c,e)-52*E(d,b,c,c,e,c,c,e)+92*E(c,b,c,c,e,e,e,e)+1/4*E(b,d,
d,c,e,e,e,e)+13/8*E(c,d,d,c,e,e,e,e)-16*E(b,d,d,d,b,b,b,d)+5*E(b,d,d,d,b,b,d,d
)-4*E(b,b,a,a,f,f,f,f)+104*E(c,b,a,a,f,f,f,f)+4*E(b,b,a,e,a,a,a,f)-1248*E(c,b,
a,e,a,a,a,f)-624*E(c,b,a,e,a,a,f,f)+4*E(b,c,a,e,a,f,a,f)-78*E(c,c,a,e,a,f,a,f)
-41/4*E(b,c,a,e,e,e,e,e)+169/8*E(c,c,a,e,e,e,e,e)-646*E(b,c,a,f,a,f,a,f)+80*E(
b,c,b,a,b,d,b,d)-416*E(c,c,b,a,b,d,b,d)-82*E(b,c,b,a,e,e,e,e)-77*E(c,c,b,a,e,e
,e,e)-3096*E(b,c,b,b,b,d,b,d)+1040*E(c,c,b,b,b,d,b,d)+6760*E(b,c,b,b,c,e,c,e)-\
3016*E(c,c,b,b,c,e,c,e)-321*E(b,c,b,b,f,f,f,f)+143*E(c,c,b,b,f,f,f,f)+52*E(d,c
,c,c,e,c,c,e)-52*E(d,c,c,e,c,c,c,e)+E(b,c,d,b,d,d,d,d)-20*E(b,d,b,d,c,c,c,e)-\
26*E(c,d,b,d,c,c,c,e)+E(b,d,b,d,d,b,d,d)-16*E(b,d,b,f,b,b,d,d)-26*E(c,d,b,f,b,
b,d,d)+5*E(b,d,c,b,d,d,d,d)-13/2*E(c,d,c,b,d,d,d,d)-52*E(c,d,c,c,c,e,c,e)-7*E(
b,d,c,d,d,b,d,d)+13/2*E(c,d,c,d,d,b,d,d)+52*E(c,d,c,e,c,c,c,e)+13/8*E(c,d,d,c,
d,d,d,d)+144*E(b,d,b,b,c,e,c,e)-208*E(c,d,b,b,c,e,c,e)+5*E(b,d,b,b,f,f,f,f)+13
/2*E(c,d,b,b,f,f,f,f)+16*E(b,d,b,d,b,b,d,d)+26*E(c,d,b,d,b,b,d,d)+52*E(c,c,d,c
,c,e,c,e)-52*E(c,c,d,c,e,c,c,e)-52*E(c,c,e,a,b,d,b,d)-E(b,f,f,f,b,d,b,d), E(a,
b,d,d,b,b,b,d) = -4*E(c,c,a,a,f,a,a,f)+2*E(b,c,a,e,a,a,f,f)+E(b,c,e,e,a,a,a,f)
+8*E(b,b,b,a,b,d,b,d)+32*E(c,b,b,a,b,d,b,d)-E(b,b,c,b,d,d,d,d)-E(c,b,c,b,d,d,d
,d)+8*E(b,b,c,c,e,c,c,e)+20*E(c,b,c,c,e,c,c,e)-4*E(c,b,a,e,a,a,a,f)-4*E(c,b,a,
e,a,a,f,f)-2*E(b,c,a,e,a,f,a,f)+1/4*E(b,c,a,e,e,e,e,e)+1/8*E(c,c,a,e,e,e,e,e)+
2*E(b,c,a,f,a,f,a,f)+8*E(b,c,b,a,b,d,b,d)-E(c,c,b,a,e,e,e,e)-8*E(c,c,b,b,b,d,b
,d)-8*E(b,c,b,b,c,e,c,e)-32*E(c,c,b,b,c,e,c,e)+E(b,c,b,b,f,f,f,f)+E(c,c,b,b,f,
f,f,f), E(a,b,d,d,b,b,d,d) = 1/2*E(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a,f,a,f)+28*E(
b,f,b,b,b,d,b,d)+28*E(b,b,f,b,d,b,b,d)-8601*E(b,c,a,a,f,a,a,f)+2961*E(c,c,a,a,
f,a,a,f)+16*E(e,c,a,a,f,a,a,f)+1/2*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-36*
E(b,c,a,e,a,a,f,f)+287/4*E(c,c,a,e,a,a,f,f)-43/2*E(b,c,e,e,a,a,a,f)+319/8*E(c,
c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e,e,e,e)-34*E(b,d,b,a,b,d,b,d)-99/2*E(c,d,b,a,b,d
,b,d)+2*E(a,f,f,b,b,d,b,d)-3*E(a,f,f,b,d,b,b,d)+1/2*E(f,b,a,e,e,e,e,e)-9111*E(
b,b,b,a,b,d,b,d)-12394*E(c,b,b,a,b,d,b,d)+16*E(f,b,b,a,b,d,b,d)+8*E(b,b,b,a,e,
e,e,e)+1351/2*E(c,b,b,a,e,e,e,e)+4*E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)+
7136*E(c,b,b,b,c,e,c,e)+56*E(f,b,b,b,c,e,c,e)-28*E(d,b,b,b,d,b,b,d)+28*E(b,b,b
,d,b,b,d,d)-9/8*E(b,b,d,b,d,d,d,d)-3/4*E(c,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-\
449/8*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-28*E(b,b,f,b,b,d,b,d)+28*E(d,b,b
,f,b,b,b,d)+8699/8*E(b,b,c,b,d,d,d,d)-2803/8*E(c,b,c,b,d,d,d,d)-9121*E(b,b,c,c
,e,c,c,e)-31337/2*E(c,b,c,c,e,c,c,e)+339/2*E(d,b,c,c,e,c,c,e)+8*E(f,b,c,c,e,c,
c,e)-579*E(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-463/64*E(c,d,d,c,e,e,e,e)+2
*E(b,d,d,d,b,b,b,d)+5/8*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,
f,f,f,f)+1/4*E(b,a,f,b,f,f,f,f)+E(a,a,f,f,b,d,b,d)-3*E(c,a,f,f,b,d,b,d)+6*E(b,
b,a,a,f,f,f,f)-451*E(c,b,a,a,f,f,f,f)+121*E(b,b,a,e,a,a,a,f)+5376*E(c,b,a,e,a,
a,a,f)-4*E(f,b,a,e,a,a,a,f)+2688*E(c,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a,a,f)+4*E(e
,a,a,f,a,a,a,f)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f,a,f,a,a,f)
-8*E(a,a,f,b,b,d,b,d)-1/2*E(a,a,f,b,d,d,d,d)+34*E(b,c,a,e,a,f,a,f)+821/4*E(c,c
,a,e,a,f,a,f)-63/16*E(b,c,a,e,e,e,e,e)-4595/64*E(c,c,a,e,e,e,e,e)-45/8*E(d,c,a
,e,e,e,e,e)+8115/4*E(b,c,a,f,a,f,a,f)+7/4*E(b,c,a,f,f,f,f,f)+E(c,c,a,f,f,f,f,f
)-132*E(b,c,b,a,b,d,b,d)+1188*E(c,c,b,a,b,d,b,d)+24*E(e,c,b,a,b,d,b,d)+26*E(b,
c,b,a,e,e,e,e)+2123/8*E(c,c,b,a,e,e,e,e)-45*E(d,c,b,a,e,e,e,e)+8591*E(b,c,b,b,
b,d,b,d)-3774*E(c,c,b,b,b,d,b,d)+32*E(e,c,b,b,b,d,b,d)-25017*E(b,c,b,b,c,e,c,e
)+13115*E(c,c,b,b,c,e,c,e)+8207/8*E(b,c,b,b,f,f,f,f)-5061/8*E(c,c,b,b,f,f,f,f)
-339/2*E(d,c,c,c,e,c,c,e)+339/2*E(d,c,c,e,c,c,c,e)+17/8*E(b,c,d,b,d,d,d,d)-10*
E(b,d,b,d,c,c,c,e)+439/4*E(c,d,b,d,c,c,c,e)+9/8*E(b,d,b,d,d,b,d,d)+2*E(b,d,b,f
,b,b,d,d)+459/4*E(c,d,b,f,b,b,d,d)-7/8*E(b,d,c,b,d,d,d,d)+455/16*E(c,d,c,b,d,d
,d,d)+339/2*E(c,d,c,c,c,e,c,e)-17/8*E(b,d,c,d,d,b,d,d)-463/16*E(c,d,c,d,d,b,d,
d)-339/2*E(c,d,c,e,c,c,c,e)-463/64*E(c,d,d,c,d,d,d,d)+23/8*E(b,d,b,a,e,e,e,e)+
28*E(d,d,b,b,b,b,b,d)-20*E(b,d,b,b,c,e,c,e)+906*E(c,d,b,b,c,e,c,e)+5/8*E(b,d,b
,b,f,f,f,f)-455/16*E(c,d,b,b,f,f,f,f)-28*E(b,d,b,d,b,b,b,d)-2*E(b,d,b,d,b,b,d,
d)-459/4*E(c,d,b,d,b,b,d,d)-339/2*E(c,c,d,c,c,e,c,e)+339/2*E(c,c,d,c,e,c,c,e)-\
2*E(b,c,d,d,b,b,d,d)+319/2*E(c,c,e,a,b,d,b,d)-9/8*E(b,f,f,f,b,d,b,d), E(a,b,d,
d,d,d,d,d) = E(c,b,f,f,f,f,f,f)+800*E(b,c,a,a,f,a,a,f)-352*E(c,c,a,a,f,a,a,f)-\
64*E(b,c,a,e,a,a,f,f)-24*E(c,c,a,e,a,a,f,f)-16*E(b,c,e,e,a,a,a,f)-12*E(c,c,e,e
,a,a,a,f)-E(b,c,e,e,e,e,e,e)+64*E(b,d,b,a,b,d,b,d)+176*E(c,d,b,a,b,d,b,d)+352*
E(b,b,b,a,b,d,b,d)+832*E(c,b,b,a,b,d,b,d)+4*E(c,b,d,c,d,d,d,d)-44*E(b,b,c,b,d,
d,d,d)-52*E(c,b,c,b,d,d,d,d)+352*E(b,b,c,c,e,c,c,e)+400*E(c,b,c,c,e,c,c,e)-48*
E(d,b,c,c,e,c,c,e)-32*E(c,b,c,c,e,e,e,e)+3/2*E(c,d,d,c,e,e,e,e)-16*E(b,d,d,d,b
,b,b,d)+4*E(b,d,d,d,b,b,d,d)+48*E(c,b,a,a,f,f,f,f)+192*E(b,c,a,e,a,f,a,f)-136*
E(c,c,a,e,a,f,a,f)-26*E(b,c,a,e,e,e,e,e)+47/2*E(c,c,a,e,e,e,e,e)-248*E(b,c,a,f
,a,f,a,f)-4*E(b,c,a,f,f,f,f,f)+128*E(b,c,b,a,b,d,b,d)-640*E(c,c,b,a,b,d,b,d)-\
96*E(b,c,b,a,e,e,e,e)+116*E(c,c,b,a,e,e,e,e)-1632*E(b,c,b,b,b,d,b,d)+1472*E(c,
c,b,b,b,d,b,d)+1824*E(b,c,b,b,c,e,c,e)-96*E(c,c,b,b,c,e,c,e)-124*E(b,c,b,b,f,f
,f,f)+20*E(c,c,b,b,f,f,f,f)+48*E(d,c,c,c,e,c,c,e)-48*E(d,c,c,e,c,c,c,e)-8*E(b,
c,d,b,d,d,d,d)+8*E(c,d,b,d,c,c,c,e)-16*E(b,d,b,f,b,b,d,d)-8*E(c,d,b,f,b,b,d,d)
+12*E(b,d,c,b,d,d,d,d)+2*E(c,d,c,b,d,d,d,d)-48*E(c,d,c,c,c,e,c,e)-8*E(b,d,c,d,
d,b,d,d)+6*E(c,d,c,d,d,b,d,d)+48*E(c,d,c,e,c,c,c,e)+3/2*E(c,d,d,c,d,d,d,d)-4*E
(b,d,b,a,e,e,e,e)+192*E(b,d,b,b,c,e,c,e)-64*E(c,d,b,b,c,e,c,e)+4*E(b,d,b,b,f,f
,f,f)-2*E(c,d,b,b,f,f,f,f)+16*E(b,d,b,d,b,b,d,d)+8*E(c,d,b,d,b,b,d,d)+48*E(c,c
,d,c,c,e,c,e)-48*E(c,c,d,c,e,c,c,e)-48*E(c,c,e,a,b,d,b,d), E(a,b,f,a,a,f,a,f)
= 30*E(b,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f)+3/2*E(b,c,a,e,a,a,f,f)+3/4*E(b,c,
e,e,a,a,a,f)+70*E(b,b,b,a,b,d,b,d)+30*E(c,b,b,a,b,d,b,d)-E(b,b,b,a,e,e,e,e)-E(
c,b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-16*E(c,b,b,b,c,e,c,e)-9/2*E(b,b,c,b,d,d
,d,d)+49*E(b,b,c,c,e,c,c,e)+29*E(c,b,c,c,e,c,c,e)+E(b,b,a,a,f,f,f,f)+E(c,b,a,a
,f,f,f,f)-13/2*E(b,b,a,e,a,a,a,f)-19/2*E(c,b,a,e,a,a,a,f)-3*E(c,b,a,e,a,a,f,f)
-3/2*E(b,c,a,e,a,f,a,f)+1/32*E(b,c,a,e,e,e,e,e)-1/16*E(c,c,a,e,e,e,e,e)-15/2*E
(b,c,a,f,a,f,a,f)+6*E(b,c,b,a,b,d,b,d)-5/4*E(b,c,b,a,e,e,e,e)-2*E(c,c,b,a,e,e,
e,e)-34*E(b,c,b,b,b,d,b,d)-4*E(c,c,b,b,b,d,b,d)+74*E(b,c,b,b,c,e,c,e)-16*E(c,c
,b,b,c,e,c,e)-4*E(b,c,b,b,f,f,f,f)+1/2*E(c,c,b,b,f,f,f,f), E(a,b,f,a,f,f,f,f)
= 320*E(b,c,a,a,f,a,a,f)-96*E(c,c,a,a,f,a,a,f)-16*E(b,c,a,e,a,a,f,f)-8*E(b,c,e
,e,a,a,a,f)-32*E(c,d,b,a,b,d,b,d)+320*E(b,b,b,a,b,d,b,d)+640*E(c,b,b,a,b,d,b,d
)-36*E(c,b,b,a,e,e,e,e)-384*E(c,b,b,b,c,e,c,e)+3*E(c,b,d,c,d,d,d,d)-40*E(b,b,c
,b,d,d,d,d)+16*E(c,b,c,b,d,d,d,d)+320*E(b,b,c,c,e,c,c,e)+800*E(c,b,c,c,e,c,c,e
)+36*E(c,b,c,c,e,e,e,e)+E(b,a,f,b,f,f,f,f)+16*E(c,b,a,a,f,f,f,f)-288*E(c,b,a,e
,a,a,a,f)-144*E(c,b,a,e,a,a,f,f)+1/2*E(b,c,a,e,e,e,e,e)-64*E(b,c,a,f,a,f,a,f)-\
128*E(b,c,b,a,b,d,b,d)+4*E(b,c,b,a,e,e,e,e)-36*E(c,c,b,a,e,e,e,e)-352*E(b,c,b,
b,b,d,b,d)-128*E(c,c,b,b,b,d,b,d)+992*E(b,c,b,b,c,e,c,e)-704*E(c,c,b,b,c,e,c,e
)-44*E(b,c,b,b,f,f,f,f)+24*E(c,c,b,b,f,f,f,f)+E(b,c,d,b,d,d,d,d)-8*E(c,d,b,d,c
,c,c,e)-4*E(c,d,b,f,b,b,d,d)-2*E(c,d,c,b,d,d,d,d)-32*E(c,d,b,b,c,e,c,e)+2*E(c,
d,b,b,f,f,f,f)+4*E(c,d,b,d,b,b,d,d)+4*E(b,c,d,d,b,b,d,d), E(a,b,f,b,b,b,b,d) =
-12*E(b,c,a,a,f,a,a,f)-24*E(b,b,b,a,b,d,b,d)+8*E(b,b,b,b,c,e,c,e)+8*E(c,b,b,b,
c,e,c,e)+2*E(b,b,c,b,d,d,d,d)-12*E(b,b,c,c,e,c,c,e)+4*E(b,c,a,f,a,f,a,f)+16*E(
b,c,b,b,b,d,b,d)-32*E(b,c,b,b,c,e,c,e)+2*E(b,c,b,b,f,f,f,f), E(a,b,f,b,b,d,b,d
) = -8*E(b,c,a,a,f,a,a,f)+2*E(c,c,a,a,f,a,a,f)-E(b,c,a,e,a,a,f,f)-1/2*E(b,c,e,
e,a,a,a,f)-20*E(b,b,b,a,b,d,b,d)-16*E(c,b,b,a,b,d,b,d)+3/2*E(b,b,c,b,d,d,d,d)+
1/2*E(c,b,c,b,d,d,d,d)-16*E(b,b,c,c,e,c,c,e)-14*E(c,b,c,c,e,c,c,e)+2*E(b,b,a,e
,a,a,a,f)+4*E(c,b,a,e,a,a,a,f)+2*E(c,b,a,e,a,a,f,f)+2*E(b,c,a,e,a,f,a,f)+E(c,c
,a,e,a,f,a,f)-1/16*E(b,c,a,e,e,e,e,e)+E(b,c,a,f,a,f,a,f)+4*E(c,c,b,a,b,d,b,d)+
1/2*E(c,c,b,a,e,e,e,e)+8*E(b,c,b,b,b,d,b,d)+4*E(c,c,b,b,b,d,b,d)-16*E(b,c,b,b,
c,e,c,e)+12*E(c,c,b,b,c,e,c,e)+E(b,c,b,b,f,f,f,f), E(a,b,f,b,d,b,b,d) = -16*E(
b,c,a,a,f,a,a,f)-E(b,c,a,e,a,a,f,f)-1/2*E(b,c,e,e,a,a,a,f)-16*E(b,b,b,a,b,d,b,
d)+2*E(b,b,c,b,d,d,d,d)-16*E(b,b,c,c,e,c,c,e)-8*E(c,b,c,c,e,c,c,e)+2*E(c,b,a,e
,a,a,a,f)+2*E(c,b,a,e,a,a,f,f)+E(b,c,a,e,a,f,a,f)+1/16*E(b,c,a,e,e,e,e,e)+1/8*
E(c,c,a,e,e,e,e,e)+3*E(b,c,a,f,a,f,a,f)-4*E(b,c,b,a,b,d,b,d)+1/2*E(b,c,b,a,e,e
,e,e)+E(c,c,b,a,e,e,e,e)+20*E(b,c,b,b,b,d,b,d)+8*E(c,c,b,b,b,d,b,d)-36*E(b,c,b
,b,c,e,c,e)+8*E(c,c,b,b,c,e,c,e)+2*E(b,c,b,b,f,f,f,f), E(a,b,f,b,d,d,d,d) = -\
2056*E(b,c,a,a,f,a,a,f)+680*E(c,c,a,a,f,a,a,f)-4*E(b,c,a,a,f,f,f,f)+12*E(b,c,a
,e,a,a,f,f)+26*E(c,c,a,e,a,a,f,f)+10*E(b,c,e,e,a,a,a,f)+13*E(c,c,e,e,a,a,a,f)+
1/4*E(b,c,e,e,e,e,e,e)+64*E(b,d,b,a,b,d,b,d)-52*E(c,d,b,a,b,d,b,d)-1976*E(b,b,
b,a,b,d,b,d)-2800*E(c,b,b,a,b,d,b,d)+144*E(c,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c
,e)+1536*E(c,b,b,b,c,e,c,e)+E(b,b,d,b,d,d,d,d)-E(c,b,d,b,d,d,d,d)-E(b,b,d,c,d,
d,d,d)-12*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+265*E(b,b,c,b,d,d,d,d)-65*E(
c,b,c,b,d,d,d,d)-1888*E(b,b,c,c,e,c,c,e)-3420*E(c,b,c,c,e,c,c,e)+52*E(d,b,c,c,
e,c,c,e)-92*E(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-13/8*E(c,d,d,c,e,e,e,e)+
16*E(b,d,d,d,b,b,b,d)-5*E(b,d,d,d,b,b,d,d)+4*E(b,b,a,a,f,f,f,f)-104*E(c,b,a,a,
f,f,f,f)-52*E(b,b,a,e,a,a,a,f)+1152*E(c,b,a,e,a,a,a,f)+576*E(c,b,a,e,a,a,f,f)-\
28*E(b,c,a,e,a,f,a,f)+78*E(c,c,a,e,a,f,a,f)+47/4*E(b,c,a,e,e,e,e,e)-169/8*E(c,
c,a,e,e,e,e,e)+550*E(b,c,a,f,a,f,a,f)+16*E(b,c,b,a,b,d,b,d)+416*E(c,c,b,a,b,d,
b,d)+70*E(b,c,b,a,e,e,e,e)+53*E(c,c,b,a,e,e,e,e)+2712*E(b,c,b,b,b,d,b,d)-1040*
E(c,c,b,b,b,d,b,d)-5800*E(b,c,b,b,c,e,c,e)+2728*E(c,c,b,b,c,e,c,e)+273*E(b,c,b
,b,f,f,f,f)-131*E(c,c,b,b,f,f,f,f)-52*E(d,c,c,c,e,c,c,e)+52*E(d,c,c,e,c,c,c,e)
+20*E(b,d,b,d,c,c,c,e)+26*E(c,d,b,d,c,c,c,e)-E(b,d,b,d,d,b,d,d)+16*E(b,d,b,f,b
,b,d,d)+26*E(c,d,b,f,b,b,d,d)-5*E(b,d,c,b,d,d,d,d)+13/2*E(c,d,c,b,d,d,d,d)+52*
E(c,d,c,c,c,e,c,e)+7*E(b,d,c,d,d,b,d,d)-13/2*E(c,d,c,d,d,b,d,d)-52*E(c,d,c,e,c
,c,c,e)-13/8*E(c,d,d,c,d,d,d,d)-144*E(b,d,b,b,c,e,c,e)+208*E(c,d,b,b,c,e,c,e)-\
5*E(b,d,b,b,f,f,f,f)-13/2*E(c,d,b,b,f,f,f,f)-16*E(b,d,b,d,b,b,d,d)-26*E(c,d,b,
d,b,b,d,d)-52*E(c,c,d,c,c,e,c,e)+52*E(c,c,d,c,e,c,c,e)+52*E(c,c,e,a,b,d,b,d)+E
(b,f,f,f,b,d,b,d), E(a,b,f,b,f,f,f,f) = -2*E(a,e,e,e,c,e,c,e)-16*E(a,f,a,a,a,f
,a,f)-112*E(b,f,b,b,b,d,b,d)-112*E(b,b,f,b,d,b,b,d)+34948*E(b,c,a,a,f,a,a,f)-\
11988*E(c,c,a,a,f,a,a,f)-64*E(e,c,a,a,f,a,a,f)-2*E(b,c,a,a,f,f,f,f)+16*E(c,c,a
,a,f,f,f,f)+144*E(b,c,a,e,a,a,f,f)-287*E(c,c,a,e,a,a,f,f)+86*E(b,c,e,e,a,a,a,f
)-319/2*E(c,c,e,e,a,a,a,f)-E(b,c,e,e,e,e,e,e)+136*E(b,d,b,a,b,d,b,d)+166*E(c,d
,b,a,b,d,b,d)-8*E(a,f,f,b,b,d,b,d)+12*E(a,f,f,b,d,b,b,d)-2*E(f,b,a,e,e,e,e,e)+
36988*E(b,b,b,a,b,d,b,d)+50152*E(c,b,b,a,b,d,b,d)-64*E(f,b,b,a,b,d,b,d)-32*E(b
,b,b,a,e,e,e,e)-2738*E(c,b,b,a,e,e,e,e)-16*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,c,
e,c,e)-28928*E(c,b,b,b,c,e,c,e)-224*E(f,b,b,b,c,e,c,e)+112*E(d,b,b,b,d,b,b,d)-\
112*E(b,b,b,d,b,b,d,d)+9/2*E(b,b,d,b,d,d,d,d)+4*E(c,b,d,b,d,d,d,d)+4*E(b,b,d,c
,d,d,d,d)+455/2*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,a,a,f,a,f)+112*E(b,b,f,b,b,d,b,d)
-112*E(d,b,b,f,b,b,b,d)-8835/2*E(b,b,c,b,d,d,d,d)+2867/2*E(c,b,c,b,d,d,d,d)+
37028*E(b,b,c,c,e,c,c,e)+63554*E(c,b,c,c,e,c,c,e)-678*E(d,b,c,c,e,c,c,e)-32*E(
f,b,c,c,e,c,c,e)+2352*E(c,b,c,c,e,e,e,e)+E(b,d,d,c,e,e,e,e)+463/16*E(c,d,d,c,e
,e,e,e)-8*E(b,d,d,d,b,b,b,d)-5/2*E(b,d,d,d,b,b,d,d)+16*E(a,e,a,f,a,a,a,f)+E(a,
a,f,b,f,f,f,f)-4*E(a,a,f,f,b,d,b,d)+12*E(c,a,f,f,b,d,b,d)-24*E(b,b,a,a,f,f,f,f
)+1820*E(c,b,a,a,f,f,f,f)-484*E(b,b,a,e,a,a,a,f)-21824*E(c,b,a,e,a,a,a,f)+16*E
(f,b,a,e,a,a,a,f)-10928*E(c,b,a,e,a,a,f,f)+16*E(e,a,a,a,f,a,a,f)-16*E(e,a,a,f,
a,a,a,f)+16*E(a,a,a,f,a,a,f,f)+16*E(a,a,f,a,a,f,a,f)-16*E(a,a,f,a,f,a,a,f)+32*
E(a,a,f,b,b,d,b,d)+2*E(a,a,f,b,d,d,d,d)-136*E(b,c,a,e,a,f,a,f)-805*E(c,c,a,e,a
,f,a,f)+63/4*E(b,c,a,e,e,e,e,e)+4571/16*E(c,c,a,e,e,e,e,e)+45/2*E(d,c,a,e,e,e,
e,e)-8251*E(b,c,a,f,a,f,a,f)-7*E(b,c,a,f,f,f,f,f)-4*E(c,c,a,f,f,f,f,f)+528*E(b
,c,b,a,b,d,b,d)-4688*E(c,c,b,a,b,d,b,d)-96*E(e,c,b,a,b,d,b,d)-104*E(b,c,b,a,e,
e,e,e)-2219/2*E(c,c,b,a,e,e,e,e)+180*E(d,c,b,a,e,e,e,e)-34908*E(b,c,b,b,b,d,b,
d)+15064*E(c,c,b,b,b,d,b,d)-128*E(e,c,b,b,b,d,b,d)+101700*E(b,c,b,b,c,e,c,e)-\
53420*E(c,c,b,b,c,e,c,e)-8343/2*E(b,c,b,b,f,f,f,f)+5149/2*E(c,c,b,b,f,f,f,f)+
678*E(d,c,c,c,e,c,c,e)-678*E(d,c,c,e,c,c,c,e)-17/2*E(b,c,d,b,d,d,d,d)+40*E(b,d
,b,d,c,c,c,e)-447*E(c,d,b,d,c,c,c,e)-9/2*E(b,d,b,d,d,b,d,d)-8*E(b,d,b,f,b,b,d,
d)-463*E(c,d,b,f,b,b,d,d)+7/2*E(b,d,c,b,d,d,d,d)-463/4*E(c,d,c,b,d,d,d,d)-678*
E(c,d,c,c,c,e,c,e)+17/2*E(b,d,c,d,d,b,d,d)+463/4*E(c,d,c,d,d,b,d,d)+678*E(c,d,
c,e,c,c,c,e)+463/16*E(c,d,d,c,d,d,d,d)-23/2*E(b,d,b,a,e,e,e,e)-112*E(d,d,b,b,b
,b,b,d)+80*E(b,d,b,b,c,e,c,e)-3656*E(c,d,b,b,c,e,c,e)-5/2*E(b,d,b,b,f,f,f,f)+
463/4*E(c,d,b,b,f,f,f,f)+112*E(b,d,b,d,b,b,b,d)+8*E(b,d,b,d,b,b,d,d)+463*E(c,d
,b,d,b,b,d,d)+678*E(c,c,d,c,c,e,c,e)-678*E(c,c,d,c,e,c,c,e)+12*E(b,c,d,d,b,b,d
,d)-638*E(c,c,e,a,b,d,b,d)+9/2*E(b,f,f,f,b,d,b,d), E(a,b,f,f,b,d,b,d) = 138*E(
b,c,a,a,f,a,a,f)-42*E(c,c,a,a,f,a,a,f)-4*E(b,c,a,e,a,a,f,f)-3/2*E(c,c,a,e,a,a,
f,f)-E(b,c,e,e,a,a,a,f)-3/4*E(c,c,e,e,a,a,a,f)+4*E(b,d,b,a,b,d,b,d)+3*E(c,d,b,
a,b,d,b,d)+126*E(b,b,b,a,b,d,b,d)+180*E(c,b,b,a,b,d,b,d)-9*E(c,b,b,a,e,e,e,e)-\
96*E(c,b,b,b,c,e,c,e)+3/4*E(c,b,d,c,d,d,d,d)-59/4*E(b,b,c,b,d,d,d,d)+15/4*E(c,
b,c,b,d,d,d,d)+134*E(b,b,c,c,e,c,c,e)+213*E(c,b,c,c,e,c,c,e)-3*E(d,b,c,c,e,c,c
,e)+6*E(c,b,c,c,e,e,e,e)+3/32*E(c,d,d,c,e,e,e,e)-E(b,d,d,d,b,b,b,d)+1/4*E(b,d,
d,d,b,b,d,d)+E(c,a,f,f,b,d,b,d)+6*E(c,b,a,a,f,f,f,f)-4*E(b,b,a,e,a,a,a,f)-72*E
(c,b,a,e,a,a,a,f)-36*E(c,b,a,e,a,a,f,f)+8*E(b,c,a,e,a,f,a,f)-9/2*E(c,c,a,e,a,f
,a,f)-1/2*E(b,c,a,e,e,e,e,e)+39/32*E(c,c,a,e,e,e,e,e)-67/2*E(b,c,a,f,a,f,a,f)-\
1/4*E(b,c,a,f,f,f,f,f)-8*E(b,c,b,a,b,d,b,d)-24*E(c,c,b,a,b,d,b,d)-2*E(b,c,b,a,
e,e,e,e)-15/4*E(c,c,b,a,e,e,e,e)-150*E(b,c,b,b,b,d,b,d)+60*E(c,c,b,b,b,d,b,d)+
402*E(b,c,b,b,c,e,c,e)-174*E(c,c,b,b,c,e,c,e)-67/4*E(b,c,b,b,f,f,f,f)+33/4*E(c
,c,b,b,f,f,f,f)+3*E(d,c,c,c,e,c,c,e)-3*E(d,c,c,e,c,c,c,e)-3/2*E(c,d,b,d,c,c,c,
e)-E(b,d,b,f,b,b,d,d)-3/2*E(c,d,b,f,b,b,d,d)+3/4*E(b,d,c,b,d,d,d,d)-3/8*E(c,d,
c,b,d,d,d,d)-3*E(c,d,c,c,c,e,c,e)-1/2*E(b,d,c,d,d,b,d,d)+3/8*E(c,d,c,d,d,b,d,d
)+3*E(c,d,c,e,c,c,c,e)+3/32*E(c,d,d,c,d,d,d,d)-1/4*E(b,d,b,a,e,e,e,e)+12*E(b,d
,b,b,c,e,c,e)-12*E(c,d,b,b,c,e,c,e)+1/4*E(b,d,b,b,f,f,f,f)+3/8*E(c,d,b,b,f,f,f
,f)+E(b,d,b,d,b,b,d,d)+3/2*E(c,d,b,d,b,b,d,d)+3*E(c,c,d,c,c,e,c,e)-3*E(c,c,d,c
,e,c,c,e)+E(b,c,d,d,b,b,d,d)-3*E(c,c,e,a,b,d,b,d), E(a,b,f,f,f,f,f,f) = -E(c,b
,f,f,f,f,f,f)-12224*E(b,c,a,a,f,a,a,f)+3584*E(c,c,a,a,f,a,a,f)-16*E(b,c,a,a,f,
f,f,f)+80*E(b,c,a,e,a,a,f,f)+128*E(c,c,a,e,a,a,f,f)+40*E(b,c,e,e,a,a,a,f)+64*E
(c,c,e,e,a,a,a,f)+2*E(b,c,e,e,e,e,e,e)+192*E(b,d,b,a,b,d,b,d)-256*E(c,d,b,a,b,
d,b,d)-12864*E(b,b,b,a,b,d,b,d)-15360*E(c,b,b,a,b,d,b,d)+48*E(b,b,b,a,e,e,e,e)
+768*E(c,b,b,a,e,e,e,e)+256*E(b,b,b,b,c,e,c,e)+8192*E(c,b,b,b,c,e,c,e)+4*E(b,b
,d,b,d,d,d,d)-4*E(b,b,d,c,d,d,d,d)-64*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,a,a,f,a,f)
+1520*E(b,b,c,b,d,d,d,d)-320*E(c,b,c,b,d,d,d,d)-11360*E(b,b,c,c,e,c,c,e)-18176
*E(c,b,c,c,e,c,c,e)+256*E(d,b,c,c,e,c,c,e)-480*E(c,b,c,c,e,e,e,e)-E(b,d,d,c,e,
e,e,e)-8*E(c,d,d,c,e,e,e,e)+80*E(b,d,d,d,b,b,b,d)-24*E(b,d,d,d,b,b,d,d)-4*E(b,
a,f,b,f,f,f,f)+32*E(b,b,a,a,f,f,f,f)-512*E(c,b,a,a,f,f,f,f)-16*E(b,b,a,e,a,a,a
,f)+6144*E(c,b,a,e,a,a,a,f)+3072*E(c,b,a,e,a,a,f,f)-272*E(b,c,a,e,a,f,a,f)+384
*E(c,c,a,e,a,f,a,f)+69*E(b,c,a,e,e,e,e,e)-104*E(c,c,a,e,e,e,e,e)+3216*E(b,c,a,
f,a,f,a,f)+4*E(b,c,a,f,f,f,f,f)-192*E(b,c,b,a,b,d,b,d)+2048*E(c,c,b,a,b,d,b,d)
+424*E(b,c,b,a,e,e,e,e)+352*E(c,c,b,a,e,e,e,e)+15936*E(b,c,b,b,b,d,b,d)-5120*E
(c,c,b,b,b,d,b,d)-33984*E(b,c,b,b,c,e,c,e)+14848*E(c,c,b,b,c,e,c,e)+1632*E(b,c
,b,b,f,f,f,f)-704*E(c,c,b,b,f,f,f,f)-256*E(d,c,c,c,e,c,c,e)+256*E(d,c,c,e,c,c,
c,e)+80*E(b,d,b,d,c,c,c,e)+128*E(c,d,b,d,c,c,c,e)-4*E(b,d,b,d,d,b,d,d)+80*E(b,
d,b,f,b,b,d,d)+128*E(c,d,b,f,b,b,d,d)-32*E(b,d,c,b,d,d,d,d)+32*E(c,d,c,b,d,d,d
,d)+256*E(c,d,c,c,c,e,c,e)+36*E(b,d,c,d,d,b,d,d)-32*E(c,d,c,d,d,b,d,d)-256*E(c
,d,c,e,c,c,c,e)-8*E(c,d,d,c,d,d,d,d)+4*E(b,d,b,a,e,e,e,e)-768*E(b,d,b,b,c,e,c,
e)+1024*E(c,d,b,b,c,e,c,e)-24*E(b,d,b,b,f,f,f,f)-32*E(c,d,b,b,f,f,f,f)-80*E(b,
d,b,d,b,b,d,d)-128*E(c,d,b,d,b,b,d,d)-256*E(c,c,d,c,c,e,c,e)+256*E(c,c,d,c,e,c
,c,e)-16*E(b,c,d,d,b,b,d,d)+256*E(c,c,e,a,b,d,b,d)+4*E(b,f,f,f,b,d,b,d), E(a,c
,a,a,f,a,a,f) = -E(c,c,a,a,f,a,a,f)-E(b,c,a,a,f,a,a,f), E(a,c,a,a,f,f,f,f) = -
E(b,c,a,a,f,f,f,f)-E(c,c,a,a,f,f,f,f), E(a,c,a,e,a,a,f,f) = -E(c,c,a,e,a,a,f,f
)-E(b,c,a,e,a,a,f,f), E(a,c,a,e,a,f,a,f) = -E(b,c,a,e,a,f,a,f)-E(c,c,a,e,a,f,a
,f), E(a,c,a,e,e,e,e,e) = -E(c,c,a,e,e,e,e,e)-E(b,c,a,e,e,e,e,e), E(a,c,a,f,a,
f,a,f) = 4*E(b,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f)+4*E(b,b,b,a,b,d,b,d)-8*E(c,
b,b,a,b,d,b,d)-1/2*E(b,b,c,b,d,d,d,d)+1/2*E(c,b,c,b,d,d,d,d)+4*E(b,b,c,c,e,c,c
,e)-2*E(c,b,c,c,e,c,c,e)-2*E(b,c,a,f,a,f,a,f)-4*E(b,c,b,b,b,d,b,d)+4*E(c,c,b,b
,b,d,b,d)+12*E(b,c,b,b,c,e,c,e)-4*E(c,c,b,b,c,e,c,e)-1/2*E(b,c,b,b,f,f,f,f)+1/
2*E(c,c,b,b,f,f,f,f), E(a,c,a,f,f,f,f,f) = -E(c,c,a,f,f,f,f,f)-E(b,c,a,f,f,f,f
,f), E(a,c,b,a,b,d,b,d) = -E(c,c,b,a,b,d,b,d)-E(b,c,b,a,b,d,b,d), E(a,c,b,a,e,
e,e,e) = -E(c,c,b,a,e,e,e,e)-E(b,c,b,a,e,e,e,e), E(a,c,b,b,b,d,b,d) = -E(c,c,b
,b,b,d,b,d)-E(b,c,b,b,b,d,b,d), E(a,c,b,b,c,e,c,e) = -E(c,c,b,b,c,e,c,e)-E(b,c
,b,b,c,e,c,e), E(a,c,b,b,f,f,f,f) = -E(b,c,b,b,f,f,f,f)-E(c,c,b,b,f,f,f,f), E(
a,c,c,c,c,c,c,e) = 0, E(a,c,c,c,c,e,c,e) = -1/64*E(c,c,a,f,f,f,f,f)+E(c,c,b,a,
b,d,b,d)-E(c,c,b,b,b,d,b,d)+2*E(c,c,b,b,c,e,c,e)-1/8*E(c,c,b,b,f,f,f,f)+E(c,c,
a,a,f,a,a,f)+1/8*E(c,c,a,a,f,f,f,f)-E(b,c,b,b,b,d,b,d)+2*E(b,c,b,b,c,e,c,e)-1/
8*E(b,c,b,b,f,f,f,f)+E(b,c,a,a,f,a,a,f)+1/8*E(b,c,a,a,f,f,f,f)-1/64*E(b,c,a,f,
f,f,f,f)+E(b,c,b,a,b,d,b,d), E(a,c,c,c,e,c,c,e) = -1/32*E(c,c,a,f,f,f,f,f)+2*E
(c,c,b,a,b,d,b,d)-2*E(c,c,b,b,b,d,b,d)+4*E(c,c,b,b,c,e,c,e)-1/4*E(c,c,b,b,f,f,
f,f)+2*E(c,c,a,a,f,a,a,f)+1/4*E(c,c,a,a,f,f,f,f)-2*E(b,c,b,b,b,d,b,d)+4*E(b,c,
b,b,c,e,c,e)-1/4*E(b,c,b,b,f,f,f,f)+2*E(b,c,a,a,f,a,a,f)+1/4*E(b,c,a,a,f,f,f,f
)-1/32*E(b,c,a,f,f,f,f,f)+2*E(b,c,b,a,b,d,b,d), E(a,c,c,c,e,e,e,e) = -20*E(b,c
,a,a,f,a,a,f)-8*E(c,c,a,a,f,a,a,f)-E(b,c,a,a,f,f,f,f)-E(c,c,a,a,f,f,f,f)-2*E(b
,c,a,e,a,a,f,f)-2*E(c,c,a,e,a,a,f,f)-8*E(b,b,b,a,b,d,b,d)+16*E(c,b,b,a,b,d,b,d
)+E(b,b,c,b,d,d,d,d)-E(c,b,c,b,d,d,d,d)-8*E(b,b,c,c,e,c,c,e)+4*E(c,b,c,c,e,c,c
,e)-2*E(b,c,a,e,a,f,a,f)-2*E(c,c,a,e,a,f,a,f)+1/8*E(b,c,a,e,e,e,e,e)+1/8*E(c,c
,a,e,e,e,e,e)+4*E(b,c,a,f,a,f,a,f)+1/4*E(b,c,a,f,f,f,f,f)+1/4*E(c,c,a,f,f,f,f,
f)-16*E(b,c,b,a,b,d,b,d)-16*E(c,c,b,a,b,d,b,d)+32*E(b,c,b,b,b,d,b,d)+16*E(c,c,
b,b,b,d,b,d)-56*E(b,c,b,b,c,e,c,e)-24*E(c,c,b,b,c,e,c,e)+3*E(b,c,b,b,f,f,f,f)+
E(c,c,b,b,f,f,f,f), E(a,c,c,d,c,c,e,e) = 8*E(c,c,b,a,b,d,b,d)+8*E(b,c,b,a,b,d,
b,d)-1/2*E(c,c,b,a,e,e,e,e)-1/2*E(b,c,b,a,e,e,e,e)+2*E(b,c,a,a,f,a,a,f)-1/16*E
(c,c,a,e,e,e,e,e)-1/16*E(b,c,a,e,e,e,e,e)-8*E(c,c,b,b,b,d,b,d)-8*E(b,c,b,b,b,d
,b,d)+E(b,c,a,e,a,f,a,f)+E(c,c,a,e,a,f,a,f)+2*E(c,c,a,a,f,a,a,f), E(a,c,c,e,c,
c,c,e) = -1/16*E(c,c,a,f,f,f,f,f)-8*E(c,c,b,b,b,d,b,d)-1/2*E(c,c,b,b,f,f,f,f)+
2*E(c,c,a,a,f,a,a,f)+1/2*E(c,c,a,a,f,f,f,f)-8*E(b,c,b,b,b,d,b,d)-1/2*E(b,c,b,b
,f,f,f,f)+2*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,a,a,f,f,f,f)-1/16*E(b,c,a,f,f,f,f,f)-\
1/2*E(c,c,b,a,e,e,e,e)-1/2*E(b,c,b,a,e,e,e,e)-1/16*E(c,c,a,e,e,e,e,e)-1/16*E(b
,c,a,e,e,e,e,e), E(a,c,c,e,c,e,c,e) = 4*E(b,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f
)+E(b,c,a,e,a,a,f,f)+E(c,c,a,e,a,a,f,f)+4*E(b,b,b,a,b,d,b,d)-8*E(c,b,b,a,b,d,b
,d)-1/2*E(b,b,c,b,d,d,d,d)+1/2*E(c,b,c,b,d,d,d,d)+4*E(b,b,c,c,e,c,c,e)-2*E(c,b
,c,c,e,c,c,e)+E(b,c,a,e,a,f,a,f)+E(c,c,a,e,a,f,a,f)-1/16*E(b,c,a,e,e,e,e,e)-1/
16*E(c,c,a,e,e,e,e,e)-2*E(b,c,a,f,a,f,a,f)+8*E(b,c,b,a,b,d,b,d)+8*E(c,c,b,a,b,
d,b,d)-1/2*E(b,c,b,a,e,e,e,e)-1/2*E(c,c,b,a,e,e,e,e)-8*E(b,c,b,b,b,d,b,d)+12*E
(b,c,b,b,c,e,c,e)-4*E(c,c,b,b,c,e,c,e)-1/2*E(b,c,b,b,f,f,f,f)+1/2*E(c,c,b,b,f,
f,f,f), E(a,c,d,b,d,d,d,d) = E(c,b,d,b,d,d,d,d)-E(b,c,d,b,d,d,d,d), E(a,c,d,c,
c,e,c,e) = -2*E(b,c,a,a,f,a,a,f)-1/2*E(b,c,a,e,a,a,f,f)-1/4*E(b,c,e,e,a,a,a,f)
-4*E(c,b,b,a,b,d,b,d)+1/2*E(c,b,c,b,d,d,d,d)-2*E(c,b,c,c,e,c,c,e)+E(c,b,a,e,a,
a,a,f)+E(c,b,a,e,a,a,f,f)+3/2*E(b,c,a,e,a,f,a,f)+E(c,c,a,e,a,f,a,f)-3/32*E(b,c
,a,e,e,e,e,e)-1/16*E(c,c,a,e,e,e,e,e)-3/2*E(b,c,a,f,a,f,a,f)+2*E(b,c,b,a,b,d,b
,d)+4*E(c,c,b,a,b,d,b,d)-3/4*E(b,c,b,a,e,e,e,e)-1/2*E(c,c,b,a,e,e,e,e)-6*E(b,c
,b,b,b,d,b,d)-2*E(b,c,b,b,c,e,c,e)-4*E(c,c,b,b,c,e,c,e)+1/2*E(c,c,b,b,f,f,f,f)
, E(a,c,d,c,d,d,d,d) = -2440*E(b,c,a,a,f,a,a,f)+728*E(c,c,a,a,f,a,a,f)-4*E(b,c
,a,a,f,f,f,f)-12*E(b,c,a,e,a,a,f,f)+26*E(c,c,a,e,a,a,f,f)-2*E(b,c,e,e,a,a,a,f)
+13*E(c,c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e,e,e,e)+64*E(b,d,b,a,b,d,b,d)-52*E(c,d,b
,a,b,d,b,d)-2776*E(b,b,b,a,b,d,b,d)-3120*E(c,b,b,a,b,d,b,d)+12*E(b,b,b,a,e,e,e
,e)+156*E(c,b,b,a,e,e,e,e)+64*E(b,b,b,b,c,e,c,e)+1664*E(c,b,b,b,c,e,c,e)+E(b,b
,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-12*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+
325*E(b,b,c,b,d,d,d,d)-65*E(c,b,c,b,d,d,d,d)-2400*E(b,b,c,c,e,c,c,e)-3692*E(c,
b,c,c,e,c,c,e)+52*E(d,b,c,c,e,c,c,e)-92*E(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e
,e)-13/8*E(c,d,d,c,e,e,e,e)+16*E(b,d,d,d,b,b,b,d)-5*E(b,d,d,d,b,b,d,d)+4*E(b,b
,a,a,f,f,f,f)-104*E(c,b,a,a,f,f,f,f)-4*E(b,b,a,e,a,a,a,f)+1248*E(c,b,a,e,a,a,a
,f)+624*E(c,b,a,e,a,a,f,f)-4*E(b,c,a,e,a,f,a,f)+78*E(c,c,a,e,a,f,a,f)+41/4*E(b
,c,a,e,e,e,e,e)-169/8*E(c,c,a,e,e,e,e,e)+646*E(b,c,a,f,a,f,a,f)-80*E(b,c,b,a,b
,d,b,d)+416*E(c,c,b,a,b,d,b,d)+82*E(b,c,b,a,e,e,e,e)+77*E(c,c,b,a,e,e,e,e)+
3096*E(b,c,b,b,b,d,b,d)-1040*E(c,c,b,b,b,d,b,d)-6760*E(b,c,b,b,c,e,c,e)+3016*E
(c,c,b,b,c,e,c,e)+321*E(b,c,b,b,f,f,f,f)-143*E(c,c,b,b,f,f,f,f)-52*E(d,c,c,c,e
,c,c,e)+52*E(d,c,c,e,c,c,c,e)-E(b,c,d,b,d,d,d,d)+20*E(b,d,b,d,c,c,c,e)+26*E(c,
d,b,d,c,c,c,e)-E(b,d,b,d,d,b,d,d)+16*E(b,d,b,f,b,b,d,d)+26*E(c,d,b,f,b,b,d,d)-\
5*E(b,d,c,b,d,d,d,d)+13/2*E(c,d,c,b,d,d,d,d)+52*E(c,d,c,c,c,e,c,e)+7*E(b,d,c,d
,d,b,d,d)-13/2*E(c,d,c,d,d,b,d,d)-52*E(c,d,c,e,c,c,c,e)-13/8*E(c,d,d,c,d,d,d,d
)-144*E(b,d,b,b,c,e,c,e)+208*E(c,d,b,b,c,e,c,e)-5*E(b,d,b,b,f,f,f,f)-13/2*E(c,
d,b,b,f,f,f,f)-16*E(b,d,b,d,b,b,d,d)-26*E(c,d,b,d,b,b,d,d)-52*E(c,c,d,c,c,e,c,
e)+52*E(c,c,d,c,e,c,c,e)+52*E(c,c,e,a,b,d,b,d)+E(b,f,f,f,b,d,b,d), E(a,c,d,c,e
,c,c,e) = 8*E(b,c,a,a,f,a,a,f)+8*E(b,b,b,a,b,d,b,d)-8*E(c,b,b,a,b,d,b,d)-E(b,b
,c,b,d,d,d,d)+E(c,b,c,b,d,d,d,d)+8*E(b,b,c,c,e,c,c,e)+2*E(b,c,a,e,a,f,a,f)+2*E
(c,c,a,e,a,f,a,f)-4*E(b,c,a,f,a,f,a,f)+8*E(b,c,b,a,b,d,b,d)+8*E(c,c,b,a,b,d,b,
d)-8*E(b,c,b,b,b,d,b,d)+8*E(c,c,b,b,b,d,b,d)+32*E(b,c,b,b,c,e,c,e)-E(b,c,b,b,f
,f,f,f)+E(c,c,b,b,f,f,f,f), E(a,c,d,d,b,b,b,d) = 4*E(c,c,a,a,f,a,a,f)-2*E(b,c,
a,e,a,a,f,f)-E(b,c,e,e,a,a,a,f)-8*E(b,b,b,a,b,d,b,d)-32*E(c,b,b,a,b,d,b,d)+E(b
,b,c,b,d,d,d,d)+E(c,b,c,b,d,d,d,d)-8*E(b,b,c,c,e,c,c,e)-20*E(c,b,c,c,e,c,c,e)+
4*E(c,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,f,f)+2*E(b,c,a,e,a,f,a,f)-1/4*E(b,c,a,e,e
,e,e,e)-1/8*E(c,c,a,e,e,e,e,e)-2*E(b,c,a,f,a,f,a,f)-8*E(b,c,b,a,b,d,b,d)+E(c,c
,b,a,e,e,e,e)+8*E(c,c,b,b,b,d,b,d)+8*E(b,c,b,b,c,e,c,e)+32*E(c,c,b,b,c,e,c,e)-
E(b,c,b,b,f,f,f,f)-E(c,c,b,b,f,f,f,f), E(a,c,d,d,b,b,d,d) = -1/2*E(a,e,e,e,c,e
,c,e)-4*E(a,f,a,a,a,f,a,f)-28*E(b,f,b,b,b,d,b,d)-28*E(b,b,f,b,d,b,b,d)+8601*E(
b,c,a,a,f,a,a,f)-2961*E(c,c,a,a,f,a,a,f)-16*E(e,c,a,a,f,a,a,f)-1/2*E(b,c,a,a,f
,f,f,f)+4*E(c,c,a,a,f,f,f,f)+36*E(b,c,a,e,a,a,f,f)-287/4*E(c,c,a,e,a,a,f,f)+43
/2*E(b,c,e,e,a,a,a,f)-319/8*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e,e,e,e,e,e)+34*E(b,d
,b,a,b,d,b,d)+99/2*E(c,d,b,a,b,d,b,d)-2*E(a,f,f,b,b,d,b,d)+3*E(a,f,f,b,d,b,b,d
)-1/2*E(f,b,a,e,e,e,e,e)+9111*E(b,b,b,a,b,d,b,d)+12394*E(c,b,b,a,b,d,b,d)-16*E
(f,b,b,a,b,d,b,d)-8*E(b,b,b,a,e,e,e,e)-1351/2*E(c,b,b,a,e,e,e,e)-4*E(f,b,b,a,e
,e,e,e)-32*E(b,b,b,b,c,e,c,e)-7136*E(c,b,b,b,c,e,c,e)-56*E(f,b,b,b,c,e,c,e)+28
*E(d,b,b,b,d,b,b,d)-28*E(b,b,b,d,b,b,d,d)+9/8*E(b,b,d,b,d,d,d,d)+3/4*E(c,b,d,b
,d,d,d,d)+E(b,b,d,c,d,d,d,d)+449/8*E(c,b,d,c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)+28*
E(b,b,f,b,b,d,b,d)-28*E(d,b,b,f,b,b,b,d)-8699/8*E(b,b,c,b,d,d,d,d)+2803/8*E(c,
b,c,b,d,d,d,d)+9121*E(b,b,c,c,e,c,c,e)+31337/2*E(c,b,c,c,e,c,c,e)-339/2*E(d,b,
c,c,e,c,c,e)-8*E(f,b,c,c,e,c,c,e)+579*E(c,b,c,c,e,e,e,e)+1/4*E(b,d,d,c,e,e,e,e
)+463/64*E(c,d,d,c,e,e,e,e)-2*E(b,d,d,d,b,b,b,d)-5/8*E(b,d,d,d,b,b,d,d)+4*E(a,
e,a,f,a,a,a,f)+1/4*E(a,a,f,b,f,f,f,f)-1/4*E(b,a,f,b,f,f,f,f)-E(a,a,f,f,b,d,b,d
)+3*E(c,a,f,f,b,d,b,d)-6*E(b,b,a,a,f,f,f,f)+451*E(c,b,a,a,f,f,f,f)-121*E(b,b,a
,e,a,a,a,f)-5376*E(c,b,a,e,a,a,a,f)+4*E(f,b,a,e,a,a,a,f)-2688*E(c,b,a,e,a,a,f,
f)+4*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,
a,f,a,f)-4*E(a,a,f,a,f,a,a,f)+8*E(a,a,f,b,b,d,b,d)+1/2*E(a,a,f,b,d,d,d,d)-34*E
(b,c,a,e,a,f,a,f)-821/4*E(c,c,a,e,a,f,a,f)+63/16*E(b,c,a,e,e,e,e,e)+4595/64*E(
c,c,a,e,e,e,e,e)+45/8*E(d,c,a,e,e,e,e,e)-8115/4*E(b,c,a,f,a,f,a,f)-7/4*E(b,c,a
,f,f,f,f,f)-E(c,c,a,f,f,f,f,f)+132*E(b,c,b,a,b,d,b,d)-1188*E(c,c,b,a,b,d,b,d)-\
24*E(e,c,b,a,b,d,b,d)-26*E(b,c,b,a,e,e,e,e)-2123/8*E(c,c,b,a,e,e,e,e)+45*E(d,c
,b,a,e,e,e,e)-8591*E(b,c,b,b,b,d,b,d)+3774*E(c,c,b,b,b,d,b,d)-32*E(e,c,b,b,b,d
,b,d)+25017*E(b,c,b,b,c,e,c,e)-13115*E(c,c,b,b,c,e,c,e)-8207/8*E(b,c,b,b,f,f,f
,f)+5061/8*E(c,c,b,b,f,f,f,f)+339/2*E(d,c,c,c,e,c,c,e)-339/2*E(d,c,c,e,c,c,c,e
)-17/8*E(b,c,d,b,d,d,d,d)+10*E(b,d,b,d,c,c,c,e)-439/4*E(c,d,b,d,c,c,c,e)-9/8*E
(b,d,b,d,d,b,d,d)-2*E(b,d,b,f,b,b,d,d)-459/4*E(c,d,b,f,b,b,d,d)+7/8*E(b,d,c,b,
d,d,d,d)-455/16*E(c,d,c,b,d,d,d,d)-339/2*E(c,d,c,c,c,e,c,e)+17/8*E(b,d,c,d,d,b
,d,d)+463/16*E(c,d,c,d,d,b,d,d)+339/2*E(c,d,c,e,c,c,c,e)+463/64*E(c,d,d,c,d,d,
d,d)-23/8*E(b,d,b,a,e,e,e,e)-28*E(d,d,b,b,b,b,b,d)+20*E(b,d,b,b,c,e,c,e)-906*E
(c,d,b,b,c,e,c,e)-5/8*E(b,d,b,b,f,f,f,f)+455/16*E(c,d,b,b,f,f,f,f)+28*E(b,d,b,
d,b,b,b,d)+2*E(b,d,b,d,b,b,d,d)+459/4*E(c,d,b,d,b,b,d,d)+339/2*E(c,c,d,c,c,e,c
,e)-339/2*E(c,c,d,c,e,c,c,e)+2*E(b,c,d,d,b,b,d,d)-319/2*E(c,c,e,a,b,d,b,d)+9/8
*E(b,f,f,f,b,d,b,d), E(a,c,d,d,c,e,c,e) = 1/2*E(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a
,f,a,f)+28*E(b,f,b,b,b,d,b,d)+28*E(b,b,f,b,d,b,b,d)-8047*E(b,c,a,a,f,a,a,f)+
2831*E(c,c,a,a,f,a,a,f)+16*E(e,c,a,a,f,a,a,f)+3/2*E(b,c,a,a,f,f,f,f)-4*E(c,c,a
,a,f,f,f,f)-33*E(b,c,a,e,a,a,f,f)+261/4*E(c,c,a,e,a,a,f,f)-21*E(b,c,e,e,a,a,a,
f)+293/8*E(c,c,e,e,a,a,a,f)+3/16*E(b,c,e,e,e,e,e,e)-50*E(b,d,b,a,b,d,b,d)-57/2
*E(c,d,b,a,b,d,b,d)+2*E(a,f,f,b,b,d,b,d)-3*E(a,f,f,b,d,b,b,d)+1/2*E(f,b,a,e,e,
e,e,e)-8505*E(b,b,b,a,b,d,b,d)-11838*E(c,b,b,a,b,d,b,d)+16*E(f,b,b,a,b,d,b,d)+
5*E(b,b,b,a,e,e,e,e)+1291/2*E(c,b,b,a,e,e,e,e)+4*E(f,b,b,a,e,e,e,e)+16*E(b,b,b
,b,c,e,c,e)+6816*E(c,b,b,b,c,e,c,e)+56*E(f,b,b,b,c,e,c,e)-28*E(d,b,b,b,d,b,b,d
)+28*E(b,b,b,d,b,b,d,d)-11/8*E(b,b,d,b,d,d,d,d)-3/4*E(c,b,d,b,d,d,d,d)-3/4*E(b
,b,d,c,d,d,d,d)-431/8*E(c,b,d,c,d,d,d,d)-28*E(b,b,f,b,b,d,b,d)+28*E(d,b,b,f,b,
b,b,d)+8137/8*E(b,b,c,b,d,d,d,d)-2689/8*E(c,b,c,b,d,d,d,d)-8609*E(b,b,c,c,e,c,
c,e)-29963/2*E(c,b,c,c,e,c,c,e)+313/2*E(d,b,c,c,e,c,c,e)+8*E(f,b,c,c,e,c,c,e)-\
565*E(c,b,c,c,e,e,e,e)-3/16*E(b,d,d,c,e,e,e,e)-437/64*E(c,d,d,c,e,e,e,e)-2*E(b
,d,d,d,b,b,b,d)+15/8*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f
,f,f)+E(a,a,f,f,b,d,b,d)-3*E(c,a,f,f,b,d,b,d)+6*E(b,b,a,a,f,f,f,f)-428*E(c,b,a
,a,f,f,f,f)+122*E(b,b,a,e,a,a,a,f)+5144*E(c,b,a,e,a,a,a,f)-4*E(f,b,a,e,a,a,a,f
)+2576*E(c,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a,a,f)+4*E(e,a,a,f,a,a,a,f)-4*E(a,a,a,
f,a,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f,a,f,a,a,f)-8*E(a,a,f,b,b,d,b,d)-1/2*
E(a,a,f,b,d,d,d,d)+47*E(b,c,a,e,a,f,a,f)+775/4*E(c,c,a,e,a,f,a,f)-29/4*E(b,c,a
,e,e,e,e,e)-4281/64*E(c,c,a,e,e,e,e,e)-45/8*E(d,c,a,e,e,e,e,e)+7509/4*E(b,c,a,
f,a,f,a,f)+7/4*E(b,c,a,f,f,f,f,f)+E(c,c,a,f,f,f,f,f)-64*E(b,c,b,a,b,d,b,d)+
1116*E(c,c,b,a,b,d,b,d)+24*E(e,c,b,a,b,d,b,d)+7/2*E(b,c,b,a,e,e,e,e)+2049/8*E(
c,c,b,a,e,e,e,e)-45*E(d,c,b,a,e,e,e,e)+7857*E(b,c,b,b,b,d,b,d)-3506*E(c,c,b,b,
b,d,b,d)+32*E(e,c,b,b,b,d,b,d)-23495*E(b,c,b,b,c,e,c,e)+12649*E(c,c,b,b,c,e,c,
e)+7621/8*E(b,c,b,b,f,f,f,f)-4847/8*E(c,c,b,b,f,f,f,f)-313/2*E(d,c,c,c,e,c,c,e
)+313/2*E(d,c,c,e,c,c,c,e)+17/8*E(b,c,d,b,d,d,d,d)-15*E(b,d,b,d,c,c,c,e)+421/4
*E(c,d,b,d,c,c,c,e)+11/8*E(b,d,b,d,d,b,d,d)-2*E(b,d,b,f,b,b,d,d)+437/4*E(c,d,b
,f,b,b,d,d)+3/8*E(b,d,c,b,d,d,d,d)+437/16*E(c,d,c,b,d,d,d,d)+313/2*E(c,d,c,c,c
,e,c,e)-31/8*E(b,d,c,d,d,b,d,d)-437/16*E(c,d,c,d,d,b,d,d)-313/2*E(c,d,c,e,c,c,
c,e)-437/64*E(c,d,d,c,d,d,d,d)+23/8*E(b,d,b,a,e,e,e,e)+28*E(d,d,b,b,b,b,b,d)+
16*E(b,d,b,b,c,e,c,e)+862*E(c,d,b,b,c,e,c,e)+15/8*E(b,d,b,b,f,f,f,f)-437/16*E(
c,d,b,b,f,f,f,f)-28*E(b,d,b,d,b,b,b,d)+2*E(b,d,b,d,b,b,d,d)-437/4*E(c,d,b,d,b,
b,d,d)-313/2*E(c,c,d,c,c,e,c,e)+313/2*E(c,c,d,c,e,c,c,e)-3*E(b,c,d,d,b,b,d,d)+
293/2*E(c,c,e,a,b,d,b,d)-11/8*E(b,f,f,f,b,d,b,d), E(a,c,d,d,d,d,d,d) = -E(c,b,
f,f,f,f,f,f)-800*E(b,c,a,a,f,a,a,f)+352*E(c,c,a,a,f,a,a,f)+64*E(b,c,a,e,a,a,f,
f)+24*E(c,c,a,e,a,a,f,f)+16*E(b,c,e,e,a,a,a,f)+12*E(c,c,e,e,a,a,a,f)+E(b,c,e,e
,e,e,e,e)-64*E(b,d,b,a,b,d,b,d)-176*E(c,d,b,a,b,d,b,d)-352*E(b,b,b,a,b,d,b,d)-\
832*E(c,b,b,a,b,d,b,d)-4*E(c,b,d,c,d,d,d,d)+44*E(b,b,c,b,d,d,d,d)+52*E(c,b,c,b
,d,d,d,d)-352*E(b,b,c,c,e,c,c,e)-400*E(c,b,c,c,e,c,c,e)+48*E(d,b,c,c,e,c,c,e)+
32*E(c,b,c,c,e,e,e,e)-3/2*E(c,d,d,c,e,e,e,e)+16*E(b,d,d,d,b,b,b,d)-4*E(b,d,d,d
,b,b,d,d)-48*E(c,b,a,a,f,f,f,f)-192*E(b,c,a,e,a,f,a,f)+136*E(c,c,a,e,a,f,a,f)+
26*E(b,c,a,e,e,e,e,e)-47/2*E(c,c,a,e,e,e,e,e)+248*E(b,c,a,f,a,f,a,f)+4*E(b,c,a
,f,f,f,f,f)-128*E(b,c,b,a,b,d,b,d)+640*E(c,c,b,a,b,d,b,d)+96*E(b,c,b,a,e,e,e,e
)-116*E(c,c,b,a,e,e,e,e)+1632*E(b,c,b,b,b,d,b,d)-1472*E(c,c,b,b,b,d,b,d)-1824*
E(b,c,b,b,c,e,c,e)+96*E(c,c,b,b,c,e,c,e)+124*E(b,c,b,b,f,f,f,f)-20*E(c,c,b,b,f
,f,f,f)-48*E(d,c,c,c,e,c,c,e)+48*E(d,c,c,e,c,c,c,e)+8*E(b,c,d,b,d,d,d,d)-8*E(c
,d,b,d,c,c,c,e)+16*E(b,d,b,f,b,b,d,d)+8*E(c,d,b,f,b,b,d,d)-12*E(b,d,c,b,d,d,d,
d)-2*E(c,d,c,b,d,d,d,d)+48*E(c,d,c,c,c,e,c,e)+8*E(b,d,c,d,d,b,d,d)-6*E(c,d,c,d
,d,b,d,d)-48*E(c,d,c,e,c,c,c,e)-3/2*E(c,d,d,c,d,d,d,d)+4*E(b,d,b,a,e,e,e,e)-\
192*E(b,d,b,b,c,e,c,e)+64*E(c,d,b,b,c,e,c,e)-4*E(b,d,b,b,f,f,f,f)+2*E(c,d,b,b,
f,f,f,f)-16*E(b,d,b,d,b,b,d,d)-8*E(c,d,b,d,b,b,d,d)-48*E(c,c,d,c,c,e,c,e)+48*E
(c,c,d,c,e,c,c,e)+48*E(c,c,e,a,b,d,b,d), E(a,c,e,a,b,d,b,d) = 7*E(b,c,a,a,f,a,
a,f)+E(c,c,a,a,f,a,a,f)+4*E(b,b,b,a,b,d,b,d)-8*E(c,b,b,a,b,d,b,d)-1/2*E(b,b,c,
b,d,d,d,d)+1/2*E(c,b,c,b,d,d,d,d)+4*E(b,b,c,c,e,c,c,e)-2*E(c,b,c,c,e,c,c,e)+E(
b,c,a,e,a,f,a,f)+E(c,c,a,e,a,f,a,f)-1/8*E(b,c,a,e,e,e,e,e)-1/8*E(c,c,a,e,e,e,e
,e)-2*E(b,c,a,f,a,f,a,f)+2*E(b,c,b,a,b,d,b,d)+2*E(c,c,b,a,b,d,b,d)-1/2*E(b,c,b
,a,e,e,e,e)-1/2*E(c,c,b,a,e,e,e,e)-12*E(b,c,b,b,b,d,b,d)-4*E(c,c,b,b,b,d,b,d)+
18*E(b,c,b,b,c,e,c,e)+2*E(c,c,b,b,c,e,c,e)-E(b,c,b,b,f,f,f,f), E(a,c,e,c,c,c,c
,e) = -8*E(b,c,a,a,f,a,a,f)+4*E(c,c,a,a,f,a,a,f)+E(b,c,a,a,f,f,f,f)+E(c,c,a,a,
f,f,f,f)-16*E(b,b,b,a,b,d,b,d)+8*E(c,b,b,a,b,d,b,d)+2*E(b,b,c,b,d,d,d,d)-16*E(
b,b,c,c,e,c,c,e)-4*E(c,b,c,c,e,c,c,e)+4*E(b,c,a,f,a,f,a,f)-1/8*E(b,c,a,f,f,f,f
,f)-1/8*E(c,c,a,f,f,f,f,f)+8*E(b,c,b,a,b,d,b,d)+8*E(c,c,b,a,b,d,b,d)+8*E(b,c,b
,b,b,d,b,d)-8*E(c,c,b,b,b,d,b,d)-32*E(b,c,b,b,c,e,c,e)+E(b,c,b,b,f,f,f,f)-E(c,
c,b,b,f,f,f,f), E(a,c,e,c,d,d,d,d) = -2792*E(b,c,a,a,f,a,a,f)+664*E(c,c,a,a,f,
a,a,f)-8*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-12*E(b,c,a,e,a,a,f,f)+26*E(c,
c,a,e,a,a,f,f)-2*E(b,c,e,e,a,a,a,f)+13*E(c,c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e,e,e,
e)+64*E(b,d,b,a,b,d,b,d)-52*E(c,d,b,a,b,d,b,d)-2968*E(b,b,b,a,b,d,b,d)-2736*E(
c,b,b,a,b,d,b,d)+12*E(b,b,b,a,e,e,e,e)+156*E(c,b,b,a,e,e,e,e)+64*E(b,b,b,b,c,e
,c,e)+1664*E(c,b,b,b,c,e,c,e)+E(b,b,d,b,d,d,d,d)-E(c,b,d,b,d,d,d,d)-E(b,b,d,c,
d,d,d,d)-12*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+349*E(b,b,c,b,d,d,d,d)-89*
E(c,b,c,b,d,d,d,d)-2592*E(b,b,c,c,e,c,c,e)-3596*E(c,b,c,c,e,c,c,e)+52*E(d,b,c,
c,e,c,c,e)-92*E(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-13/8*E(c,d,d,c,e,e,e,e
)+16*E(b,d,d,d,b,b,b,d)-5*E(b,d,d,d,b,b,d,d)+4*E(b,b,a,a,f,f,f,f)-104*E(c,b,a,
a,f,f,f,f)-4*E(b,b,a,e,a,a,a,f)+1248*E(c,b,a,e,a,a,a,f)+624*E(c,b,a,e,a,a,f,f)
-52*E(b,c,a,e,a,f,a,f)+30*E(c,c,a,e,a,f,a,f)+53/4*E(b,c,a,e,e,e,e,e)-145/8*E(c
,c,a,e,e,e,e,e)+742*E(b,c,a,f,a,f,a,f)+2*E(b,c,a,f,f,f,f,f)+2*E(c,c,a,f,f,f,f,
f)-208*E(b,c,b,a,b,d,b,d)+288*E(c,c,b,a,b,d,b,d)+94*E(b,c,b,a,e,e,e,e)+89*E(c,
c,b,a,e,e,e,e)+3608*E(b,c,b,b,b,d,b,d)-912*E(c,c,b,b,b,d,b,d)-7720*E(b,c,b,b,c
,e,c,e)+2824*E(c,c,b,b,c,e,c,e)+373*E(b,c,b,b,f,f,f,f)-139*E(c,c,b,b,f,f,f,f)-\
52*E(d,c,c,c,e,c,c,e)+52*E(d,c,c,e,c,c,c,e)+20*E(b,d,b,d,c,c,c,e)+26*E(c,d,b,d
,c,c,c,e)-E(b,d,b,d,d,b,d,d)+16*E(b,d,b,f,b,b,d,d)+26*E(c,d,b,f,b,b,d,d)-5*E(b
,d,c,b,d,d,d,d)+13/2*E(c,d,c,b,d,d,d,d)+52*E(c,d,c,c,c,e,c,e)+7*E(b,d,c,d,d,b,
d,d)-13/2*E(c,d,c,d,d,b,d,d)-52*E(c,d,c,e,c,c,c,e)-13/8*E(c,d,d,c,d,d,d,d)-144
*E(b,d,b,b,c,e,c,e)+208*E(c,d,b,b,c,e,c,e)-5*E(b,d,b,b,f,f,f,f)-13/2*E(c,d,b,b
,f,f,f,f)-16*E(b,d,b,d,b,b,d,d)-26*E(c,d,b,d,b,b,d,d)-52*E(c,c,d,c,c,e,c,e)+52
*E(c,c,d,c,e,c,c,e)+52*E(c,c,e,a,b,d,b,d)+E(b,f,f,f,b,d,b,d), E(a,c,e,c,e,c,c,
e) = 6*E(b,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f)+2*E(b,c,a,e,a,a,f,f)+2*E(c,c,a,
e,a,a,f,f)+8*E(b,b,b,a,b,d,b,d)-8*E(c,b,b,a,b,d,b,d)-E(b,b,c,b,d,d,d,d)+E(c,b,
c,b,d,d,d,d)+8*E(b,b,c,c,e,c,c,e)+2*E(b,c,a,e,a,f,a,f)+2*E(c,c,a,e,a,f,a,f)-1/
8*E(b,c,a,e,e,e,e,e)-1/8*E(c,c,a,e,e,e,e,e)-4*E(b,c,a,f,a,f,a,f)+12*E(b,c,b,a,
b,d,b,d)+12*E(c,c,b,a,b,d,b,d)-E(b,c,b,a,e,e,e,e)-E(c,c,b,a,e,e,e,e)-16*E(b,c,
b,b,b,d,b,d)+20*E(b,c,b,b,c,e,c,e)-12*E(c,c,b,b,c,e,c,e)-E(b,c,b,b,f,f,f,f)+E(
c,c,b,b,f,f,f,f), E(a,c,e,e,a,a,a,f) = -24*E(b,c,a,a,f,a,a,f)+4*E(c,c,a,a,f,a,
a,f)+2*E(c,c,a,e,a,a,f,f)-E(b,c,e,e,a,a,a,f)-24*E(b,b,b,a,b,d,b,d)+3*E(b,b,c,b
,d,d,d,d)-E(c,b,c,b,d,d,d,d)-24*E(b,b,c,c,e,c,c,e)-12*E(c,b,c,c,e,c,c,e)+4*E(c
,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,f,f)-2*E(c,c,a,e,a,f,a,f)+1/8*E(c,c,a,e,e,e,e,
e)+6*E(b,c,a,f,a,f,a,f)+8*E(c,c,b,a,b,d,b,d)+E(c,c,b,a,e,e,e,e)+24*E(b,c,b,b,b
,d,b,d)-72*E(b,c,b,b,c,e,c,e)+16*E(c,c,b,b,c,e,c,e)+3*E(b,c,b,b,f,f,f,f)-E(c,c
,b,b,f,f,f,f), E(a,c,e,e,c,c,c,e) = 16*E(b,c,a,a,f,a,a,f)+2*E(b,c,a,e,a,a,f,f)
+2*E(c,c,a,e,a,a,f,f)+16*E(b,b,b,a,b,d,b,d)-16*E(c,b,b,a,b,d,b,d)-2*E(b,b,c,b,
d,d,d,d)+E(c,b,c,b,d,d,d,d)+16*E(b,b,c,c,e,c,c,e)+2*E(b,c,a,e,a,f,a,f)+2*E(c,c
,a,e,a,f,a,f)-3/8*E(b,c,a,e,e,e,e,e)-3/8*E(c,c,a,e,e,e,e,e)-6*E(b,c,a,f,a,f,a,
f)+8*E(b,c,b,a,b,d,b,d)+8*E(c,c,b,a,b,d,b,d)-2*E(b,c,b,a,e,e,e,e)-2*E(c,c,b,a,
e,e,e,e)-40*E(b,c,b,b,b,d,b,d)-16*E(c,c,b,b,b,d,b,d)+40*E(b,c,b,b,c,e,c,e)-8*E
(c,c,b,b,c,e,c,e)-3*E(b,c,b,b,f,f,f,f), E(a,c,e,e,c,c,e,e) = -130*E(b,c,a,a,f,
a,a,f)+34*E(c,c,a,a,f,a,a,f)-2*E(b,c,a,a,f,f,f,f)-2*E(c,c,a,a,f,f,f,f)-9/2*E(c
,c,a,e,a,a,f,f)+2*E(b,c,e,e,a,a,a,f)+3/4*E(c,c,e,e,a,a,a,f)-4*E(b,d,b,a,b,d,b,
d)-3*E(c,d,b,a,b,d,b,d)-110*E(b,b,b,a,b,d,b,d)-164*E(c,b,b,a,b,d,b,d)+9*E(c,b,
b,a,e,e,e,e)+96*E(c,b,b,b,c,e,c,e)-3/4*E(c,b,d,c,d,d,d,d)+55/4*E(b,b,c,b,d,d,d
,d)-19/4*E(c,b,c,b,d,d,d,d)-110*E(b,b,c,c,e,c,c,e)-189*E(c,b,c,c,e,c,c,e)+3*E(
d,b,c,c,e,c,c,e)-6*E(c,b,c,c,e,e,e,e)-3/32*E(c,d,d,c,e,e,e,e)+E(b,d,d,d,b,b,b,
d)-1/4*E(b,d,d,d,b,b,d,d)-E(c,a,f,f,b,d,b,d)-6*E(c,b,a,a,f,f,f,f)+64*E(c,b,a,e
,a,a,a,f)+32*E(c,b,a,e,a,a,f,f)-12*E(b,c,a,e,a,f,a,f)+5/2*E(c,c,a,e,a,f,a,f)+3
/4*E(b,c,a,e,e,e,e,e)-35/32*E(c,c,a,e,e,e,e,e)+71/2*E(b,c,a,f,a,f,a,f)+1/2*E(b
,c,a,f,f,f,f,f)+1/4*E(c,c,a,f,f,f,f,f)-24*E(b,c,b,a,b,d,b,d)-16*E(c,c,b,a,b,d,
b,d)+4*E(b,c,b,a,e,e,e,e)+19/4*E(c,c,b,a,e,e,e,e)+174*E(b,c,b,b,b,d,b,d)-44*E(
c,c,b,b,b,d,b,d)-386*E(b,c,b,b,c,e,c,e)+166*E(c,c,b,b,c,e,c,e)+71/4*E(b,c,b,b,
f,f,f,f)-29/4*E(c,c,b,b,f,f,f,f)-3*E(d,c,c,c,e,c,c,e)+3*E(d,c,c,e,c,c,c,e)+3/2
*E(c,d,b,d,c,c,c,e)+E(b,d,b,f,b,b,d,d)+3/2*E(c,d,b,f,b,b,d,d)-3/4*E(b,d,c,b,d,
d,d,d)+3/8*E(c,d,c,b,d,d,d,d)+3*E(c,d,c,c,c,e,c,e)+1/2*E(b,d,c,d,d,b,d,d)-3/8*
E(c,d,c,d,d,b,d,d)-3*E(c,d,c,e,c,c,c,e)-3/32*E(c,d,d,c,d,d,d,d)+1/4*E(b,d,b,a,
e,e,e,e)-12*E(b,d,b,b,c,e,c,e)+12*E(c,d,b,b,c,e,c,e)-1/4*E(b,d,b,b,f,f,f,f)-3/
8*E(c,d,b,b,f,f,f,f)-E(b,d,b,d,b,b,d,d)-3/2*E(c,d,b,d,b,b,d,d)-3*E(c,c,d,c,c,e
,c,e)+3*E(c,c,d,c,e,c,c,e)-E(b,c,d,d,b,b,d,d)+3*E(c,c,e,a,b,d,b,d), E(a,c,e,e,
c,e,c,e) = -1/2*E(a,e,e,e,c,e,c,e)-4*E(a,f,a,a,a,f,a,f)-28*E(b,f,b,b,b,d,b,d)-\
28*E(b,b,f,b,d,b,b,d)+7925*E(b,c,a,a,f,a,a,f)-2797*E(c,c,a,a,f,a,a,f)-16*E(e,c
,a,a,f,a,a,f)-7/2*E(b,c,a,a,f,f,f,f)+2*E(c,c,a,a,f,f,f,f)+35*E(b,c,a,e,a,a,f,f
)-279/4*E(c,c,a,e,a,a,f,f)+24*E(b,c,e,e,a,a,a,f)-287/8*E(c,c,e,e,a,a,a,f)-3/16
*E(b,c,e,e,e,e,e,e)+46*E(b,d,b,a,b,d,b,d)+51/2*E(c,d,b,a,b,d,b,d)-2*E(a,f,f,b,
b,d,b,d)+3*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,e,e,e,e,e)+8395*E(b,b,b,a,b,d,b,d)+
11690*E(c,b,b,a,b,d,b,d)-16*E(f,b,b,a,b,d,b,d)-5*E(b,b,b,a,e,e,e,e)-1273/2*E(c
,b,b,a,e,e,e,e)-4*E(f,b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-6720*E(c,b,b,b,c,e,
c,e)-56*E(f,b,b,b,c,e,c,e)+28*E(d,b,b,b,d,b,b,d)-28*E(b,b,b,d,b,b,d,d)+11/8*E(
b,b,d,b,d,d,d,d)+3/4*E(c,b,d,b,d,d,d,d)+3/4*E(b,b,d,c,d,d,d,d)+425/8*E(c,b,d,c
,d,d,d,d)+28*E(b,b,f,b,b,d,b,d)-28*E(d,b,b,f,b,b,b,d)-8027/8*E(b,b,c,b,d,d,d,d
)+2667/8*E(c,b,c,b,d,d,d,d)+8499*E(b,b,c,c,e,c,c,e)+29601/2*E(c,b,c,c,e,c,c,e)
-307/2*E(d,b,c,c,e,c,c,e)-8*E(f,b,c,c,e,c,c,e)+559*E(c,b,c,c,e,e,e,e)+3/16*E(b
,d,d,c,e,e,e,e)+431/64*E(c,d,d,c,e,e,e,e)+3*E(b,d,d,d,b,b,b,d)-17/8*E(b,d,d,d,
b,b,d,d)+4*E(a,e,a,f,a,a,a,f)+1/4*E(a,a,f,b,f,f,f,f)-E(a,a,f,f,b,d,b,d)+2*E(c,
a,f,f,b,d,b,d)-6*E(b,b,a,a,f,f,f,f)+422*E(c,b,a,a,f,f,f,f)-122*E(b,b,a,e,a,a,a
,f)-5084*E(c,b,a,e,a,a,a,f)+4*E(f,b,a,e,a,a,a,f)-2548*E(c,b,a,e,a,a,f,f)+4*E(e
,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,a,f,a,f)
-4*E(a,a,f,a,f,a,a,f)+8*E(a,a,f,b,b,d,b,d)+1/2*E(a,a,f,b,d,d,d,d)-57*E(b,c,a,e
,a,f,a,f)-749/4*E(c,c,a,e,a,f,a,f)+67/8*E(b,c,a,e,e,e,e,e)+4227/64*E(c,c,a,e,e
,e,e,e)+45/8*E(d,c,a,e,e,e,e,e)-7375/4*E(b,c,a,f,a,f,a,f)-5/4*E(b,c,a,f,f,f,f,
f)-3/4*E(c,c,a,f,f,f,f,f)+80*E(b,c,b,a,b,d,b,d)-1100*E(c,c,b,a,b,d,b,d)-24*E(e
,c,b,a,b,d,b,d)+5/2*E(b,c,b,a,e,e,e,e)-2003/8*E(c,c,b,a,e,e,e,e)+45*E(d,c,b,a,
e,e,e,e)-7659*E(b,c,b,b,b,d,b,d)+3494*E(c,c,b,b,b,d,b,d)-32*E(e,c,b,b,b,d,b,d)
+23149*E(b,c,b,b,c,e,c,e)-12499*E(c,c,b,b,c,e,c,e)-7471/8*E(b,c,b,b,f,f,f,f)+
4813/8*E(c,c,b,b,f,f,f,f)+307/2*E(d,c,c,c,e,c,c,e)-307/2*E(d,c,c,e,c,c,c,e)-17
/8*E(b,c,d,b,d,d,d,d)+15*E(b,d,b,d,c,c,c,e)-415/4*E(c,d,b,d,c,c,c,e)-11/8*E(b,
d,b,d,d,b,d,d)+3*E(b,d,b,f,b,b,d,d)-431/4*E(c,d,b,f,b,b,d,d)-9/8*E(b,d,c,b,d,d
,d,d)-431/16*E(c,d,c,b,d,d,d,d)-307/2*E(c,d,c,c,c,e,c,e)+35/8*E(b,d,c,d,d,b,d,
d)+431/16*E(c,d,c,d,d,b,d,d)+307/2*E(c,d,c,e,c,c,c,e)+431/64*E(c,d,d,c,d,d,d,d
)-21/8*E(b,d,b,a,e,e,e,e)-28*E(d,d,b,b,b,b,b,d)-28*E(b,d,b,b,c,e,c,e)-850*E(c,
d,b,b,c,e,c,e)-17/8*E(b,d,b,b,f,f,f,f)+431/16*E(c,d,b,b,f,f,f,f)+28*E(b,d,b,d,
b,b,b,d)-3*E(b,d,b,d,b,b,d,d)+431/4*E(c,d,b,d,b,b,d,d)+307/2*E(c,c,d,c,c,e,c,e
)-307/2*E(c,c,d,c,e,c,c,e)+2*E(b,c,d,d,b,b,d,d)-287/2*E(c,c,e,a,b,d,b,d)+11/8*
E(b,f,f,f,b,d,b,d), E(a,c,e,e,e,e,e,e) = 8*E(a,e,e,e,c,e,c,e)+64*E(a,f,a,a,a,f
,a,f)+448*E(b,f,b,b,b,d,b,d)+448*E(b,b,f,b,d,b,b,d)+E(c,b,f,f,f,f,f,f)-140048*
E(b,c,a,a,f,a,a,f)+47568*E(c,c,a,a,f,a,a,f)+256*E(e,c,a,a,f,a,a,f)+8*E(b,c,a,a
,f,f,f,f)-64*E(c,c,a,a,f,f,f,f)-576*E(b,c,a,e,a,a,f,f)+1148*E(c,c,a,e,a,a,f,f)
-344*E(b,c,e,e,a,a,a,f)+638*E(c,c,e,e,a,a,a,f)+3*E(b,c,e,e,e,e,e,e)-544*E(b,d,
b,a,b,d,b,d)-664*E(c,d,b,a,b,d,b,d)+32*E(a,f,f,b,b,d,b,d)-48*E(a,f,f,b,d,b,b,d
)+8*E(f,b,a,e,e,e,e,e)-148208*E(b,b,b,a,b,d,b,d)-199328*E(c,b,b,a,b,d,b,d)+256
*E(f,b,b,a,b,d,b,d)+128*E(b,b,b,a,e,e,e,e)+10952*E(c,b,b,a,e,e,e,e)+64*E(f,b,b
,a,e,e,e,e)+512*E(b,b,b,b,c,e,c,e)+115712*E(c,b,b,b,c,e,c,e)+896*E(f,b,b,b,c,e
,c,e)-448*E(d,b,b,b,d,b,b,d)+448*E(b,b,b,d,b,b,d,d)-18*E(b,b,d,b,d,d,d,d)-20*E
(c,b,d,b,d,d,d,d)-16*E(b,b,d,c,d,d,d,d)-906*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,a,a,
f,a,f)-448*E(b,b,f,b,b,d,b,d)+448*E(d,b,b,f,b,b,b,d)+17702*E(b,b,c,b,d,d,d,d)-\
5766*E(c,b,c,b,d,d,d,d)-148368*E(b,b,c,c,e,c,c,e)-253448*E(c,b,c,c,e,c,c,e)+
2712*E(d,b,c,c,e,c,c,e)+128*E(f,b,c,c,e,c,c,e)-9392*E(c,b,c,c,e,e,e,e)-4*E(b,d
,d,c,e,e,e,e)-463/4*E(c,d,d,c,e,e,e,e)+32*E(b,d,d,d,b,b,b,d)+10*E(b,d,d,d,b,b,
d,d)-64*E(a,e,a,f,a,a,a,f)-4*E(a,a,f,b,f,f,f,f)+4*E(b,a,f,b,f,f,f,f)+16*E(a,a,
f,f,b,d,b,d)-64*E(c,a,f,f,b,d,b,d)+96*E(b,b,a,a,f,f,f,f)-7264*E(c,b,a,a,f,f,f,
f)+1936*E(b,b,a,e,a,a,a,f)+87104*E(c,b,a,e,a,a,a,f)-64*E(f,b,a,e,a,a,a,f)+
43584*E(c,b,a,e,a,a,f,f)-64*E(e,a,a,a,f,a,a,f)+64*E(e,a,a,f,a,a,a,f)-64*E(a,a,
a,f,a,a,f,f)-64*E(a,a,f,a,a,f,a,f)+64*E(a,a,f,a,f,a,a,f)-128*E(a,a,f,b,b,d,b,d
)-8*E(a,a,f,b,d,d,d,d)+544*E(b,c,a,e,a,f,a,f)+3156*E(c,c,a,e,a,f,a,f)-63*E(b,c
,a,e,e,e,e,e)-4507/4*E(c,c,a,e,e,e,e,e)-90*E(d,c,a,e,e,e,e,e)+33068*E(b,c,a,f,
a,f,a,f)+28*E(b,c,a,f,f,f,f,f)+16*E(c,c,a,f,f,f,f,f)-2112*E(b,c,b,a,b,d,b,d)+
18496*E(c,c,b,a,b,d,b,d)+384*E(e,c,b,a,b,d,b,d)+416*E(b,c,b,a,e,e,e,e)+4486*E(
c,c,b,a,e,e,e,e)-720*E(d,c,b,a,e,e,e,e)+139888*E(b,c,b,b,b,d,b,d)-59488*E(c,c,
b,b,b,d,b,d)+512*E(e,c,b,b,b,d,b,d)-407568*E(b,c,b,b,c,e,c,e)+212400*E(c,c,b,b
,c,e,c,e)+16718*E(b,c,b,b,f,f,f,f)-10234*E(c,c,b,b,f,f,f,f)-2712*E(d,c,c,c,e,c
,c,e)+2712*E(d,c,c,e,c,c,c,e)+34*E(b,c,d,b,d,d,d,d)-160*E(b,d,b,d,c,c,c,e)+
1788*E(c,d,b,d,c,c,c,e)+18*E(b,d,b,d,d,b,d,d)+32*E(b,d,b,f,b,b,d,d)+1852*E(c,d
,b,f,b,b,d,d)-14*E(b,d,c,b,d,d,d,d)+463*E(c,d,c,b,d,d,d,d)+2712*E(c,d,c,c,c,e,
c,e)-34*E(b,d,c,d,d,b,d,d)-463*E(c,d,c,d,d,b,d,d)-2712*E(c,d,c,e,c,c,c,e)-463/
4*E(c,d,d,c,d,d,d,d)+46*E(b,d,b,a,e,e,e,e)+448*E(d,d,b,b,b,b,b,d)-320*E(b,d,b,
b,c,e,c,e)+14624*E(c,d,b,b,c,e,c,e)+10*E(b,d,b,b,f,f,f,f)-463*E(c,d,b,b,f,f,f,
f)-448*E(b,d,b,d,b,b,b,d)-32*E(b,d,b,d,b,b,d,d)-1852*E(c,d,b,d,b,b,d,d)-2712*E
(c,c,d,c,c,e,c,e)+2712*E(c,c,d,c,e,c,c,e)-48*E(b,c,d,d,b,b,d,d)+2552*E(c,c,e,a
,b,d,b,d)-18*E(b,f,f,f,b,d,b,d), E(a,d,b,a,b,d,b,d) = 0, E(a,d,b,a,e,e,e,e) =
0, E(a,d,b,b,b,b,b,d) = 0, E(a,d,b,b,b,d,b,d) = 0, E(a,d,b,b,c,e,c,e) = 0, E(a
,d,b,b,d,b,b,d) = 0, E(a,d,b,b,f,f,f,f) = 0, E(a,d,b,d,b,b,b,d) = 0, E(a,d,b,d
,b,b,d,d) = 0, E(a,d,b,d,b,d,b,d) = 0, E(a,d,b,d,c,c,c,e) = 0, E(a,d,b,d,d,b,d
,d) = 0, E(a,d,b,f,b,b,b,d) = 0, E(a,d,b,f,b,b,d,d) = 0, E(a,d,b,f,b,d,b,d) =
0, E(a,d,c,b,d,d,d,d) = 0, E(a,d,c,c,c,c,c,e) = 0, E(a,d,c,c,c,e,c,e) = 0, E(a
,d,c,c,e,e,e,e) = 0, E(a,d,c,d,c,c,c,e) = 0, E(a,d,c,d,c,c,e,e) = 0, E(a,d,c,d
,d,b,d,d) = 0, E(a,d,c,e,c,c,c,e) = 0, E(a,d,d,b,d,d,d,d) = 0, E(a,d,d,c,c,e,c
,e) = 0, E(a,d,d,c,d,d,d,d) = 0, E(a,d,d,c,e,c,c,e) = 0, E(a,d,d,c,e,e,e,e) =
0, E(a,d,d,d,b,b,b,d) = 0, E(a,d,d,d,b,b,d,d) = 0, E(a,d,d,d,c,e,c,e) = 0, E(a
,d,d,d,d,d,d,d) = 0, E(a,e,c,c,c,c,c,e) = 16*E(c,c,b,a,b,d,b,d)+16*E(b,c,b,a,b
,d,b,d)-2*E(c,c,b,a,e,e,e,e)-2*E(b,c,b,a,e,e,e,e)+8*E(b,c,a,a,f,a,a,f)-1/4*E(c
,c,a,e,e,e,e,e)-1/4*E(b,c,a,e,e,e,e,e)-16*E(c,c,b,b,b,d,b,d)-16*E(b,c,b,b,b,d,
b,d)-2*E(b,c,b,b,f,f,f,f)-1/4*E(c,c,a,f,f,f,f,f)-1/4*E(b,c,a,f,f,f,f,f)+2*E(b,
c,a,a,f,f,f,f)-2*E(c,c,b,b,f,f,f,f)+2*E(c,c,a,a,f,f,f,f)+8*E(c,c,a,a,f,a,a,f),
E(a,e,c,c,c,e,c,e) = -3*E(b,f,b,b,b,d,b,d)-3*E(b,b,f,b,d,b,b,d)+2465/4*E(b,c,a
,a,f,a,a,f)-991/4*E(c,c,a,a,f,a,a,f)-5/4*E(b,c,a,a,f,f,f,f)-1/4*E(c,c,a,a,f,f,
f,f)+39/4*E(b,c,a,e,a,a,f,f)-43/16*E(c,c,a,e,a,a,f,f)+17/4*E(b,c,e,e,a,a,a,f)-\
91/32*E(c,c,e,e,a,a,a,f)+17/2*E(b,d,b,a,b,d,b,d)+3/8*E(c,d,b,a,b,d,b,d)-1/4*E(
a,f,f,b,b,d,b,d)+1/2*E(a,f,f,b,d,b,b,d)-3/32*E(f,b,a,e,e,e,e,e)+2787/4*E(b,b,b
,a,b,d,b,d)+2001/2*E(c,b,b,a,b,d,b,d)-2*E(f,b,b,a,b,d,b,d)-3/8*E(b,b,b,a,e,e,e
,e)-217/4*E(c,b,b,a,e,e,e,e)-5/8*E(f,b,b,a,e,e,e,e)-4*E(b,b,b,b,c,e,c,e)-576*E
(c,b,b,b,c,e,c,e)-6*E(f,b,b,b,c,e,c,e)+3*E(d,b,b,b,d,b,b,d)-3*E(b,b,b,d,b,b,d,
d)+1/4*E(b,b,d,b,d,d,d,d)+3/32*E(c,b,d,b,d,d,d,d)+1/32*E(b,b,d,c,d,d,d,d)+9/2*
E(c,b,d,c,d,d,d,d)+3*E(b,b,f,b,b,d,b,d)-3*E(d,b,b,f,b,b,b,d)-2559/32*E(b,b,c,b
,d,d,d,d)+919/32*E(c,b,c,b,d,d,d,d)+2851/4*E(b,b,c,c,e,c,c,e)+10121/8*E(c,b,c,
c,e,c,c,e)-91/8*E(d,b,c,c,e,c,c,e)-E(f,b,c,c,e,c,c,e)+103/2*E(c,b,c,c,e,e,e,e)
+147/256*E(c,d,d,c,e,e,e,e)+15/8*E(b,d,d,d,b,b,b,d)-23/32*E(b,d,d,d,b,b,d,d)+1
/8*E(a,a,f,f,b,d,b,d)-1/8*E(c,a,f,f,b,d,b,d)+143/4*E(c,b,a,a,f,f,f,f)-18*E(b,b
,a,e,a,a,a,f)-438*E(c,b,a,e,a,a,a,f)+1/2*E(f,b,a,e,a,a,a,f)-217*E(c,b,a,e,a,a,
f,f)+1/32*E(a,a,f,b,d,d,d,d)-45/4*E(b,c,a,e,a,f,a,f)-225/16*E(c,c,a,e,a,f,a,f)
+133/64*E(b,c,a,e,e,e,e,e)+1327/256*E(c,c,a,e,e,e,e,e)+9/16*E(d,c,a,e,e,e,e,e)
-2227/16*E(b,c,a,f,a,f,a,f)-1/32*E(b,c,a,f,f,f,f,f)-1/16*E(c,c,a,f,f,f,f,f)+6*
E(b,c,b,a,b,d,b,d)-91*E(c,c,b,a,b,d,b,d)+57/8*E(b,c,b,a,e,e,e,e)-639/32*E(c,c,
b,a,e,e,e,e)+37/8*E(d,c,b,a,e,e,e,e)-1/8*E(e,c,b,a,e,e,e,e)-2123/4*E(b,c,b,b,b
,d,b,d)+567/2*E(c,c,b,b,b,d,b,d)-6*E(e,c,b,b,b,d,b,d)+7281/4*E(b,c,b,b,c,e,c,e
)-4363/4*E(c,c,b,b,c,e,c,e)-2259/32*E(b,c,b,b,f,f,f,f)+1645/32*E(c,c,b,b,f,f,f
,f)+91/8*E(d,c,c,c,e,c,c,e)-91/8*E(d,c,c,e,c,c,c,e)-11/32*E(b,c,d,b,d,d,d,d)+
13/4*E(b,d,b,d,c,c,c,e)-135/16*E(c,d,b,d,c,c,c,e)-1/4*E(b,d,b,d,d,b,d,d)+15/8*
E(b,d,b,f,b,b,d,d)-143/16*E(c,d,b,f,b,b,d,d)-25/32*E(b,d,c,b,d,d,d,d)-151/64*E
(c,d,c,b,d,d,d,d)-91/8*E(c,d,c,c,c,e,c,e)+5/4*E(b,d,c,d,d,b,d,d)+151/64*E(c,d,
c,d,d,b,d,d)+91/8*E(c,d,c,e,c,c,c,e)+147/256*E(c,d,d,c,d,d,d,d)-7/32*E(b,d,b,a
,e,e,e,e)-3*E(d,d,b,b,b,b,b,d)-37/2*E(b,d,b,b,c,e,c,e)-145/2*E(c,d,b,b,c,e,c,e
)-23/32*E(b,d,b,b,f,f,f,f)+143/64*E(c,d,b,b,f,f,f,f)+3*E(b,d,b,d,b,b,b,d)-15/8
*E(b,d,b,d,b,b,d,d)+147/16*E(c,d,b,d,b,b,d,d)+91/8*E(c,c,d,c,c,e,c,e)-91/8*E(c
,c,d,c,e,c,c,e)-3/8*E(b,c,d,d,b,b,d,d)-91/8*E(c,c,e,a,b,d,b,d)-1/16*E(a,f,f,f,
b,d,b,d)+1/4*E(b,f,f,f,b,d,b,d), E(a,e,c,c,e,c,c,e) = -6*E(b,f,b,b,b,d,b,d)-6*
E(b,b,f,b,d,b,b,d)+2497/2*E(b,c,a,a,f,a,a,f)-959/2*E(c,c,a,a,f,a,a,f)-5/2*E(b,
c,a,a,f,f,f,f)-1/2*E(c,c,a,a,f,f,f,f)+31/2*E(b,c,a,e,a,a,f,f)-75/8*E(c,c,a,e,a
,a,f,f)+17/2*E(b,c,e,e,a,a,a,f)-91/16*E(c,c,e,e,a,a,a,f)+17*E(b,d,b,a,b,d,b,d)
+3/4*E(c,d,b,a,b,d,b,d)-1/2*E(a,f,f,b,b,d,b,d)+E(a,f,f,b,d,b,b,d)-3/16*E(f,b,a
,e,e,e,e,e)+2787/2*E(b,b,b,a,b,d,b,d)+2001*E(c,b,b,a,b,d,b,d)-4*E(f,b,b,a,b,d,
b,d)-3/4*E(b,b,b,a,e,e,e,e)-217/2*E(c,b,b,a,e,e,e,e)-5/4*E(f,b,b,a,e,e,e,e)-8*
E(b,b,b,b,c,e,c,e)-1152*E(c,b,b,b,c,e,c,e)-12*E(f,b,b,b,c,e,c,e)+6*E(d,b,b,b,d
,b,b,d)-6*E(b,b,b,d,b,b,d,d)+1/2*E(b,b,d,b,d,d,d,d)+3/16*E(c,b,d,b,d,d,d,d)+1/
16*E(b,b,d,c,d,d,d,d)+9*E(c,b,d,c,d,d,d,d)+6*E(b,b,f,b,b,d,b,d)-6*E(d,b,b,f,b,
b,b,d)-2559/16*E(b,b,c,b,d,d,d,d)+919/16*E(c,b,c,b,d,d,d,d)+2851/2*E(b,b,c,c,e
,c,c,e)+10121/4*E(c,b,c,c,e,c,c,e)-91/4*E(d,b,c,c,e,c,c,e)-2*E(f,b,c,c,e,c,c,e
)+103*E(c,b,c,c,e,e,e,e)+147/128*E(c,d,d,c,e,e,e,e)+15/4*E(b,d,d,d,b,b,b,d)-23
/16*E(b,d,d,d,b,b,d,d)+1/4*E(a,a,f,f,b,d,b,d)-1/4*E(c,a,f,f,b,d,b,d)+143/2*E(c
,b,a,a,f,f,f,f)-36*E(b,b,a,e,a,a,a,f)-876*E(c,b,a,e,a,a,a,f)+E(f,b,a,e,a,a,a,f
)-434*E(c,b,a,e,a,a,f,f)+1/16*E(a,a,f,b,d,d,d,d)-45/2*E(b,c,a,e,a,f,a,f)-225/8
*E(c,c,a,e,a,f,a,f)+125/32*E(b,c,a,e,e,e,e,e)+1295/128*E(c,c,a,e,e,e,e,e)+9/8*
E(d,c,a,e,e,e,e,e)-2227/8*E(b,c,a,f,a,f,a,f)-1/16*E(b,c,a,f,f,f,f,f)-1/8*E(c,c
,a,f,f,f,f,f)+28*E(b,c,b,a,b,d,b,d)-166*E(c,c,b,a,b,d,b,d)+49/4*E(b,c,b,a,e,e,
e,e)-671/16*E(c,c,b,a,e,e,e,e)+37/4*E(d,c,b,a,e,e,e,e)-1/4*E(e,c,b,a,e,e,e,e)-\
2155/2*E(b,c,b,b,b,d,b,d)+551*E(c,c,b,b,b,d,b,d)-12*E(e,c,b,b,b,d,b,d)+7313/2*
E(b,c,b,b,c,e,c,e)-4331/2*E(c,c,b,b,c,e,c,e)-2259/16*E(b,c,b,b,f,f,f,f)+1645/
16*E(c,c,b,b,f,f,f,f)+91/4*E(d,c,c,c,e,c,c,e)-91/4*E(d,c,c,e,c,c,c,e)-11/16*E(
b,c,d,b,d,d,d,d)+13/2*E(b,d,b,d,c,c,c,e)-135/8*E(c,d,b,d,c,c,c,e)-1/2*E(b,d,b,
d,d,b,d,d)+15/4*E(b,d,b,f,b,b,d,d)-143/8*E(c,d,b,f,b,b,d,d)-25/16*E(b,d,c,b,d,
d,d,d)-151/32*E(c,d,c,b,d,d,d,d)-91/4*E(c,d,c,c,c,e,c,e)+5/2*E(b,d,c,d,d,b,d,d
)+151/32*E(c,d,c,d,d,b,d,d)+91/4*E(c,d,c,e,c,c,c,e)+147/128*E(c,d,d,c,d,d,d,d)
-7/16*E(b,d,b,a,e,e,e,e)-6*E(d,d,b,b,b,b,b,d)-37*E(b,d,b,b,c,e,c,e)-145*E(c,d,
b,b,c,e,c,e)-23/16*E(b,d,b,b,f,f,f,f)+143/32*E(c,d,b,b,f,f,f,f)+6*E(b,d,b,d,b,
b,b,d)-15/4*E(b,d,b,d,b,b,d,d)+147/8*E(c,d,b,d,b,b,d,d)+91/4*E(c,c,d,c,c,e,c,e
)-91/4*E(c,c,d,c,e,c,c,e)-3/4*E(b,c,d,d,b,b,d,d)-91/4*E(c,c,e,a,b,d,b,d)-1/8*E
(a,f,f,f,b,d,b,d)+1/2*E(b,f,f,f,b,d,b,d), E(a,e,c,e,c,e,c,e) = -E(a,e,e,e,c,e,
c,e)-12*E(a,f,a,a,a,f,a,f)-32*E(b,f,b,b,b,d,b,d)-32*E(b,b,f,b,d,b,b,d)+10329*E
(b,c,a,a,f,a,a,f)-3549*E(c,c,a,a,f,a,a,f)-36*E(e,c,a,a,f,a,a,f)+3/2*E(b,c,a,a,
f,f,f,f)+6*E(c,c,a,a,f,f,f,f)+21*E(b,c,a,e,a,a,f,f)-323/4*E(c,c,a,e,a,a,f,f)+
15*E(b,c,e,e,a,a,a,f)-363/8*E(c,c,e,e,a,a,a,f)-3/8*E(b,c,e,e,e,e,e,e)+42*E(b,d
,b,a,b,d,b,d)+59/2*E(c,d,b,a,b,d,b,d)-2*E(a,f,f,b,b,d,b,d)+2*E(a,f,f,b,d,b,b,d
)-1/4*E(f,b,a,e,e,e,e,e)+10663*E(b,b,b,a,b,d,b,d)+14858*E(c,b,b,a,b,d,b,d)-40*
E(f,b,b,a,b,d,b,d)-3*E(b,b,b,a,e,e,e,e)-1607/2*E(c,b,b,a,e,e,e,e)-3*E(f,b,b,a,
e,e,e,e)+80*E(b,b,b,b,c,e,c,e)-8416*E(c,b,b,b,c,e,c,e)-64*E(f,b,b,b,c,e,c,e)+
32*E(d,b,b,b,d,b,b,d)-32*E(b,b,b,d,b,b,d,d)+9/8*E(b,b,d,b,d,d,d,d)+3/4*E(c,b,d
,b,d,d,d,d)+5/4*E(b,b,d,c,d,d,d,d)+541/8*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,b,b,d,b
,d)-32*E(d,b,b,f,b,b,b,d)-10463/8*E(b,b,c,b,d,d,d,d)+3367/8*E(c,b,c,b,d,d,d,d)
+10819*E(b,b,c,c,e,c,c,e)+37533/2*E(c,b,c,c,e,c,c,e)-411/2*E(d,b,c,c,e,c,c,e)-\
20*E(f,b,c,c,e,c,c,e)+685*E(c,b,c,c,e,e,e,e)+3/8*E(b,d,d,c,e,e,e,e)+547/64*E(c
,d,d,c,e,e,e,e)-6*E(b,d,d,d,b,b,b,d)+3/8*E(b,d,d,d,b,b,d,d)+12*E(a,e,a,f,a,a,a
,f)+1/4*E(a,a,f,b,f,f,f,f)-2*E(a,a,f,f,b,d,b,d)+5*E(c,a,f,f,b,d,b,d)-16*E(b,b,
a,a,f,f,f,f)+533*E(c,b,a,a,f,f,f,f)-90*E(b,b,a,e,a,a,a,f)-6410*E(c,b,a,e,a,a,a
,f)+10*E(f,b,a,e,a,a,a,f)-3242*E(c,b,a,e,a,a,f,f)+12*E(e,a,a,a,f,a,a,f)-12*E(e
,a,a,f,a,a,a,f)+12*E(a,a,a,f,a,a,f,f)+12*E(a,a,f,a,a,f,a,f)-12*E(a,a,f,a,f,a,a
,f)+10*E(a,a,f,b,b,d,b,d)+1/2*E(a,a,f,b,d,d,d,d)-45*E(b,c,a,e,a,f,a,f)-1009/4*
E(c,c,a,e,a,f,a,f)+29/8*E(b,c,a,e,e,e,e,e)+5543/64*E(c,c,a,e,e,e,e,e)+27/4*E(d
,c,a,e,e,e,e,e)-9739/4*E(b,c,a,f,a,f,a,f)-5/2*E(b,c,a,f,f,f,f,f)-5/4*E(c,c,a,f
,f,f,f,f)+8*E(b,c,b,a,b,d,b,d)-1460*E(c,c,b,a,b,d,b,d)-48*E(e,c,b,a,b,d,b,d)-\
53/2*E(b,c,b,a,e,e,e,e)-2599/8*E(c,c,b,a,e,e,e,e)+53*E(d,c,b,a,e,e,e,e)+E(e,c,
b,a,e,e,e,e)-10391*E(b,c,b,b,b,d,b,d)+4486*E(c,c,b,b,b,d,b,d)-16*E(e,c,b,b,b,d
,b,d)+30273*E(b,c,b,b,c,e,c,e)-15903*E(c,c,b,b,c,e,c,e)-9915/8*E(b,c,b,b,f,f,f
,f)+6089/8*E(c,c,b,b,f,f,f,f)+411/2*E(d,c,c,c,e,c,c,e)-411/2*E(d,c,c,e,c,c,c,e
)-15/8*E(b,c,d,b,d,d,d,d)+10*E(b,d,b,d,c,c,c,e)-539/4*E(c,d,b,d,c,c,c,e)-9/8*E
(b,d,b,d,d,b,d,d)-6*E(b,d,b,f,b,b,d,d)-555/4*E(c,d,b,f,b,b,d,d)+23/8*E(b,d,c,b
,d,d,d,d)-539/16*E(c,d,c,b,d,d,d,d)-411/2*E(c,d,c,c,c,e,c,e)+5/8*E(b,d,c,d,d,b
,d,d)+539/16*E(c,d,c,d,d,b,d,d)+411/2*E(c,d,c,e,c,c,c,e)+547/64*E(c,d,d,c,d,d,
d,d)-31/8*E(b,d,b,a,e,e,e,e)-32*E(d,d,b,b,b,b,b,d)+56*E(b,d,b,b,c,e,c,e)-1078*
E(c,d,b,b,c,e,c,e)+3/8*E(b,d,b,b,f,f,f,f)+555/16*E(c,d,b,b,f,f,f,f)+32*E(b,d,b
,d,b,b,b,d)+6*E(b,d,b,d,b,b,d,d)+547/4*E(c,d,b,d,b,b,d,d)+411/2*E(c,c,d,c,c,e,
c,e)-411/2*E(c,c,d,c,e,c,c,e)+7*E(b,c,d,d,b,b,d,d)-363/2*E(c,c,e,a,b,d,b,d)+1/
2*E(a,f,f,f,b,d,b,d)+9/8*E(b,f,f,f,b,d,b,d), E(a,e,e,e,e,c,e,e) = 24*E(a,e,e,e
,c,e,c,e)+256*E(a,f,a,a,a,f,a,f)+1408*E(b,f,b,b,b,d,b,d)+1408*E(b,b,f,b,d,b,b,
d)+E(c,b,f,f,f,f,f,f)-426752*E(b,c,a,a,f,a,a,f)+146496*E(c,c,a,a,f,a,a,f)+960*
E(e,c,a,a,f,a,a,f)+48*E(b,c,a,a,f,f,f,f)-192*E(c,c,a,a,f,f,f,f)-1792*E(b,c,a,e
,a,a,f,f)+3488*E(c,c,a,e,a,a,f,f)-1088*E(b,c,e,e,a,a,a,f)+1936*E(c,c,e,e,a,a,a
,f)+12*E(b,c,e,e,e,e,e,e)-1920*E(b,d,b,a,b,d,b,d)-2016*E(c,d,b,a,b,d,b,d)+96*E
(a,f,f,b,b,d,b,d)-144*E(a,f,f,b,d,b,b,d)+22*E(f,b,a,e,e,e,e,e)-450432*E(b,b,b,
a,b,d,b,d)-611840*E(c,b,b,a,b,d,b,d)+1024*E(f,b,b,a,b,d,b,d)+320*E(b,b,b,a,e,e
,e,e)+33392*E(c,b,b,a,e,e,e,e)+192*E(f,b,b,a,e,e,e,e)+512*E(b,b,b,b,c,e,c,e)+
352256*E(c,b,b,b,c,e,c,e)+2816*E(f,b,b,b,c,e,c,e)-1408*E(d,b,b,b,d,b,b,d)+1408
*E(b,b,b,d,b,b,d,d)-60*E(b,b,d,b,d,d,d,d)-44*E(c,b,d,b,d,d,d,d)-48*E(b,b,d,c,d
,d,d,d)-2780*E(c,b,d,c,d,d,d,d)+64*E(b,b,f,a,a,f,a,f)-1408*E(b,b,f,b,b,d,b,d)+
1408*E(d,b,b,f,b,b,b,d)+54000*E(b,b,c,b,d,d,d,d)-17520*E(c,b,c,b,d,d,d,d)-\
453056*E(b,b,c,c,e,c,c,e)-776384*E(c,b,c,c,e,c,c,e)+8352*E(d,b,c,c,e,c,c,e)+
512*E(f,b,c,c,e,c,c,e)-28752*E(c,b,c,c,e,e,e,e)-13*E(b,d,d,c,e,e,e,e)-356*E(c,
d,d,c,e,e,e,e)+48*E(b,d,d,d,b,b,b,d)+48*E(b,d,d,d,b,b,d,d)-256*E(a,e,a,f,a,a,a
,f)-12*E(a,a,f,b,f,f,f,f)+12*E(b,a,f,b,f,f,f,f)+48*E(a,a,f,f,b,d,b,d)-160*E(c,
a,f,f,b,d,b,d)+352*E(b,b,a,a,f,f,f,f)-22272*E(c,b,a,a,f,f,f,f)+5792*E(b,b,a,e,
a,a,a,f)+266208*E(c,b,a,e,a,a,a,f)-256*E(f,b,a,e,a,a,a,f)+133536*E(c,b,a,e,a,a
,f,f)-256*E(e,a,a,a,f,a,a,f)+256*E(e,a,a,f,a,a,a,f)-256*E(a,a,a,f,a,a,f,f)-256
*E(a,a,f,a,a,f,a,f)+256*E(a,a,f,a,f,a,a,f)-384*E(a,a,f,b,b,d,b,d)-24*E(a,a,f,b
,d,d,d,d)+2048*E(b,c,a,e,a,f,a,f)+9920*E(c,c,a,e,a,f,a,f)-258*E(b,c,a,e,e,e,e,
e)-3524*E(c,c,a,e,e,e,e,e)-286*E(d,c,a,e,e,e,e,e)+100384*E(b,c,a,f,a,f,a,f)+84
*E(b,c,a,f,f,f,f,f)+48*E(c,c,a,f,f,f,f,f)-5632*E(b,c,b,a,b,d,b,d)+58240*E(c,c,
b,a,b,d,b,d)+1408*E(e,c,b,a,b,d,b,d)+896*E(b,c,b,a,e,e,e,e)+13296*E(c,c,b,a,e,
e,e,e)-2272*E(d,c,b,a,e,e,e,e)-16*E(e,c,b,a,e,e,e,e)+423424*E(b,c,b,b,b,d,b,d)
-185088*E(c,c,b,b,b,d,b,d)+1408*E(e,c,b,b,b,d,b,d)-1244288*E(b,c,b,b,c,e,c,e)+
652032*E(c,c,b,b,c,e,c,e)+50816*E(b,c,b,b,f,f,f,f)-31424*E(c,c,b,b,f,f,f,f)-\
8352*E(d,c,c,c,e,c,c,e)+8352*E(d,c,c,e,c,c,c,e)+108*E(b,c,d,b,d,d,d,d)-576*E(b
,d,b,d,c,c,c,e)+5456*E(c,d,b,d,c,c,c,e)+60*E(b,d,b,d,d,b,d,d)+48*E(b,d,b,f,b,b
,d,d)+5696*E(c,d,b,f,b,b,d,d)-24*E(b,d,c,b,d,d,d,d)+1400*E(c,d,c,b,d,d,d,d)+
8352*E(c,d,c,c,c,e,c,e)-132*E(b,d,c,d,d,b,d,d)-1416*E(c,d,c,d,d,b,d,d)-8352*E(
c,d,c,e,c,c,c,e)-356*E(c,d,d,c,d,d,d,d)+148*E(b,d,b,a,e,e,e,e)+1408*E(d,d,b,b,
b,b,b,d)-448*E(b,d,b,b,c,e,c,e)+44736*E(c,d,b,b,c,e,c,e)+48*E(b,d,b,b,f,f,f,f)
-1416*E(c,d,b,b,f,f,f,f)-1408*E(b,d,b,d,b,b,b,d)-48*E(b,d,b,d,b,b,d,d)-5664*E(
c,d,b,d,b,b,d,d)-8352*E(c,c,d,c,c,e,c,e)+8352*E(c,c,d,c,e,c,c,e)-144*E(b,c,d,d
,b,b,d,d)+7744*E(c,c,e,a,b,d,b,d)-60*E(b,f,f,f,b,d,b,d), E(a,e,e,e,e,e,e,e) =
-360*E(a,e,e,e,c,e,c,e)-4416*E(a,f,a,a,a,f,a,f)-21312*E(b,f,b,b,b,d,b,d)-21312
*E(b,b,f,b,d,b,b,d)+4*E(b,b,f,b,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)-8*E(c,b,f,f,f,f,
f,f)+6412800*E(b,c,a,a,f,a,a,f)-2220992*E(c,c,a,a,f,a,a,f)-15296*E(e,c,a,a,f,a
,a,f)-1168*E(b,c,a,a,f,f,f,f)+2752*E(c,c,a,a,f,f,f,f)+26800*E(b,c,a,e,a,a,f,f)
-52704*E(c,c,a,e,a,a,f,f)+96*E(e,c,a,e,a,a,f,f)+16440*E(b,c,e,e,a,a,a,f)-29104
*E(c,c,e,e,a,a,a,f)+16*E(e,c,e,e,a,a,a,f)-180*E(b,c,e,e,e,e,e,e)+26752*E(b,d,b
,a,b,d,b,d)+29504*E(c,d,b,a,b,d,b,d)-1376*E(a,f,f,b,b,d,b,d)+2128*E(a,f,f,b,d,
b,b,d)-338*E(f,b,a,e,e,e,e,e)+6762432*E(b,b,b,a,b,d,b,d)+9268224*E(c,b,b,a,b,d
,b,d)-18176*E(f,b,b,a,b,d,b,d)-4000*E(b,b,b,a,e,e,e,e)-504112*E(c,b,b,a,e,e,e,
e)-2800*E(f,b,b,a,e,e,e,e)+4608*E(b,b,b,b,c,e,c,e)-5310720*E(c,b,b,b,c,e,c,e)-\
42496*E(f,b,b,b,c,e,c,e)+21312*E(d,b,b,b,d,b,b,d)-21312*E(b,b,b,d,b,b,d,d)+916
*E(b,b,d,b,d,d,d,d)+588*E(c,b,d,b,d,d,d,d)+712*E(b,b,d,c,d,d,d,d)+42076*E(c,b,
d,c,d,d,d,d)-4*E(d,b,d,c,d,d,d,d)-E(d,b,d,d,d,d,d,d)+E(f,b,d,d,d,d,d,d)-800*E(
b,b,f,a,a,f,a,f)-4*E(d,b,f,a,f,f,f,f)+4*E(f,b,f,a,f,f,f,f)+21312*E(b,b,f,b,b,d
,b,d)-21312*E(d,b,b,f,b,b,b,d)-813680*E(b,b,c,b,d,d,d,d)+263936*E(c,b,c,b,d,d,
d,d)+6821344*E(b,b,c,c,e,c,c,e)+11740736*E(c,b,c,c,e,c,c,e)-126144*E(d,b,c,c,e
,c,c,e)-9216*E(f,b,c,c,e,c,c,e)+434912*E(c,b,c,c,e,e,e,e)+80*E(d,b,c,c,e,e,e,e
)-80*E(f,b,c,c,e,e,e,e)+180*E(b,d,d,c,e,e,e,e)+5390*E(c,d,d,c,e,e,e,e)-496*E(b
,d,d,d,b,b,b,d)-752*E(b,d,d,d,b,b,d,d)+E(b,d,d,d,d,d,d,d)+4416*E(a,e,a,f,a,a,a
,f)+176*E(a,a,f,b,f,f,f,f)-180*E(b,a,f,b,f,f,f,f)-656*E(a,a,f,f,b,d,b,d)+2160*
E(c,a,f,f,b,d,b,d)-E(e,a,f,f,f,f,f,f)+E(f,a,f,f,f,f,f,f)-5984*E(b,b,a,a,f,f,f,
f)+336128*E(c,b,a,a,f,f,f,f)-83728*E(b,b,a,e,a,a,a,f)-4022624*E(c,b,a,e,a,a,a,
f)+4512*E(f,b,a,e,a,a,a,f)-2019904*E(c,b,a,e,a,a,f,f)+4416*E(e,a,a,a,f,a,a,f)-\
4416*E(e,a,a,f,a,a,a,f)+4416*E(a,a,a,f,a,a,f,f)+4416*E(a,a,f,a,a,f,a,f)-4416*E
(a,a,f,a,f,a,a,f)+5408*E(a,a,f,b,b,d,b,d)-64*E(e,a,f,b,b,d,b,d)+348*E(a,a,f,b,
d,d,d,d)-4*E(f,a,f,b,d,d,d,d)-37520*E(b,c,a,e,a,f,a,f)-151872*E(c,c,a,e,a,f,a,
f)-64*E(d,c,a,e,a,f,a,f)+160*E(e,c,a,e,a,f,a,f)+4363*E(b,c,a,e,e,e,e,e)+53514*
E(c,c,a,e,e,e,e,e)+4332*E(d,c,a,e,e,e,e,e)-1506320*E(b,c,a,f,a,f,a,f)+32*E(d,c
,a,f,a,f,a,f)-64*E(e,c,a,f,a,f,a,f)-1068*E(b,c,a,f,f,f,f,f)-688*E(c,c,a,f,f,f,
f,f)+63808*E(b,c,b,a,b,d,b,d)-893824*E(c,c,b,a,b,d,b,d)-21632*E(e,c,b,a,b,d,b,
d)-10840*E(b,c,b,a,e,e,e,e)-199168*E(c,c,b,a,e,e,e,e)+34496*E(d,c,b,a,e,e,e,e)
+176*E(e,c,b,a,e,e,e,e)-6344896*E(b,c,b,b,b,d,b,d)+2809216*E(c,c,b,b,b,d,b,d)-\
22272*E(e,c,b,b,b,d,b,d)+18721856*E(b,c,b,b,c,e,c,e)-9879680*E(c,c,b,b,c,e,c,e
)-762720*E(b,c,b,b,f,f,f,f)+475648*E(c,c,b,b,f,f,f,f)+126336*E(d,c,c,c,e,c,c,e
)-126336*E(d,c,c,e,c,c,c,e)-1564*E(b,c,d,b,d,d,d,d)+8*E(c,c,d,b,d,d,d,d)+8544*
E(b,d,b,d,c,c,c,e)-82432*E(c,d,b,d,c,c,c,e)-916*E(b,d,b,d,d,b,d,d)+16*E(c,d,b,
d,d,b,d,d)-496*E(b,d,b,f,b,b,d,d)-86112*E(c,d,b,f,b,b,d,d)+120*E(b,d,c,b,d,d,d
,d)-21136*E(c,d,c,b,d,d,d,d)-126336*E(c,d,c,c,c,e,c,e)+2108*E(b,d,c,d,d,b,d,d)
+21424*E(c,d,c,d,d,b,d,d)+126336*E(c,d,c,e,c,c,c,e)+5390*E(c,d,d,c,d,d,d,d)-\
2176*E(b,d,b,a,e,e,e,e)-21312*E(d,d,b,b,b,b,b,d)+2624*E(b,d,b,b,c,e,c,e)-\
675904*E(c,d,b,b,c,e,c,e)-752*E(b,d,b,b,f,f,f,f)+21384*E(c,d,b,b,f,f,f,f)+
21312*E(b,d,b,d,b,b,b,d)+496*E(b,d,b,d,b,b,d,d)+85664*E(c,d,b,d,b,b,d,d)+
126336*E(c,c,d,c,c,e,c,e)-126336*E(c,c,d,c,e,c,c,e)-16*E(e,c,d,d,b,b,b,d)+2064
*E(b,c,d,d,b,b,d,d)-116416*E(c,c,e,a,b,d,b,d)+64*E(e,c,e,a,b,d,b,d)-32*E(a,f,f
,f,b,d,b,d)+916*E(b,f,f,f,b,d,b,d), E(a,f,b,b,b,b,b,d) = -24*E(b,c,a,a,f,a,a,f
)-48*E(b,b,b,a,b,d,b,d)+16*E(b,b,b,b,c,e,c,e)+16*E(c,b,b,b,c,e,c,e)+4*E(b,b,c,
b,d,d,d,d)-24*E(b,b,c,c,e,c,c,e)+8*E(b,c,a,f,a,f,a,f)+16*E(b,c,b,b,b,d,b,d)-16
*E(c,c,b,b,b,d,b,d)-80*E(b,c,b,b,c,e,c,e)-16*E(c,c,b,b,c,e,c,e)+4*E(b,c,b,b,f,
f,f,f), E(a,f,b,b,b,d,b,d) = E(b,f,b,b,b,d,b,d)+E(b,b,f,b,d,b,b,d)-435/2*E(b,c
,a,a,f,a,a,f)+167/2*E(c,c,a,a,f,a,a,f)+1/4*E(b,c,a,a,f,f,f,f)-4*E(b,c,a,e,a,a,
f,f)+17/8*E(c,c,a,e,a,a,f,f)-9/4*E(b,c,e,e,a,a,a,f)+17/16*E(c,c,e,e,a,a,a,f)-2
*E(b,d,b,a,b,d,b,d)-5/4*E(c,d,b,a,b,d,b,d)+1/32*E(f,b,a,e,e,e,e,e)-517/2*E(b,b
,b,a,b,d,b,d)-399*E(c,b,b,a,b,d,b,d)-2*E(f,b,b,a,b,d,b,d)+75/4*E(c,b,b,a,e,e,e
,e)+1/4*E(f,b,b,a,e,e,e,e)+200*E(c,b,b,b,c,e,c,e)+2*E(f,b,b,b,c,e,c,e)-E(d,b,b
,b,d,b,b,d)+E(b,b,b,d,b,b,d,d)-1/16*E(b,b,d,b,d,d,d,d)-25/16*E(c,b,d,c,d,d,d,d
)-E(b,b,f,b,b,d,b,d)+E(d,b,b,f,b,b,b,d)+461/16*E(b,b,c,b,d,d,d,d)-117/16*E(c,b
,c,b,d,d,d,d)-521/2*E(b,b,c,c,e,c,c,e)-1879/4*E(c,b,c,c,e,c,c,e)+17/4*E(d,b,c,
c,e,c,c,e)-E(f,b,c,c,e,c,c,e)-35/2*E(c,b,c,c,e,e,e,e)-25/128*E(c,d,d,c,e,e,e,e
)-1/2*E(b,d,d,d,b,b,b,d)+3/16*E(b,d,d,d,b,b,d,d)-25/2*E(c,b,a,a,f,f,f,f)+9*E(b
,b,a,e,a,a,a,f)+158*E(c,b,a,e,a,a,a,f)+1/2*E(f,b,a,e,a,a,a,f)+79*E(c,b,a,e,a,a
,f,f)+6*E(b,c,a,e,a,f,a,f)+51/8*E(c,c,a,e,a,f,a,f)-25/32*E(b,c,a,e,e,e,e,e)-\
253/128*E(c,c,a,e,e,e,e,e)-3/16*E(d,c,a,e,e,e,e,e)+357/8*E(b,c,a,f,a,f,a,f)-10
*E(b,c,b,a,b,d,b,d)+34*E(c,c,b,a,b,d,b,d)-E(b,c,b,a,e,e,e,e)+133/16*E(c,c,b,a,
e,e,e,e)-3/2*E(d,c,b,a,e,e,e,e)+409/2*E(b,c,b,b,b,d,b,d)-73*E(c,c,b,b,b,d,b,d)
+2*E(e,c,b,b,b,d,b,d)-1215/2*E(b,c,b,b,c,e,c,e)+805/2*E(c,c,b,b,c,e,c,e)+377/
16*E(b,c,b,b,f,f,f,f)-283/16*E(c,c,b,b,f,f,f,f)-17/4*E(d,c,c,c,e,c,c,e)+17/4*E
(d,c,c,e,c,c,c,e)+1/16*E(b,c,d,b,d,d,d,d)-3/4*E(b,d,b,d,c,c,c,e)+23/8*E(c,d,b,
d,c,c,c,e)+1/16*E(b,d,b,d,d,b,d,d)-1/2*E(b,d,b,f,b,b,d,d)+25/8*E(c,d,b,f,b,b,d
,d)+3/16*E(b,d,c,b,d,d,d,d)+25/32*E(c,d,c,b,d,d,d,d)+17/4*E(c,d,c,c,c,e,c,e)-5
/16*E(b,d,c,d,d,b,d,d)-25/32*E(c,d,c,d,d,b,d,d)-17/4*E(c,d,c,e,c,c,c,e)-25/128
*E(c,d,d,c,d,d,d,d)+1/16*E(b,d,b,a,e,e,e,e)+E(d,d,b,b,b,b,b,d)+4*E(b,d,b,b,c,e
,c,e)+25*E(c,d,b,b,c,e,c,e)+3/16*E(b,d,b,b,f,f,f,f)-25/32*E(c,d,b,b,f,f,f,f)-E
(b,d,b,d,b,b,b,d)+1/2*E(b,d,b,d,b,b,d,d)-25/8*E(c,d,b,d,b,b,d,d)-17/4*E(c,c,d,
c,c,e,c,e)+17/4*E(c,c,d,c,e,c,c,e)+17/4*E(c,c,e,a,b,d,b,d)-1/16*E(b,f,f,f,b,d,
b,d), E(a,f,b,f,b,b,d,d) = -E(a,e,e,e,c,e,c,e)-4*E(a,f,a,a,a,f,a,f)-36*E(b,f,b
,b,b,d,b,d)-36*E(b,b,f,b,d,b,b,d)+11756*E(b,c,a,a,f,a,a,f)-3956*E(c,c,a,a,f,a,
a,f)-16*E(e,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,f)+8*E(c,c,a,a,f,f,f,f)+43*E(b,c,
a,e,a,a,f,f)-93*E(c,c,a,e,a,a,f,f)+51/2*E(b,c,e,e,a,a,a,f)-109/2*E(c,c,e,e,a,a
,a,f)-3/8*E(b,c,e,e,e,e,e,e)+48*E(b,d,b,a,b,d,b,d)+76*E(c,d,b,a,b,d,b,d)-3*E(a
,f,f,b,b,d,b,d)+9/2*E(a,f,f,b,d,b,b,d)-3/4*E(f,b,a,e,e,e,e,e)+12520*E(b,b,b,a,
b,d,b,d)+16664*E(c,b,b,a,b,d,b,d)-24*E(f,b,b,a,b,d,b,d)-16*E(b,b,b,a,e,e,e,e)-\
910*E(c,b,b,a,e,e,e,e)-6*E(f,b,b,a,e,e,e,e)-96*E(b,b,b,b,c,e,c,e)-9648*E(c,b,b
,b,c,e,c,e)-72*E(f,b,b,b,c,e,c,e)+36*E(d,b,b,b,d,b,b,d)-36*E(b,b,b,d,b,b,d,d)+
3/2*E(b,b,d,b,d,d,d,d)+3/2*E(c,b,d,b,d,d,d,d)+3/2*E(b,b,d,c,d,d,d,d)+75*E(c,b,
d,c,d,d,d,d)-6*E(b,b,f,a,a,f,a,f)+36*E(b,b,f,b,b,d,b,d)-36*E(d,b,b,f,b,b,b,d)-\
2963/2*E(b,b,c,b,d,d,d,d)+941/2*E(c,b,c,b,d,d,d,d)+12422*E(b,b,c,c,e,c,c,e)+
21062*E(c,b,c,c,e,c,c,e)-228*E(d,b,c,c,e,c,c,e)-12*E(f,b,c,c,e,c,c,e)+771*E(c,
b,c,c,e,e,e,e)+3/8*E(b,d,d,c,e,e,e,e)+153/16*E(c,d,d,c,e,e,e,e)-6*E(b,d,d,d,b,
b,b,d)+4*E(a,e,a,f,a,a,a,f)+1/4*E(a,a,f,b,f,f,f,f)-2*E(a,a,f,f,b,d,b,d)+6*E(c,
a,f,f,b,d,b,d)-6*E(b,b,a,a,f,f,f,f)+606*E(c,b,a,a,f,f,f,f)-175*E(b,b,a,e,a,a,a
,f)-7232*E(c,b,a,e,a,a,a,f)+6*E(f,b,a,e,a,a,a,f)-3610*E(c,b,a,e,a,a,f,f)+4*E(e
,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,a,f,a,f)
-4*E(a,a,f,a,f,a,a,f)+10*E(a,a,f,b,b,d,b,d)+3/4*E(a,a,f,b,d,d,d,d)-17*E(b,c,a,
e,a,f,a,f)-271*E(c,c,a,e,a,f,a,f)+33/16*E(b,c,a,e,e,e,e,e)+1519/16*E(c,c,a,e,e
,e,e,e)+57/8*E(d,c,a,e,e,e,e,e)-2790*E(b,c,a,f,a,f,a,f)-7/2*E(b,c,a,f,f,f,f,f)
-2*E(c,c,a,f,f,f,f,f)+212*E(b,c,b,a,b,d,b,d)-1536*E(c,c,b,a,b,d,b,d)-24*E(e,c,
b,a,b,d,b,d)-113/2*E(b,c,b,a,e,e,e,e)-753/2*E(c,c,b,a,e,e,e,e)+57*E(d,c,b,a,e,
e,e,e)-11896*E(b,c,b,b,b,d,b,d)+4960*E(c,c,b,b,b,d,b,d)-48*E(e,c,b,b,b,d,b,d)+
34088*E(b,c,b,b,c,e,c,e)-17612*E(c,c,b,b,c,e,c,e)-2821/2*E(b,c,b,b,f,f,f,f)+
1691/2*E(c,c,b,b,f,f,f,f)+228*E(d,c,c,c,e,c,c,e)-228*E(d,c,c,e,c,c,c,e)-3*E(b,
c,d,b,d,d,d,d)+12*E(b,d,b,d,c,c,c,e)-147*E(c,d,b,d,c,c,c,e)-3/2*E(b,d,b,d,d,b,
d,d)-6*E(b,d,b,f,b,b,d,d)-153*E(c,d,b,f,b,b,d,d)+3*E(b,d,c,b,d,d,d,d)-153/4*E(
c,d,c,b,d,d,d,d)-228*E(c,d,c,c,c,e,c,e)+3/2*E(b,d,c,d,d,b,d,d)+153/4*E(c,d,c,d
,d,b,d,d)+228*E(c,d,c,e,c,c,c,e)+153/16*E(c,d,d,c,d,d,d,d)-9/2*E(b,d,b,a,e,e,e
,e)-36*E(d,d,b,b,b,b,b,d)+60*E(b,d,b,b,c,e,c,e)-1212*E(c,d,b,b,c,e,c,e)+153/4*
E(c,d,b,b,f,f,f,f)+36*E(b,d,b,d,b,b,b,d)+6*E(b,d,b,d,b,b,d,d)+153*E(c,d,b,d,b,
b,d,d)+228*E(c,c,d,c,c,e,c,e)-228*E(c,c,d,c,e,c,c,e)+6*E(b,c,d,d,b,b,d,d)-218*
E(c,c,e,a,b,d,b,d)+3/2*E(b,f,f,f,b,d,b,d), E(a,f,f,a,f,f,f,f) = -26496*E(b,c,a
,a,f,a,a,f)+8448*E(c,c,a,a,f,a,a,f)-16*E(b,c,a,a,f,f,f,f)+176*E(b,c,a,e,a,a,f,
f)+288*E(c,c,a,e,a,a,f,f)+104*E(b,c,e,e,a,a,a,f)+144*E(c,c,e,e,a,a,a,f)+2*E(b,
c,e,e,e,e,e,e)+704*E(b,d,b,a,b,d,b,d)-448*E(c,d,b,a,b,d,b,d)-27584*E(b,b,b,a,b
,d,b,d)-37120*E(c,b,b,a,b,d,b,d)+48*E(b,b,b,a,e,e,e,e)+1872*E(c,b,b,a,e,e,e,e)
+256*E(b,b,b,b,c,e,c,e)+19968*E(c,b,b,b,c,e,c,e)+4*E(b,b,d,b,d,d,d,d)-4*E(b,b,
d,c,d,d,d,d)-156*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,a,a,f,a,f)+E(d,b,f,a,f,f,f,f)-E
(f,b,f,a,f,f,f,f)+3360*E(b,b,c,b,d,d,d,d)-784*E(c,b,c,b,d,d,d,d)-26080*E(b,b,c
,c,e,c,c,e)-44096*E(c,b,c,c,e,c,c,e)+576*E(d,b,c,c,e,c,c,e)-1248*E(c,b,c,c,e,e
,e,e)-E(b,d,d,c,e,e,e,e)-18*E(c,d,d,c,e,e,e,e)+144*E(b,d,d,d,b,b,b,d)-48*E(b,d
,d,d,b,b,d,d)-4*E(b,a,f,b,f,f,f,f)+32*E(b,b,a,a,f,f,f,f)-1216*E(c,b,a,a,f,f,f,
f)-16*E(b,b,a,e,a,a,a,f)+14976*E(c,b,a,e,a,a,a,f)+7488*E(c,b,a,e,a,a,f,f)-E(e,
a,f,a,f,f,f,f)+E(f,a,f,a,f,f,f,f)-240*E(b,c,a,e,a,f,a,f)+864*E(c,c,a,e,a,f,a,f
)+107*E(b,c,a,e,e,e,e,e)-234*E(c,c,a,e,e,e,e,e)+6768*E(b,c,a,f,a,f,a,f)+832*E(
b,c,b,a,b,d,b,d)+4608*E(c,c,b,a,b,d,b,d)+728*E(b,c,b,a,e,e,e,e)+912*E(c,c,b,a,
e,e,e,e)+32704*E(b,c,b,b,b,d,b,d)-11008*E(c,c,b,b,b,d,b,d)-74816*E(b,c,b,b,c,e
,c,e)+36224*E(c,c,b,b,c,e,c,e)+3408*E(b,c,b,b,f,f,f,f)-1680*E(c,c,b,b,f,f,f,f)
-576*E(d,c,c,c,e,c,c,e)+576*E(d,c,c,e,c,c,c,e)-8*E(b,c,d,b,d,d,d,d)+192*E(b,d,
b,d,c,c,c,e)+320*E(c,d,b,d,c,c,c,e)-4*E(b,d,b,d,d,b,d,d)+144*E(b,d,b,f,b,b,d,d
)+304*E(c,d,b,f,b,b,d,d)-48*E(b,d,c,b,d,d,d,d)+80*E(c,d,c,b,d,d,d,d)+576*E(c,d
,c,c,c,e,c,e)+60*E(b,d,c,d,d,b,d,d)-72*E(c,d,c,d,d,b,d,d)-576*E(c,d,c,e,c,c,c,
e)-18*E(c,d,d,c,d,d,d,d)+4*E(b,d,b,a,e,e,e,e)-1280*E(b,d,b,b,c,e,c,e)+2432*E(c
,d,b,b,c,e,c,e)-48*E(b,d,b,b,f,f,f,f)-80*E(c,d,b,b,f,f,f,f)-144*E(b,d,b,d,b,b,
d,d)-304*E(c,d,b,d,b,b,d,d)-576*E(c,c,d,c,c,e,c,e)+576*E(c,c,d,c,e,c,c,e)-48*E
(b,c,d,d,b,b,d,d)+576*E(c,c,e,a,b,d,b,d)+4*E(b,f,f,f,b,d,b,d), E(a,f,f,b,b,b,b
,d) = 8*E(a,f,a,a,a,f,a,f)+8*E(b,f,b,b,b,d,b,d)+8*E(b,b,f,b,d,b,b,d)-1980*E(b,
c,a,a,f,a,a,f)+748*E(c,c,a,a,f,a,a,f)+24*E(e,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,
f)-8*E(b,c,a,e,a,a,f,f)+9*E(c,c,a,e,a,a,f,f)-6*E(b,c,e,e,a,a,a,f)+9/2*E(c,c,e,
e,a,a,a,f)-32*E(b,d,b,a,b,d,b,d)+54*E(c,d,b,a,b,d,b,d)-1/4*E(f,b,a,e,e,e,e,e)-\
1940*E(b,b,b,a,b,d,b,d)-2952*E(c,b,b,a,b,d,b,d)+48*E(f,b,b,a,b,d,b,d)-6*E(b,b,
b,a,e,e,e,e)+160*E(c,b,b,a,e,e,e,e)-2*E(f,b,b,a,e,e,e,e)-96*E(b,b,b,b,c,e,c,e)
+1568*E(c,b,b,b,c,e,c,e)+16*E(f,b,b,b,c,e,c,e)-8*E(d,b,b,b,d,b,b,d)+8*E(b,b,b,
d,b,b,d,d)-1/2*E(b,b,d,b,d,d,d,d)-29/2*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,a,a,f,a,f)
-8*E(b,b,f,b,b,d,b,d)+8*E(d,b,b,f,b,b,b,d)+513/2*E(b,b,c,b,d,d,d,d)-201/2*E(c,
b,c,b,d,d,d,d)-2148*E(b,b,c,c,e,c,c,e)-3846*E(c,b,c,c,e,c,c,e)+34*E(d,b,c,c,e,
c,c,e)+24*E(f,b,c,c,e,c,c,e)-152*E(c,b,c,c,e,e,e,e)-29/16*E(c,d,d,c,e,e,e,e)-4
*E(b,d,d,d,b,b,b,d)+3/2*E(b,d,d,d,b,b,d,d)-8*E(a,e,a,f,a,a,a,f)+6*E(b,b,a,a,f,
f,f,f)-102*E(c,b,a,a,f,f,f,f)+8*E(b,b,a,e,a,a,a,f)+1316*E(c,b,a,e,a,a,a,f)-12*
E(f,b,a,e,a,a,a,f)+688*E(c,b,a,e,a,a,f,f)-8*E(e,a,a,a,f,a,a,f)+8*E(e,a,a,f,a,a
,a,f)-8*E(a,a,a,f,a,a,f,f)-8*E(a,a,f,a,a,f,a,f)+8*E(a,a,f,a,f,a,a,f)+48*E(b,c,
a,e,a,f,a,f)+35*E(c,c,a,e,a,f,a,f)-25/4*E(b,c,a,e,e,e,e,e)-245/16*E(c,c,a,e,e,
e,e,e)-2*E(d,c,a,e,e,e,e,e)+445*E(b,c,a,f,a,f,a,f)+80*E(b,c,b,a,b,d,b,d)+272*E
(c,c,b,a,b,d,b,d)+32*E(e,c,b,a,b,d,b,d)-32*E(b,c,b,a,e,e,e,e)+141/2*E(c,c,b,a,
e,e,e,e)-16*E(d,c,b,a,e,e,e,e)+1764*E(b,c,b,b,b,d,b,d)-840*E(c,c,b,b,b,d,b,d)-\
16*E(e,c,b,b,b,d,b,d)-6076*E(b,c,b,b,c,e,c,e)+3572*E(c,c,b,b,c,e,c,e)+465/2*E(
b,c,b,b,f,f,f,f)-339/2*E(c,c,b,b,f,f,f,f)-34*E(d,c,c,c,e,c,c,e)+34*E(d,c,c,e,c
,c,c,e)+1/2*E(b,c,d,b,d,d,d,d)-10*E(b,d,b,d,c,c,c,e)+31*E(c,d,b,d,c,c,c,e)+1/2
*E(b,d,b,d,d,b,d,d)-4*E(b,d,b,f,b,b,d,d)+29*E(c,d,b,f,b,b,d,d)+3/2*E(b,d,c,b,d
,d,d,d)+29/4*E(c,d,c,b,d,d,d,d)+34*E(c,d,c,c,c,e,c,e)-5/2*E(b,d,c,d,d,b,d,d)-\
29/4*E(c,d,c,d,d,b,d,d)-34*E(c,d,c,e,c,c,c,e)-29/16*E(c,d,d,c,d,d,d,d)+1/2*E(b
,d,b,a,e,e,e,e)+8*E(d,d,b,b,b,b,b,d)+48*E(b,d,b,b,c,e,c,e)+216*E(c,d,b,b,c,e,c
,e)+3/2*E(b,d,b,b,f,f,f,f)-29/4*E(c,d,b,b,f,f,f,f)-8*E(b,d,b,d,b,b,b,d)+4*E(b,
d,b,d,b,b,d,d)-29*E(c,d,b,d,b,b,d,d)-34*E(c,c,d,c,c,e,c,e)+34*E(c,c,d,c,e,c,c,
e)+18*E(c,c,e,a,b,d,b,d)-1/2*E(b,f,f,f,b,d,b,d), E(a,f,f,b,d,d,d,d) = 8*E(a,e,
e,e,c,e,c,e)+384*E(b,f,b,b,b,d,b,d)+384*E(b,b,f,b,d,b,b,d)+E(c,b,f,f,f,f,f,f)-\
98656*E(b,c,a,a,f,a,a,f)+34656*E(c,c,a,a,f,a,a,f)+64*E(e,c,a,a,f,a,a,f)+56*E(b
,c,a,a,f,f,f,f)-48*E(c,c,a,a,f,f,f,f)-600*E(b,c,a,e,a,a,f,f)+832*E(c,c,a,e,a,a
,f,f)-380*E(b,c,e,e,a,a,a,f)+464*E(c,c,e,e,a,a,a,f)+3/2*E(b,c,e,e,e,e,e,e)-864
*E(b,d,b,a,b,d,b,d)-544*E(c,d,b,a,b,d,b,d)+48*E(a,f,f,b,b,d,b,d)-72*E(a,f,f,b,
d,b,b,d)+10*E(f,b,a,e,e,e,e,e)-107808*E(b,b,b,a,b,d,b,d)-146816*E(c,b,b,a,b,d,
b,d)+256*E(f,b,b,a,b,d,b,d)+112*E(b,b,b,a,e,e,e,e)+8024*E(c,b,b,a,e,e,e,e)+80*
E(f,b,b,a,e,e,e,e)+896*E(b,b,b,b,c,e,c,e)+85504*E(c,b,b,b,c,e,c,e)+768*E(f,b,b
,b,c,e,c,e)-384*E(d,b,b,b,d,b,b,d)+384*E(b,b,b,d,b,b,d,d)-26*E(b,b,d,b,d,d,d,d
)-14*E(c,b,d,b,d,d,d,d)-10*E(b,b,d,c,d,d,d,d)-658*E(c,b,d,c,d,d,d,d)+48*E(b,b,
f,a,a,f,a,f)-384*E(b,b,f,b,b,d,b,d)+384*E(d,b,b,f,b,b,b,d)+12496*E(b,b,c,b,d,d
,d,d)-4160*E(c,b,c,b,d,d,d,d)-108240*E(b,b,c,c,e,c,c,e)-185824*E(c,b,c,c,e,c,c
,e)+1888*E(d,b,c,c,e,c,c,e)+128*E(f,b,c,c,e,c,c,e)-7144*E(c,b,c,c,e,e,e,e)-5/2
*E(b,d,d,c,e,e,e,e)-84*E(c,d,d,c,e,e,e,e)-104*E(b,d,d,d,b,b,b,d)+52*E(b,d,d,d,
b,b,d,d)-4*E(a,a,f,b,f,f,f,f)+4*E(b,a,f,b,f,f,f,f)+8*E(a,a,f,f,b,d,b,d)-40*E(c
,a,f,f,b,d,b,d)+24*E(b,b,a,a,f,f,f,f)-5344*E(c,b,a,a,f,f,f,f)+2216*E(b,b,a,e,a
,a,a,f)+64032*E(c,b,a,e,a,a,a,f)-64*E(f,b,a,e,a,a,a,f)+31744*E(c,b,a,e,a,a,f,f
)-64*E(a,a,f,b,b,d,b,d)-6*E(a,a,f,b,d,d,d,d)+792*E(b,c,a,e,a,f,a,f)+2272*E(c,c
,a,e,a,f,a,f)-323/2*E(b,c,a,e,e,e,e,e)-810*E(c,c,a,e,e,e,e,e)-74*E(d,c,a,e,e,e
,e,e)+22712*E(b,c,a,f,a,f,a,f)+18*E(b,c,a,f,f,f,f,f)+12*E(c,c,a,f,f,f,f,f)-\
1632*E(b,c,b,a,b,d,b,d)+12928*E(c,c,b,a,b,d,b,d)+128*E(e,c,b,a,b,d,b,d)-236*E(
b,c,b,a,e,e,e,e)+3128*E(c,c,b,a,e,e,e,e)-592*E(d,c,b,a,e,e,e,e)+92000*E(b,c,b,
b,b,d,b,d)-42752*E(c,c,b,b,b,d,b,d)+640*E(e,c,b,b,b,d,b,d)-287648*E(b,c,b,b,c,
e,c,e)+154688*E(c,c,b,b,c,e,c,e)+11456*E(b,c,b,b,f,f,f,f)-7448*E(c,c,b,b,f,f,f
,f)-1888*E(d,c,c,c,e,c,c,e)+1888*E(d,c,c,e,c,c,c,e)+36*E(b,c,d,b,d,d,d,d)-296*
E(b,d,b,d,c,c,c,e)+1264*E(c,d,b,d,c,c,c,e)+26*E(b,d,b,d,d,b,d,d)-104*E(b,d,b,f
,b,b,d,d)+1344*E(c,d,b,f,b,b,d,d)+40*E(b,d,c,b,d,d,d,d)+336*E(c,d,c,b,d,d,d,d)
+1888*E(c,d,c,c,c,e,c,e)-98*E(b,d,c,d,d,b,d,d)-336*E(c,d,c,d,d,b,d,d)-1888*E(c
,d,c,e,c,c,c,e)-84*E(c,d,d,c,d,d,d,d)+42*E(b,d,b,a,e,e,e,e)+384*E(d,d,b,b,b,b,
b,d)+1024*E(b,d,b,b,c,e,c,e)+10688*E(c,d,b,b,c,e,c,e)+52*E(b,d,b,b,f,f,f,f)-\
336*E(c,d,b,b,f,f,f,f)-384*E(b,d,b,d,b,b,b,d)+104*E(b,d,b,d,b,b,d,d)-1344*E(c,
d,b,d,b,b,d,d)-1888*E(c,c,d,c,c,e,c,e)+1888*E(c,c,d,c,e,c,c,e)-24*E(b,c,d,d,b,
b,d,d)+1856*E(c,c,e,a,b,d,b,d)+4*E(a,f,f,f,b,d,b,d)-26*E(b,f,f,f,b,d,b,d), E(a
,f,f,b,f,f,f,f) = -16*E(a,e,e,e,c,e,c,e)-192*E(a,f,a,a,a,f,a,f)-832*E(b,f,b,b,
b,d,b,d)-832*E(b,b,f,b,d,b,b,d)-E(c,b,f,f,f,f,f,f)+243968*E(b,c,a,a,f,a,a,f)-\
84064*E(c,c,a,a,f,a,a,f)-640*E(e,c,a,a,f,a,a,f)-40*E(b,c,a,a,f,f,f,f)+112*E(c,
c,a,a,f,f,f,f)+1152*E(b,c,a,e,a,a,f,f)-1952*E(c,c,a,e,a,a,f,f)+688*E(b,c,e,e,a
,a,a,f)-1088*E(c,c,e,e,a,a,a,f)-6*E(b,c,e,e,e,e,e,e)+1280*E(b,d,b,a,b,d,b,d)+
928*E(c,d,b,a,b,d,b,d)-48*E(a,f,f,b,b,d,b,d)+80*E(a,f,f,b,d,b,b,d)-12*E(f,b,a,
e,e,e,e,e)+256064*E(b,b,b,a,b,d,b,d)+349568*E(c,b,b,a,b,d,b,d)-768*E(f,b,b,a,b
,d,b,d)-120*E(b,b,b,a,e,e,e,e)-19128*E(c,b,b,a,e,e,e,e)-104*E(f,b,b,a,e,e,e,e)
+512*E(b,b,b,b,c,e,c,e)-201216*E(c,b,b,b,c,e,c,e)-1664*E(f,b,b,b,c,e,c,e)+832*
E(d,b,b,b,d,b,b,d)-832*E(b,b,b,d,b,b,d,d)+38*E(b,b,d,b,d,d,d,d)+26*E(c,b,d,b,d
,d,d,d)+26*E(b,b,d,c,d,d,d,d)+1598*E(c,b,d,c,d,d,d,d)+832*E(b,b,f,b,b,d,b,d)-\
832*E(d,b,b,f,b,b,b,d)-30896*E(b,b,c,b,d,d,d,d)+10176*E(c,b,c,b,d,d,d,d)+
259456*E(b,b,c,c,e,c,c,e)+445280*E(c,b,c,c,e,c,c,e)-4768*E(d,b,c,c,e,c,c,e)-\
384*E(f,b,c,c,e,c,c,e)+16608*E(c,b,c,c,e,e,e,e)+7*E(b,d,d,c,e,e,e,e)+206*E(c,d
,d,c,e,e,e,e)+24*E(b,d,d,d,b,b,b,d)-44*E(b,d,d,d,b,b,d,d)+192*E(a,e,a,f,a,a,a,
f)+8*E(a,a,f,b,f,f,f,f)-12*E(b,a,f,b,f,f,f,f)-24*E(a,a,f,f,b,d,b,d)+88*E(c,a,f
,f,b,d,b,d)-224*E(b,b,a,a,f,f,f,f)+12768*E(c,b,a,a,f,f,f,f)-3168*E(b,b,a,e,a,a
,a,f)-152640*E(c,b,a,e,a,a,a,f)+192*E(f,b,a,e,a,a,a,f)-76736*E(c,b,a,e,a,a,f,f
)+192*E(e,a,a,a,f,a,a,f)-192*E(e,a,a,f,a,a,a,f)+192*E(a,a,a,f,a,a,f,f)+192*E(a
,a,f,a,a,f,a,f)-192*E(a,a,f,a,f,a,a,f)+224*E(a,a,f,b,b,d,b,d)+14*E(a,a,f,b,d,d
,d,d)-1440*E(b,c,a,e,a,f,a,f)-5536*E(c,c,a,e,a,f,a,f)+197*E(b,c,a,e,e,e,e,e)+
2012*E(c,c,a,e,e,e,e,e)+170*E(d,c,a,e,e,e,e,e)-57184*E(b,c,a,f,a,f,a,f)-46*E(b
,c,a,f,f,f,f,f)-28*E(c,c,a,f,f,f,f,f)+3200*E(b,c,b,a,b,d,b,d)-33280*E(c,c,b,a,
b,d,b,d)-896*E(e,c,b,a,b,d,b,d)-224*E(b,c,b,a,e,e,e,e)-7568*E(c,c,b,a,e,e,e,e)
+1352*E(d,c,b,a,e,e,e,e)+8*E(e,c,b,a,e,e,e,e)-240192*E(b,c,b,b,b,d,b,d)+105856
*E(c,c,b,b,b,d,b,d)-768*E(e,c,b,b,b,d,b,d)+713216*E(b,c,b,b,c,e,c,e)-375104*E(
c,c,b,b,c,e,c,e)-28976*E(b,c,b,b,f,f,f,f)+18088*E(c,c,b,b,f,f,f,f)+4768*E(d,c,
c,c,e,c,c,e)-4768*E(d,c,c,e,c,c,c,e)-68*E(b,c,d,b,d,d,d,d)+400*E(b,d,b,d,c,c,c
,e)-3136*E(c,d,b,d,c,c,c,e)-38*E(b,d,b,d,d,b,d,d)+24*E(b,d,b,f,b,b,d,d)-3280*E
(c,d,b,f,b,b,d,d)-8*E(b,d,c,b,d,d,d,d)-804*E(c,d,c,b,d,d,d,d)-4768*E(c,d,c,c,c
,e,c,e)+102*E(b,d,c,d,d,b,d,d)+820*E(c,d,c,d,d,b,d,d)+4768*E(c,d,c,e,c,c,c,e)+
206*E(c,d,d,c,d,d,d,d)-84*E(b,d,b,a,e,e,e,e)-832*E(d,d,b,b,b,b,b,d)-288*E(b,d,
b,b,c,e,c,e)-25728*E(c,d,b,b,c,e,c,e)-44*E(b,d,b,b,f,f,f,f)+812*E(c,d,b,b,f,f,
f,f)+832*E(b,d,b,d,b,b,b,d)-24*E(b,d,b,d,b,b,d,d)+3264*E(c,d,b,d,b,b,d,d)+4768
*E(c,c,d,c,c,e,c,e)-4768*E(c,c,d,c,e,c,c,e)+56*E(b,c,d,d,b,b,d,d)-4352*E(c,c,e
,a,b,d,b,d)-4*E(a,f,f,f,b,d,b,d)+38*E(b,f,f,f,b,d,b,d), E(a,f,f,f,a,f,a,f) = -\
87/2*E(a,e,e,e,c,e,c,e)-560*E(a,f,a,a,a,f,a,f)-2704*E(b,f,b,b,b,d,b,d)-2704*E(
b,b,f,b,d,b,b,d)+798833*E(b,c,a,a,f,a,a,f)-276653*E(c,c,a,a,f,a,a,f)-1980*E(e,
c,a,a,f,a,a,f)-381/2*E(b,c,a,a,f,f,f,f)+348*E(c,c,a,a,f,f,f,f)+3321*E(b,c,a,e,
a,a,f,f)-26199/4*E(c,c,a,e,a,a,f,f)+38*E(e,c,a,e,a,a,f,f)+2076*E(b,c,e,e,a,a,a
,f)-28983/8*E(c,c,e,e,a,a,a,f)-2*E(e,c,e,e,a,a,a,f)-87/4*E(b,c,e,e,e,e,e,e)+
3482*E(b,d,b,a,b,d,b,d)+7063/2*E(c,d,b,a,b,d,b,d)-195*E(a,f,f,b,b,d,b,d)+595/2
*E(a,f,f,b,d,b,b,d)-169/4*E(f,b,a,e,e,e,e,e)-15/8*E(f,b,a,f,f,f,f,f)+843939*E(
b,b,b,a,b,d,b,d)+1152202*E(c,b,b,a,b,d,b,d)-3040*E(f,b,b,a,b,d,b,d)-553*E(b,b,
b,a,e,e,e,e)-125877/2*E(c,b,b,a,e,e,e,e)-315*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,
c,e,c,e)-662480*E(c,b,b,b,c,e,c,e)-5216*E(f,b,b,b,c,e,c,e)+2704*E(d,b,b,b,d,b,
b,d)-2704*E(b,b,b,d,b,b,d,d)+921/8*E(b,b,d,b,d,d,d,d)+261/4*E(c,b,d,b,d,d,d,d)
+371/4*E(b,b,d,c,d,d,d,d)+41999/8*E(c,b,d,c,d,d,d,d)+1/4*E(d,b,d,c,d,d,d,d)-68
*E(b,b,f,a,a,f,a,f)-1/4*E(d,b,f,a,f,f,f,f)+2704*E(b,b,f,b,b,d,b,d)-2704*E(d,b,
b,f,b,b,b,d)-811691/8*E(b,b,c,b,d,d,d,d)+265115/8*E(c,b,c,b,d,d,d,d)+851047*E(
b,b,c,c,e,c,c,e)+2925721/2*E(c,b,c,c,e,c,c,e)-31295/2*E(d,b,c,c,e,c,c,e)-1724*
E(f,b,c,c,e,c,c,e)+54428*E(c,b,c,c,e,e,e,e)+30*E(d,b,c,c,e,e,e,e)-45*E(f,b,c,c
,e,e,e,e)+87/4*E(b,d,d,c,e,e,e,e)+43215/64*E(c,d,d,c,e,e,e,e)+9*E(b,d,d,d,b,b,
b,d)-933/8*E(b,d,d,d,b,b,d,d)+560*E(a,e,a,f,a,a,a,f)+89/4*E(a,a,f,b,f,f,f,f)-\
89/4*E(b,a,f,b,f,f,f,f)-87*E(a,a,f,f,b,d,b,d)+261*E(c,a,f,f,b,d,b,d)-734*E(b,b
,a,a,f,f,f,f)+41999*E(c,b,a,a,f,f,f,f)-10526*E(b,b,a,e,a,a,a,f)-501408*E(c,b,a
,e,a,a,a,f)+790*E(f,b,a,e,a,a,a,f)-251678*E(c,b,a,e,a,a,f,f)+30*E(f,b,a,e,a,a,
f,f)+560*E(e,a,a,a,f,a,a,f)-560*E(e,a,a,f,a,a,a,f)+560*E(a,a,a,f,a,a,f,f)+E(e,
a,e,e,a,f,a,f)-E(f,a,e,e,a,f,a,f)+560*E(a,a,f,a,a,f,a,f)-560*E(a,a,f,a,f,a,a,f
)+E(a,a,f,a,f,f,f,f)+850*E(a,a,f,b,b,d,b,d)-4*E(e,a,f,b,b,d,b,d)+197/4*E(a,a,f
,b,d,d,d,d)-5097*E(b,c,a,e,a,f,a,f)-74909/4*E(c,c,a,e,a,f,a,f)-38*E(d,c,a,e,a,
f,a,f)+28*E(e,c,a,e,a,f,a,f)+2431/4*E(b,c,a,e,e,e,e,e)+426427/64*E(c,c,a,e,e,e
,e,e)+4405/8*E(d,c,a,e,e,e,e,e)-749703/4*E(b,c,a,f,a,f,a,f)+16*E(d,c,a,f,a,f,a
,f)-18*E(e,c,a,f,a,f,a,f)-453/4*E(b,c,a,f,f,f,f,f)-87*E(c,c,a,f,f,f,f,f)+7440*
E(b,c,b,a,b,d,b,d)-110804*E(c,c,b,a,b,d,b,d)-2784*E(e,c,b,a,b,d,b,d)-2125/2*E(
b,c,b,a,e,e,e,e)-197499/8*E(c,c,b,a,e,e,e,e)+4401*E(d,c,b,a,e,e,e,e)+7*E(e,c,b
,a,e,e,e,e)-787339*E(b,c,b,b,b,d,b,d)+350878*E(c,c,b,b,b,d,b,d)-2864*E(e,c,b,b
,b,d,b,d)+2333509*E(b,c,b,b,c,e,c,e)-1230027*E(c,c,b,b,c,e,c,e)-759103/8*E(b,c
,b,b,f,f,f,f)+474757/8*E(c,c,b,b,f,f,f,f)+31463/2*E(d,c,c,c,e,c,c,e)-31463/2*E
(d,c,c,e,c,c,c,e)-1507/8*E(b,c,d,b,d,d,d,d)+21/4*E(c,c,d,b,d,d,d,d)+1148*E(b,d
,b,d,c,c,c,e)-41159/4*E(c,d,b,d,c,c,c,e)-921/8*E(b,d,b,d,d,b,d,d)+21/2*E(c,d,b
,d,d,b,d,d)+9*E(b,d,b,f,b,b,d,d)-43051/4*E(c,d,b,f,b,b,d,d)-285/8*E(b,d,c,b,d,
d,d,d)-42095/16*E(c,d,c,b,d,d,d,d)-31463/2*E(c,d,c,c,c,e,c,e)+2409/8*E(b,d,c,d
,d,b,d,d)+42895/16*E(c,d,c,d,d,b,d,d)+31463/2*E(c,d,c,e,c,c,c,e)+43215/64*E(c,
d,d,c,d,d,d,d)-2139/8*E(b,d,b,a,e,e,e,e)-2704*E(d,d,b,b,b,b,b,d)-636*E(b,d,b,b
,c,e,c,e)-84358*E(c,d,b,b,c,e,c,e)-933/8*E(b,d,b,b,f,f,f,f)+42695/16*E(c,d,b,b
,f,f,f,f)+2704*E(b,d,b,d,b,b,b,d)-9*E(b,d,b,d,b,b,d,d)+42863/4*E(c,d,b,d,b,b,d
,d)+31463/2*E(c,c,d,c,c,e,c,e)-31463/2*E(c,c,d,c,e,c,c,e)+222*E(b,c,d,d,b,b,d,
d)+E(e,c,d,d,b,b,d,d)-28983/2*E(c,c,e,a,b,d,b,d)-8*E(e,c,e,a,b,d,b,d)-21/2*E(a
,f,f,f,b,d,b,d)+921/8*E(b,f,f,f,b,d,b,d), E(a,f,f,f,f,f,f,f) = -88*E(a,e,e,e,c
,e,c,e)-1472*E(a,f,a,a,a,f,a,f)-6336*E(b,f,b,b,b,d,b,d)-6336*E(b,b,f,b,d,b,b,d
)+4*E(b,b,f,b,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)+4*E(c,b,f,f,f,f,f,f)+1946720*E(b,c
,a,a,f,a,a,f)-680992*E(c,c,a,a,f,a,a,f)-4800*E(e,c,a,a,f,a,a,f)-576*E(b,c,a,a,
f,f,f,f)+704*E(c,c,a,a,f,f,f,f)+6960*E(b,c,a,e,a,a,f,f)-16456*E(c,c,a,e,a,a,f,
f)+96*E(e,c,a,e,a,a,f,f)+4488*E(b,c,e,e,a,a,a,f)-8932*E(c,c,e,e,a,a,a,f)+16*E(
e,c,e,e,a,a,a,f)-60*E(b,c,e,e,e,e,e,e)+5184*E(b,d,b,a,b,d,b,d)+9936*E(c,d,b,a,
b,d,b,d)-416*E(a,f,f,b,b,d,b,d)+656*E(a,f,f,b,d,b,b,d)-106*E(f,b,a,e,e,e,e,e)+
2053472*E(b,b,b,a,b,d,b,d)+2843072*E(c,b,b,a,b,d,b,d)-6912*E(f,b,b,a,b,d,b,d)-\
1088*E(b,b,b,a,e,e,e,e)-153600*E(c,b,b,a,e,e,e,e)-784*E(f,b,b,a,e,e,e,e)+4608*
E(b,b,b,b,c,e,c,e)-1616128*E(c,b,b,b,c,e,c,e)-12544*E(f,b,b,b,c,e,c,e)+6336*E(
d,b,b,b,d,b,b,d)-6336*E(b,b,b,d,b,b,d,d)+256*E(b,b,d,b,d,d,d,d)+132*E(c,b,d,b,
d,d,d,d)+224*E(b,b,d,c,d,d,d,d)+12856*E(c,b,d,c,d,d,d,d)-4*E(d,b,d,c,d,d,d,d)-
E(d,b,d,d,d,d,d,d)+E(f,b,d,d,d,d,d,d)-352*E(b,b,f,a,a,f,a,f)-4*E(d,b,f,a,f,f,f
,f)+4*E(f,b,f,a,f,f,f,f)+6336*E(b,b,f,b,b,d,b,d)-6336*E(d,b,b,f,b,b,b,d)-\
248116*E(b,b,c,b,d,d,d,d)+79524*E(c,b,c,b,d,d,d,d)+2071744*E(b,b,c,c,e,c,c,e)+
3584496*E(c,b,c,c,e,c,c,e)-38736*E(d,b,c,c,e,c,c,e)-3584*E(f,b,c,c,e,c,c,e)+
131872*E(c,b,c,c,e,e,e,e)+80*E(d,b,c,c,e,e,e,e)-80*E(f,b,c,c,e,e,e,e)+48*E(b,d
,d,c,e,e,e,e)+3289/2*E(c,d,d,c,e,e,e,e)-432*E(b,d,d,d,b,b,b,d)-108*E(b,d,d,d,b
,b,d,d)+E(b,d,d,d,d,d,d,d)+1472*E(a,e,a,f,a,a,a,f)+48*E(a,a,f,b,f,f,f,f)-36*E(
b,a,f,b,f,f,f,f)-176*E(a,a,f,f,b,d,b,d)+528*E(c,a,f,f,b,d,b,d)-E(e,a,f,f,f,f,f
,f)+E(f,a,f,f,f,f,f,f)-2144*E(b,b,a,a,f,f,f,f)+102368*E(c,b,a,a,f,f,f,f)-23216
*E(b,b,a,e,a,a,a,f)-1226464*E(c,b,a,e,a,a,a,f)+1696*E(f,b,a,e,a,a,a,f)-616256*
E(c,b,a,e,a,a,f,f)+1472*E(e,a,a,a,f,a,a,f)-1472*E(e,a,a,f,a,a,a,f)+1472*E(a,a,
a,f,a,a,f,f)+1472*E(a,a,f,a,a,f,a,f)-1472*E(a,a,f,a,f,a,a,f)+1568*E(a,a,f,b,b,
d,b,d)-64*E(e,a,f,b,b,d,b,d)+100*E(a,a,f,b,d,d,d,d)-4*E(f,a,f,b,d,d,d,d)-13392
*E(b,c,a,e,a,f,a,f)-48184*E(c,c,a,e,a,f,a,f)-64*E(d,c,a,e,a,f,a,f)+160*E(e,c,a
,e,a,f,a,f)+1213*E(b,c,a,e,e,e,e,e)+33141/2*E(c,c,a,e,e,e,e,e)+1288*E(d,c,a,e,
e,e,e,e)-457816*E(b,c,a,f,a,f,a,f)+32*E(d,c,a,f,a,f,a,f)-64*E(e,c,a,f,a,f,a,f)
-196*E(b,c,a,f,f,f,f,f)-176*E(c,c,a,f,f,f,f,f)+6336*E(b,c,b,a,b,d,b,d)-282368*
E(c,c,b,a,b,d,b,d)-6528*E(e,c,b,a,b,d,b,d)-3928*E(b,c,b,a,e,e,e,e)-60036*E(c,c
,b,a,e,e,e,e)+10304*E(d,c,b,a,e,e,e,e)+16*E(e,c,b,a,e,e,e,e)-1932896*E(b,c,b,b
,b,d,b,d)+867776*E(c,c,b,b,b,d,b,d)-7424*E(e,c,b,b,b,d,b,d)+5686688*E(b,c,b,b,
c,e,c,e)-3018144*E(c,c,b,b,c,e,c,e)-231732*E(b,c,b,b,f,f,f,f)+145148*E(c,c,b,b
,f,f,f,f)+38928*E(d,c,c,c,e,c,c,e)-38928*E(d,c,c,e,c,c,c,e)-400*E(b,c,d,b,d,d,
d,d)+8*E(c,c,d,b,d,d,d,d)+1952*E(b,d,b,d,c,c,c,e)-25128*E(c,d,b,d,c,c,c,e)-256
*E(b,d,b,d,d,b,d,d)+16*E(c,d,b,d,d,b,d,d)-432*E(b,d,b,f,b,b,d,d)-26248*E(c,d,b
,f,b,b,d,d)+44*E(b,d,c,b,d,d,d,d)-6426*E(c,d,c,b,d,d,d,d)-38928*E(c,d,c,c,c,e,
c,e)+504*E(b,d,c,d,d,b,d,d)+6522*E(c,d,c,d,d,b,d,d)+38928*E(c,d,c,e,c,c,c,e)+
3289/2*E(c,d,d,c,d,d,d,d)-628*E(b,d,b,a,e,e,e,e)-6336*E(d,d,b,b,b,b,b,d)+2240*
E(b,d,b,b,c,e,c,e)-205824*E(c,d,b,b,c,e,c,e)-108*E(b,d,b,b,f,f,f,f)+6514*E(c,d
,b,b,f,f,f,f)+6336*E(b,d,b,d,b,b,b,d)+432*E(b,d,b,d,b,b,d,d)+26120*E(c,d,b,d,b
,b,d,d)+38928*E(c,c,d,c,c,e,c,e)-38928*E(c,c,d,c,e,c,c,e)-16*E(e,c,d,d,b,b,b,d
)+688*E(b,c,d,d,b,b,d,d)-35728*E(c,c,e,a,b,d,b,d)+64*E(e,c,e,a,b,d,b,d)-16*E(a
,f,f,f,b,d,b,d)+256*E(b,f,f,f,b,d,b,d), E(b,a,a,a,a,a,a,f) = 0, E(b,a,a,a,a,f,
a,f) = -1/2*E(b,c,a,a,f,a,a,f)+1/4*E(b,b,a,e,a,a,a,f)+E(b,b,b,b,c,e,c,e)-1/2*E
(b,b,c,c,e,c,c,e), E(b,a,a,a,f,a,a,f) = -E(b,c,a,a,f,a,a,f)+1/2*E(b,b,a,e,a,a,
a,f)+2*E(b,b,b,b,c,e,c,e)-E(b,b,c,c,e,c,c,e), E(b,a,a,f,a,a,a,f) = 4*E(b,c,b,b
,c,e,c,e)+4*E(b,c,b,a,b,d,b,d)+4*E(b,b,b,a,b,d,b,d)+4*E(b,b,b,b,c,e,c,e), E(b,
a,a,f,a,a,f,f) = 16*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,a,e,a,a,f,f)+1/4*E(b,c,e,e,a,
a,a,f)+28*E(b,b,b,a,b,d,b,d)-1/2*E(b,b,b,a,e,e,e,e)-8*E(b,b,b,b,c,e,c,e)-2*E(b
,b,c,b,d,d,d,d)+18*E(b,b,c,c,e,c,c,e)-1/2*E(c,b,c,c,e,e,e,e)+1/2*E(b,b,a,a,f,f
,f,f)-E(b,b,a,e,a,a,a,f)+1/2*E(b,c,a,e,a,f,a,f)-1/32*E(b,c,a,e,e,e,e,e)-9/2*E(
b,c,a,f,a,f,a,f)+10*E(b,c,b,a,b,d,b,d)-3/4*E(b,c,b,a,e,e,e,e)-1/2*E(c,c,b,a,e,
e,e,e)-18*E(b,c,b,b,b,d,b,d)+38*E(b,c,b,b,c,e,c,e)-2*E(b,c,b,b,f,f,f,f), E(b,a
,a,f,a,f,a,f) = 18*E(b,c,a,a,f,a,a,f)+E(b,c,a,e,a,a,f,f)+1/2*E(b,c,e,e,a,a,a,f
)+40*E(b,b,b,a,b,d,b,d)-1/2*E(b,b,b,a,e,e,e,e)-8*E(b,b,b,b,c,e,c,e)-3*E(b,b,c,
b,d,d,d,d)+26*E(b,b,c,c,e,c,c,e)-1/2*E(c,b,c,c,e,e,e,e)+1/2*E(b,b,a,a,f,f,f,f)
-2*E(b,b,a,e,a,a,a,f)-E(b,c,a,e,a,f,a,f)+1/16*E(b,c,a,e,e,e,e,e)-5*E(b,c,a,f,a
,f,a,f)+4*E(b,c,b,a,b,d,b,d)-1/2*E(b,c,b,a,e,e,e,e)-1/2*E(c,c,b,a,e,e,e,e)-20*
E(b,c,b,b,b,d,b,d)+44*E(b,c,b,b,c,e,c,e)-5/2*E(b,c,b,b,f,f,f,f), E(b,a,e,a,f,f
,f,f) = -128*E(b,c,b,a,b,d,b,d)+4*E(b,c,b,a,e,e,e,e)-96*E(b,c,b,b,c,e,c,e)-8*E
(b,c,e,e,a,a,a,f)+E(b,c,d,b,d,d,d,d)+4*E(b,c,d,d,b,b,d,d)-16*E(b,c,a,e,a,a,f,f
)-64*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,a,e,e,e,e,e)+96*E(b,c,b,b,b,d,b,d)+12*E(b,c,
b,b,f,f,f,f)+16*E(b,c,a,f,a,f,a,f)+2*E(b,c,a,f,f,f,f,f)-4*E(b,c,a,a,f,f,f,f),
E(b,a,e,e,a,a,a,f) = -E(b,c,e,e,a,a,a,f), E(b,a,e,e,a,a,f,f) = 162*E(b,c,a,a,f
,a,a,f)-42*E(c,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,f)+4*E(b,c,a,e,a,a,f,f)-3/2*E(
c,c,a,e,a,a,f,f)-3/4*E(c,c,e,e,a,a,a,f)+4*E(b,d,b,a,b,d,b,d)+3*E(c,d,b,a,b,d,b
,d)+126*E(b,b,b,a,b,d,b,d)+180*E(c,b,b,a,b,d,b,d)-9*E(c,b,b,a,e,e,e,e)-96*E(c,
b,b,b,c,e,c,e)+3/4*E(c,b,d,c,d,d,d,d)-63/4*E(b,b,c,b,d,d,d,d)+15/4*E(c,b,c,b,d
,d,d,d)+126*E(b,b,c,c,e,c,c,e)+213*E(c,b,c,c,e,c,c,e)-3*E(d,b,c,c,e,c,c,e)+6*E
(c,b,c,c,e,e,e,e)+3/32*E(c,d,d,c,e,e,e,e)-E(b,d,d,d,b,b,b,d)+1/4*E(b,d,d,d,b,b
,d,d)+6*E(c,b,a,a,f,f,f,f)-72*E(c,b,a,e,a,a,a,f)-36*E(c,b,a,e,a,a,f,f)+8*E(b,c
,a,e,a,f,a,f)-9/2*E(c,c,a,e,a,f,a,f)-E(b,c,a,e,e,e,e,e)+39/32*E(c,c,a,e,e,e,e,
e)-71/2*E(b,c,a,f,a,f,a,f)-1/2*E(b,c,a,f,f,f,f,f)+40*E(b,c,b,a,b,d,b,d)-24*E(c
,c,b,a,b,d,b,d)-6*E(b,c,b,a,e,e,e,e)-15/4*E(c,c,b,a,e,e,e,e)-206*E(b,c,b,b,b,d
,b,d)+60*E(c,c,b,b,b,d,b,d)+418*E(b,c,b,b,c,e,c,e)-174*E(c,c,b,b,c,e,c,e)-79/4
*E(b,c,b,b,f,f,f,f)+33/4*E(c,c,b,b,f,f,f,f)+3*E(d,c,c,c,e,c,c,e)-3*E(d,c,c,e,c
,c,c,e)-3/2*E(c,d,b,d,c,c,c,e)-E(b,d,b,f,b,b,d,d)-3/2*E(c,d,b,f,b,b,d,d)+3/4*E
(b,d,c,b,d,d,d,d)-3/8*E(c,d,c,b,d,d,d,d)-3*E(c,d,c,c,c,e,c,e)-1/2*E(b,d,c,d,d,
b,d,d)+3/8*E(c,d,c,d,d,b,d,d)+3*E(c,d,c,e,c,c,c,e)+3/32*E(c,d,d,c,d,d,d,d)-1/4
*E(b,d,b,a,e,e,e,e)+12*E(b,d,b,b,c,e,c,e)-12*E(c,d,b,b,c,e,c,e)+1/4*E(b,d,b,b,
f,f,f,f)+3/8*E(c,d,b,b,f,f,f,f)+E(b,d,b,d,b,b,d,d)+3/2*E(c,d,b,d,b,b,d,d)+3*E(
c,c,d,c,c,e,c,e)-3*E(c,c,d,c,e,c,c,e)+E(b,c,d,d,b,b,d,d)-3*E(c,c,e,a,b,d,b,d),
E(b,a,e,e,a,f,a,f) = -8*E(b,c,b,b,c,e,c,e)+E(b,c,d,d,b,b,d,d)+1/8*E(b,c,a,e,e,
e,e,e)+E(b,c,b,b,f,f,f,f)+2*E(b,c,a,f,a,f,a,f)+4*E(b,c,a,e,a,f,a,f), E(b,a,f,a
,a,a,a,f) = 2*E(b,b,a,e,a,a,a,f)+8*E(b,b,b,a,b,d,b,d)+8*E(b,b,b,b,c,e,c,e), E(
b,a,f,a,a,f,a,f) = 26*E(b,c,a,a,f,a,a,f)+3/2*E(b,c,a,e,a,a,f,f)+3/4*E(b,c,e,e,
a,a,a,f)+66*E(b,b,b,a,b,d,b,d)-E(b,b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-4*E(b,
b,c,b,d,d,d,d)+45*E(b,b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)+E(b,b,a,a,f,f,f,f)-13/
2*E(b,b,a,e,a,a,a,f)-3/2*E(b,c,a,e,a,f,a,f)+1/32*E(b,c,a,e,e,e,e,e)-13/2*E(b,c
,a,f,a,f,a,f)+6*E(b,c,b,a,b,d,b,d)-5/4*E(b,c,b,a,e,e,e,e)-E(c,c,b,a,e,e,e,e)-\
30*E(b,c,b,b,b,d,b,d)+62*E(b,c,b,b,c,e,c,e)-7/2*E(b,c,b,b,f,f,f,f), E(b,a,f,a,
f,a,a,f) = 24*E(b,c,a,a,f,a,a,f)+2*E(b,c,a,e,a,a,f,f)+E(b,c,e,e,a,a,a,f)+60*E(
b,b,b,a,b,d,b,d)-E(b,b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-4*E(b,b,c,b,d,d,d,d)
+42*E(b,b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)+E(b,b,a,a,f,f,f,f)-5*E(b,b,a,e,a,a,a
,f)-2*E(b,c,a,e,a,f,a,f)+1/8*E(b,c,a,e,e,e,e,e)-6*E(b,c,a,f,a,f,a,f)+8*E(b,c,b
,a,b,d,b,d)-E(b,c,b,a,e,e,e,e)-E(c,c,b,a,e,e,e,e)-24*E(b,c,b,b,b,d,b,d)+56*E(b
,c,b,b,c,e,c,e)-3*E(b,c,b,b,f,f,f,f), E(b,a,f,a,f,f,f,f) = -16*E(b,c,a,e,a,a,f
,f)-8*E(b,c,e,e,a,a,a,f)+4*E(c,b,c,c,e,e,e,e)+E(b,a,f,b,f,f,f,f)+1/2*E(b,c,a,e
,e,e,e,e)+16*E(b,c,a,f,a,f,a,f)-128*E(b,c,b,a,b,d,b,d)+4*E(b,c,b,a,e,e,e,e)+4*
E(c,c,b,a,e,e,e,e)-32*E(b,c,b,b,b,d,b,d)+32*E(b,c,b,b,c,e,c,e)-4*E(b,c,b,b,f,f
,f,f)+E(b,c,d,b,d,d,d,d)+4*E(b,c,d,d,b,b,d,d), E(b,a,f,b,b,d,b,d) = 12*E(b,c,a
,a,f,a,a,f)-E(b,c,a,e,a,a,f,f)-1/2*E(b,c,e,e,a,a,a,f)-E(b,b,c,b,d,d,d,d)+4*E(b
,b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)+2*E(b,b,a,e,a,a,a,f)+2*E(b,c,a,e,a,f,a,f)-1
/16*E(b,c,a,e,e,e,e,e)-4*E(b,c,a,f,a,f,a,f)-E(c,c,b,a,e,e,e,e)-12*E(b,c,b,b,b,
d,b,d)+44*E(b,c,b,b,c,e,c,e)-3/2*E(b,c,b,b,f,f,f,f), E(b,a,f,b,d,d,d,d) = -\
2152*E(b,c,a,a,f,a,a,f)+728*E(c,c,a,a,f,a,a,f)-4*E(b,c,a,a,f,f,f,f)+12*E(b,c,a
,e,a,a,f,f)+26*E(c,c,a,e,a,a,f,f)+10*E(b,c,e,e,a,a,a,f)+13*E(c,c,e,e,a,a,a,f)+
1/4*E(b,c,e,e,e,e,e,e)+64*E(b,d,b,a,b,d,b,d)-52*E(c,d,b,a,b,d,b,d)-2072*E(b,b,
b,a,b,d,b,d)-3120*E(c,b,b,a,b,d,b,d)+156*E(c,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c
,e)+1664*E(c,b,b,b,c,e,c,e)+E(b,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-13*E(c,b,d,c
,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+277*E(b,b,c,b,d,d,d,d)-65*E(c,b,c,b,d,d,d,d)-\
1984*E(b,b,c,c,e,c,c,e)-3692*E(c,b,c,c,e,c,c,e)+52*E(d,b,c,c,e,c,c,e)-104*E(c,
b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-13/8*E(c,d,d,c,e,e,e,e)+16*E(b,d,d,d,b,b
,b,d)-5*E(b,d,d,d,b,b,d,d)+4*E(b,b,a,a,f,f,f,f)-104*E(c,b,a,a,f,f,f,f)-52*E(b,
b,a,e,a,a,a,f)+1248*E(c,b,a,e,a,a,a,f)+624*E(c,b,a,e,a,a,f,f)-28*E(b,c,a,e,a,f
,a,f)+78*E(c,c,a,e,a,f,a,f)+47/4*E(b,c,a,e,e,e,e,e)-169/8*E(c,c,a,e,e,e,e,e)+
574*E(b,c,a,f,a,f,a,f)+16*E(b,c,b,a,b,d,b,d)+416*E(c,c,b,a,b,d,b,d)+70*E(b,c,b
,a,e,e,e,e)+65*E(c,c,b,a,e,e,e,e)+2808*E(b,c,b,b,b,d,b,d)-1040*E(c,c,b,b,b,d,b
,d)-6088*E(b,c,b,b,c,e,c,e)+3016*E(c,c,b,b,c,e,c,e)+285*E(b,c,b,b,f,f,f,f)-143
*E(c,c,b,b,f,f,f,f)-52*E(d,c,c,c,e,c,c,e)+52*E(d,c,c,e,c,c,c,e)+20*E(b,d,b,d,c
,c,c,e)+26*E(c,d,b,d,c,c,c,e)-E(b,d,b,d,d,b,d,d)+16*E(b,d,b,f,b,b,d,d)+26*E(c,
d,b,f,b,b,d,d)-5*E(b,d,c,b,d,d,d,d)+13/2*E(c,d,c,b,d,d,d,d)+52*E(c,d,c,c,c,e,c
,e)+7*E(b,d,c,d,d,b,d,d)-13/2*E(c,d,c,d,d,b,d,d)-52*E(c,d,c,e,c,c,c,e)-13/8*E(
c,d,d,c,d,d,d,d)-144*E(b,d,b,b,c,e,c,e)+208*E(c,d,b,b,c,e,c,e)-5*E(b,d,b,b,f,f
,f,f)-13/2*E(c,d,b,b,f,f,f,f)-16*E(b,d,b,d,b,b,d,d)-26*E(c,d,b,d,b,b,d,d)-52*E
(c,c,d,c,c,e,c,e)+52*E(c,c,d,c,e,c,c,e)+52*E(c,c,e,a,b,d,b,d)+E(b,f,f,f,b,d,b,
d), E(b,a,f,f,a,a,a,f) = 24*E(b,c,a,a,f,a,a,f)+2*E(b,c,a,e,a,a,f,f)+E(b,c,e,e,
a,a,a,f)+56*E(b,b,b,a,b,d,b,d)-E(b,b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-3*E(b,
b,c,b,d,d,d,d)+36*E(b,b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)+E(b,b,a,a,f,f,f,f)-6*E
(b,b,a,e,a,a,a,f)+2*E(b,c,a,e,a,f,a,f)-1/8*E(b,c,a,e,e,e,e,e)-8*E(b,c,a,f,a,f,
a,f)+24*E(b,c,b,a,b,d,b,d)-2*E(b,c,b,a,e,e,e,e)-E(c,c,b,a,e,e,e,e)-32*E(b,c,b,
b,b,d,b,d)+56*E(b,c,b,b,c,e,c,e)-3*E(b,c,b,b,f,f,f,f), E(b,a,f,f,a,f,a,f) = 
538*E(b,c,a,a,f,a,a,f)-182*E(c,c,a,a,f,a,a,f)+E(b,c,a,a,f,f,f,f)+E(b,c,a,e,a,a
,f,f)-13/2*E(c,c,a,e,a,a,f,f)-1/2*E(b,c,e,e,a,a,a,f)-13/4*E(c,c,e,e,a,a,a,f)-1
/16*E(b,c,e,e,e,e,e,e)-16*E(b,d,b,a,b,d,b,d)+13*E(c,d,b,a,b,d,b,d)+494*E(b,b,b
,a,b,d,b,d)+780*E(c,b,b,a,b,d,b,d)-39*E(c,b,b,a,e,e,e,e)+16*E(b,b,b,b,c,e,c,e)
-416*E(c,b,b,b,c,e,c,e)-1/4*E(b,b,d,b,d,d,d,d)+1/4*E(b,b,d,c,d,d,d,d)+13/4*E(c
,b,d,c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)-273/4*E(b,b,c,b,d,d,d,d)+65/4*E(c,b,c,b,d
,d,d,d)+476*E(b,b,c,c,e,c,c,e)+923*E(c,b,c,c,e,c,c,e)-13*E(d,b,c,c,e,c,c,e)+25
*E(c,b,c,c,e,e,e,e)+1/16*E(b,d,d,c,e,e,e,e)+13/32*E(c,d,d,c,e,e,e,e)-4*E(b,d,d
,d,b,b,b,d)+5/4*E(b,d,d,d,b,b,d,d)-1/4*E(b,a,f,b,f,f,f,f)-3*E(b,b,a,a,f,f,f,f)
+26*E(c,b,a,a,f,f,f,f)+15*E(b,b,a,e,a,a,a,f)-312*E(c,b,a,e,a,a,a,f)-156*E(c,b,
a,e,a,a,f,f)+7*E(b,c,a,e,a,f,a,f)-39/2*E(c,c,a,e,a,f,a,f)-49/16*E(b,c,a,e,e,e,
e,e)+169/32*E(c,c,a,e,e,e,e,e)-295/2*E(b,c,a,f,a,f,a,f)+28*E(b,c,b,a,b,d,b,d)-\
104*E(c,c,b,a,b,d,b,d)-37/2*E(b,c,b,a,e,e,e,e)-69/4*E(c,c,b,a,e,e,e,e)-694*E(b
,c,b,b,b,d,b,d)+260*E(c,c,b,b,b,d,b,d)+1514*E(b,c,b,b,c,e,c,e)-754*E(c,c,b,b,c
,e,c,e)-281/4*E(b,c,b,b,f,f,f,f)+143/4*E(c,c,b,b,f,f,f,f)+13*E(d,c,c,c,e,c,c,e
)-13*E(d,c,c,e,c,c,c,e)-5*E(b,d,b,d,c,c,c,e)-13/2*E(c,d,b,d,c,c,c,e)+1/4*E(b,d
,b,d,d,b,d,d)-4*E(b,d,b,f,b,b,d,d)-13/2*E(c,d,b,f,b,b,d,d)+5/4*E(b,d,c,b,d,d,d
,d)-13/8*E(c,d,c,b,d,d,d,d)-13*E(c,d,c,c,c,e,c,e)-7/4*E(b,d,c,d,d,b,d,d)+13/8*
E(c,d,c,d,d,b,d,d)+13*E(c,d,c,e,c,c,c,e)+13/32*E(c,d,d,c,d,d,d,d)+36*E(b,d,b,b
,c,e,c,e)-52*E(c,d,b,b,c,e,c,e)+5/4*E(b,d,b,b,f,f,f,f)+13/8*E(c,d,b,b,f,f,f,f)
+4*E(b,d,b,d,b,b,d,d)+13/2*E(c,d,b,d,b,b,d,d)+13*E(c,c,d,c,c,e,c,e)-13*E(c,c,d
,c,e,c,c,e)-E(b,c,d,d,b,b,d,d)-13*E(c,c,e,a,b,d,b,d)-1/4*E(b,f,f,f,b,d,b,d), E
(b,a,f,f,b,d,b,d) = 138*E(b,c,a,a,f,a,a,f)-42*E(c,c,a,a,f,a,a,f)-4*E(b,c,a,e,a
,a,f,f)-3/2*E(c,c,a,e,a,a,f,f)-E(b,c,e,e,a,a,a,f)-3/4*E(c,c,e,e,a,a,a,f)+4*E(b
,d,b,a,b,d,b,d)+3*E(c,d,b,a,b,d,b,d)+126*E(b,b,b,a,b,d,b,d)+180*E(c,b,b,a,b,d,
b,d)-9*E(c,b,b,a,e,e,e,e)-96*E(c,b,b,b,c,e,c,e)+3/4*E(c,b,d,c,d,d,d,d)-59/4*E(
b,b,c,b,d,d,d,d)+15/4*E(c,b,c,b,d,d,d,d)+134*E(b,b,c,c,e,c,c,e)+213*E(c,b,c,c,
e,c,c,e)-3*E(d,b,c,c,e,c,c,e)+6*E(c,b,c,c,e,e,e,e)+3/32*E(c,d,d,c,e,e,e,e)-E(b
,d,d,d,b,b,b,d)+1/4*E(b,d,d,d,b,b,d,d)+6*E(c,b,a,a,f,f,f,f)-4*E(b,b,a,e,a,a,a,
f)-72*E(c,b,a,e,a,a,a,f)-36*E(c,b,a,e,a,a,f,f)+8*E(b,c,a,e,a,f,a,f)-9/2*E(c,c,
a,e,a,f,a,f)-1/2*E(b,c,a,e,e,e,e,e)+39/32*E(c,c,a,e,e,e,e,e)-67/2*E(b,c,a,f,a,
f,a,f)-1/4*E(b,c,a,f,f,f,f,f)-8*E(b,c,b,a,b,d,b,d)-24*E(c,c,b,a,b,d,b,d)-2*E(b
,c,b,a,e,e,e,e)-15/4*E(c,c,b,a,e,e,e,e)-150*E(b,c,b,b,b,d,b,d)+60*E(c,c,b,b,b,
d,b,d)+402*E(b,c,b,b,c,e,c,e)-174*E(c,c,b,b,c,e,c,e)-67/4*E(b,c,b,b,f,f,f,f)+
33/4*E(c,c,b,b,f,f,f,f)+3*E(d,c,c,c,e,c,c,e)-3*E(d,c,c,e,c,c,c,e)-3/2*E(c,d,b,
d,c,c,c,e)-E(b,d,b,f,b,b,d,d)-3/2*E(c,d,b,f,b,b,d,d)+3/4*E(b,d,c,b,d,d,d,d)-3/
8*E(c,d,c,b,d,d,d,d)-3*E(c,d,c,c,c,e,c,e)-1/2*E(b,d,c,d,d,b,d,d)+3/8*E(c,d,c,d
,d,b,d,d)+3*E(c,d,c,e,c,c,c,e)+3/32*E(c,d,d,c,d,d,d,d)-1/4*E(b,d,b,a,e,e,e,e)+
12*E(b,d,b,b,c,e,c,e)-12*E(c,d,b,b,c,e,c,e)+1/4*E(b,d,b,b,f,f,f,f)+3/8*E(c,d,b
,b,f,f,f,f)+E(b,d,b,d,b,b,d,d)+3/2*E(c,d,b,d,b,b,d,d)+3*E(c,c,d,c,c,e,c,e)-3*E
(c,c,d,c,e,c,c,e)+E(b,c,d,d,b,b,d,d)-3*E(c,c,e,a,b,d,b,d), E(b,a,f,f,f,f,f,f)
= -12224*E(b,c,a,a,f,a,a,f)+3584*E(c,c,a,a,f,a,a,f)-16*E(b,c,a,a,f,f,f,f)+80*E
(b,c,a,e,a,a,f,f)+128*E(c,c,a,e,a,a,f,f)+40*E(b,c,e,e,a,a,a,f)+64*E(c,c,e,e,a,
a,a,f)+2*E(b,c,e,e,e,e,e,e)+192*E(b,d,b,a,b,d,b,d)-256*E(c,d,b,a,b,d,b,d)-\
12864*E(b,b,b,a,b,d,b,d)-15360*E(c,b,b,a,b,d,b,d)+48*E(b,b,b,a,e,e,e,e)+768*E(
c,b,b,a,e,e,e,e)+256*E(b,b,b,b,c,e,c,e)+8192*E(c,b,b,b,c,e,c,e)+4*E(b,b,d,b,d,
d,d,d)-4*E(b,b,d,c,d,d,d,d)-64*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,a,a,f,a,f)+1520*E
(b,b,c,b,d,d,d,d)-320*E(c,b,c,b,d,d,d,d)-11360*E(b,b,c,c,e,c,c,e)-18176*E(c,b,
c,c,e,c,c,e)+256*E(d,b,c,c,e,c,c,e)-480*E(c,b,c,c,e,e,e,e)-E(b,d,d,c,e,e,e,e)-\
8*E(c,d,d,c,e,e,e,e)+80*E(b,d,d,d,b,b,b,d)-24*E(b,d,d,d,b,b,d,d)-4*E(b,a,f,b,f
,f,f,f)+32*E(b,b,a,a,f,f,f,f)-512*E(c,b,a,a,f,f,f,f)-16*E(b,b,a,e,a,a,a,f)+
6144*E(c,b,a,e,a,a,a,f)+3072*E(c,b,a,e,a,a,f,f)-272*E(b,c,a,e,a,f,a,f)+384*E(c
,c,a,e,a,f,a,f)+69*E(b,c,a,e,e,e,e,e)-104*E(c,c,a,e,e,e,e,e)+3216*E(b,c,a,f,a,
f,a,f)+4*E(b,c,a,f,f,f,f,f)-192*E(b,c,b,a,b,d,b,d)+2048*E(c,c,b,a,b,d,b,d)+424
*E(b,c,b,a,e,e,e,e)+352*E(c,c,b,a,e,e,e,e)+15936*E(b,c,b,b,b,d,b,d)-5120*E(c,c
,b,b,b,d,b,d)-33984*E(b,c,b,b,c,e,c,e)+14848*E(c,c,b,b,c,e,c,e)+1632*E(b,c,b,b
,f,f,f,f)-704*E(c,c,b,b,f,f,f,f)-256*E(d,c,c,c,e,c,c,e)+256*E(d,c,c,e,c,c,c,e)
+80*E(b,d,b,d,c,c,c,e)+128*E(c,d,b,d,c,c,c,e)-4*E(b,d,b,d,d,b,d,d)+80*E(b,d,b,
f,b,b,d,d)+128*E(c,d,b,f,b,b,d,d)-32*E(b,d,c,b,d,d,d,d)+32*E(c,d,c,b,d,d,d,d)+
256*E(c,d,c,c,c,e,c,e)+36*E(b,d,c,d,d,b,d,d)-32*E(c,d,c,d,d,b,d,d)-256*E(c,d,c
,e,c,c,c,e)-8*E(c,d,d,c,d,d,d,d)+4*E(b,d,b,a,e,e,e,e)-768*E(b,d,b,b,c,e,c,e)+
1024*E(c,d,b,b,c,e,c,e)-24*E(b,d,b,b,f,f,f,f)-32*E(c,d,b,b,f,f,f,f)-80*E(b,d,b
,d,b,b,d,d)-128*E(c,d,b,d,b,b,d,d)-256*E(c,c,d,c,c,e,c,e)+256*E(c,c,d,c,e,c,c,
e)-16*E(b,c,d,d,b,b,d,d)+256*E(c,c,e,a,b,d,b,d)+4*E(b,f,f,f,b,d,b,d), E(b,b,a,
e,a,a,f,f) = -6*E(b,c,a,a,f,a,a,f)-1/2*E(b,c,a,e,a,a,f,f)-1/4*E(b,c,e,e,a,a,a,
f)-4*E(b,b,b,a,b,d,b,d)+1/2*E(b,b,c,b,d,d,d,d)-2*E(b,b,c,c,e,c,c,e)-E(b,b,a,e,
a,a,a,f)+1/2*E(b,c,a,e,a,f,a,f)-1/32*E(b,c,a,e,e,e,e,e)+1/2*E(b,c,a,f,a,f,a,f)
-2*E(b,c,b,a,b,d,b,d)-1/4*E(b,c,b,a,e,e,e,e)+2*E(b,c,b,b,b,d,b,d)-14*E(b,c,b,b
,c,e,c,e)+1/2*E(b,c,b,b,f,f,f,f), E(b,b,a,e,e,e,e,e) = 448*E(b,c,b,b,c,e,c,e)-
E(b,c,a,e,e,e,e,e)+160*E(b,c,a,a,f,a,a,f)-8*E(c,c,b,a,e,e,e,e)-8*E(c,b,c,c,e,e
,e,e)-24*E(b,c,b,b,f,f,f,f)-192*E(b,c,b,b,b,d,b,d)-8*E(b,c,b,a,e,e,e,e)-48*E(b
,c,a,f,a,f,a,f)+192*E(b,b,c,c,e,c,c,e)-24*E(b,b,c,b,d,d,d,d)+320*E(b,b,b,a,b,d
,b,d)-64*E(b,b,b,b,c,e,c,e)-8*E(b,b,b,a,e,e,e,e)-16*E(b,b,a,e,a,a,a,f), E(b,b,
a,f,f,f,f,f) = -96*E(b,c,a,a,f,a,a,f)-64*E(b,b,b,a,b,d,b,d)+8*E(b,b,c,b,d,d,d,
d)-64*E(b,b,c,c,e,c,c,e)+16*E(b,c,a,f,a,f,a,f)+128*E(b,c,b,b,b,d,b,d)-256*E(b,
c,b,b,c,e,c,e)+16*E(b,c,b,b,f,f,f,f), E(b,b,b,f,a,f,a,f) = -111*E(b,c,a,a,f,a,
a,f)+21*E(c,c,a,a,f,a,a,f)-1/2*E(b,c,a,a,f,f,f,f)-E(b,c,a,e,a,a,f,f)+3/4*E(c,c
,a,e,a,a,f,f)+3/8*E(c,c,e,e,a,a,a,f)+2*E(b,d,b,a,b,d,b,d)-3/2*E(c,d,b,a,b,d,b,
d)-163*E(b,b,b,a,b,d,b,d)-90*E(c,b,b,a,b,d,b,d)+3/2*E(b,b,b,a,e,e,e,e)+9/2*E(c
,b,b,a,e,e,e,e)+24*E(b,b,b,b,c,e,c,e)+48*E(c,b,b,b,c,e,c,e)+1/8*E(b,b,d,b,d,d,
d,d)-3/8*E(c,b,d,c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)+119/8*E(b,b,c,b,d,d,d,d)-15/8
*E(c,b,c,b,d,d,d,d)-119*E(b,b,c,c,e,c,c,e)-213/2*E(c,b,c,c,e,c,c,e)+3/2*E(d,b,
c,c,e,c,c,e)-3/2*E(c,b,c,c,e,e,e,e)-3/64*E(c,d,d,c,e,e,e,e)+E(b,d,d,d,b,b,b,d)
-3/8*E(b,d,d,d,b,b,d,d)-3/2*E(b,b,a,a,f,f,f,f)-3*E(c,b,a,a,f,f,f,f)+7*E(b,b,a,
e,a,a,a,f)+36*E(c,b,a,e,a,a,a,f)+18*E(c,b,a,e,a,a,f,f)-E(b,c,a,e,a,f,a,f)+9/4*
E(c,c,a,e,a,f,a,f)+7/8*E(b,c,a,e,e,e,e,e)-39/64*E(c,c,a,e,e,e,e,e)+127/4*E(b,c
,a,f,a,f,a,f)-8*E(b,c,b,a,b,d,b,d)+12*E(c,c,b,a,b,d,b,d)+13/2*E(b,c,b,a,e,e,e,
e)+27/8*E(c,c,b,a,e,e,e,e)+175*E(b,c,b,b,b,d,b,d)-30*E(c,c,b,b,b,d,b,d)-289*E(
b,c,b,b,c,e,c,e)+87*E(c,c,b,b,c,e,c,e)+135/8*E(b,c,b,b,f,f,f,f)-33/8*E(c,c,b,b
,f,f,f,f)-3/2*E(d,c,c,c,e,c,c,e)+3/2*E(d,c,c,e,c,c,c,e)-1/8*E(b,c,d,b,d,d,d,d)
+E(b,d,b,d,c,c,c,e)+3/4*E(c,d,b,d,c,c,c,e)-1/8*E(b,d,b,d,d,b,d,d)+E(b,d,b,f,b,
b,d,d)+3/4*E(c,d,b,f,b,b,d,d)-3/8*E(b,d,c,b,d,d,d,d)+3/16*E(c,d,c,b,d,d,d,d)+3
/2*E(c,d,c,c,c,e,c,e)+5/8*E(b,d,c,d,d,b,d,d)-3/16*E(c,d,c,d,d,b,d,d)-3/2*E(c,d
,c,e,c,c,c,e)-3/64*E(c,d,d,c,d,d,d,d)-1/8*E(b,d,b,a,e,e,e,e)-8*E(b,d,b,b,c,e,c
,e)+6*E(c,d,b,b,c,e,c,e)-3/8*E(b,d,b,b,f,f,f,f)-3/16*E(c,d,b,b,f,f,f,f)-E(b,d,
b,d,b,b,d,d)-3/4*E(c,d,b,d,b,b,d,d)-3/2*E(c,c,d,c,c,e,c,e)+3/2*E(c,c,d,c,e,c,c
,e)+3/2*E(c,c,e,a,b,d,b,d)+1/8*E(b,f,f,f,b,d,b,d), E(b,b,c,c,e,e,e,e) = -E(c,c
,b,a,e,e,e,e)-E(c,b,c,c,e,e,e,e)-3*E(b,c,b,b,f,f,f,f)-24*E(b,c,b,b,b,d,b,d)-E(
b,c,b,a,e,e,e,e)-6*E(b,c,a,f,a,f,a,f)+16*E(b,c,a,a,f,a,a,f)+16*E(b,b,c,c,e,c,c
,e)-3*E(b,b,c,b,d,d,d,d)+32*E(b,b,b,a,b,d,b,d)+48*E(b,c,b,b,c,e,c,e), E(b,b,d,
d,b,b,d,d) = 150*E(b,c,a,a,f,a,a,f)-42*E(c,c,a,a,f,a,a,f)-3/2*E(c,c,a,e,a,a,f,
f)-3/4*E(c,c,e,e,a,a,a,f)+8*E(b,d,b,a,b,d,b,d)+3*E(c,d,b,a,b,d,b,d)+E(b,f,f,b,
d,b,b,d)+142*E(b,b,b,a,b,d,b,d)+180*E(c,b,b,a,b,d,b,d)-9*E(c,b,b,a,e,e,e,e)-96
*E(c,b,b,b,c,e,c,e)+3/4*E(c,b,d,c,d,d,d,d)-71/4*E(b,b,c,b,d,d,d,d)+15/4*E(c,b,
c,b,d,d,d,d)+166*E(b,b,c,c,e,c,c,e)+213*E(c,b,c,c,e,c,c,e)-3*E(d,b,c,c,e,c,c,e
)+3*E(c,b,c,c,e,e,e,e)+3/32*E(c,d,d,c,e,e,e,e)+E(b,d,d,d,b,b,b,d)-1/4*E(b,d,d,
d,b,b,d,d)+6*E(c,b,a,a,f,f,f,f)-8*E(b,b,a,e,a,a,a,f)-72*E(c,b,a,e,a,a,a,f)-36*
E(c,b,a,e,a,a,f,f)-9/2*E(c,c,a,e,a,f,a,f)+3/8*E(b,c,a,e,e,e,e,e)+39/32*E(c,c,a
,e,e,e,e,e)-71/2*E(b,c,a,f,a,f,a,f)-24*E(c,c,b,a,b,d,b,d)+E(b,c,b,a,e,e,e,e)-\
27/4*E(c,c,b,a,e,e,e,e)-118*E(b,c,b,b,b,d,b,d)+60*E(c,c,b,b,b,d,b,d)+466*E(b,c
,b,b,c,e,c,e)-174*E(c,c,b,b,c,e,c,e)-63/4*E(b,c,b,b,f,f,f,f)+33/4*E(c,c,b,b,f,
f,f,f)+3*E(d,c,c,c,e,c,c,e)-3*E(d,c,c,e,c,c,c,e)+2*E(b,d,b,d,c,c,c,e)-3/2*E(c,
d,b,d,c,c,c,e)+E(b,d,b,f,b,b,d,d)-3/2*E(c,d,b,f,b,b,d,d)-1/4*E(b,d,c,b,d,d,d,d
)-3/8*E(c,d,c,b,d,d,d,d)-3*E(c,d,c,c,c,e,c,e)+1/2*E(b,d,c,d,d,b,d,d)+3/8*E(c,d
,c,d,d,b,d,d)+3*E(c,d,c,e,c,c,c,e)+3/32*E(c,d,d,c,d,d,d,d)-1/4*E(b,d,b,a,e,e,e
,e)-4*E(b,d,b,b,c,e,c,e)-12*E(c,d,b,b,c,e,c,e)-1/4*E(b,d,b,b,f,f,f,f)+3/8*E(c,
d,b,b,f,f,f,f)+3/2*E(c,d,b,d,b,b,d,d)+3*E(c,c,d,c,c,e,c,e)-3*E(c,c,d,c,e,c,c,e
)+E(b,c,d,d,b,b,d,d)-3*E(c,c,e,a,b,d,b,d), E(b,b,d,d,d,d,d,d) = -4*E(b,b,f,b,d
,d,d,d)-4*E(b,b,f,b,f,f,f,f)-E(b,b,f,f,f,f,f,f)-11392*E(b,c,a,a,f,a,a,f)+4480*
E(c,c,a,a,f,a,a,f)-32*E(b,c,a,a,f,f,f,f)+160*E(b,c,a,e,a,a,f,f)+160*E(c,c,a,e,
a,a,f,f)+112*E(b,c,e,e,a,a,a,f)+80*E(c,c,e,e,a,a,a,f)+384*E(b,d,b,a,b,d,b,d)-\
320*E(c,d,b,a,b,d,b,d)-8064*E(b,b,b,a,b,d,b,d)-19200*E(c,b,b,a,b,d,b,d)-80*E(b
,b,b,a,e,e,e,e)+960*E(c,b,b,a,e,e,e,e)-1536*E(b,b,b,b,c,e,c,e)+10240*E(c,b,b,b
,c,e,c,e)+8*E(b,b,d,b,d,d,d,d)-8*E(b,b,d,c,d,d,d,d)-80*E(c,b,d,c,d,d,d,d)+128*
E(b,b,f,a,a,f,a,f)+1424*E(b,b,c,b,d,d,d,d)-400*E(c,b,c,b,d,d,d,d)-8832*E(b,b,c
,c,e,c,c,e)-22720*E(c,b,c,c,e,c,c,e)+320*E(d,b,c,c,e,c,c,e)-720*E(c,b,c,c,e,e,
e,e)-10*E(c,d,d,c,e,e,e,e)+96*E(b,d,d,d,b,b,b,d)-32*E(b,d,d,d,b,b,d,d)+112*E(b
,b,a,a,f,f,f,f)-640*E(c,b,a,a,f,f,f,f)-768*E(b,b,a,e,a,a,a,f)+7680*E(c,b,a,e,a
,a,a,f)+3840*E(c,b,a,e,a,a,f,f)-288*E(b,c,a,e,a,f,a,f)+480*E(c,c,a,e,a,f,a,f)+
72*E(b,c,a,e,e,e,e,e)-130*E(c,c,a,e,e,e,e,e)+3040*E(b,c,a,f,a,f,a,f)+384*E(b,c
,b,a,b,d,b,d)+2560*E(c,c,b,a,b,d,b,d)+336*E(b,c,b,a,e,e,e,e)+320*E(c,c,b,a,e,e
,e,e)+15104*E(b,c,b,b,b,d,b,d)-6400*E(c,c,b,b,b,d,b,d)-32896*E(b,c,b,b,c,e,c,e
)+18560*E(c,c,b,b,c,e,c,e)+1488*E(b,c,b,b,f,f,f,f)-880*E(c,c,b,b,f,f,f,f)-320*
E(d,c,c,c,e,c,c,e)+320*E(d,c,c,e,c,c,c,e)-8*E(b,c,d,b,d,d,d,d)+128*E(b,d,b,d,c
,c,c,e)+160*E(c,d,b,d,c,c,c,e)-8*E(b,d,b,d,d,b,d,d)+96*E(b,d,b,f,b,b,d,d)+160*
E(c,d,b,f,b,b,d,d)-32*E(b,d,c,b,d,d,d,d)+40*E(c,d,c,b,d,d,d,d)+320*E(c,d,c,c,c
,e,c,e)+48*E(b,d,c,d,d,b,d,d)-40*E(c,d,c,d,d,b,d,d)-320*E(c,d,c,e,c,c,c,e)-10*
E(c,d,d,c,d,d,d,d)-8*E(b,d,b,a,e,e,e,e)-896*E(b,d,b,b,c,e,c,e)+1280*E(c,d,b,b,
c,e,c,e)-32*E(b,d,b,b,f,f,f,f)-40*E(c,d,b,b,f,f,f,f)-96*E(b,d,b,d,b,b,d,d)-160
*E(c,d,b,d,b,b,d,d)-320*E(c,c,d,c,c,e,c,e)+320*E(c,c,d,c,e,c,c,e)-16*E(b,c,d,d
,b,b,d,d)+320*E(c,c,e,a,b,d,b,d)+8*E(b,f,f,f,b,d,b,d), E(b,b,f,a,f,f,f,f) = E(
b,b,f,b,d,d,d,d)+E(b,b,f,b,f,f,f,f)+4008*E(b,c,a,a,f,a,a,f)-1512*E(c,c,a,a,f,a
,a,f)+12*E(b,c,a,a,f,f,f,f)-48*E(b,c,a,e,a,a,f,f)-54*E(c,c,a,e,a,a,f,f)-36*E(b
,c,e,e,a,a,a,f)-27*E(c,c,e,e,a,a,a,f)-144*E(b,d,b,a,b,d,b,d)+108*E(c,d,b,a,b,d
,b,d)+3128*E(b,b,b,a,b,d,b,d)+6480*E(c,b,b,a,b,d,b,d)+20*E(b,b,b,a,e,e,e,e)-\
324*E(c,b,b,a,e,e,e,e)+384*E(b,b,b,b,c,e,c,e)-3456*E(c,b,b,b,c,e,c,e)-3*E(b,b,
d,b,d,d,d,d)+E(b,b,d,c,d,d,d,d)+27*E(c,b,d,c,d,d,d,d)-32*E(b,b,f,a,a,f,a,f)-\
503*E(b,b,c,b,d,d,d,d)+135*E(c,b,c,b,d,d,d,d)+3256*E(b,b,c,c,e,c,c,e)+7668*E(c
,b,c,c,e,c,c,e)-108*E(d,b,c,c,e,c,c,e)+236*E(c,b,c,c,e,e,e,e)+27/8*E(c,d,d,c,e
,e,e,e)-32*E(b,d,d,d,b,b,b,d)+11*E(b,d,d,d,b,b,d,d)-32*E(b,b,a,a,f,f,f,f)+216*
E(c,b,a,a,f,f,f,f)+224*E(b,b,a,e,a,a,a,f)-2592*E(c,b,a,e,a,a,a,f)-1296*E(c,b,a
,e,a,a,f,f)+80*E(b,c,a,e,a,f,a,f)-162*E(c,c,a,e,a,f,a,f)-24*E(b,c,a,e,e,e,e,e)
+351/8*E(c,c,a,e,e,e,e,e)-1070*E(b,c,a,f,a,f,a,f)-160*E(b,c,b,a,b,d,b,d)-864*E
(c,c,b,a,b,d,b,d)-124*E(b,c,b,a,e,e,e,e)-115*E(c,c,b,a,e,e,e,e)-5368*E(b,c,b,b
,b,d,b,d)+2160*E(c,c,b,b,b,d,b,d)+11464*E(b,c,b,b,c,e,c,e)-6264*E(c,c,b,b,c,e,
c,e)-531*E(b,c,b,b,f,f,f,f)+297*E(c,c,b,b,f,f,f,f)+108*E(d,c,c,c,e,c,c,e)-108*
E(d,c,c,e,c,c,c,e)+3*E(b,c,d,b,d,d,d,d)-48*E(b,d,b,d,c,c,c,e)-54*E(c,d,b,d,c,c
,c,e)+3*E(b,d,b,d,d,b,d,d)-32*E(b,d,b,f,b,b,d,d)-54*E(c,d,b,f,b,b,d,d)+11*E(b,
d,c,b,d,d,d,d)-27/2*E(c,d,c,b,d,d,d,d)-108*E(c,d,c,c,c,e,c,e)-17*E(b,d,c,d,d,b
,d,d)+27/2*E(c,d,c,d,d,b,d,d)+108*E(c,d,c,e,c,c,c,e)+27/8*E(c,d,d,c,d,d,d,d)+3
*E(b,d,b,a,e,e,e,e)+288*E(b,d,b,b,c,e,c,e)-432*E(c,d,b,b,c,e,c,e)+11*E(b,d,b,b
,f,f,f,f)+27/2*E(c,d,b,b,f,f,f,f)+32*E(b,d,b,d,b,b,d,d)+54*E(c,d,b,d,b,b,d,d)+
108*E(c,c,d,c,c,e,c,e)-108*E(c,c,d,c,e,c,c,e)+4*E(b,c,d,d,b,b,d,d)-108*E(c,c,e
,a,b,d,b,d)-3*E(b,f,f,f,b,d,b,d), E(b,c,c,c,c,c,c,e) = 0, E(b,c,c,c,c,e,c,e) =
E(b,c,b,b,b,d,b,d)-2*E(b,c,b,b,c,e,c,e)+1/8*E(b,c,b,b,f,f,f,f)-E(b,c,a,a,f,a,a
,f)-1/8*E(b,c,a,a,f,f,f,f)+1/64*E(b,c,a,f,f,f,f,f)-E(b,c,b,a,b,d,b,d), E(b,c,c
,c,e,c,c,e) = 2*E(b,c,b,b,b,d,b,d)-4*E(b,c,b,b,c,e,c,e)+1/4*E(b,c,b,b,f,f,f,f)
-2*E(b,c,a,a,f,a,a,f)-1/4*E(b,c,a,a,f,f,f,f)+1/32*E(b,c,a,f,f,f,f,f)-2*E(b,c,b
,a,b,d,b,d), E(b,c,c,c,e,e,e,e) = 16*E(b,c,b,a,b,d,b,d)+32*E(b,c,b,b,c,e,c,e)+
2*E(b,c,a,e,a,a,f,f)+12*E(b,c,a,a,f,a,a,f)-1/8*E(b,c,a,e,e,e,e,e)-24*E(b,c,b,b
,b,d,b,d)-2*E(b,c,b,b,f,f,f,f)-2*E(b,c,a,f,a,f,a,f)-1/4*E(b,c,a,f,f,f,f,f)+2*E
(b,c,a,e,a,f,a,f)+E(b,c,a,a,f,f,f,f), E(b,c,c,d,c,c,e,e) = -8*E(b,c,b,a,b,d,b,
d)+1/2*E(b,c,b,a,e,e,e,e)-2*E(b,c,a,a,f,a,a,f)+1/16*E(b,c,a,e,e,e,e,e)+8*E(b,c
,b,b,b,d,b,d)-E(b,c,a,e,a,f,a,f), E(b,c,c,e,c,c,c,e) = 1/2*E(b,c,b,a,e,e,e,e)-\
2*E(b,c,a,a,f,a,a,f)+1/16*E(b,c,a,e,e,e,e,e)+8*E(b,c,b,b,b,d,b,d)+1/2*E(b,c,b,
b,f,f,f,f)+1/16*E(b,c,a,f,f,f,f,f)-1/2*E(b,c,a,a,f,f,f,f), E(b,c,c,e,c,e,c,e)
= -8*E(b,c,b,a,b,d,b,d)+1/2*E(b,c,b,a,e,e,e,e)-E(b,c,a,e,a,a,f,f)+1/16*E(b,c,a
,e,e,e,e,e)+4*E(b,c,b,b,b,d,b,d)+E(b,c,a,f,a,f,a,f)-E(b,c,a,e,a,f,a,f), E(b,c,
d,c,c,e,c,e) = 10*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,a,e,a,a,f,f)+1/4*E(b,c,e,e,a,a,
a,f)+8*E(b,b,b,a,b,d,b,d)-E(b,b,c,b,d,d,d,d)+8*E(b,b,c,c,e,c,c,e)-3/2*E(b,c,a,
e,a,f,a,f)+3/32*E(b,c,a,e,e,e,e,e)-1/2*E(b,c,a,f,a,f,a,f)-2*E(b,c,b,a,b,d,b,d)
+3/4*E(b,c,b,a,e,e,e,e)-2*E(b,c,b,b,b,d,b,d)+26*E(b,c,b,b,c,e,c,e)-E(b,c,b,b,f
,f,f,f), E(b,c,d,c,d,d,d,d) = 2440*E(b,c,a,a,f,a,a,f)-728*E(c,c,a,a,f,a,a,f)+4
*E(b,c,a,a,f,f,f,f)+12*E(b,c,a,e,a,a,f,f)-26*E(c,c,a,e,a,a,f,f)+2*E(b,c,e,e,a,
a,a,f)-13*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e,e,e,e,e,e)-64*E(b,d,b,a,b,d,b,d)+52*E
(c,d,b,a,b,d,b,d)+2776*E(b,b,b,a,b,d,b,d)+3120*E(c,b,b,a,b,d,b,d)-12*E(b,b,b,a
,e,e,e,e)-156*E(c,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)-1664*E(c,b,b,b,c,e,c,e)
-E(b,b,d,b,d,d,d,d)+E(b,b,d,c,d,d,d,d)+13*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,a,a,f,a
,f)-325*E(b,b,c,b,d,d,d,d)+65*E(c,b,c,b,d,d,d,d)+2400*E(b,b,c,c,e,c,c,e)+3692*
E(c,b,c,c,e,c,c,e)-52*E(d,b,c,c,e,c,c,e)+92*E(c,b,c,c,e,e,e,e)+1/4*E(b,d,d,c,e
,e,e,e)+13/8*E(c,d,d,c,e,e,e,e)-16*E(b,d,d,d,b,b,b,d)+5*E(b,d,d,d,b,b,d,d)-4*E
(b,b,a,a,f,f,f,f)+104*E(c,b,a,a,f,f,f,f)+4*E(b,b,a,e,a,a,a,f)-1248*E(c,b,a,e,a
,a,a,f)-624*E(c,b,a,e,a,a,f,f)+4*E(b,c,a,e,a,f,a,f)-78*E(c,c,a,e,a,f,a,f)-41/4
*E(b,c,a,e,e,e,e,e)+169/8*E(c,c,a,e,e,e,e,e)-646*E(b,c,a,f,a,f,a,f)+80*E(b,c,b
,a,b,d,b,d)-416*E(c,c,b,a,b,d,b,d)-82*E(b,c,b,a,e,e,e,e)-77*E(c,c,b,a,e,e,e,e)
-3096*E(b,c,b,b,b,d,b,d)+1040*E(c,c,b,b,b,d,b,d)+6760*E(b,c,b,b,c,e,c,e)-3016*
E(c,c,b,b,c,e,c,e)-321*E(b,c,b,b,f,f,f,f)+143*E(c,c,b,b,f,f,f,f)+52*E(d,c,c,c,
e,c,c,e)-52*E(d,c,c,e,c,c,c,e)+E(b,c,d,b,d,d,d,d)-20*E(b,d,b,d,c,c,c,e)-26*E(c
,d,b,d,c,c,c,e)+E(b,d,b,d,d,b,d,d)-16*E(b,d,b,f,b,b,d,d)-26*E(c,d,b,f,b,b,d,d)
+5*E(b,d,c,b,d,d,d,d)-13/2*E(c,d,c,b,d,d,d,d)-52*E(c,d,c,c,c,e,c,e)-7*E(b,d,c,
d,d,b,d,d)+13/2*E(c,d,c,d,d,b,d,d)+52*E(c,d,c,e,c,c,c,e)+13/8*E(c,d,d,c,d,d,d,
d)+144*E(b,d,b,b,c,e,c,e)-208*E(c,d,b,b,c,e,c,e)+5*E(b,d,b,b,f,f,f,f)+13/2*E(c
,d,b,b,f,f,f,f)+16*E(b,d,b,d,b,b,d,d)+26*E(c,d,b,d,b,b,d,d)+52*E(c,c,d,c,c,e,c
,e)-52*E(c,c,d,c,e,c,c,e)-52*E(c,c,e,a,b,d,b,d)-E(b,f,f,f,b,d,b,d), E(b,c,d,c,
e,c,c,e) = 8*E(b,c,a,a,f,a,a,f)+8*E(b,b,b,a,b,d,b,d)-E(b,b,c,b,d,d,d,d)+8*E(b,
b,c,c,e,c,c,e)-2*E(b,c,a,e,a,f,a,f)-8*E(b,c,b,a,b,d,b,d)-8*E(b,c,b,b,b,d,b,d)+
16*E(b,c,b,b,c,e,c,e)-E(b,c,b,b,f,f,f,f), E(b,c,d,d,b,b,b,d) = E(b,c,e,e,a,a,a
,f)+2*E(b,c,a,e,a,a,f,f)+4*E(b,c,a,f,a,f,a,f)-2*E(b,c,a,e,a,f,a,f)-32*E(b,c,b,
b,c,e,c,e)+8*E(b,c,b,a,b,d,b,d)-8*E(b,c,a,a,f,a,a,f)+2*E(b,c,b,b,f,f,f,f)+1/4*
E(b,c,a,e,e,e,e,e)+8*E(b,c,b,b,b,d,b,d), E(b,c,d,d,c,e,c,e) = -626*E(b,c,a,a,f
,a,a,f)+182*E(c,c,a,a,f,a,a,f)-E(b,c,a,a,f,f,f,f)-3*E(b,c,a,e,a,a,f,f)+13/2*E(
c,c,a,e,a,a,f,f)-1/2*E(b,c,e,e,a,a,a,f)+13/4*E(c,c,e,e,a,a,a,f)+1/16*E(b,c,e,e
,e,e,e,e)+16*E(b,d,b,a,b,d,b,d)-13*E(c,d,b,a,b,d,b,d)-678*E(b,b,b,a,b,d,b,d)-\
780*E(c,b,b,a,b,d,b,d)+3*E(b,b,b,a,e,e,e,e)+39*E(c,b,b,a,e,e,e,e)+16*E(b,b,b,b
,c,e,c,e)+416*E(c,b,b,b,c,e,c,e)+1/4*E(b,b,d,b,d,d,d,d)-1/4*E(b,b,d,c,d,d,d,d)
-13/4*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)+317/4*E(b,b,c,b,d,d,d,d)-65/4*E(
c,b,c,b,d,d,d,d)-584*E(b,b,c,c,e,c,c,e)-923*E(c,b,c,c,e,c,c,e)+13*E(d,b,c,c,e,
c,c,e)-23*E(c,b,c,c,e,e,e,e)-1/16*E(b,d,d,c,e,e,e,e)-13/32*E(c,d,d,c,e,e,e,e)+
4*E(b,d,d,d,b,b,b,d)-5/4*E(b,d,d,d,b,b,d,d)+1/4*E(b,a,f,b,f,f,f,f)-26*E(c,b,a,
a,f,f,f,f)-E(b,b,a,e,a,a,a,f)+312*E(c,b,a,e,a,a,a,f)+156*E(c,b,a,e,a,a,f,f)-13
*E(b,c,a,e,a,f,a,f)+39/2*E(c,c,a,e,a,f,a,f)+53/16*E(b,c,a,e,e,e,e,e)-169/32*E(
c,c,a,e,e,e,e,e)+339/2*E(b,c,a,f,a,f,a,f)-68*E(b,c,b,a,b,d,b,d)+104*E(c,c,b,a,
b,d,b,d)+45/2*E(b,c,b,a,e,e,e,e)+77/4*E(c,c,b,a,e,e,e,e)+806*E(b,c,b,b,b,d,b,d
)-260*E(c,c,b,b,b,d,b,d)-1738*E(b,c,b,b,c,e,c,e)+754*E(c,c,b,b,c,e,c,e)+329/4*
E(b,c,b,b,f,f,f,f)-143/4*E(c,c,b,b,f,f,f,f)-13*E(d,c,c,c,e,c,c,e)+13*E(d,c,c,e
,c,c,c,e)+5*E(b,d,b,d,c,c,c,e)+13/2*E(c,d,b,d,c,c,c,e)-1/4*E(b,d,b,d,d,b,d,d)+
4*E(b,d,b,f,b,b,d,d)+13/2*E(c,d,b,f,b,b,d,d)-5/4*E(b,d,c,b,d,d,d,d)+13/8*E(c,d
,c,b,d,d,d,d)+13*E(c,d,c,c,c,e,c,e)+7/4*E(b,d,c,d,d,b,d,d)-13/8*E(c,d,c,d,d,b,
d,d)-13*E(c,d,c,e,c,c,c,e)-13/32*E(c,d,d,c,d,d,d,d)-36*E(b,d,b,b,c,e,c,e)+52*E
(c,d,b,b,c,e,c,e)-5/4*E(b,d,b,b,f,f,f,f)-13/8*E(c,d,b,b,f,f,f,f)-4*E(b,d,b,d,b
,b,d,d)-13/2*E(c,d,b,d,b,b,d,d)-13*E(c,c,d,c,c,e,c,e)+13*E(c,c,d,c,e,c,c,e)+13
*E(c,c,e,a,b,d,b,d)+1/4*E(b,f,f,f,b,d,b,d), E(b,c,d,d,d,d,d,d) = 2464*E(b,c,a,
a,f,a,a,f)-672*E(c,c,a,a,f,a,a,f)-64*E(b,c,a,e,a,a,f,f)-24*E(c,c,a,e,a,a,f,f)-\
16*E(b,c,e,e,a,a,a,f)-12*E(c,c,e,e,a,a,a,f)-E(b,c,e,e,e,e,e,e)+64*E(b,d,b,a,b,
d,b,d)+48*E(c,d,b,a,b,d,b,d)+2016*E(b,b,b,a,b,d,b,d)+2880*E(c,b,b,a,b,d,b,d)-\
144*E(c,b,b,a,e,e,e,e)-1536*E(c,b,b,b,c,e,c,e)+12*E(c,b,d,c,d,d,d,d)-252*E(b,b
,c,b,d,d,d,d)+60*E(c,b,c,b,d,d,d,d)+2016*E(b,b,c,c,e,c,c,e)+3408*E(c,b,c,c,e,c
,c,e)-48*E(d,b,c,c,e,c,c,e)+96*E(c,b,c,c,e,e,e,e)+3/2*E(c,d,d,c,e,e,e,e)-16*E(
b,d,d,d,b,b,b,d)+4*E(b,d,d,d,b,b,d,d)+96*E(c,b,a,a,f,f,f,f)-1152*E(c,b,a,e,a,a
,a,f)-576*E(c,b,a,e,a,a,f,f)+192*E(b,c,a,e,a,f,a,f)-72*E(c,c,a,e,a,f,a,f)-26*E
(b,c,a,e,e,e,e,e)+39/2*E(c,c,a,e,e,e,e,e)-664*E(b,c,a,f,a,f,a,f)-4*E(b,c,a,f,f
,f,f,f)+128*E(b,c,b,a,b,d,b,d)-384*E(c,c,b,a,b,d,b,d)-96*E(b,c,b,a,e,e,e,e)-60
*E(c,c,b,a,e,e,e,e)-3296*E(b,c,b,b,b,d,b,d)+960*E(c,c,b,b,b,d,b,d)+6816*E(b,c,
b,b,c,e,c,e)-2784*E(c,c,b,b,c,e,c,e)-332*E(b,c,b,b,f,f,f,f)+132*E(c,c,b,b,f,f,
f,f)+48*E(d,c,c,c,e,c,c,e)-48*E(d,c,c,e,c,c,c,e)-8*E(b,c,d,b,d,d,d,d)-24*E(c,d
,b,d,c,c,c,e)-16*E(b,d,b,f,b,b,d,d)-24*E(c,d,b,f,b,b,d,d)+12*E(b,d,c,b,d,d,d,d
)-6*E(c,d,c,b,d,d,d,d)-48*E(c,d,c,c,c,e,c,e)-8*E(b,d,c,d,d,b,d,d)+6*E(c,d,c,d,
d,b,d,d)+48*E(c,d,c,e,c,c,c,e)+3/2*E(c,d,d,c,d,d,d,d)-4*E(b,d,b,a,e,e,e,e)+192
*E(b,d,b,b,c,e,c,e)-192*E(c,d,b,b,c,e,c,e)+4*E(b,d,b,b,f,f,f,f)+6*E(c,d,b,b,f,
f,f,f)+16*E(b,d,b,d,b,b,d,d)+24*E(c,d,b,d,b,b,d,d)+48*E(c,c,d,c,c,e,c,e)-48*E(
c,c,d,c,e,c,c,e)-48*E(c,c,e,a,b,d,b,d), E(b,c,e,a,b,d,b,d) = -2*E(b,c,b,a,b,d,
b,d)+1/2*E(b,c,b,a,e,e,e,e)-6*E(b,c,b,b,c,e,c,e)-3*E(b,c,a,a,f,a,a,f)+1/8*E(b,
c,a,e,e,e,e,e)+8*E(b,c,b,b,b,d,b,d)+1/2*E(b,c,b,b,f,f,f,f)+E(b,c,a,f,a,f,a,f)-
E(b,c,a,e,a,f,a,f), E(b,c,e,c,c,c,c,e) = 16*E(b,c,a,a,f,a,a,f)-E(b,c,a,a,f,f,f
,f)+24*E(b,b,b,a,b,d,b,d)-3*E(b,b,c,b,d,d,d,d)+24*E(b,b,c,c,e,c,c,e)-E(c,b,c,c
,e,e,e,e)-6*E(b,c,a,f,a,f,a,f)+1/8*E(b,c,a,f,f,f,f,f)-8*E(b,c,b,a,b,d,b,d)-E(c
,c,b,a,e,e,e,e)-16*E(b,c,b,b,b,d,b,d)+56*E(b,c,b,b,c,e,c,e)-2*E(b,c,b,b,f,f,f,
f), E(b,c,e,c,d,d,d,d) = 2600*E(b,c,a,a,f,a,a,f)-728*E(c,c,a,a,f,a,a,f)+8*E(b,
c,a,a,f,f,f,f)+12*E(b,c,a,e,a,a,f,f)-26*E(c,c,a,e,a,a,f,f)+2*E(b,c,e,e,a,a,a,f
)-13*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e,e,e,e,e,e)-64*E(b,d,b,a,b,d,b,d)+52*E(c,d,
b,a,b,d,b,d)+2776*E(b,b,b,a,b,d,b,d)+3120*E(c,b,b,a,b,d,b,d)-12*E(b,b,b,a,e,e,
e,e)-156*E(c,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)-1664*E(c,b,b,b,c,e,c,e)-E(b,
b,d,b,d,d,d,d)+E(b,b,d,c,d,d,d,d)+13*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,a,a,f,a,f)-\
325*E(b,b,c,b,d,d,d,d)+65*E(c,b,c,b,d,d,d,d)+2400*E(b,b,c,c,e,c,c,e)+3692*E(c,
b,c,c,e,c,c,e)-52*E(d,b,c,c,e,c,c,e)+92*E(c,b,c,c,e,e,e,e)+1/4*E(b,d,d,c,e,e,e
,e)+13/8*E(c,d,d,c,e,e,e,e)-16*E(b,d,d,d,b,b,b,d)+5*E(b,d,d,d,b,b,d,d)-4*E(b,b
,a,a,f,f,f,f)+104*E(c,b,a,a,f,f,f,f)+4*E(b,b,a,e,a,a,a,f)-1248*E(c,b,a,e,a,a,a
,f)-624*E(c,b,a,e,a,a,f,f)+52*E(b,c,a,e,a,f,a,f)-78*E(c,c,a,e,a,f,a,f)-53/4*E(
b,c,a,e,e,e,e,e)+169/8*E(c,c,a,e,e,e,e,e)-694*E(b,c,a,f,a,f,a,f)-2*E(b,c,a,f,f
,f,f,f)+208*E(b,c,b,a,b,d,b,d)-416*E(c,c,b,a,b,d,b,d)-94*E(b,c,b,a,e,e,e,e)-77
*E(c,c,b,a,e,e,e,e)-3416*E(b,c,b,b,b,d,b,d)+1040*E(c,c,b,b,b,d,b,d)+7144*E(b,c
,b,b,c,e,c,e)-3016*E(c,c,b,b,c,e,c,e)-349*E(b,c,b,b,f,f,f,f)+143*E(c,c,b,b,f,f
,f,f)+52*E(d,c,c,c,e,c,c,e)-52*E(d,c,c,e,c,c,c,e)-20*E(b,d,b,d,c,c,c,e)-26*E(c
,d,b,d,c,c,c,e)+E(b,d,b,d,d,b,d,d)-16*E(b,d,b,f,b,b,d,d)-26*E(c,d,b,f,b,b,d,d)
+5*E(b,d,c,b,d,d,d,d)-13/2*E(c,d,c,b,d,d,d,d)-52*E(c,d,c,c,c,e,c,e)-7*E(b,d,c,
d,d,b,d,d)+13/2*E(c,d,c,d,d,b,d,d)+52*E(c,d,c,e,c,c,c,e)+13/8*E(c,d,d,c,d,d,d,
d)+144*E(b,d,b,b,c,e,c,e)-208*E(c,d,b,b,c,e,c,e)+5*E(b,d,b,b,f,f,f,f)+13/2*E(c
,d,b,b,f,f,f,f)+16*E(b,d,b,d,b,b,d,d)+26*E(c,d,b,d,b,b,d,d)+52*E(c,c,d,c,c,e,c
,e)-52*E(c,c,d,c,e,c,c,e)-52*E(c,c,e,a,b,d,b,d)-E(b,f,f,f,b,d,b,d), E(b,c,e,c,
e,c,c,e) = 10*E(b,c,a,a,f,a,a,f)-2*E(b,c,a,e,a,a,f,f)+8*E(b,b,b,a,b,d,b,d)-E(b
,b,c,b,d,d,d,d)+8*E(b,b,c,c,e,c,c,e)-2*E(b,c,a,e,a,f,a,f)+1/8*E(b,c,a,e,e,e,e,
e)-12*E(b,c,b,a,b,d,b,d)+E(b,c,b,a,e,e,e,e)+28*E(b,c,b,b,c,e,c,e)-E(b,c,b,b,f,
f,f,f), E(b,c,e,e,c,c,c,e) = 16*E(b,c,a,a,f,a,a,f)-2*E(b,c,a,e,a,a,f,f)+16*E(b
,b,b,a,b,d,b,d)-2*E(b,b,c,b,d,d,d,d)+16*E(b,b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)-\
2*E(b,c,a,e,a,f,a,f)+3/8*E(b,c,a,e,e,e,e,e)-2*E(b,c,a,f,a,f,a,f)-8*E(b,c,b,a,b
,d,b,d)+2*E(b,c,b,a,e,e,e,e)-E(c,c,b,a,e,e,e,e)+8*E(b,c,b,b,b,d,b,d)+56*E(b,c,
b,b,c,e,c,e)-E(b,c,b,b,f,f,f,f), E(b,c,e,e,c,c,e,e) = 114*E(b,c,a,a,f,a,a,f)-\
42*E(c,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,f)-3/2*E(c,c,a,e,a,a,f,f)-2*E(b,c,e,e,
a,a,a,f)-3/4*E(c,c,e,e,a,a,a,f)+4*E(b,d,b,a,b,d,b,d)+3*E(c,d,b,a,b,d,b,d)+94*E
(b,b,b,a,b,d,b,d)+180*E(c,b,b,a,b,d,b,d)-9*E(c,b,b,a,e,e,e,e)-96*E(c,b,b,b,c,e
,c,e)+3/4*E(c,b,d,c,d,d,d,d)-47/4*E(b,b,c,b,d,d,d,d)+15/4*E(c,b,c,b,d,d,d,d)+
94*E(b,b,c,c,e,c,c,e)+213*E(c,b,c,c,e,c,c,e)-3*E(d,b,c,c,e,c,c,e)+6*E(c,b,c,c,
e,e,e,e)+3/32*E(c,d,d,c,e,e,e,e)-E(b,d,d,d,b,b,b,d)+1/4*E(b,d,d,d,b,b,d,d)+6*E
(c,b,a,a,f,f,f,f)-72*E(c,b,a,e,a,a,a,f)-36*E(c,b,a,e,a,a,f,f)+12*E(b,c,a,e,a,f
,a,f)-9/2*E(c,c,a,e,a,f,a,f)-3/4*E(b,c,a,e,e,e,e,e)+39/32*E(c,c,a,e,e,e,e,e)-\
63/2*E(b,c,a,f,a,f,a,f)-1/2*E(b,c,a,f,f,f,f,f)+24*E(b,c,b,a,b,d,b,d)-24*E(c,c,
b,a,b,d,b,d)-4*E(b,c,b,a,e,e,e,e)-15/4*E(c,c,b,a,e,e,e,e)-158*E(b,c,b,b,b,d,b,
d)+60*E(c,c,b,b,b,d,b,d)+338*E(b,c,b,b,c,e,c,e)-174*E(c,c,b,b,c,e,c,e)-63/4*E(
b,c,b,b,f,f,f,f)+33/4*E(c,c,b,b,f,f,f,f)+3*E(d,c,c,c,e,c,c,e)-3*E(d,c,c,e,c,c,
c,e)-3/2*E(c,d,b,d,c,c,c,e)-E(b,d,b,f,b,b,d,d)-3/2*E(c,d,b,f,b,b,d,d)+3/4*E(b,
d,c,b,d,d,d,d)-3/8*E(c,d,c,b,d,d,d,d)-3*E(c,d,c,c,c,e,c,e)-1/2*E(b,d,c,d,d,b,d
,d)+3/8*E(c,d,c,d,d,b,d,d)+3*E(c,d,c,e,c,c,c,e)+3/32*E(c,d,d,c,d,d,d,d)-1/4*E(
b,d,b,a,e,e,e,e)+12*E(b,d,b,b,c,e,c,e)-12*E(c,d,b,b,c,e,c,e)+1/4*E(b,d,b,b,f,f
,f,f)+3/8*E(c,d,b,b,f,f,f,f)+E(b,d,b,d,b,b,d,d)+3/2*E(c,d,b,d,b,b,d,d)+3*E(c,c
,d,c,c,e,c,e)-3*E(c,c,d,c,e,c,c,e)+E(b,c,d,d,b,b,d,d)-3*E(c,c,e,a,b,d,b,d), E(
b,c,e,e,c,e,c,e) = 764*E(b,c,a,a,f,a,a,f)-224*E(c,c,a,a,f,a,a,f)+3*E(b,c,a,a,f
,f,f,f)+E(b,c,a,e,a,a,f,f)-8*E(c,c,a,e,a,a,f,f)-5/2*E(b,c,e,e,a,a,a,f)-4*E(c,c
,e,e,a,a,a,f)-1/16*E(b,c,e,e,e,e,e,e)-12*E(b,d,b,a,b,d,b,d)+16*E(c,d,b,a,b,d,b
,d)+804*E(b,b,b,a,b,d,b,d)+960*E(c,b,b,a,b,d,b,d)-3*E(b,b,b,a,e,e,e,e)-48*E(c,
b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-512*E(c,b,b,b,c,e,c,e)-1/4*E(b,b,d,b,d,d,
d,d)+1/4*E(b,b,d,c,d,d,d,d)+4*E(c,b,d,c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)-95*E(b,b
,c,b,d,d,d,d)+20*E(c,b,c,b,d,d,d,d)+710*E(b,b,c,c,e,c,c,e)+1136*E(c,b,c,c,e,c,
c,e)-16*E(d,b,c,c,e,c,c,e)+29*E(c,b,c,c,e,e,e,e)+1/16*E(b,d,d,c,e,e,e,e)+1/2*E
(c,d,d,c,e,e,e,e)-5*E(b,d,d,d,b,b,b,d)+3/2*E(b,d,d,d,b,b,d,d)-1/4*E(b,a,f,b,f,
f,f,f)+32*E(c,b,a,a,f,f,f,f)+E(b,b,a,e,a,a,a,f)-384*E(c,b,a,e,a,a,a,f)-192*E(c
,b,a,e,a,a,f,f)+23*E(b,c,a,e,a,f,a,f)-24*E(c,c,a,e,a,f,a,f)-71/16*E(b,c,a,e,e,
e,e,e)+13/2*E(c,c,a,e,e,e,e,e)-207*E(b,c,a,f,a,f,a,f)-1/2*E(b,c,a,f,f,f,f,f)+
52*E(b,c,b,a,b,d,b,d)-128*E(c,c,b,a,b,d,b,d)-57/2*E(b,c,b,a,e,e,e,e)-23*E(c,c,
b,a,e,e,e,e)-1020*E(b,c,b,b,b,d,b,d)+320*E(c,c,b,b,b,d,b,d)+2132*E(b,c,b,b,c,e
,c,e)-928*E(c,c,b,b,c,e,c,e)-103*E(b,c,b,b,f,f,f,f)+44*E(c,c,b,b,f,f,f,f)+16*E
(d,c,c,c,e,c,c,e)-16*E(d,c,c,e,c,c,c,e)-5*E(b,d,b,d,c,c,c,e)-8*E(c,d,b,d,c,c,c
,e)+1/4*E(b,d,b,d,d,b,d,d)-5*E(b,d,b,f,b,b,d,d)-8*E(c,d,b,f,b,b,d,d)+2*E(b,d,c
,b,d,d,d,d)-2*E(c,d,c,b,d,d,d,d)-16*E(c,d,c,c,c,e,c,e)-9/4*E(b,d,c,d,d,b,d,d)+
2*E(c,d,c,d,d,b,d,d)+16*E(c,d,c,e,c,c,c,e)+1/2*E(c,d,d,c,d,d,d,d)-1/4*E(b,d,b,
a,e,e,e,e)+48*E(b,d,b,b,c,e,c,e)-64*E(c,d,b,b,c,e,c,e)+3/2*E(b,d,b,b,f,f,f,f)+
2*E(c,d,b,b,f,f,f,f)+5*E(b,d,b,d,b,b,d,d)+8*E(c,d,b,d,b,b,d,d)+16*E(c,c,d,c,c,
e,c,e)-16*E(c,c,d,c,e,c,c,e)+E(b,c,d,d,b,b,d,d)-16*E(c,c,e,a,b,d,b,d)-1/4*E(b,
f,f,f,b,d,b,d), E(b,d,b,f,b,b,b,d) = 113*E(b,c,a,a,f,a,a,f)-21*E(c,c,a,a,f,a,a
,f)+1/2*E(b,c,a,a,f,f,f,f)+5*E(b,c,a,e,a,a,f,f)-3/4*E(c,c,a,e,a,a,f,f)+2*E(b,c
,e,e,a,a,a,f)-3/8*E(c,c,e,e,a,a,a,f)-6*E(b,d,b,a,b,d,b,d)+3/2*E(c,d,b,a,b,d,b,
d)+E(b,f,f,b,b,b,b,d)+211*E(b,b,b,a,b,d,b,d)+90*E(c,b,b,a,b,d,b,d)-7/2*E(b,b,b
,a,e,e,e,e)-9/2*E(c,b,b,a,e,e,e,e)-56*E(b,b,b,b,c,e,c,e)-48*E(c,b,b,b,c,e,c,e)
-E(b,b,b,d,b,b,d,d)-1/8*E(b,b,d,b,d,d,d,d)+3/8*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,
a,f,a,f)+E(b,b,b,f,b,b,d,d)-131/8*E(b,b,c,b,d,d,d,d)+15/8*E(c,b,c,b,d,d,d,d)+
153*E(b,b,c,c,e,c,c,e)+213/2*E(c,b,c,c,e,c,c,e)-3/2*E(d,b,c,c,e,c,c,e)+3*E(c,b
,c,c,e,e,e,e)+3/64*E(c,d,d,c,e,e,e,e)-E(b,d,d,d,b,b,b,d)+3/8*E(b,d,d,d,b,b,d,d
)+7/2*E(b,b,a,a,f,f,f,f)+3*E(c,b,a,a,f,f,f,f)-15*E(b,b,a,e,a,a,a,f)-36*E(c,b,a
,e,a,a,a,f)-18*E(c,b,a,e,a,a,f,f)-3*E(b,c,a,e,a,f,a,f)-9/4*E(c,c,a,e,a,f,a,f)-\
5/8*E(b,c,a,e,e,e,e,e)+39/64*E(c,c,a,e,e,e,e,e)-107/4*E(b,c,a,f,a,f,a,f)+24*E(
b,c,b,a,b,d,b,d)-12*E(c,c,b,a,b,d,b,d)-17/2*E(b,c,b,a,e,e,e,e)-15/8*E(c,c,b,a,
e,e,e,e)-183*E(b,c,b,b,b,d,b,d)+30*E(c,c,b,b,b,d,b,d)+257*E(b,c,b,b,c,e,c,e)-\
87*E(c,c,b,b,c,e,c,e)-131/8*E(b,c,b,b,f,f,f,f)+33/8*E(c,c,b,b,f,f,f,f)+3/2*E(d
,c,c,c,e,c,c,e)-3/2*E(d,c,c,e,c,c,c,e)+1/8*E(b,c,d,b,d,d,d,d)-2*E(b,d,b,d,c,c,
c,e)-3/4*E(c,d,b,d,c,c,c,e)+1/8*E(b,d,b,d,d,b,d,d)-E(b,d,b,f,b,b,d,d)-3/4*E(c,
d,b,f,b,b,d,d)+3/8*E(b,d,c,b,d,d,d,d)-3/16*E(c,d,c,b,d,d,d,d)-3/2*E(c,d,c,c,c,
e,c,e)-5/8*E(b,d,c,d,d,b,d,d)+3/16*E(c,d,c,d,d,b,d,d)+3/2*E(c,d,c,e,c,c,c,e)+3
/64*E(c,d,d,c,d,d,d,d)+1/8*E(b,d,b,a,e,e,e,e)+12*E(b,d,b,b,c,e,c,e)-6*E(c,d,b,
b,c,e,c,e)+3/8*E(b,d,b,b,f,f,f,f)+3/16*E(c,d,b,b,f,f,f,f)+E(b,d,b,d,b,b,b,d)+E
(b,d,b,d,b,b,d,d)+3/4*E(c,d,b,d,b,b,d,d)+3/2*E(c,c,d,c,c,e,c,e)-3/2*E(c,c,d,c,
e,c,c,e)-3/2*E(c,c,e,a,b,d,b,d)-1/8*E(b,f,f,f,b,d,b,d), E(b,d,c,c,c,c,c,e) = 
16*E(b,c,b,a,b,d,b,d)-2*E(b,c,b,a,e,e,e,e)+8*E(b,c,a,a,f,a,a,f)-1/4*E(b,c,a,e,
e,e,e,e)-16*E(b,c,b,b,b,d,b,d)-2*E(b,c,b,b,f,f,f,f)-1/4*E(b,c,a,f,f,f,f,f)+2*E
(b,c,a,a,f,f,f,f), E(b,d,c,c,c,e,c,e) = -E(b,d,b,a,b,d,b,d)-16*E(b,c,b,b,c,e,c
,e)+4*E(b,c,a,e,a,a,f,f)-8*E(b,c,a,a,f,a,a,f), E(b,d,c,c,e,e,e,e) = 1328*E(b,c
,a,a,f,a,a,f)-336*E(c,c,a,a,f,a,a,f)+8*E(b,c,a,a,f,f,f,f)-12*E(c,c,a,e,a,a,f,f
)-6*E(c,c,e,e,a,a,a,f)+32*E(b,d,b,a,b,d,b,d)+24*E(c,d,b,a,b,d,b,d)+1008*E(b,b,
b,a,b,d,b,d)+1440*E(c,b,b,a,b,d,b,d)-72*E(c,b,b,a,e,e,e,e)-768*E(c,b,b,b,c,e,c
,e)+6*E(c,b,d,c,d,d,d,d)-126*E(b,b,c,b,d,d,d,d)+30*E(c,b,c,b,d,d,d,d)+1008*E(b
,b,c,c,e,c,c,e)+1704*E(c,b,c,c,e,c,c,e)-24*E(d,b,c,c,e,c,c,e)+48*E(c,b,c,c,e,e
,e,e)+3/4*E(c,d,d,c,e,e,e,e)-8*E(b,d,d,d,b,b,b,d)+2*E(b,d,d,d,b,b,d,d)+48*E(c,
b,a,a,f,f,f,f)-576*E(c,b,a,e,a,a,a,f)-288*E(c,b,a,e,a,a,f,f)+96*E(b,c,a,e,a,f,
a,f)-36*E(c,c,a,e,a,f,a,f)-9*E(b,c,a,e,e,e,e,e)+39/4*E(c,c,a,e,e,e,e,e)-348*E(
b,c,a,f,a,f,a,f)-4*E(b,c,a,f,f,f,f,f)+256*E(b,c,b,a,b,d,b,d)-192*E(c,c,b,a,b,d
,b,d)-48*E(b,c,b,a,e,e,e,e)-30*E(c,c,b,a,e,e,e,e)-1840*E(b,c,b,b,b,d,b,d)+480*
E(c,c,b,b,b,d,b,d)+3600*E(b,c,b,b,c,e,c,e)-1392*E(c,c,b,b,c,e,c,e)-182*E(b,c,b
,b,f,f,f,f)+66*E(c,c,b,b,f,f,f,f)+24*E(d,c,c,c,e,c,c,e)-24*E(d,c,c,e,c,c,c,e)-\
2*E(b,c,d,b,d,d,d,d)-12*E(c,d,b,d,c,c,c,e)-8*E(b,d,b,f,b,b,d,d)-12*E(c,d,b,f,b
,b,d,d)+6*E(b,d,c,b,d,d,d,d)-3*E(c,d,c,b,d,d,d,d)-24*E(c,d,c,c,c,e,c,e)-4*E(b,
d,c,d,d,b,d,d)+3*E(c,d,c,d,d,b,d,d)+24*E(c,d,c,e,c,c,c,e)+3/4*E(c,d,d,c,d,d,d,
d)-E(b,d,b,a,e,e,e,e)+96*E(b,d,b,b,c,e,c,e)-96*E(c,d,b,b,c,e,c,e)+2*E(b,d,b,b,
f,f,f,f)+3*E(c,d,b,b,f,f,f,f)+8*E(b,d,b,d,b,b,d,d)+12*E(c,d,b,d,b,b,d,d)+24*E(
c,c,d,c,c,e,c,e)-24*E(c,c,d,c,e,c,c,e)-24*E(c,c,e,a,b,d,b,d), E(b,d,c,d,c,c,c,
e) = 68*E(b,c,a,a,f,a,a,f)-28*E(c,c,a,a,f,a,a,f)-E(c,c,a,e,a,a,f,f)-1/2*E(c,c,
e,e,a,a,a,f)-4*E(b,d,b,a,b,d,b,d)+2*E(c,d,b,a,b,d,b,d)+68*E(b,b,b,a,b,d,b,d)+
120*E(c,b,b,a,b,d,b,d)-6*E(c,b,b,a,e,e,e,e)-64*E(c,b,b,b,c,e,c,e)+1/2*E(c,b,d,
c,d,d,d,d)-17/2*E(b,b,c,b,d,d,d,d)+5/2*E(c,b,c,b,d,d,d,d)+68*E(b,b,c,c,e,c,c,e
)+142*E(c,b,c,c,e,c,c,e)-2*E(d,b,c,c,e,c,c,e)+5*E(c,b,c,c,e,e,e,e)+1/16*E(c,d,
d,c,e,e,e,e)+4*E(c,b,a,a,f,f,f,f)-48*E(c,b,a,e,a,a,a,f)-24*E(c,b,a,e,a,a,f,f)+
4*E(b,c,a,e,a,f,a,f)-3*E(c,c,a,e,a,f,a,f)+13/16*E(c,c,a,e,e,e,e,e)-17*E(b,c,a,
f,a,f,a,f)-16*E(c,c,b,a,b,d,b,d)-3/2*E(c,c,b,a,e,e,e,e)-84*E(b,c,b,b,b,d,b,d)+
40*E(c,c,b,b,b,d,b,d)+204*E(b,c,b,b,c,e,c,e)-116*E(c,c,b,b,c,e,c,e)-17/2*E(b,c
,b,b,f,f,f,f)+11/2*E(c,c,b,b,f,f,f,f)+2*E(d,c,c,c,e,c,c,e)-2*E(d,c,c,e,c,c,c,e
)-E(b,d,b,d,c,c,c,e)-E(c,d,b,d,c,c,c,e)-E(c,d,b,f,b,b,d,d)-1/4*E(c,d,c,b,d,d,d
,d)-2*E(c,d,c,c,c,e,c,e)+1/4*E(c,d,c,d,d,b,d,d)+2*E(c,d,c,e,c,c,c,e)+1/16*E(c,
d,d,c,d,d,d,d)-8*E(c,d,b,b,c,e,c,e)+1/4*E(c,d,b,b,f,f,f,f)+E(c,d,b,d,b,b,d,d)+
2*E(c,c,d,c,c,e,c,e)-2*E(c,c,d,c,e,c,c,e)-2*E(c,c,e,a,b,d,b,d), E(b,d,c,d,c,c,
e,e) = -168*E(b,c,a,a,f,a,a,f)+56*E(c,c,a,a,f,a,a,f)+8*E(b,c,a,e,a,a,f,f)+2*E(
c,c,a,e,a,a,f,f)+4*E(b,c,e,e,a,a,a,f)+E(c,c,e,e,a,a,a,f)+8*E(b,d,b,a,b,d,b,d)-\
4*E(c,d,b,a,b,d,b,d)-136*E(b,b,b,a,b,d,b,d)-240*E(c,b,b,a,b,d,b,d)+12*E(c,b,b,
a,e,e,e,e)+128*E(c,b,b,b,c,e,c,e)-E(c,b,d,c,d,d,d,d)+17*E(b,b,c,b,d,d,d,d)-5*E
(c,b,c,b,d,d,d,d)-136*E(b,b,c,c,e,c,c,e)-284*E(c,b,c,c,e,c,c,e)+4*E(d,b,c,c,e,
c,c,e)-8*E(c,b,c,c,e,e,e,e)-1/8*E(c,d,d,c,e,e,e,e)+E(b,d,d,d,b,b,b,d)-1/2*E(b,
d,d,d,b,b,d,d)-8*E(c,b,a,a,f,f,f,f)+96*E(c,b,a,e,a,a,a,f)+48*E(c,b,a,e,a,a,f,f
)-16*E(b,c,a,e,a,f,a,f)+6*E(c,c,a,e,a,f,a,f)+7/4*E(b,c,a,e,e,e,e,e)-13/8*E(c,c
,a,e,e,e,e,e)+50*E(b,c,a,f,a,f,a,f)+32*E(b,c,b,a,b,d,b,d)+32*E(c,c,b,a,b,d,b,d
)+8*E(b,c,b,a,e,e,e,e)+5*E(c,c,b,a,e,e,e,e)+248*E(b,c,b,b,b,d,b,d)-80*E(c,c,b,
b,b,d,b,d)-488*E(b,c,b,b,c,e,c,e)+232*E(c,c,b,b,c,e,c,e)+23*E(b,c,b,b,f,f,f,f)
-11*E(c,c,b,b,f,f,f,f)-4*E(d,c,c,c,e,c,c,e)+4*E(d,c,c,e,c,c,c,e)+2*E(b,d,b,d,c
,c,c,e)+2*E(c,d,b,d,c,c,c,e)+E(b,d,b,f,b,b,d,d)+2*E(c,d,b,f,b,b,d,d)-1/2*E(b,d
,c,b,d,d,d,d)+1/2*E(c,d,c,b,d,d,d,d)+4*E(c,d,c,c,c,e,c,e)+1/2*E(b,d,c,d,d,b,d,
d)-1/2*E(c,d,c,d,d,b,d,d)-4*E(c,d,c,e,c,c,c,e)-1/8*E(c,d,d,c,d,d,d,d)-4*E(b,d,
b,b,c,e,c,e)+16*E(c,d,b,b,c,e,c,e)-1/2*E(b,d,b,b,f,f,f,f)-1/2*E(c,d,b,b,f,f,f,
f)-E(b,d,b,d,b,b,d,d)-2*E(c,d,b,d,b,b,d,d)-4*E(c,c,d,c,c,e,c,e)+4*E(c,c,d,c,e,
c,c,e)-2*E(b,c,d,d,b,b,d,d)+4*E(c,c,e,a,b,d,b,d), E(b,d,c,e,c,c,c,e) = 60*E(b,
c,a,a,f,a,a,f)-28*E(c,c,a,a,f,a,a,f)+4*E(b,c,a,e,a,a,f,f)-E(c,c,a,e,a,a,f,f)-1
/2*E(c,c,e,e,a,a,a,f)-4*E(b,d,b,a,b,d,b,d)+2*E(c,d,b,a,b,d,b,d)+68*E(b,b,b,a,b
,d,b,d)+120*E(c,b,b,a,b,d,b,d)-6*E(c,b,b,a,e,e,e,e)-64*E(c,b,b,b,c,e,c,e)+1/2*
E(c,b,d,c,d,d,d,d)-17/2*E(b,b,c,b,d,d,d,d)+5/2*E(c,b,c,b,d,d,d,d)+68*E(b,b,c,c
,e,c,c,e)+142*E(c,b,c,c,e,c,c,e)-2*E(d,b,c,c,e,c,c,e)+5*E(c,b,c,c,e,e,e,e)+1/
16*E(c,d,d,c,e,e,e,e)+4*E(c,b,a,a,f,f,f,f)-48*E(c,b,a,e,a,a,a,f)-24*E(c,b,a,e,
a,a,f,f)-3*E(c,c,a,e,a,f,a,f)-1/4*E(b,c,a,e,e,e,e,e)+13/16*E(c,c,a,e,e,e,e,e)-\
17*E(b,c,a,f,a,f,a,f)-16*E(c,c,b,a,b,d,b,d)-2*E(b,c,b,a,e,e,e,e)-3/2*E(c,c,b,a
,e,e,e,e)-84*E(b,c,b,b,b,d,b,d)+40*E(c,c,b,b,b,d,b,d)+172*E(b,c,b,b,c,e,c,e)-\
116*E(c,c,b,b,c,e,c,e)-17/2*E(b,c,b,b,f,f,f,f)+11/2*E(c,c,b,b,f,f,f,f)+2*E(d,c
,c,c,e,c,c,e)-2*E(d,c,c,e,c,c,c,e)-E(c,d,b,d,c,c,c,e)-E(c,d,b,f,b,b,d,d)-1/4*E
(c,d,c,b,d,d,d,d)-2*E(c,d,c,c,c,e,c,e)+1/4*E(c,d,c,d,d,b,d,d)+2*E(c,d,c,e,c,c,
c,e)+1/16*E(c,d,d,c,d,d,d,d)-8*E(c,d,b,b,c,e,c,e)+1/4*E(c,d,b,b,f,f,f,f)+E(c,d
,b,d,b,b,d,d)+2*E(c,c,d,c,c,e,c,e)-2*E(c,c,d,c,e,c,c,e)-2*E(c,c,e,a,b,d,b,d),
E(b,d,d,c,c,e,c,e) = 1224*E(b,c,a,a,f,a,a,f)-392*E(c,c,a,a,f,a,a,f)+4*E(b,c,a,
a,f,f,f,f)-14*E(c,c,a,e,a,a,f,f)-4*E(b,c,e,e,a,a,a,f)-7*E(c,c,e,e,a,a,a,f)-36*
E(b,d,b,a,b,d,b,d)+28*E(c,d,b,a,b,d,b,d)+1176*E(b,b,b,a,b,d,b,d)+1680*E(c,b,b,
a,b,d,b,d)-84*E(c,b,b,a,e,e,e,e)-896*E(c,b,b,b,c,e,c,e)+7*E(c,b,d,c,d,d,d,d)-\
147*E(b,b,c,b,d,d,d,d)+35*E(c,b,c,b,d,d,d,d)+1176*E(b,b,c,c,e,c,c,e)+1988*E(c,
b,c,c,e,c,c,e)-28*E(d,b,c,c,e,c,c,e)+56*E(c,b,c,c,e,e,e,e)+7/8*E(c,d,d,c,e,e,e
,e)-6*E(b,d,d,d,b,b,b,d)+2*E(b,d,d,d,b,b,d,d)+56*E(c,b,a,a,f,f,f,f)-672*E(c,b,
a,e,a,a,a,f)-336*E(c,b,a,e,a,a,f,f)+24*E(b,c,a,e,a,f,a,f)-42*E(c,c,a,e,a,f,a,f
)-21/4*E(b,c,a,e,e,e,e,e)+91/8*E(c,c,a,e,e,e,e,e)-310*E(b,c,a,f,a,f,a,f)-E(b,c
,a,f,f,f,f,f)+32*E(b,c,b,a,b,d,b,d)-224*E(c,c,b,a,b,d,b,d)-36*E(b,c,b,a,e,e,e,
e)-35*E(c,c,b,a,e,e,e,e)-1544*E(b,c,b,b,b,d,b,d)+560*E(c,c,b,b,b,d,b,d)+3416*E
(b,c,b,b,c,e,c,e)-1624*E(c,c,b,b,c,e,c,e)-157*E(b,c,b,b,f,f,f,f)+77*E(c,c,b,b,
f,f,f,f)+28*E(d,c,c,c,e,c,c,e)-28*E(d,c,c,e,c,c,c,e)-8*E(b,d,b,d,c,c,c,e)-14*E
(c,d,b,d,c,c,c,e)-6*E(b,d,b,f,b,b,d,d)-14*E(c,d,b,f,b,b,d,d)+11/4*E(b,d,c,b,d,
d,d,d)-7/2*E(c,d,c,b,d,d,d,d)-28*E(c,d,c,c,c,e,c,e)-11/4*E(b,d,c,d,d,b,d,d)+7/
2*E(c,d,c,d,d,b,d,d)+28*E(c,d,c,e,c,c,c,e)+7/8*E(c,d,d,c,d,d,d,d)+60*E(b,d,b,b
,c,e,c,e)-112*E(c,d,b,b,c,e,c,e)+2*E(b,d,b,b,f,f,f,f)+7/2*E(c,d,b,b,f,f,f,f)+6
*E(b,d,b,d,b,b,d,d)+14*E(c,d,b,d,b,b,d,d)+28*E(c,c,d,c,c,e,c,e)-28*E(c,c,d,c,e
,c,c,e)+2*E(b,c,d,d,b,b,d,d)-28*E(c,c,e,a,b,d,b,d), E(b,d,d,c,d,d,d,d) = -2016
*E(b,c,a,a,f,a,a,f)+672*E(c,c,a,a,f,a,a,f)+24*E(c,c,a,e,a,a,f,f)+12*E(c,c,e,e,
a,a,a,f)+64*E(b,d,b,a,b,d,b,d)-48*E(c,d,b,a,b,d,b,d)-2016*E(b,b,b,a,b,d,b,d)-\
2880*E(c,b,b,a,b,d,b,d)+144*E(c,b,b,a,e,e,e,e)+1536*E(c,b,b,b,c,e,c,e)-12*E(c,
b,d,c,d,d,d,d)+252*E(b,b,c,b,d,d,d,d)-60*E(c,b,c,b,d,d,d,d)-2016*E(b,b,c,c,e,c
,c,e)-3408*E(c,b,c,c,e,c,c,e)+48*E(d,b,c,c,e,c,c,e)-96*E(c,b,c,c,e,e,e,e)-E(b,
d,d,c,e,e,e,e)-3/2*E(c,d,d,c,e,e,e,e)+16*E(b,d,d,d,b,b,b,d)-4*E(b,d,d,d,b,b,d,
d)-96*E(c,b,a,a,f,f,f,f)+1152*E(c,b,a,e,a,a,a,f)+576*E(c,b,a,e,a,a,f,f)+72*E(c
,c,a,e,a,f,a,f)+6*E(b,c,a,e,e,e,e,e)-39/2*E(c,c,a,e,e,e,e,e)+504*E(b,c,a,f,a,f
,a,f)+384*E(c,c,b,a,b,d,b,d)+48*E(b,c,b,a,e,e,e,e)+60*E(c,c,b,a,e,e,e,e)+2400*
E(b,c,b,b,b,d,b,d)-960*E(c,c,b,b,b,d,b,d)-5664*E(b,c,b,b,c,e,c,e)+2784*E(c,c,b
,b,c,e,c,e)+252*E(b,c,b,b,f,f,f,f)-132*E(c,c,b,b,f,f,f,f)-48*E(d,c,c,c,e,c,c,e
)+48*E(d,c,c,e,c,c,c,e)+16*E(b,d,b,d,c,c,c,e)+24*E(c,d,b,d,c,c,c,e)+16*E(b,d,b
,f,b,b,d,d)+24*E(c,d,b,f,b,b,d,d)-4*E(b,d,c,b,d,d,d,d)+6*E(c,d,c,b,d,d,d,d)+48
*E(c,d,c,c,c,e,c,e)-6*E(c,d,c,d,d,b,d,d)-48*E(c,d,c,e,c,c,c,e)-3/2*E(c,d,d,c,d
,d,d,d)-128*E(b,d,b,b,c,e,c,e)+192*E(c,d,b,b,c,e,c,e)-4*E(b,d,b,b,f,f,f,f)-6*E
(c,d,b,b,f,f,f,f)-16*E(b,d,b,d,b,b,d,d)-24*E(c,d,b,d,b,b,d,d)-48*E(c,c,d,c,c,e
,c,e)+48*E(c,c,d,c,e,c,c,e)+48*E(c,c,e,a,b,d,b,d), E(b,d,d,c,e,c,c,e) = 1024*E
(b,c,a,a,f,a,a,f)-336*E(c,c,a,a,f,a,a,f)+4*E(b,c,a,a,f,f,f,f)-12*E(c,c,a,e,a,a
,f,f)-4*E(b,c,e,e,a,a,a,f)-6*E(c,c,e,e,a,a,a,f)-40*E(b,d,b,a,b,d,b,d)+24*E(c,d
,b,a,b,d,b,d)+976*E(b,b,b,a,b,d,b,d)+1440*E(c,b,b,a,b,d,b,d)-72*E(c,b,b,a,e,e,
e,e)-768*E(c,b,b,b,c,e,c,e)+6*E(c,b,d,c,d,d,d,d)-122*E(b,b,c,b,d,d,d,d)+30*E(c
,b,c,b,d,d,d,d)+976*E(b,b,c,c,e,c,c,e)+1704*E(c,b,c,c,e,c,c,e)-24*E(d,b,c,c,e,
c,c,e)+48*E(c,b,c,c,e,e,e,e)+3/4*E(c,d,d,c,e,e,e,e)-6*E(b,d,d,d,b,b,b,d)+2*E(b
,d,d,d,b,b,d,d)+48*E(c,b,a,a,f,f,f,f)-576*E(c,b,a,e,a,a,a,f)-288*E(c,b,a,e,a,a
,f,f)+24*E(b,c,a,e,a,f,a,f)-36*E(c,c,a,e,a,f,a,f)-19/4*E(b,c,a,e,e,e,e,e)+39/4
*E(c,c,a,e,e,e,e,e)-260*E(b,c,a,f,a,f,a,f)-E(b,c,a,f,f,f,f,f)+32*E(b,c,b,a,b,d
,b,d)-192*E(c,c,b,a,b,d,b,d)-32*E(b,c,b,a,e,e,e,e)-30*E(c,c,b,a,e,e,e,e)-1312*
E(b,c,b,b,b,d,b,d)+480*E(c,c,b,b,b,d,b,d)+2848*E(b,c,b,b,c,e,c,e)-1392*E(c,c,b
,b,c,e,c,e)-132*E(b,c,b,b,f,f,f,f)+66*E(c,c,b,b,f,f,f,f)+24*E(d,c,c,c,e,c,c,e)
-24*E(d,c,c,e,c,c,c,e)-8*E(b,d,b,d,c,c,c,e)-12*E(c,d,b,d,c,c,c,e)-6*E(b,d,b,f,
b,b,d,d)-12*E(c,d,b,f,b,b,d,d)+5/2*E(b,d,c,b,d,d,d,d)-3*E(c,d,c,b,d,d,d,d)-24*
E(c,d,c,c,c,e,c,e)-5/2*E(b,d,c,d,d,b,d,d)+3*E(c,d,c,d,d,b,d,d)+24*E(c,d,c,e,c,
c,c,e)+3/4*E(c,d,d,c,d,d,d,d)+56*E(b,d,b,b,c,e,c,e)-96*E(c,d,b,b,c,e,c,e)+2*E(
b,d,b,b,f,f,f,f)+3*E(c,d,b,b,f,f,f,f)+6*E(b,d,b,d,b,b,d,d)+12*E(c,d,b,d,b,b,d,
d)+24*E(c,c,d,c,c,e,c,e)-24*E(c,c,d,c,e,c,c,e)+2*E(b,c,d,d,b,b,d,d)-24*E(c,c,e
,a,b,d,b,d), E(b,d,d,d,c,e,c,e) = 1/2*E(b,b,f,b,d,d,d,d)+1/2*E(b,b,f,b,f,f,f,f
)+7652*E(b,c,a,a,f,a,a,f)-2436*E(c,c,a,a,f,a,a,f)+18*E(b,c,a,a,f,f,f,f)-28*E(b
,c,a,e,a,a,f,f)-87*E(c,c,a,e,a,a,f,f)-24*E(b,c,e,e,a,a,a,f)-87/2*E(c,c,e,e,a,a
,a,f)-1/2*E(b,c,e,e,e,e,e,e)-216*E(b,d,b,a,b,d,b,d)+174*E(c,d,b,a,b,d,b,d)+
7196*E(b,b,b,a,b,d,b,d)+10440*E(c,b,b,a,b,d,b,d)-2*E(b,b,b,a,e,e,e,e)-522*E(c,
b,b,a,e,e,e,e)+128*E(b,b,b,b,c,e,c,e)-5568*E(c,b,b,b,c,e,c,e)-5/2*E(b,b,d,b,d,
d,d,d)+3/2*E(b,b,d,c,d,d,d,d)+87/2*E(c,b,d,c,d,d,d,d)-24*E(b,b,f,a,a,f,a,f)-\
1867/2*E(b,b,c,b,d,d,d,d)+435/2*E(c,b,c,b,d,d,d,d)+6884*E(b,b,c,c,e,c,c,e)+
12354*E(c,b,c,c,e,c,c,e)-174*E(d,b,c,c,e,c,c,e)+346*E(c,b,c,c,e,e,e,e)+1/2*E(b
,d,d,c,e,e,e,e)+87/16*E(c,d,d,c,e,e,e,e)-48*E(b,d,d,d,b,b,b,d)+31/2*E(b,d,d,d,
b,b,d,d)-1/2*E(b,a,f,b,f,f,f,f)-20*E(b,b,a,a,f,f,f,f)+348*E(c,b,a,a,f,f,f,f)+
116*E(b,b,a,e,a,a,a,f)-4176*E(c,b,a,e,a,a,a,f)-2088*E(c,b,a,e,a,a,f,f)+164*E(b
,c,a,e,a,f,a,f)-261*E(c,c,a,e,a,f,a,f)-40*E(b,c,a,e,e,e,e,e)+1131/16*E(c,c,a,e
,e,e,e,e)-1999*E(b,c,a,f,a,f,a,f)-4*E(b,c,a,f,f,f,f,f)+224*E(b,c,b,a,b,d,b,d)-\
1392*E(c,c,b,a,b,d,b,d)-242*E(b,c,b,a,e,e,e,e)-439/2*E(c,c,b,a,e,e,e,e)-9900*E
(b,c,b,b,b,d,b,d)+3480*E(c,c,b,b,b,d,b,d)+21396*E(b,c,b,b,c,e,c,e)-10092*E(c,c
,b,b,c,e,c,e)-2011/2*E(b,c,b,b,f,f,f,f)+957/2*E(c,c,b,b,f,f,f,f)+174*E(d,c,c,c
,e,c,c,e)-174*E(d,c,c,e,c,c,c,e)-64*E(b,d,b,d,c,c,c,e)-87*E(c,d,b,d,c,c,c,e)+5
/2*E(b,d,b,d,d,b,d,d)-48*E(b,d,b,f,b,b,d,d)-87*E(c,d,b,f,b,b,d,d)+35/2*E(b,d,c
,b,d,d,d,d)-87/4*E(c,d,c,b,d,d,d,d)-174*E(c,d,c,c,c,e,c,e)-43/2*E(b,d,c,d,d,b,
d,d)+87/4*E(c,d,c,d,d,b,d,d)+174*E(c,d,c,e,c,c,c,e)+87/16*E(c,d,d,c,d,d,d,d)+1
/2*E(b,d,b,a,e,e,e,e)+432*E(b,d,b,b,c,e,c,e)-696*E(c,d,b,b,c,e,c,e)+31/2*E(b,d
,b,b,f,f,f,f)+87/4*E(c,d,b,b,f,f,f,f)+48*E(b,d,b,d,b,b,d,d)+87*E(c,d,b,d,b,b,d
,d)+174*E(c,c,d,c,c,e,c,e)-174*E(c,c,d,c,e,c,c,e)+4*E(b,c,d,d,b,b,d,d)-174*E(c
,c,e,a,b,d,b,d)-5/2*E(b,f,f,f,b,d,b,d), E(b,e,a,a,a,a,a,f) = 0, E(b,e,a,a,a,f,
a,f) = 0, E(b,e,a,f,a,a,a,f) = 0, E(b,e,a,f,a,f,a,f) = 0, E(b,e,c,c,c,c,c,e) =
0, E(b,e,c,c,c,e,c,e) = 0, E(b,e,c,c,e,c,c,e) = 0, E(b,e,c,e,c,e,c,e) = 0, E(b
,e,e,e,a,a,a,f) = 0, E(b,e,e,e,a,a,f,f) = 0, E(b,e,e,e,c,e,c,e) = 0, E(b,e,e,e
,e,c,e,e) = 0, E(b,e,e,e,e,e,e,e) = 0, E(b,f,a,a,a,a,a,f) = -32*E(b,c,b,b,c,e,
c,e)+16*E(b,b,b,a,b,d,b,d)+16*E(b,b,b,b,c,e,c,e)+4*E(b,b,a,e,a,a,a,f)-24*E(b,c
,a,a,f,a,a,f)+16*E(b,c,b,b,b,d,b,d)+2*E(b,c,b,b,f,f,f,f)+1/4*E(b,c,a,f,f,f,f,f
)-2*E(b,c,a,a,f,f,f,f), E(b,f,a,a,a,f,a,f) = 43*E(b,c,a,a,f,a,a,f)+5/4*E(b,c,a
,e,a,a,f,f)+5/8*E(b,c,e,e,a,a,a,f)+97*E(b,b,b,a,b,d,b,d)-3/2*E(b,b,b,a,e,e,e,e
)-24*E(b,b,b,b,c,e,c,e)-1/2*E(b,b,f,a,a,f,a,f)-6*E(b,b,c,b,d,d,d,d)+131/2*E(b,
b,c,c,e,c,c,e)-3/2*E(c,b,c,c,e,e,e,e)+3/2*E(b,b,a,a,f,f,f,f)-35/4*E(b,b,a,e,a,
a,a,f)+11/4*E(b,c,a,e,a,f,a,f)-9/64*E(b,c,a,e,e,e,e,e)-59/4*E(b,c,a,f,a,f,a,f)
+5*E(b,c,b,a,b,d,b,d)-19/8*E(b,c,b,a,e,e,e,e)-3/2*E(c,c,b,a,e,e,e,e)-57*E(b,c,
b,b,b,d,b,d)+103*E(b,c,b,b,c,e,c,e)-25/4*E(b,c,b,b,f,f,f,f)-E(b,d,b,b,c,e,c,e)
, E(b,f,a,a,f,a,a,f) = 38*E(b,c,a,a,f,a,a,f)+1/2*E(b,c,a,e,a,a,f,f)+1/4*E(b,c,
e,e,a,a,a,f)+50*E(b,b,b,a,b,d,b,d)-E(b,b,b,a,e,e,e,e)-16*E(b,b,b,b,c,e,c,e)-E(
b,b,f,a,a,f,a,f)-4*E(b,b,c,b,d,d,d,d)+35*E(b,b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)
+E(b,b,a,a,f,f,f,f)-3/2*E(b,b,a,e,a,a,a,f)+7/2*E(b,c,a,e,a,f,a,f)-5/32*E(b,c,a
,e,e,e,e,e)-23/2*E(b,c,a,f,a,f,a,f)+18*E(b,c,b,a,b,d,b,d)-7/4*E(b,c,b,a,e,e,e,
e)-E(c,c,b,a,e,e,e,e)-42*E(b,c,b,b,b,d,b,d)+86*E(b,c,b,b,c,e,c,e)-9/2*E(b,c,b,
b,f,f,f,f)-2*E(b,d,b,b,c,e,c,e), E(b,f,b,f,b,b,d,d) = -4*E(a,e,e,e,c,e,c,e)-82
*E(a,f,a,a,a,f,a,f)-258*E(b,f,b,b,b,d,b,d)-258*E(b,b,f,b,d,b,b,d)+1/2*E(b,b,f,
b,d,d,d,d)+1/2*E(b,b,f,b,f,f,f,f)+154191/2*E(b,c,a,a,f,a,a,f)-53719/2*E(c,c,a,
a,f,a,a,f)-256*E(e,c,a,a,f,a,a,f)-69/4*E(b,c,a,a,f,f,f,f)+32*E(c,c,a,a,f,f,f,f
)+282*E(b,c,a,e,a,a,f,f)-4905/8*E(c,c,a,e,a,a,f,f)+5*E(e,c,a,e,a,a,f,f)+713/4*
E(b,c,e,e,a,a,a,f)-5417/16*E(c,c,e,e,a,a,a,f)+1/2*E(e,c,e,e,a,a,a,f)-33/16*E(b
,c,e,e,e,e,e,e)+299*E(b,d,b,a,b,d,b,d)+873/4*E(c,d,b,a,b,d,b,d)-E(f,f,f,b,b,b,
b,d)-16*E(a,f,f,b,b,d,b,d)+26*E(a,f,f,b,d,b,b,d)-E(b,f,f,b,d,b,b,d)-3*E(f,b,a,
e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+159977/2*E(b,b,b,a,b,d,b,d)+111299*E(c,b,b,a
,b,d,b,d)-424*E(f,b,b,a,b,d,b,d)-12*E(b,b,b,a,e,e,e,e)-24267/4*E(c,b,b,a,e,e,e
,e)-22*E(f,b,b,a,e,e,e,e)+624*E(b,b,b,b,c,e,c,e)-63504*E(c,b,b,b,c,e,c,e)-484*
E(f,b,b,b,c,e,c,e)+258*E(d,b,b,b,d,b,b,d)-258*E(b,b,b,d,b,b,d,d)+165/16*E(b,b,
d,b,d,d,d,d)+6*E(c,b,d,b,d,d,d,d)+35/4*E(b,b,d,c,d,d,d,d)+8165/16*E(c,b,d,c,d,
d,d,d)-E(b,b,f,a,a,f,a,f)+258*E(b,b,f,b,b,d,b,d)-258*E(d,b,b,f,b,b,b,d)-156805
/16*E(b,b,c,b,d,d,d,d)+51901/16*E(c,b,c,b,d,d,d,d)+163251/2*E(b,b,c,c,e,c,c,e)
+566327/4*E(c,b,c,c,e,c,c,e)-6081/4*E(d,b,c,c,e,c,c,e)-236*E(f,b,c,c,e,c,c,e)+
5266*E(c,b,c,c,e,e,e,e)+3*E(d,b,c,c,e,e,e,e)-5*E(f,b,c,c,e,e,e,e)+33/16*E(b,d,
d,c,e,e,e,e)+8397/128*E(c,d,d,c,e,e,e,e)-11/2*E(b,d,d,d,b,b,b,d)-139/16*E(b,d,
d,d,b,b,d,d)+82*E(a,e,a,f,a,a,a,f)+2*E(a,a,f,b,f,f,f,f)-9/4*E(b,a,f,b,f,f,f,f)
-8*E(a,a,f,f,b,d,b,d)+24*E(c,a,f,f,b,d,b,d)-103*E(b,b,a,a,f,f,f,f)+8075/2*E(c,
b,a,a,f,f,f,f)-1501/2*E(b,b,a,e,a,a,a,f)-48473*E(c,b,a,e,a,a,a,f)+110*E(f,b,a,
e,a,a,a,f)-24453*E(c,b,a,e,a,a,f,f)+4*E(f,b,a,e,a,a,f,f)+82*E(e,a,a,a,f,a,a,f)
-82*E(e,a,a,f,a,a,a,f)+82*E(a,a,a,f,a,a,f,f)+82*E(a,a,f,a,a,f,a,f)-82*E(a,a,f,
a,f,a,a,f)+78*E(a,a,f,b,b,d,b,d)-2*E(e,a,f,b,b,d,b,d)+9/2*E(a,a,f,b,d,d,d,d)-\
553*E(b,c,a,e,a,f,a,f)-14315/8*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+7*E(e,c
,a,e,a,f,a,f)+1895/32*E(b,c,a,e,e,e,e,e)+82581/128*E(c,c,a,e,e,e,e,e)+853/16*E
(d,c,a,e,e,e,e,e)-144605/8*E(b,c,a,f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)-2*E(e,c,a,f
,a,f,a,f)-10*E(b,c,a,f,f,f,f,f)-8*E(c,c,a,f,f,f,f,f)+270*E(b,c,b,a,b,d,b,d)-\
10850*E(c,c,b,a,b,d,b,d)-344*E(e,c,b,a,b,d,b,d)-56*E(b,c,b,a,e,e,e,e)-38181/16
*E(c,c,b,a,e,e,e,e)+851/2*E(d,c,b,a,e,e,e,e)+E(e,c,b,a,e,e,e,e)-152233/2*E(b,c
,b,b,b,d,b,d)+34005*E(c,c,b,b,b,d,b,d)-268*E(e,c,b,b,b,d,b,d)+452247/2*E(b,c,b
,b,c,e,c,e)-239765/2*E(c,c,b,b,c,e,c,e)-146761/16*E(b,c,b,b,f,f,f,f)+92483/16*
E(c,c,b,b,f,f,f,f)+6113/4*E(d,c,c,c,e,c,c,e)-6113/4*E(d,c,c,e,c,c,c,e)-273/16*
E(b,c,d,b,d,d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+100*E(b,d,b,d,c,c,c,e)-8045/8*E(c,d,
b,d,c,c,c,e)-165/16*E(b,d,b,d,d,b,d,d)+E(c,d,b,d,d,b,d,d)-E(d,d,b,f,b,b,b,d)-9
/2*E(b,d,b,f,b,b,d,d)-8365/8*E(c,d,b,f,b,b,d,d)-27/16*E(b,d,c,b,d,d,d,d)-8173/
32*E(c,d,c,b,d,d,d,d)-6113/4*E(c,d,c,c,c,e,c,e)+401/16*E(b,d,c,d,d,b,d,d)+8333
/32*E(c,d,c,d,d,b,d,d)+6113/4*E(c,d,c,e,c,c,c,e)+8397/128*E(c,d,d,c,d,d,d,d)-\
389/16*E(b,d,b,a,e,e,e,e)-258*E(d,d,b,b,b,b,b,d)-36*E(b,d,b,b,c,e,c,e)-8163*E(
c,d,b,b,c,e,c,e)-139/16*E(b,d,b,b,f,f,f,f)+8301/32*E(c,d,b,b,f,f,f,f)+258*E(b,
d,b,d,b,b,b,d)+E(d,d,b,d,b,b,b,d)+9/2*E(b,d,b,d,b,b,d,d)+8333/8*E(c,d,b,d,b,b,
d,d)+6113/4*E(c,c,d,c,c,e,c,e)-6113/4*E(c,c,d,c,e,c,c,e)-3/2*E(e,c,d,d,b,b,b,d
)+21*E(b,c,d,d,b,b,d,d)-5417/4*E(c,c,e,a,b,d,b,d)+2*E(e,c,e,a,b,d,b,d)-E(a,f,f
,f,b,d,b,d)+165/16*E(b,f,f,f,b,d,b,d), E(b,f,f,a,a,a,a,f) = 234*E(b,c,a,a,f,a,
a,f)-98*E(c,c,a,a,f,a,a,f)+E(b,c,a,a,f,f,f,f)-4*E(b,c,a,e,a,a,f,f)-7/2*E(c,c,a
,e,a,a,f,f)-5*E(b,c,e,e,a,a,a,f)-7/4*E(c,c,e,e,a,a,a,f)-20*E(b,d,b,a,b,d,b,d)+
7*E(c,d,b,a,b,d,b,d)+142*E(b,b,b,a,b,d,b,d)+420*E(c,b,b,a,b,d,b,d)+2*E(b,b,b,a
,e,e,e,e)-21*E(c,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)-224*E(c,b,b,b,c,e,c,e)-1
/4*E(b,b,d,b,d,d,d,d)+7/4*E(c,b,d,c,d,d,d,d)-4*E(b,b,f,a,a,f,a,f)-115/4*E(b,b,
c,b,d,d,d,d)+35/4*E(c,b,c,b,d,d,d,d)+170*E(b,b,c,c,e,c,c,e)+497*E(c,b,c,c,e,c,
c,e)-7*E(d,b,c,c,e,c,c,e)+16*E(c,b,c,c,e,e,e,e)+7/32*E(c,d,d,c,e,e,e,e)-2*E(b,
d,d,d,b,b,b,d)+3/4*E(b,d,d,d,b,b,d,d)-2*E(b,b,a,a,f,f,f,f)+14*E(c,b,a,a,f,f,f,
f)+26*E(b,b,a,e,a,a,a,f)-168*E(c,b,a,e,a,a,a,f)-84*E(c,b,a,e,a,a,f,f)+8*E(b,c,
a,e,a,f,a,f)-21/2*E(c,c,a,e,a,f,a,f)-13/8*E(b,c,a,e,e,e,e,e)+91/32*E(c,c,a,e,e
,e,e,e)-131/2*E(b,c,a,f,a,f,a,f)-24*E(b,c,b,a,b,d,b,d)-56*E(c,c,b,a,b,d,b,d)-8
*E(b,c,b,a,e,e,e,e)-27/4*E(c,c,b,a,e,e,e,e)-334*E(b,c,b,b,b,d,b,d)+140*E(c,c,b
,b,b,d,b,d)+658*E(b,c,b,b,c,e,c,e)-406*E(c,c,b,b,c,e,c,e)-127/4*E(b,c,b,b,f,f,
f,f)+77/4*E(c,c,b,b,f,f,f,f)+7*E(d,c,c,c,e,c,c,e)-7*E(d,c,c,e,c,c,c,e)+1/4*E(b
,c,d,b,d,d,d,d)-4*E(b,d,b,d,c,c,c,e)-7/2*E(c,d,b,d,c,c,c,e)+1/4*E(b,d,b,d,d,b,
d,d)-2*E(b,d,b,f,b,b,d,d)-7/2*E(c,d,b,f,b,b,d,d)+3/4*E(b,d,c,b,d,d,d,d)-7/8*E(
c,d,c,b,d,d,d,d)-7*E(c,d,c,c,c,e,c,e)-5/4*E(b,d,c,d,d,b,d,d)+7/8*E(c,d,c,d,d,b
,d,d)+7*E(c,d,c,e,c,c,c,e)+7/32*E(c,d,d,c,d,d,d,d)+1/4*E(b,d,b,a,e,e,e,e)+8*E(
b,d,b,b,c,e,c,e)-28*E(c,d,b,b,c,e,c,e)+3/4*E(b,d,b,b,f,f,f,f)+7/8*E(c,d,b,b,f,
f,f,f)+2*E(b,d,b,d,b,b,d,d)+7/2*E(c,d,b,d,b,b,d,d)+7*E(c,c,d,c,c,e,c,e)-7*E(c,
c,d,c,e,c,c,e)-7*E(c,c,e,a,b,d,b,d)-1/4*E(b,f,f,f,b,d,b,d), E(b,f,f,a,a,f,a,f)
= 3/8*E(b,b,f,b,d,d,d,d)+3/8*E(b,b,f,b,f,f,f,f)+6291/2*E(b,c,a,a,f,a,a,f)-2219
/2*E(c,c,a,a,f,a,a,f)+23/4*E(b,c,a,a,f,f,f,f)-17*E(b,c,a,e,a,a,f,f)-317/8*E(c,
c,a,e,a,a,f,f)-57/4*E(b,c,e,e,a,a,a,f)-317/16*E(c,c,e,e,a,a,a,f)-3/32*E(b,c,e,
e,e,e,e,e)-107*E(b,d,b,a,b,d,b,d)+317/4*E(c,d,b,a,b,d,b,d)+5589/2*E(b,b,b,a,b,
d,b,d)+4755*E(c,b,b,a,b,d,b,d)+6*E(b,b,b,a,e,e,e,e)-951/4*E(c,b,b,a,e,e,e,e)+
120*E(b,b,b,b,c,e,c,e)-2536*E(c,b,b,b,c,e,c,e)-23/16*E(b,b,d,b,d,d,d,d)+3/8*E(
b,b,d,c,d,d,d,d)+317/16*E(c,b,d,c,d,d,d,d)-9*E(b,b,f,a,a,f,a,f)-6257/16*E(b,b,
c,b,d,d,d,d)+1585/16*E(c,b,c,b,d,d,d,d)+5651/2*E(b,b,c,c,e,c,c,e)+22507/4*E(c,
b,c,c,e,c,c,e)-317/4*E(d,b,c,c,e,c,c,e)+329/2*E(c,b,c,c,e,e,e,e)+3/32*E(b,d,d,
c,e,e,e,e)+317/128*E(c,d,d,c,e,e,e,e)-41/2*E(b,d,d,d,b,b,b,d)+113/16*E(b,d,d,d
,b,b,d,d)-3/8*E(b,a,f,b,f,f,f,f)-23/2*E(b,b,a,a,f,f,f,f)+317/2*E(c,b,a,a,f,f,f
,f)+161/2*E(b,b,a,e,a,a,a,f)-1902*E(c,b,a,e,a,a,a,f)-951*E(c,b,a,e,a,a,f,f)+48
*E(b,c,a,e,a,f,a,f)-951/8*E(c,c,a,e,a,f,a,f)-511/32*E(b,c,a,e,e,e,e,e)+4121/
128*E(c,c,a,e,e,e,e,e)-6553/8*E(b,c,a,f,a,f,a,f)-22*E(b,c,b,a,b,d,b,d)-634*E(c
,c,b,a,b,d,b,d)-191/2*E(b,c,b,a,e,e,e,e)-1489/16*E(c,c,b,a,e,e,e,e)-8117/2*E(b
,c,b,b,b,d,b,d)+1585*E(c,c,b,b,b,d,b,d)+17755/2*E(b,c,b,b,c,e,c,e)-9193/2*E(c,
c,b,b,c,e,c,e)-6517/16*E(b,c,b,b,f,f,f,f)+3487/16*E(c,c,b,b,f,f,f,f)+317/4*E(d
,c,c,c,e,c,c,e)-317/4*E(d,c,c,e,c,c,c,e)+17/16*E(b,c,d,b,d,d,d,d)-65/2*E(b,d,b
,d,c,c,c,e)-317/8*E(c,d,b,d,c,c,c,e)+23/16*E(b,d,b,d,d,b,d,d)-41/2*E(b,d,b,f,b
,b,d,d)-317/8*E(c,d,b,f,b,b,d,d)+113/16*E(b,d,c,b,d,d,d,d)-317/32*E(c,d,c,b,d,
d,d,d)-317/4*E(c,d,c,c,c,e,c,e)-159/16*E(b,d,c,d,d,b,d,d)+317/32*E(c,d,c,d,d,b
,d,d)+317/4*E(c,d,c,e,c,c,c,e)+317/128*E(c,d,d,c,d,d,d,d)+17/16*E(b,d,b,a,e,e,
e,e)+192*E(b,d,b,b,c,e,c,e)-317*E(c,d,b,b,c,e,c,e)+113/16*E(b,d,b,b,f,f,f,f)+
317/32*E(c,d,b,b,f,f,f,f)+41/2*E(b,d,b,d,b,b,d,d)+317/8*E(c,d,b,d,b,b,d,d)+317
/4*E(c,c,d,c,c,e,c,e)-317/4*E(c,c,d,c,e,c,c,e)+2*E(b,c,d,d,b,b,d,d)-317/4*E(c,
c,e,a,b,d,b,d)-23/16*E(b,f,f,f,b,d,b,d), E(b,f,f,a,f,a,a,f) = 1/4*E(b,b,f,b,d,
d,d,d)+1/4*E(b,b,f,b,f,f,f,f)+2355*E(b,c,a,a,f,a,a,f)-819*E(c,c,a,a,f,a,a,f)+7
/2*E(b,c,a,a,f,f,f,f)-16*E(b,c,a,e,a,a,f,f)-117/4*E(c,c,a,e,a,a,f,f)-23/2*E(b,
c,e,e,a,a,a,f)-117/8*E(c,c,e,e,a,a,a,f)-1/16*E(b,c,e,e,e,e,e,e)-78*E(b,d,b,a,b
,d,b,d)+117/2*E(c,d,b,a,b,d,b,d)+2133*E(b,b,b,a,b,d,b,d)+3510*E(c,b,b,a,b,d,b,
d)+4*E(b,b,b,a,e,e,e,e)-351/2*E(c,b,b,a,e,e,e,e)+80*E(b,b,b,b,c,e,c,e)-1872*E(
c,b,b,b,c,e,c,e)-7/8*E(b,b,d,b,d,d,d,d)+1/4*E(b,b,d,c,d,d,d,d)+117/8*E(c,b,d,c
,d,d,d,d)-6*E(b,b,f,a,a,f,a,f)-2345/8*E(b,b,c,b,d,d,d,d)+585/8*E(c,b,c,b,d,d,d
,d)+2135*E(b,b,c,c,e,c,c,e)+8307/2*E(c,b,c,c,e,c,c,e)-117/2*E(d,b,c,c,e,c,c,e)
+121*E(c,b,c,c,e,e,e,e)+1/16*E(b,d,d,c,e,e,e,e)+117/64*E(c,d,d,c,e,e,e,e)-15*E
(b,d,d,d,b,b,b,d)+41/8*E(b,d,d,d,b,b,d,d)-1/4*E(b,a,f,b,f,f,f,f)-9*E(b,b,a,a,f
,f,f,f)+117*E(c,b,a,a,f,f,f,f)+51*E(b,b,a,e,a,a,a,f)-1404*E(c,b,a,e,a,a,a,f)-\
702*E(c,b,a,e,a,a,f,f)+38*E(b,c,a,e,a,f,a,f)-351/4*E(c,c,a,e,a,f,a,f)-189/16*E
(b,c,a,e,e,e,e,e)+1521/64*E(c,c,a,e,e,e,e,e)-2457/4*E(b,c,a,f,a,f,a,f)-36*E(b,
c,b,a,b,d,b,d)-468*E(c,c,b,a,b,d,b,d)-70*E(b,c,b,a,e,e,e,e)-553/8*E(c,c,b,a,e,
e,e,e)-3029*E(b,c,b,b,b,d,b,d)+1170*E(c,c,b,b,b,d,b,d)+6667*E(b,c,b,b,c,e,c,e)
-3393*E(c,c,b,b,c,e,c,e)-2445/8*E(b,c,b,b,f,f,f,f)+1287/8*E(c,c,b,b,f,f,f,f)+
117/2*E(d,c,c,c,e,c,c,e)-117/2*E(d,c,c,e,c,c,c,e)+5/8*E(b,c,d,b,d,d,d,d)-23*E(
b,d,b,d,c,c,c,e)-117/4*E(c,d,b,d,c,c,c,e)+7/8*E(b,d,b,d,d,b,d,d)-15*E(b,d,b,f,
b,b,d,d)-117/4*E(c,d,b,f,b,b,d,d)+41/8*E(b,d,c,b,d,d,d,d)-117/16*E(c,d,c,b,d,d
,d,d)-117/2*E(c,d,c,c,c,e,c,e)-55/8*E(b,d,c,d,d,b,d,d)+117/16*E(c,d,c,d,d,b,d,
d)+117/2*E(c,d,c,e,c,c,c,e)+117/64*E(c,d,d,c,d,d,d,d)+5/8*E(b,d,b,a,e,e,e,e)+
136*E(b,d,b,b,c,e,c,e)-234*E(c,d,b,b,c,e,c,e)+41/8*E(b,d,b,b,f,f,f,f)+117/16*E
(c,d,b,b,f,f,f,f)+15*E(b,d,b,d,b,b,d,d)+117/4*E(c,d,b,d,b,b,d,d)+117/2*E(c,c,d
,c,c,e,c,e)-117/2*E(c,c,d,c,e,c,c,e)+2*E(b,c,d,d,b,b,d,d)-117/2*E(c,c,e,a,b,d,
b,d)-7/8*E(b,f,f,f,b,d,b,d), E(b,f,f,a,f,f,f,f) = -25216*E(b,c,a,a,f,a,a,f)+
8064*E(c,c,a,a,f,a,a,f)-16*E(b,c,a,a,f,f,f,f)+176*E(b,c,a,e,a,a,f,f)+288*E(c,c
,a,e,a,a,f,f)+104*E(b,c,e,e,a,a,a,f)+144*E(c,c,e,e,a,a,a,f)+2*E(b,c,e,e,e,e,e,
e)+704*E(b,d,b,a,b,d,b,d)-576*E(c,d,b,a,b,d,b,d)-26304*E(b,b,b,a,b,d,b,d)-\
34560*E(c,b,b,a,b,d,b,d)+48*E(b,b,b,a,e,e,e,e)+1728*E(c,b,b,a,e,e,e,e)+256*E(b
,b,b,b,c,e,c,e)+18432*E(c,b,b,b,c,e,c,e)+4*E(b,b,d,b,d,d,d,d)-4*E(b,b,d,c,d,d,
d,d)-144*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,a,a,f,a,f)+3200*E(b,b,c,b,d,d,d,d)-720*
E(c,b,c,b,d,d,d,d)-24800*E(b,b,c,c,e,c,c,e)-40896*E(c,b,c,c,e,c,c,e)+576*E(d,b
,c,c,e,c,c,e)-1120*E(c,b,c,c,e,e,e,e)-E(b,d,d,c,e,e,e,e)-18*E(c,d,d,c,e,e,e,e)
+144*E(b,d,d,d,b,b,b,d)-48*E(b,d,d,d,b,b,d,d)-4*E(b,a,f,b,f,f,f,f)+32*E(b,b,a,
a,f,f,f,f)-1152*E(c,b,a,a,f,f,f,f)-16*E(b,b,a,e,a,a,a,f)+13824*E(c,b,a,e,a,a,a
,f)+6912*E(c,b,a,e,a,a,f,f)-240*E(b,c,a,e,a,f,a,f)+864*E(c,c,a,e,a,f,a,f)+107*
E(b,c,a,e,e,e,e,e)-234*E(c,c,a,e,e,e,e,e)+6448*E(b,c,a,f,a,f,a,f)+832*E(b,c,b,
a,b,d,b,d)+4608*E(c,c,b,a,b,d,b,d)+728*E(b,c,b,a,e,e,e,e)+752*E(c,c,b,a,e,e,e,
e)+31424*E(b,c,b,b,b,d,b,d)-11520*E(c,c,b,b,b,d,b,d)-70976*E(b,c,b,b,c,e,c,e)+
33408*E(c,c,b,b,c,e,c,e)+3248*E(b,c,b,b,f,f,f,f)-1584*E(c,c,b,b,f,f,f,f)-576*E
(d,c,c,c,e,c,c,e)+576*E(d,c,c,e,c,c,c,e)-8*E(b,c,d,b,d,d,d,d)+192*E(b,d,b,d,c,
c,c,e)+288*E(c,d,b,d,c,c,c,e)-4*E(b,d,b,d,d,b,d,d)+144*E(b,d,b,f,b,b,d,d)+288*
E(c,d,b,f,b,b,d,d)-48*E(b,d,c,b,d,d,d,d)+72*E(c,d,c,b,d,d,d,d)+576*E(c,d,c,c,c
,e,c,e)+60*E(b,d,c,d,d,b,d,d)-72*E(c,d,c,d,d,b,d,d)-576*E(c,d,c,e,c,c,c,e)-18*
E(c,d,d,c,d,d,d,d)+4*E(b,d,b,a,e,e,e,e)-1280*E(b,d,b,b,c,e,c,e)+2304*E(c,d,b,b
,c,e,c,e)-48*E(b,d,b,b,f,f,f,f)-72*E(c,d,b,b,f,f,f,f)-144*E(b,d,b,d,b,b,d,d)-\
288*E(c,d,b,d,b,b,d,d)-576*E(c,c,d,c,c,e,c,e)+576*E(c,c,d,c,e,c,c,e)-48*E(b,c,
d,d,b,b,d,d)+576*E(c,c,e,a,b,d,b,d)+4*E(b,f,f,f,b,d,b,d), E(b,f,f,b,b,d,b,d) =
615*E(b,c,a,a,f,a,a,f)-231*E(c,c,a,a,f,a,a,f)+5/2*E(b,c,a,a,f,f,f,f)+E(b,c,a,e
,a,a,f,f)-33/4*E(c,c,a,e,a,a,f,f)-2*E(b,c,e,e,a,a,a,f)-33/8*E(c,c,e,e,a,a,a,f)
-30*E(b,d,b,a,b,d,b,d)+33/2*E(c,d,b,a,b,d,b,d)+629*E(b,b,b,a,b,d,b,d)+990*E(c,
b,b,a,b,d,b,d)-99/2*E(c,b,b,a,e,e,e,e)-528*E(c,b,b,b,c,e,c,e)-5/8*E(b,b,d,b,d,
d,d,d)+33/8*E(c,b,d,c,d,d,d,d)+E(b,b,b,d,d,b,d,d)-661/8*E(b,b,c,b,d,d,d,d)+165
/8*E(c,b,c,b,d,d,d,d)+569*E(b,b,c,c,e,c,c,e)+2343/2*E(c,b,c,c,e,c,c,e)-33/2*E(
d,b,c,c,e,c,c,e)+37*E(c,b,c,c,e,e,e,e)+33/64*E(c,d,d,c,e,e,e,e)-5*E(b,d,d,d,b,
b,b,d)+13/8*E(b,d,d,d,b,b,d,d)+33*E(c,b,a,a,f,f,f,f)+16*E(b,b,a,e,a,a,a,f)-396
*E(c,b,a,e,a,a,a,f)-198*E(c,b,a,e,a,a,f,f)+E(b,c,a,e,a,f,a,f)-99/4*E(c,c,a,e,a
,f,a,f)-7/2*E(b,c,a,e,e,e,e,e)+429/64*E(c,c,a,e,e,e,e,e)-657/4*E(b,c,a,f,a,f,a
,f)+8*E(b,c,b,a,b,d,b,d)-132*E(c,c,b,a,b,d,b,d)-49/2*E(b,c,b,a,e,e,e,e)-133/8*
E(c,c,b,a,e,e,e,e)-877*E(b,c,b,b,b,d,b,d)+330*E(c,c,b,b,b,d,b,d)+1691*E(b,c,b,
b,c,e,c,e)-957*E(c,c,b,b,c,e,c,e)-681/8*E(b,c,b,b,f,f,f,f)+363/8*E(c,c,b,b,f,f
,f,f)+33/2*E(d,c,c,c,e,c,c,e)-33/2*E(d,c,c,e,c,c,c,e)+5/8*E(b,c,d,b,d,d,d,d)-E
(b,d,b,d,b,d,b,d)-10*E(b,d,b,d,c,c,c,e)-33/4*E(c,d,b,d,c,c,c,e)+5/8*E(b,d,b,d,
d,b,d,d)-5*E(b,d,b,f,b,b,d,d)-33/4*E(c,d,b,f,b,b,d,d)+E(b,d,b,f,b,d,b,d)+11/8*
E(b,d,c,b,d,d,d,d)-33/16*E(c,d,c,b,d,d,d,d)-33/2*E(c,d,c,c,c,e,c,e)-23/8*E(b,d
,c,d,d,b,d,d)+33/16*E(c,d,c,d,d,b,d,d)+33/2*E(c,d,c,e,c,c,c,e)+33/64*E(c,d,d,c
,d,d,d,d)+7/8*E(b,d,b,a,e,e,e,e)+48*E(b,d,b,b,c,e,c,e)-66*E(c,d,b,b,c,e,c,e)+
13/8*E(b,d,b,b,f,f,f,f)+33/16*E(c,d,b,b,f,f,f,f)+5*E(b,d,b,d,b,b,d,d)+33/4*E(c
,d,b,d,b,b,d,d)+33/2*E(c,c,d,c,c,e,c,e)-33/2*E(c,c,d,c,e,c,c,e)-E(b,c,d,d,b,b,
d,d)-33/2*E(c,c,e,a,b,d,b,d)-5/8*E(b,f,f,f,b,d,b,d), E(b,f,f,b,d,d,d,d) = -4*E
(b,b,f,b,d,d,d,d)-4*E(b,b,f,b,f,f,f,f)-E(b,b,f,f,f,f,f,f)-12016*E(b,c,a,a,f,a,
a,f)+4368*E(c,c,a,a,f,a,a,f)-24*E(b,c,a,a,f,f,f,f)+184*E(b,c,a,e,a,a,f,f)+156*
E(c,c,a,e,a,a,f,f)+100*E(b,c,e,e,a,a,a,f)+78*E(c,c,e,e,a,a,a,f)+1/2*E(b,c,e,e,
e,e,e,e)+256*E(b,d,b,a,b,d,b,d)-312*E(c,d,b,a,b,d,b,d)-8592*E(b,b,b,a,b,d,b,d)
-18720*E(c,b,b,a,b,d,b,d)-72*E(b,b,b,a,e,e,e,e)+936*E(c,b,b,a,e,e,e,e)-1408*E(
b,b,b,b,c,e,c,e)+9984*E(c,b,b,b,c,e,c,e)+6*E(b,b,d,b,d,d,d,d)-4*E(b,b,d,c,d,d,
d,d)-78*E(c,b,d,c,d,d,d,d)+112*E(b,b,f,a,a,f,a,f)+1398*E(b,b,c,b,d,d,d,d)-390*
E(c,b,c,b,d,d,d,d)-9216*E(b,b,c,c,e,c,c,e)-22152*E(c,b,c,c,e,c,c,e)+312*E(d,b,
c,c,e,c,c,e)-696*E(c,b,c,c,e,e,e,e)-1/2*E(b,d,d,c,e,e,e,e)-39/4*E(c,d,d,c,e,e,
e,e)+96*E(b,d,d,d,b,b,b,d)-30*E(b,d,d,d,b,b,d,d)+104*E(b,b,a,a,f,f,f,f)-624*E(
c,b,a,a,f,f,f,f)-632*E(b,b,a,e,a,a,a,f)+7488*E(c,b,a,e,a,a,a,f)+3744*E(c,b,a,e
,a,a,f,f)-536*E(b,c,a,e,a,f,a,f)+468*E(c,c,a,e,a,f,a,f)+175/2*E(b,c,a,e,e,e,e,
e)-507/4*E(c,c,a,e,e,e,e,e)+3220*E(b,c,a,f,a,f,a,f)+8*E(b,c,a,f,f,f,f,f)-96*E(
b,c,b,a,b,d,b,d)+2496*E(c,c,b,a,b,d,b,d)+380*E(b,c,b,a,e,e,e,e)+318*E(c,c,b,a,
e,e,e,e)+16080*E(b,c,b,b,b,d,b,d)-6240*E(c,c,b,b,b,d,b,d)-34288*E(b,c,b,b,c,e,
c,e)+18096*E(c,c,b,b,c,e,c,e)+1582*E(b,c,b,b,f,f,f,f)-858*E(c,c,b,b,f,f,f,f)-\
312*E(d,c,c,c,e,c,c,e)+312*E(d,c,c,e,c,c,c,e)+2*E(b,c,d,b,d,d,d,d)+104*E(b,d,b
,d,c,c,c,e)+156*E(c,d,b,d,c,c,c,e)-6*E(b,d,b,d,d,b,d,d)+96*E(b,d,b,f,b,b,d,d)+
156*E(c,d,b,f,b,b,d,d)-42*E(b,d,c,b,d,d,d,d)+39*E(c,d,c,b,d,d,d,d)+312*E(c,d,c
,c,c,e,c,e)+42*E(b,d,c,d,d,b,d,d)-39*E(c,d,c,d,d,b,d,d)-312*E(c,d,c,e,c,c,c,e)
-E(b,d,d,b,d,d,d,d)-39/4*E(c,d,d,c,d,d,d,d)-4*E(b,d,b,a,e,e,e,e)-928*E(b,d,b,b
,c,e,c,e)+1248*E(c,d,b,b,c,e,c,e)-30*E(b,d,b,b,f,f,f,f)-39*E(c,d,b,b,f,f,f,f)-\
96*E(b,d,b,d,b,b,d,d)-156*E(c,d,b,d,b,b,d,d)-312*E(c,c,d,c,c,e,c,e)+312*E(c,c,
d,c,e,c,c,e)-16*E(b,c,d,d,b,b,d,d)+312*E(c,c,e,a,b,d,b,d)+6*E(b,f,f,f,b,d,b,d)
, E(b,f,f,b,f,f,f,f) = E(b,b,f,f,f,f,f,f)-23744*E(b,c,a,a,f,a,a,f)+8064*E(c,c,
a,a,f,a,a,f)+96*E(b,c,a,e,a,a,f,f)+288*E(c,c,a,e,a,a,f,f)+64*E(b,c,e,e,a,a,a,f
)+144*E(c,c,e,e,a,a,a,f)+768*E(b,d,b,a,b,d,b,d)-576*E(c,d,b,a,b,d,b,d)-24192*E
(b,b,b,a,b,d,b,d)-34560*E(c,b,b,a,b,d,b,d)+1728*E(c,b,b,a,e,e,e,e)+18432*E(c,b
,b,b,c,e,c,e)-144*E(c,b,d,c,d,d,d,d)+3024*E(b,b,c,b,d,d,d,d)-720*E(c,b,c,b,d,d
,d,d)-24192*E(b,b,c,c,e,c,c,e)-40896*E(c,b,c,c,e,c,c,e)+576*E(d,b,c,c,e,c,c,e)
-1152*E(c,b,c,c,e,e,e,e)-18*E(c,d,d,c,e,e,e,e)+112*E(b,d,d,d,b,b,b,d)-40*E(b,d
,d,d,b,b,d,d)-1152*E(c,b,a,a,f,f,f,f)+13824*E(c,b,a,e,a,a,a,f)+6912*E(c,b,a,e,
a,a,f,f)+32*E(b,c,a,e,a,f,a,f)+864*E(c,c,a,e,a,f,a,f)+70*E(b,c,a,e,e,e,e,e)-\
234*E(c,c,a,e,e,e,e,e)+5920*E(b,c,a,f,a,f,a,f)-8*E(b,c,a,f,f,f,f,f)+1024*E(b,c
,b,a,b,d,b,d)+4608*E(c,c,b,a,b,d,b,d)+560*E(b,c,b,a,e,e,e,e)+720*E(c,c,b,a,e,e
,e,e)+28288*E(b,c,b,b,b,d,b,d)-11520*E(c,c,b,b,b,d,b,d)-67200*E(b,c,b,b,c,e,c,
e)+33408*E(c,c,b,b,c,e,c,e)+2960*E(b,c,b,b,f,f,f,f)-1584*E(c,c,b,b,f,f,f,f)-\
576*E(d,c,c,c,e,c,c,e)+576*E(d,c,c,e,c,c,c,e)-8*E(b,c,d,b,d,d,d,d)+192*E(b,d,b
,d,c,c,c,e)+288*E(c,d,b,d,c,c,c,e)+112*E(b,d,b,f,b,b,d,d)+288*E(c,d,b,f,b,b,d,
d)-32*E(b,d,c,b,d,d,d,d)+72*E(c,d,c,b,d,d,d,d)+576*E(c,d,c,c,c,e,c,e)+48*E(b,d
,c,d,d,b,d,d)-72*E(c,d,c,d,d,b,d,d)-576*E(c,d,c,e,c,c,c,e)+E(b,d,d,b,d,d,d,d)-\
18*E(c,d,d,c,d,d,d,d)-960*E(b,d,b,b,c,e,c,e)+2304*E(c,d,b,b,c,e,c,e)-40*E(b,d,
b,b,f,f,f,f)-72*E(c,d,b,b,f,f,f,f)-112*E(b,d,b,d,b,b,d,d)-288*E(c,d,b,d,b,b,d,
d)-576*E(c,c,d,c,c,e,c,e)+576*E(c,c,d,c,e,c,c,e)-32*E(b,c,d,d,b,b,d,d)+576*E(c
,c,e,a,b,d,b,d), E(b,f,f,f,a,a,a,f) = 894*E(b,c,a,a,f,a,a,f)-294*E(c,c,a,a,f,a
,a,f)+7*E(b,c,a,a,f,f,f,f)+6*E(b,c,a,e,a,a,f,f)-21/2*E(c,c,a,e,a,a,f,f)-4*E(b,
c,e,e,a,a,a,f)-21/4*E(c,c,e,e,a,a,a,f)-52*E(b,d,b,a,b,d,b,d)+21*E(c,d,b,a,b,d,
b,d)+786*E(b,b,b,a,b,d,b,d)+1260*E(c,b,b,a,b,d,b,d)-63*E(c,b,b,a,e,e,e,e)-672*
E(c,b,b,b,c,e,c,e)-3/4*E(b,b,d,b,d,d,d,d)+21/4*E(c,b,d,c,d,d,d,d)-441/4*E(b,b,
c,b,d,d,d,d)+105/4*E(c,b,c,b,d,d,d,d)+762*E(b,b,c,c,e,c,c,e)+1491*E(c,b,c,c,e,
c,c,e)-21*E(d,b,c,c,e,c,c,e)+42*E(c,b,c,c,e,e,e,e)+21/32*E(c,d,d,c,e,e,e,e)-6*
E(b,d,d,d,b,b,b,d)+9/4*E(b,d,d,d,b,b,d,d)-4*E(b,b,a,a,f,f,f,f)+42*E(c,b,a,a,f,
f,f,f)+24*E(b,b,a,e,a,a,a,f)-504*E(c,b,a,e,a,a,a,f)-252*E(c,b,a,e,a,a,f,f)+6*E
(b,c,a,e,a,f,a,f)-63/2*E(c,c,a,e,a,f,a,f)-9/2*E(b,c,a,e,e,e,e,e)+273/32*E(c,c,
a,e,e,e,e,e)-453/2*E(b,c,a,f,a,f,a,f)-E(b,c,a,f,f,f,f,f)+16*E(b,c,b,a,b,d,b,d)
-168*E(c,c,b,a,b,d,b,d)-33*E(b,c,b,a,e,e,e,e)-105/4*E(c,c,b,a,e,e,e,e)-1234*E(
b,c,b,b,b,d,b,d)+420*E(c,c,b,b,b,d,b,d)+2430*E(b,c,b,b,c,e,c,e)-1218*E(c,c,b,b
,c,e,c,e)-485/4*E(b,c,b,b,f,f,f,f)+231/4*E(c,c,b,b,f,f,f,f)+21*E(d,c,c,c,e,c,c
,e)-21*E(d,c,c,e,c,c,c,e)+3/4*E(b,c,d,b,d,d,d,d)-12*E(b,d,b,d,c,c,c,e)-21/2*E(
c,d,b,d,c,c,c,e)+3/4*E(b,d,b,d,d,b,d,d)-6*E(b,d,b,f,b,b,d,d)-21/2*E(c,d,b,f,b,
b,d,d)+9/4*E(b,d,c,b,d,d,d,d)-21/8*E(c,d,c,b,d,d,d,d)-21*E(c,d,c,c,c,e,c,e)-15
/4*E(b,d,c,d,d,b,d,d)+21/8*E(c,d,c,d,d,b,d,d)+21*E(c,d,c,e,c,c,c,e)+21/32*E(c,
d,d,c,d,d,d,d)+3/4*E(b,d,b,a,e,e,e,e)+56*E(b,d,b,b,c,e,c,e)-84*E(c,d,b,b,c,e,c
,e)+9/4*E(b,d,b,b,f,f,f,f)+21/8*E(c,d,b,b,f,f,f,f)+6*E(b,d,b,d,b,b,d,d)+21/2*E
(c,d,b,d,b,b,d,d)+21*E(c,c,d,c,c,e,c,e)-21*E(c,c,d,c,e,c,c,e)-21*E(c,c,e,a,b,d
,b,d)-3/4*E(b,f,f,f,b,d,b,d), E(b,f,f,f,a,f,a,f) = -1/2*E(b,b,f,b,d,d,d,d)-1/2
*E(b,b,f,b,f,f,f,f)-1370*E(b,c,a,a,f,a,a,f)+546*E(c,c,a,a,f,a,a,f)-9*E(b,c,a,a
,f,f,f,f)-14*E(b,c,a,e,a,a,f,f)+39/2*E(c,c,a,e,a,a,f,f)+2*E(b,c,e,e,a,a,a,f)+
39/4*E(c,c,e,e,a,a,a,f)+60*E(b,d,b,a,b,d,b,d)-39*E(c,d,b,a,b,d,b,d)-838*E(b,b,
b,a,b,d,b,d)-2340*E(c,b,b,a,b,d,b,d)-10*E(b,b,b,a,e,e,e,e)+117*E(c,b,b,a,e,e,e
,e)-192*E(b,b,b,b,c,e,c,e)+1248*E(c,b,b,b,c,e,c,e)+9/4*E(b,b,d,b,d,d,d,d)-1/2*
E(b,b,d,c,d,d,d,d)-39/4*E(c,b,d,c,d,d,d,d)+16*E(b,b,f,a,a,f,a,f)+691/4*E(b,b,c
,b,d,d,d,d)-195/4*E(c,b,c,b,d,d,d,d)-878*E(b,b,c,c,e,c,c,e)-2769*E(c,b,c,c,e,c
,c,e)+39*E(d,b,c,c,e,c,c,e)-84*E(c,b,c,c,e,e,e,e)-39/32*E(c,d,d,c,e,e,e,e)+14*
E(b,d,d,d,b,b,b,d)-19/4*E(b,d,d,d,b,b,d,d)+3/2*E(b,a,f,b,f,f,f,f)+16*E(b,b,a,a
,f,f,f,f)-78*E(c,b,a,a,f,f,f,f)-136*E(b,b,a,e,a,a,a,f)+936*E(c,b,a,e,a,a,a,f)+
468*E(c,b,a,e,a,a,f,f)-38*E(b,c,a,e,a,f,a,f)+117/2*E(c,c,a,e,a,f,a,f)+47/4*E(b
,c,a,e,e,e,e,e)-507/32*E(c,c,a,e,e,e,e,e)+815/2*E(b,c,a,f,a,f,a,f)-192*E(b,c,b
,a,b,d,b,d)+312*E(c,c,b,a,b,d,b,d)+61*E(b,c,b,a,e,e,e,e)+171/4*E(c,c,b,a,e,e,e
,e)+2038*E(b,c,b,b,b,d,b,d)-780*E(c,c,b,b,b,d,b,d)-3834*E(b,c,b,b,c,e,c,e)+
2262*E(c,c,b,b,c,e,c,e)+767/4*E(b,c,b,b,f,f,f,f)-429/4*E(c,c,b,b,f,f,f,f)-39*E
(d,c,c,c,e,c,c,e)+39*E(d,c,c,e,c,c,c,e)-3/4*E(b,c,d,b,d,d,d,d)+24*E(b,d,b,d,c,
c,c,e)+39/2*E(c,d,b,d,c,c,c,e)-9/4*E(b,d,b,d,d,b,d,d)+14*E(b,d,b,f,b,b,d,d)+39
/2*E(c,d,b,f,b,b,d,d)-19/4*E(b,d,c,b,d,d,d,d)+39/8*E(c,d,c,b,d,d,d,d)+39*E(c,d
,c,c,c,e,c,e)+37/4*E(b,d,c,d,d,b,d,d)-39/8*E(c,d,c,d,d,b,d,d)-39*E(c,d,c,e,c,c
,c,e)-39/32*E(c,d,d,c,d,d,d,d)-9/4*E(b,d,b,a,e,e,e,e)-136*E(b,d,b,b,c,e,c,e)+
156*E(c,d,b,b,c,e,c,e)-19/4*E(b,d,b,b,f,f,f,f)-39/8*E(c,d,b,b,f,f,f,f)-14*E(b,
d,b,d,b,b,d,d)-39/2*E(c,d,b,d,b,b,d,d)-39*E(c,c,d,c,c,e,c,e)+39*E(c,c,d,c,e,c,
c,e)+8*E(b,c,d,d,b,b,d,d)+39*E(c,c,e,a,b,d,b,d)+9/4*E(b,f,f,f,b,d,b,d), E(b,f,
f,f,f,f,f,f) = 8*E(b,b,f,b,d,d,d,d)+8*E(b,b,f,b,f,f,f,f)+200256*E(b,c,a,a,f,a,
a,f)-65856*E(c,c,a,a,f,a,a,f)+160*E(b,c,a,a,f,f,f,f)-1280*E(b,c,a,e,a,a,f,f)-\
2352*E(c,c,a,e,a,a,f,f)-800*E(b,c,e,e,a,a,a,f)-1176*E(c,c,e,e,a,a,a,f)-16*E(b,
c,e,e,e,e,e,e)-5504*E(b,d,b,a,b,d,b,d)+4704*E(c,d,b,a,b,d,b,d)+203200*E(b,b,b,
a,b,d,b,d)+282240*E(c,b,b,a,b,d,b,d)-224*E(b,b,b,a,e,e,e,e)-14112*E(c,b,b,a,e,
e,e,e)+1024*E(b,b,b,b,c,e,c,e)-150528*E(c,b,b,b,c,e,c,e)-56*E(b,b,d,b,d,d,d,d)
+40*E(b,b,d,c,d,d,d,d)+1176*E(c,b,d,c,d,d,d,d)-512*E(b,b,f,a,a,f,a,f)-25592*E(
b,b,c,b,d,d,d,d)+5880*E(c,b,c,b,d,d,d,d)+192192*E(b,b,c,c,e,c,c,e)+333984*E(c,
b,c,c,e,c,c,e)-4704*E(d,b,c,c,e,c,c,e)+9248*E(c,b,c,c,e,e,e,e)+4*E(b,d,d,c,e,e
,e,e)+147*E(c,d,d,c,e,e,e,e)-1216*E(b,d,d,d,b,b,b,d)+408*E(b,d,d,d,b,b,d,d)+E(
b,d,d,d,d,d,d,d)+8*E(b,a,f,b,f,f,f,f)-448*E(b,b,a,a,f,f,f,f)+9408*E(c,b,a,a,f,
f,f,f)+1920*E(b,b,a,e,a,a,a,f)-112896*E(c,b,a,e,a,a,a,f)-56448*E(c,b,a,e,a,a,f
,f)+1920*E(b,c,a,e,a,f,a,f)-7056*E(c,c,a,e,a,f,a,f)-916*E(b,c,a,e,e,e,e,e)+
1911*E(c,c,a,e,e,e,e,e)-51952*E(b,c,a,f,a,f,a,f)+32*E(b,c,a,f,f,f,f,f)-4864*E(
b,c,b,a,b,d,b,d)-37632*E(c,c,b,a,b,d,b,d)-5952*E(b,c,b,a,e,e,e,e)-6040*E(c,c,b
,a,e,e,e,e)-251584*E(b,c,b,b,b,d,b,d)+94080*E(c,c,b,b,b,d,b,d)+564544*E(b,c,b,
b,c,e,c,e)-272832*E(c,c,b,b,c,e,c,e)-25848*E(b,c,b,b,f,f,f,f)+12936*E(c,c,b,b,
f,f,f,f)+4704*E(d,c,c,c,e,c,c,e)-4704*E(d,c,c,e,c,c,c,e)+64*E(b,c,d,b,d,d,d,d)
-1664*E(b,d,b,d,c,c,c,e)-2352*E(c,d,b,d,c,c,c,e)+56*E(b,d,b,d,d,b,d,d)-1216*E(
b,d,b,f,b,b,d,d)-2352*E(c,d,b,f,b,b,d,d)+408*E(b,d,c,b,d,d,d,d)-588*E(c,d,c,b,
d,d,d,d)-4704*E(c,d,c,c,c,e,c,e)-568*E(b,d,c,d,d,b,d,d)+588*E(c,d,c,d,d,b,d,d)
+4704*E(c,d,c,e,c,c,c,e)+147*E(c,d,d,c,d,d,d,d)-8*E(b,d,b,a,e,e,e,e)+11008*E(b
,d,b,b,c,e,c,e)-18816*E(c,d,b,b,c,e,c,e)+408*E(b,d,b,b,f,f,f,f)+588*E(c,d,b,b,
f,f,f,f)+1216*E(b,d,b,d,b,b,d,d)+2352*E(c,d,b,d,b,b,d,d)+4704*E(c,c,d,c,c,e,c,
e)-4704*E(c,c,d,c,e,c,c,e)+256*E(b,c,d,d,b,b,d,d)-4704*E(c,c,e,a,b,d,b,d)-56*E
(b,f,f,f,b,d,b,d), E(c,a,a,a,a,a,a,f) = 0, E(c,a,a,a,a,f,a,f) = -1/2*E(c,b,c,c
,e,c,c,e)+1/4*E(c,b,a,e,a,a,a,f)+E(c,b,b,b,c,e,c,e)-1/2*E(c,c,a,a,f,a,a,f), E(
c,a,a,a,f,a,a,f) = -E(c,b,c,c,e,c,c,e)+1/2*E(c,b,a,e,a,a,a,f)+2*E(c,b,b,b,c,e,
c,e)-E(c,c,a,a,f,a,a,f), E(c,a,a,f,a,a,a,f) = 4*E(c,b,b,a,b,d,b,d)+4*E(c,b,b,b
,c,e,c,e)+4*E(c,c,b,a,b,d,b,d)+4*E(c,c,b,b,c,e,c,e), E(c,a,a,f,a,a,f,f) = 4*E(
b,c,a,a,f,a,a,f)+4*E(b,b,b,a,b,d,b,d)-1/2*E(c,b,b,a,e,e,e,e)-8*E(c,b,b,b,c,e,c
,e)-1/2*E(b,b,c,b,d,d,d,d)+1/2*E(c,b,c,b,d,d,d,d)+4*E(b,b,c,c,e,c,c,e)+6*E(c,b
,c,c,e,c,c,e)+1/2*E(c,b,c,c,e,e,e,e)+1/2*E(c,b,a,a,f,f,f,f)-2*E(c,b,a,e,a,a,a,
f)-E(c,b,a,e,a,a,f,f)+E(c,c,a,e,a,f,a,f)-1/16*E(c,c,a,e,e,e,e,e)-E(b,c,a,f,a,f
,a,f)+8*E(c,c,b,a,b,d,b,d)-1/2*E(c,c,b,a,e,e,e,e)-4*E(b,c,b,b,b,d,b,d)+12*E(b,
c,b,b,c,e,c,e)-4*E(c,c,b,b,c,e,c,e)-1/2*E(b,c,b,b,f,f,f,f)+1/2*E(c,c,b,b,f,f,f
,f), E(c,a,a,f,a,f,a,f) = 8*E(b,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f)+8*E(b,b,b,
a,b,d,b,d)+8*E(c,b,b,a,b,d,b,d)-1/2*E(c,b,b,a,e,e,e,e)-8*E(c,b,b,b,c,e,c,e)-E(
b,b,c,b,d,d,d,d)+8*E(b,b,c,c,e,c,c,e)+14*E(c,b,c,c,e,c,c,e)+1/2*E(c,b,c,c,e,e,
e,e)+1/2*E(c,b,a,a,f,f,f,f)-4*E(c,b,a,e,a,a,a,f)-2*E(c,b,a,e,a,a,f,f)-2*E(b,c,
a,f,a,f,a,f)-1/2*E(c,c,b,a,e,e,e,e)-8*E(b,c,b,b,b,d,b,d)+24*E(b,c,b,b,c,e,c,e)
-8*E(c,c,b,b,c,e,c,e)-E(b,c,b,b,f,f,f,f)+1/2*E(c,c,b,b,f,f,f,f), E(c,a,e,a,f,f
,f,f) = 2*E(a,e,e,e,c,e,c,e)+16*E(a,f,a,a,a,f,a,f)+112*E(b,f,b,b,b,d,b,d)+112*
E(b,b,f,b,d,b,b,d)-34660*E(b,c,a,a,f,a,a,f)+11844*E(c,c,a,a,f,a,a,f)+64*E(e,c,
a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,f)-20*E(c,c,a,a,f,f,f,f)-144*E(b,c,a,e,a,a,f,f)
+287*E(c,c,a,e,a,a,f,f)-86*E(b,c,e,e,a,a,a,f)+319/2*E(c,c,e,e,a,a,a,f)+E(b,c,e
,e,e,e,e,e)-136*E(b,d,b,a,b,d,b,d)-198*E(c,d,b,a,b,d,b,d)+8*E(a,f,f,b,b,d,b,d)
-12*E(a,f,f,b,d,b,b,d)+2*E(f,b,a,e,e,e,e,e)-36700*E(b,b,b,a,b,d,b,d)-49448*E(c
,b,b,a,b,d,b,d)+64*E(f,b,b,a,b,d,b,d)+32*E(b,b,b,a,e,e,e,e)+2702*E(c,b,b,a,e,e
,e,e)+16*E(f,b,b,a,e,e,e,e)+128*E(b,b,b,b,c,e,c,e)+28544*E(c,b,b,b,c,e,c,e)+
224*E(f,b,b,b,c,e,c,e)-112*E(d,b,b,b,d,b,b,d)+112*E(b,b,b,d,b,b,d,d)-9/2*E(b,b
,d,b,d,d,d,d)-4*E(c,b,d,b,d,d,d,d)-4*E(b,b,d,c,d,d,d,d)-449/2*E(c,b,d,c,d,d,d,
d)+8*E(b,b,f,a,a,f,a,f)-112*E(b,b,f,b,b,d,b,d)+112*E(d,b,b,f,b,b,b,d)+8763/2*E
(b,b,c,b,d,d,d,d)-2835/2*E(c,b,c,b,d,d,d,d)-36740*E(b,b,c,c,e,c,c,e)-62738*E(c
,b,c,c,e,c,c,e)+678*E(d,b,c,c,e,c,c,e)+32*E(f,b,c,c,e,c,c,e)-2316*E(c,b,c,c,e,
e,e,e)-E(b,d,d,c,e,e,e,e)-463/16*E(c,d,d,c,e,e,e,e)+8*E(b,d,d,d,b,b,b,d)+5/2*E
(b,d,d,d,b,b,d,d)-16*E(a,e,a,f,a,a,a,f)-E(a,a,f,b,f,f,f,f)+E(b,a,f,b,f,f,f,f)+
4*E(a,a,f,f,b,d,b,d)-12*E(c,a,f,f,b,d,b,d)+24*E(b,b,a,a,f,f,f,f)-1804*E(c,b,a,
a,f,f,f,f)+484*E(b,b,a,e,a,a,a,f)+21536*E(c,b,a,e,a,a,a,f)-16*E(f,b,a,e,a,a,a,
f)+10784*E(c,b,a,e,a,a,f,f)-16*E(e,a,a,a,f,a,a,f)+16*E(e,a,a,f,a,a,a,f)-16*E(a
,a,a,f,a,a,f,f)-16*E(a,a,f,a,a,f,a,f)+16*E(a,a,f,a,f,a,a,f)-32*E(a,a,f,b,b,d,b
,d)-2*E(a,a,f,b,d,d,d,d)+136*E(b,c,a,e,a,f,a,f)+805*E(c,c,a,e,a,f,a,f)-63/4*E(
b,c,a,e,e,e,e,e)-4571/16*E(c,c,a,e,e,e,e,e)-45/2*E(d,c,a,e,e,e,e,e)+8179*E(b,c
,a,f,a,f,a,f)+7*E(b,c,a,f,f,f,f,f)+6*E(c,c,a,f,f,f,f,f)-528*E(b,c,b,a,b,d,b,d)
+4688*E(c,c,b,a,b,d,b,d)+96*E(e,c,b,a,b,d,b,d)+104*E(b,c,b,a,e,e,e,e)+2147/2*E
(c,c,b,a,e,e,e,e)-180*E(d,c,b,a,e,e,e,e)+34620*E(b,c,b,b,b,d,b,d)-15064*E(c,c,
b,b,b,d,b,d)+128*E(e,c,b,b,b,d,b,d)-100836*E(b,c,b,b,c,e,c,e)+52556*E(c,c,b,b,
c,e,c,e)+8271/2*E(b,c,b,b,f,f,f,f)-5069/2*E(c,c,b,b,f,f,f,f)-678*E(d,c,c,c,e,c
,c,e)+678*E(d,c,c,e,c,c,c,e)+17/2*E(b,c,d,b,d,d,d,d)-40*E(b,d,b,d,c,c,c,e)+439
*E(c,d,b,d,c,c,c,e)+9/2*E(b,d,b,d,d,b,d,d)+8*E(b,d,b,f,b,b,d,d)+459*E(c,d,b,f,
b,b,d,d)-7/2*E(b,d,c,b,d,d,d,d)+455/4*E(c,d,c,b,d,d,d,d)+678*E(c,d,c,c,c,e,c,e
)-17/2*E(b,d,c,d,d,b,d,d)-463/4*E(c,d,c,d,d,b,d,d)-678*E(c,d,c,e,c,c,c,e)-463/
16*E(c,d,d,c,d,d,d,d)+23/2*E(b,d,b,a,e,e,e,e)+112*E(d,d,b,b,b,b,b,d)-80*E(b,d,
b,b,c,e,c,e)+3624*E(c,d,b,b,c,e,c,e)+5/2*E(b,d,b,b,f,f,f,f)-455/4*E(c,d,b,b,f,
f,f,f)-112*E(b,d,b,d,b,b,b,d)-8*E(b,d,b,d,b,b,d,d)-459*E(c,d,b,d,b,b,d,d)-678*
E(c,c,d,c,c,e,c,e)+678*E(c,c,d,c,e,c,c,e)-12*E(b,c,d,d,b,b,d,d)+638*E(c,c,e,a,
b,d,b,d)-9/2*E(b,f,f,f,b,d,b,d), E(c,a,e,e,a,a,a,f) = -24*E(b,c,a,a,f,a,a,f)+4
*E(c,c,a,a,f,a,a,f)+2*E(c,c,a,e,a,a,f,f)-24*E(b,b,b,a,b,d,b,d)+3*E(b,b,c,b,d,d
,d,d)-E(c,b,c,b,d,d,d,d)-24*E(b,b,c,c,e,c,c,e)-12*E(c,b,c,c,e,c,c,e)+4*E(c,b,a
,e,a,a,a,f)+4*E(c,b,a,e,a,a,f,f)-2*E(c,c,a,e,a,f,a,f)+1/8*E(c,c,a,e,e,e,e,e)+6
*E(b,c,a,f,a,f,a,f)+8*E(c,c,b,a,b,d,b,d)+E(c,c,b,a,e,e,e,e)+24*E(b,c,b,b,b,d,b
,d)-72*E(b,c,b,b,c,e,c,e)+16*E(c,c,b,b,c,e,c,e)+3*E(b,c,b,b,f,f,f,f)-E(c,c,b,b
,f,f,f,f), E(c,a,e,e,a,a,f,f) = 48*E(b,c,a,a,f,a,a,f)+24*E(c,c,a,a,f,a,a,f)+2*
E(c,c,a,a,f,f,f,f)+6*E(c,c,a,e,a,a,f,f)+48*E(b,b,b,a,b,d,b,d)-16*E(c,b,b,a,b,d
,b,d)-6*E(b,b,c,b,d,d,d,d)+E(c,b,c,b,d,d,d,d)+48*E(b,b,c,c,e,c,c,e)+8*E(c,b,c,
c,e,c,c,e)+E(c,a,f,f,b,d,b,d)-4*E(c,b,a,e,a,a,f,f)+2*E(c,c,a,e,a,f,a,f)-5/8*E(
c,c,a,e,e,e,e,e)-12*E(b,c,a,f,a,f,a,f)-1/4*E(c,c,a,f,f,f,f,f)+40*E(c,c,b,a,b,d
,b,d)-5*E(c,c,b,a,e,e,e,e)-48*E(b,c,b,b,b,d,b,d)-48*E(c,c,b,b,b,d,b,d)+144*E(b
,c,b,b,c,e,c,e)+8*E(c,c,b,b,c,e,c,e)-6*E(b,c,b,b,f,f,f,f)-E(c,c,b,b,f,f,f,f),
E(c,a,e,e,a,f,a,f) = 1/2*E(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a,f,a,f)+28*E(b,f,b,b,
b,d,b,d)+28*E(b,b,f,b,d,b,b,d)-8609*E(b,c,a,a,f,a,a,f)+2965*E(c,c,a,a,f,a,a,f)
+16*E(e,c,a,a,f,a,a,f)+1/2*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-36*E(b,c,a,
e,a,a,f,f)+287/4*E(c,c,a,e,a,a,f,f)-43/2*E(b,c,e,e,a,a,a,f)+319/8*E(c,c,e,e,a,
a,a,f)+1/4*E(b,c,e,e,e,e,e,e)-34*E(b,d,b,a,b,d,b,d)-99/2*E(c,d,b,a,b,d,b,d)+2*
E(a,f,f,b,b,d,b,d)-3*E(a,f,f,b,d,b,b,d)+1/2*E(f,b,a,e,e,e,e,e)-9119*E(b,b,b,a,
b,d,b,d)-12378*E(c,b,b,a,b,d,b,d)+16*E(f,b,b,a,b,d,b,d)+8*E(b,b,b,a,e,e,e,e)+
1351/2*E(c,b,b,a,e,e,e,e)+4*E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)+7136*E(c,
b,b,b,c,e,c,e)+56*E(f,b,b,b,c,e,c,e)-28*E(d,b,b,b,d,b,b,d)+28*E(b,b,b,d,b,b,d,
d)-9/8*E(b,b,d,b,d,d,d,d)-3/4*E(c,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-449/8*E(c,
b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-28*E(b,b,f,b,b,d,b,d)+28*E(d,b,b,f,b,b,b,d
)+8707/8*E(b,b,c,b,d,d,d,d)-2811/8*E(c,b,c,b,d,d,d,d)-9129*E(b,b,c,c,e,c,c,e)-\
31329/2*E(c,b,c,c,e,c,c,e)+339/2*E(d,b,c,c,e,c,c,e)+8*E(f,b,c,c,e,c,c,e)-579*E
(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-463/64*E(c,d,d,c,e,e,e,e)+2*E(b,d,d,d
,b,b,b,d)+5/8*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f,f,f)+1
/4*E(b,a,f,b,f,f,f,f)+E(a,a,f,f,b,d,b,d)-3*E(c,a,f,f,b,d,b,d)+6*E(b,b,a,a,f,f,
f,f)-451*E(c,b,a,a,f,f,f,f)+121*E(b,b,a,e,a,a,a,f)+5376*E(c,b,a,e,a,a,a,f)-4*E
(f,b,a,e,a,a,a,f)+2688*E(c,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a,a,f)+4*E(e,a,a,f,a,a
,a,f)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f,a,f,a,a,f)-8*E(a,a,f
,b,b,d,b,d)-1/2*E(a,a,f,b,d,d,d,d)+34*E(b,c,a,e,a,f,a,f)+837/4*E(c,c,a,e,a,f,a
,f)-63/16*E(b,c,a,e,e,e,e,e)-4587/64*E(c,c,a,e,e,e,e,e)-45/8*E(d,c,a,e,e,e,e,e
)+8123/4*E(b,c,a,f,a,f,a,f)+7/4*E(b,c,a,f,f,f,f,f)+E(c,c,a,f,f,f,f,f)-132*E(b,
c,b,a,b,d,b,d)+1188*E(c,c,b,a,b,d,b,d)+24*E(e,c,b,a,b,d,b,d)+26*E(b,c,b,a,e,e,
e,e)+2123/8*E(c,c,b,a,e,e,e,e)-45*E(d,c,b,a,e,e,e,e)+8599*E(b,c,b,b,b,d,b,d)-\
3782*E(c,c,b,b,b,d,b,d)+32*E(e,c,b,b,b,d,b,d)-25041*E(b,c,b,b,c,e,c,e)+13115*E
(c,c,b,b,c,e,c,e)+8215/8*E(b,c,b,b,f,f,f,f)-5061/8*E(c,c,b,b,f,f,f,f)-339/2*E(
d,c,c,c,e,c,c,e)+339/2*E(d,c,c,e,c,c,c,e)+17/8*E(b,c,d,b,d,d,d,d)-10*E(b,d,b,d
,c,c,c,e)+439/4*E(c,d,b,d,c,c,c,e)+9/8*E(b,d,b,d,d,b,d,d)+2*E(b,d,b,f,b,b,d,d)
+459/4*E(c,d,b,f,b,b,d,d)-7/8*E(b,d,c,b,d,d,d,d)+455/16*E(c,d,c,b,d,d,d,d)+339
/2*E(c,d,c,c,c,e,c,e)-17/8*E(b,d,c,d,d,b,d,d)-463/16*E(c,d,c,d,d,b,d,d)-339/2*
E(c,d,c,e,c,c,c,e)-463/64*E(c,d,d,c,d,d,d,d)+23/8*E(b,d,b,a,e,e,e,e)+28*E(d,d,
b,b,b,b,b,d)-20*E(b,d,b,b,c,e,c,e)+906*E(c,d,b,b,c,e,c,e)+5/8*E(b,d,b,b,f,f,f,
f)-455/16*E(c,d,b,b,f,f,f,f)-28*E(b,d,b,d,b,b,b,d)-2*E(b,d,b,d,b,b,d,d)-459/4*
E(c,d,b,d,b,b,d,d)-339/2*E(c,c,d,c,c,e,c,e)+339/2*E(c,c,d,c,e,c,c,e)-3*E(b,c,d
,d,b,b,d,d)+319/2*E(c,c,e,a,b,d,b,d)-9/8*E(b,f,f,f,b,d,b,d), E(c,a,f,a,a,a,a,f
) = 2*E(c,b,a,e,a,a,a,f)+8*E(c,b,b,a,b,d,b,d)+8*E(c,b,b,b,c,e,c,e), E(c,a,f,a,
a,f,a,f) = 4*E(b,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f)+4*E(b,b,b,a,b,d,b,d)+30*E
(c,b,b,a,b,d,b,d)-E(c,b,b,a,e,e,e,e)-16*E(c,b,b,b,c,e,c,e)-1/2*E(b,b,c,b,d,d,d
,d)+4*E(b,b,c,c,e,c,c,e)+29*E(c,b,c,c,e,c,c,e)+E(c,b,c,c,e,e,e,e)+E(c,b,a,a,f,
f,f,f)-19/2*E(c,b,a,e,a,a,a,f)-3*E(c,b,a,e,a,a,f,f)-1/16*E(c,c,a,e,e,e,e,e)-E(
b,c,a,f,a,f,a,f)-E(c,c,b,a,e,e,e,e)-4*E(b,c,b,b,b,d,b,d)-4*E(c,c,b,b,b,d,b,d)+
12*E(b,c,b,b,c,e,c,e)-16*E(c,c,b,b,c,e,c,e)-1/2*E(b,c,b,b,f,f,f,f)+1/2*E(c,c,b
,b,f,f,f,f), E(c,a,f,a,f,a,a,f) = 8*E(b,c,a,a,f,a,a,f)-4*E(c,c,a,a,f,a,a,f)+8*
E(b,b,b,a,b,d,b,d)+28*E(c,b,b,a,b,d,b,d)-E(c,b,b,a,e,e,e,e)-16*E(c,b,b,b,c,e,c
,e)-E(b,b,c,b,d,d,d,d)+8*E(b,b,c,c,e,c,c,e)+30*E(c,b,c,c,e,c,c,e)+E(c,b,c,c,e,
e,e,e)+E(c,b,a,a,f,f,f,f)-9*E(c,b,a,e,a,a,a,f)-4*E(c,b,a,e,a,a,f,f)-2*E(b,c,a,
f,a,f,a,f)-E(c,c,b,a,e,e,e,e)-8*E(b,c,b,b,b,d,b,d)+24*E(b,c,b,b,c,e,c,e)-24*E(
c,c,b,b,c,e,c,e)-E(b,c,b,b,f,f,f,f)+E(c,c,b,b,f,f,f,f), E(c,a,f,a,f,f,f,f) = 
320*E(b,c,a,a,f,a,a,f)-96*E(c,c,a,a,f,a,a,f)-32*E(c,d,b,a,b,d,b,d)+320*E(b,b,b
,a,b,d,b,d)+640*E(c,b,b,a,b,d,b,d)-36*E(c,b,b,a,e,e,e,e)-384*E(c,b,b,b,c,e,c,e
)+3*E(c,b,d,c,d,d,d,d)-40*E(b,b,c,b,d,d,d,d)+16*E(c,b,c,b,d,d,d,d)+320*E(b,b,c
,c,e,c,c,e)+800*E(c,b,c,c,e,c,c,e)+32*E(c,b,c,c,e,e,e,e)+16*E(c,b,a,a,f,f,f,f)
-288*E(c,b,a,e,a,a,a,f)-144*E(c,b,a,e,a,a,f,f)-80*E(b,c,a,f,a,f,a,f)-40*E(c,c,
b,a,e,e,e,e)-320*E(b,c,b,b,b,d,b,d)-128*E(c,c,b,b,b,d,b,d)+960*E(b,c,b,b,c,e,c
,e)-704*E(c,c,b,b,c,e,c,e)-40*E(b,c,b,b,f,f,f,f)+24*E(c,c,b,b,f,f,f,f)-8*E(c,d
,b,d,c,c,c,e)-4*E(c,d,b,f,b,b,d,d)-2*E(c,d,c,b,d,d,d,d)-32*E(c,d,b,b,c,e,c,e)+
2*E(c,d,b,b,f,f,f,f)+4*E(c,d,b,d,b,b,d,d), E(c,a,f,b,b,d,b,d) = -20*E(b,c,a,a,
f,a,a,f)+2*E(c,c,a,a,f,a,a,f)-20*E(b,b,b,a,b,d,b,d)-16*E(c,b,b,a,b,d,b,d)+5/2*
E(b,b,c,b,d,d,d,d)+1/2*E(c,b,c,b,d,d,d,d)-20*E(b,b,c,c,e,c,c,e)-14*E(c,b,c,c,e
,c,c,e)+E(c,b,c,c,e,e,e,e)+4*E(c,b,a,e,a,a,a,f)+2*E(c,b,a,e,a,a,f,f)+E(c,c,a,e
,a,f,a,f)+5*E(b,c,a,f,a,f,a,f)+4*E(c,c,b,a,b,d,b,d)+3/2*E(c,c,b,a,e,e,e,e)+20*
E(b,c,b,b,b,d,b,d)+4*E(c,c,b,b,b,d,b,d)-60*E(b,c,b,b,c,e,c,e)+12*E(c,c,b,b,c,e
,c,e)+5/2*E(b,c,b,b,f,f,f,f), E(c,a,f,b,d,d,d,d) = 96*E(b,c,a,a,f,a,a,f)-48*E(
c,c,a,a,f,a,a,f)+96*E(b,b,b,a,b,d,b,d)+320*E(c,b,b,a,b,d,b,d)-12*E(c,b,b,a,e,e
,e,e)-128*E(c,b,b,b,c,e,c,e)-E(c,b,d,b,d,d,d,d)+E(c,b,d,c,d,d,d,d)-12*E(b,b,c,
b,d,d,d,d)+96*E(b,b,c,c,e,c,c,e)+272*E(c,b,c,c,e,c,c,e)+12*E(c,b,c,c,e,e,e,e)-\
96*E(c,b,a,e,a,a,a,f)-48*E(c,b,a,e,a,a,f,f)-24*E(b,c,a,f,a,f,a,f)-12*E(c,c,b,a
,e,e,e,e)-96*E(b,c,b,b,b,d,b,d)+288*E(b,c,b,b,c,e,c,e)-288*E(c,c,b,b,c,e,c,e)-\
12*E(b,c,b,b,f,f,f,f)+12*E(c,c,b,b,f,f,f,f), E(c,a,f,b,f,f,f,f) = -2*E(a,e,e,e
,c,e,c,e)-16*E(a,f,a,a,a,f,a,f)-112*E(b,f,b,b,b,d,b,d)-112*E(b,b,f,b,d,b,b,d)+
34948*E(b,c,a,a,f,a,a,f)-11988*E(c,c,a,a,f,a,a,f)-64*E(e,c,a,a,f,a,a,f)-2*E(b,
c,a,a,f,f,f,f)+16*E(c,c,a,a,f,f,f,f)+144*E(b,c,a,e,a,a,f,f)-287*E(c,c,a,e,a,a,
f,f)+86*E(b,c,e,e,a,a,a,f)-319/2*E(c,c,e,e,a,a,a,f)-E(b,c,e,e,e,e,e,e)+136*E(b
,d,b,a,b,d,b,d)+166*E(c,d,b,a,b,d,b,d)-8*E(a,f,f,b,b,d,b,d)+12*E(a,f,f,b,d,b,b
,d)-2*E(f,b,a,e,e,e,e,e)+36988*E(b,b,b,a,b,d,b,d)+50152*E(c,b,b,a,b,d,b,d)-64*
E(f,b,b,a,b,d,b,d)-32*E(b,b,b,a,e,e,e,e)-2738*E(c,b,b,a,e,e,e,e)-16*E(f,b,b,a,
e,e,e,e)-128*E(b,b,b,b,c,e,c,e)-28928*E(c,b,b,b,c,e,c,e)-224*E(f,b,b,b,c,e,c,e
)+112*E(d,b,b,b,d,b,b,d)-112*E(b,b,b,d,b,b,d,d)+9/2*E(b,b,d,b,d,d,d,d)+4*E(c,b
,d,b,d,d,d,d)+4*E(b,b,d,c,d,d,d,d)+455/2*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,a,a,f,a,
f)+112*E(b,b,f,b,b,d,b,d)-112*E(d,b,b,f,b,b,b,d)-8835/2*E(b,b,c,b,d,d,d,d)+
2867/2*E(c,b,c,b,d,d,d,d)+37028*E(b,b,c,c,e,c,c,e)+63554*E(c,b,c,c,e,c,c,e)-\
678*E(d,b,c,c,e,c,c,e)-32*E(f,b,c,c,e,c,c,e)+2352*E(c,b,c,c,e,e,e,e)+E(b,d,d,c
,e,e,e,e)+463/16*E(c,d,d,c,e,e,e,e)-8*E(b,d,d,d,b,b,b,d)-5/2*E(b,d,d,d,b,b,d,d
)+16*E(a,e,a,f,a,a,a,f)+E(a,a,f,b,f,f,f,f)-E(b,a,f,b,f,f,f,f)-4*E(a,a,f,f,b,d,
b,d)+12*E(c,a,f,f,b,d,b,d)-24*E(b,b,a,a,f,f,f,f)+1820*E(c,b,a,a,f,f,f,f)-484*E
(b,b,a,e,a,a,a,f)-21824*E(c,b,a,e,a,a,a,f)+16*E(f,b,a,e,a,a,a,f)-10928*E(c,b,a
,e,a,a,f,f)+16*E(e,a,a,a,f,a,a,f)-16*E(e,a,a,f,a,a,a,f)+16*E(a,a,a,f,a,a,f,f)+
16*E(a,a,f,a,a,f,a,f)-16*E(a,a,f,a,f,a,a,f)+32*E(a,a,f,b,b,d,b,d)+2*E(a,a,f,b,
d,d,d,d)-136*E(b,c,a,e,a,f,a,f)-805*E(c,c,a,e,a,f,a,f)+63/4*E(b,c,a,e,e,e,e,e)
+4571/16*E(c,c,a,e,e,e,e,e)+45/2*E(d,c,a,e,e,e,e,e)-8251*E(b,c,a,f,a,f,a,f)-7*
E(b,c,a,f,f,f,f,f)-4*E(c,c,a,f,f,f,f,f)+528*E(b,c,b,a,b,d,b,d)-4688*E(c,c,b,a,
b,d,b,d)-96*E(e,c,b,a,b,d,b,d)-104*E(b,c,b,a,e,e,e,e)-2219/2*E(c,c,b,a,e,e,e,e
)+180*E(d,c,b,a,e,e,e,e)-34908*E(b,c,b,b,b,d,b,d)+15064*E(c,c,b,b,b,d,b,d)-128
*E(e,c,b,b,b,d,b,d)+101700*E(b,c,b,b,c,e,c,e)-53420*E(c,c,b,b,c,e,c,e)-8343/2*
E(b,c,b,b,f,f,f,f)+5149/2*E(c,c,b,b,f,f,f,f)+678*E(d,c,c,c,e,c,c,e)-678*E(d,c,
c,e,c,c,c,e)-17/2*E(b,c,d,b,d,d,d,d)+40*E(b,d,b,d,c,c,c,e)-447*E(c,d,b,d,c,c,c
,e)-9/2*E(b,d,b,d,d,b,d,d)-8*E(b,d,b,f,b,b,d,d)-463*E(c,d,b,f,b,b,d,d)+7/2*E(b
,d,c,b,d,d,d,d)-463/4*E(c,d,c,b,d,d,d,d)-678*E(c,d,c,c,c,e,c,e)+17/2*E(b,d,c,d
,d,b,d,d)+463/4*E(c,d,c,d,d,b,d,d)+678*E(c,d,c,e,c,c,c,e)+463/16*E(c,d,d,c,d,d
,d,d)-23/2*E(b,d,b,a,e,e,e,e)-112*E(d,d,b,b,b,b,b,d)+80*E(b,d,b,b,c,e,c,e)-\
3656*E(c,d,b,b,c,e,c,e)-5/2*E(b,d,b,b,f,f,f,f)+463/4*E(c,d,b,b,f,f,f,f)+112*E(
b,d,b,d,b,b,b,d)+8*E(b,d,b,d,b,b,d,d)+463*E(c,d,b,d,b,b,d,d)+678*E(c,c,d,c,c,e
,c,e)-678*E(c,c,d,c,e,c,c,e)+12*E(b,c,d,d,b,b,d,d)-638*E(c,c,e,a,b,d,b,d)+9/2*
E(b,f,f,f,b,d,b,d), E(c,a,f,f,a,a,a,f) = 32*E(b,c,a,a,f,a,a,f)+32*E(b,b,b,a,b,
d,b,d)+8*E(c,b,b,a,b,d,b,d)-E(c,b,b,a,e,e,e,e)-16*E(c,b,b,b,c,e,c,e)-4*E(b,b,c
,b,d,d,d,d)+2*E(c,b,c,b,d,d,d,d)+32*E(b,b,c,c,e,c,c,e)+28*E(c,b,c,c,e,c,c,e)+E
(c,b,c,c,e,e,e,e)+E(c,b,a,a,f,f,f,f)-10*E(c,b,a,e,a,a,a,f)-4*E(c,b,a,e,a,a,f,f
)+4*E(c,c,a,e,a,f,a,f)-1/4*E(c,c,a,e,e,e,e,e)-8*E(b,c,a,f,a,f,a,f)+16*E(c,c,b,
a,b,d,b,d)-2*E(c,c,b,a,e,e,e,e)-32*E(b,c,b,b,b,d,b,d)+96*E(b,c,b,b,c,e,c,e)-16
*E(c,c,b,b,c,e,c,e)-4*E(b,c,b,b,f,f,f,f)+2*E(c,c,b,b,f,f,f,f), E(c,a,f,f,a,f,a
,f) = -104*E(b,c,a,a,f,a,a,f)+36*E(c,c,a,a,f,a,a,f)+8*E(c,d,b,a,b,d,b,d)-104*E
(b,b,b,a,b,d,b,d)-264*E(c,b,b,a,b,d,b,d)+12*E(c,b,b,a,e,e,e,e)+128*E(c,b,b,b,c
,e,c,e)-E(c,b,d,c,d,d,d,d)+13*E(b,b,c,b,d,d,d,d)-3*E(c,b,c,b,d,d,d,d)-104*E(b,
b,c,c,e,c,c,e)-288*E(c,b,c,c,e,c,c,e)-11*E(c,b,c,c,e,e,e,e)-6*E(c,b,a,a,f,f,f,
f)+98*E(c,b,a,e,a,a,a,f)+48*E(c,b,a,e,a,a,f,f)+26*E(b,c,a,f,a,f,a,f)+13*E(c,c,
b,a,e,e,e,e)+104*E(b,c,b,b,b,d,b,d)+32*E(c,c,b,b,b,d,b,d)-312*E(b,c,b,b,c,e,c,
e)+248*E(c,c,b,b,c,e,c,e)+13*E(b,c,b,b,f,f,f,f)-9*E(c,c,b,b,f,f,f,f)+2*E(c,d,b
,d,c,c,c,e)+E(c,d,b,f,b,b,d,d)+1/2*E(c,d,c,b,d,d,d,d)+8*E(c,d,b,b,c,e,c,e)-1/2
*E(c,d,b,b,f,f,f,f)-E(c,d,b,d,b,b,d,d), E(c,a,f,f,f,f,f,f) = -E(c,b,f,f,f,f,f,
f), E(c,b,a,e,e,e,e,e) = -8*E(c,b,b,a,e,e,e,e)-64*E(c,b,b,b,c,e,c,e)+32*E(c,b,
c,c,e,c,c,e)+8*E(c,b,c,c,e,e,e,e)-E(c,c,a,e,e,e,e,e)-16*E(c,b,a,e,a,a,a,f)+64*
E(c,b,b,a,b,d,b,d)-64*E(b,c,a,a,f,a,a,f)+16*E(b,c,a,f,a,f,a,f)+64*E(b,c,b,b,b,
d,b,d)-192*E(b,c,b,b,c,e,c,e)+8*E(b,c,b,b,f,f,f,f)-64*E(b,b,b,a,b,d,b,d)+8*E(b
,b,c,b,d,d,d,d)-64*E(b,b,c,c,e,c,c,e), E(c,b,a,f,f,f,f,f) = 8*E(c,c,b,b,f,f,f,
f)-128*E(c,c,b,b,c,e,c,e)+64*E(c,c,b,b,b,d,b,d)-32*E(c,c,a,a,f,a,a,f)+64*E(c,b
,b,a,b,d,b,d), E(c,b,b,b,b,b,b,d) = 0, E(c,b,b,b,b,d,b,d) = -1/8*E(c,c,b,a,e,e
,e,e)-E(c,c,b,b,c,e,c,e)-1/8*E(c,b,c,c,e,e,e,e)+E(b,c,a,a,f,a,a,f)-1/4*E(b,c,a
,f,a,f,a,f)-E(b,c,b,b,b,d,b,d)+3*E(b,c,b,b,c,e,c,e)-1/8*E(b,c,b,b,f,f,f,f)+E(b
,b,b,a,b,d,b,d)-1/8*E(b,b,c,b,d,d,d,d)+E(b,b,c,c,e,c,c,e)-E(c,c,b,b,b,d,b,d),
E(c,b,b,b,d,b,b,d) = -1/4*E(c,c,b,a,e,e,e,e)-2*E(c,c,b,b,c,e,c,e)-1/4*E(c,b,c,
c,e,e,e,e)+2*E(b,c,a,a,f,a,a,f)-1/2*E(b,c,a,f,a,f,a,f)-2*E(b,c,b,b,b,d,b,d)+6*
E(b,c,b,b,c,e,c,e)-1/4*E(b,c,b,b,f,f,f,f)+2*E(b,b,b,a,b,d,b,d)-1/4*E(b,b,c,b,d
,d,d,d)+2*E(b,b,c,c,e,c,c,e)-2*E(c,c,b,b,b,d,b,d), E(c,b,b,d,b,b,d,d) = -8*E(c
,b,b,a,b,d,b,d)-4*E(c,b,c,c,e,c,c,e)+1/2*E(c,b,c,c,e,e,e,e)+E(c,b,a,e,a,a,f,f)
-1/8*E(c,c,a,e,e,e,e,e)-8*E(b,c,a,a,f,a,a,f)+2*E(b,c,a,f,a,f,a,f)+8*E(b,c,b,b,
b,d,b,d)-24*E(b,c,b,b,c,e,c,e)+E(b,c,b,b,f,f,f,f)-8*E(b,b,b,a,b,d,b,d)+E(b,b,c
,b,d,d,d,d)-8*E(b,b,c,c,e,c,c,e)+1/2*E(c,b,c,b,d,d,d,d), E(c,b,b,d,d,b,d,d) =
-8*E(b,c,a,a,f,a,a,f)+4*E(c,c,a,a,f,a,a,f)-8*E(b,b,b,a,b,d,b,d)-16*E(c,b,b,a,b
,d,b,d)+E(b,b,c,b,d,d,d,d)-E(c,b,c,b,d,d,d,d)-8*E(b,b,c,c,e,c,c,e)-20*E(c,b,c,
c,e,c,c,e)+8*E(c,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,f,f)+2*E(b,c,a,f,a,f,a,f)+E(c,
c,b,a,e,e,e,e)+8*E(b,c,b,b,b,d,b,d)-24*E(b,c,b,b,c,e,c,e)+24*E(c,c,b,b,c,e,c,e
)+E(b,c,b,b,f,f,f,f)-E(c,c,b,b,f,f,f,f), E(c,b,b,f,a,f,a,f) = 4*E(b,c,a,a,f,a,
a,f)+4*E(b,b,b,a,b,d,b,d)+16*E(c,b,b,a,b,d,b,d)-1/2*E(c,b,b,a,e,e,e,e)-8*E(c,b
,b,b,c,e,c,e)-1/2*E(b,b,c,b,d,d,d,d)-1/2*E(c,b,c,b,d,d,d,d)+4*E(b,b,c,c,e,c,c,
e)+16*E(c,b,c,c,e,c,c,e)+1/2*E(c,b,c,c,e,e,e,e)+1/2*E(c,b,a,a,f,f,f,f)-4*E(c,b
,a,e,a,a,a,f)-2*E(c,b,a,e,a,a,f,f)-E(b,c,a,f,a,f,a,f)-1/2*E(c,c,b,a,e,e,e,e)-4
*E(b,c,b,b,b,d,b,d)-4*E(c,c,b,b,b,d,b,d)+12*E(b,c,b,b,c,e,c,e)-4*E(c,c,b,b,c,e
,c,e)-1/2*E(b,c,b,b,f,f,f,f), E(c,b,b,f,b,b,b,d) = 4*E(c,c,b,b,c,e,c,e)+2*E(c,
b,c,c,e,c,c,e)-E(c,b,a,e,a,a,a,f)+4*E(c,b,b,a,b,d,b,d)-4*E(c,b,b,b,c,e,c,e)+1/
2*E(c,c,b,a,e,e,e,e)+4*E(c,c,b,b,b,d,b,d)+1/16*E(c,c,a,e,e,e,e,e), E(c,b,b,f,b
,b,d,d) = 1/2*E(c,b,a,a,f,f,f,f)-E(c,c,b,a,e,e,e,e)-8*E(c,c,b,b,c,e,c,e)+8*E(c
,b,b,a,b,d,b,d)-8*E(c,b,b,b,c,e,c,e)-4*E(c,b,a,e,a,a,a,f)+12*E(c,b,c,c,e,c,c,e
)+1/2*E(c,b,c,c,e,e,e,e)-E(c,b,a,e,a,a,f,f)-1/8*E(c,c,a,e,e,e,e,e)-8*E(c,c,b,b
,b,d,b,d)-1/2*E(c,b,b,a,e,e,e,e), E(c,b,b,f,b,d,b,d) = -E(c,c,b,a,e,e,e,e)-8*E
(c,c,b,b,c,e,c,e)+4*E(c,b,b,a,b,d,b,d)-2*E(c,b,a,e,a,a,a,f)+6*E(c,b,c,c,e,c,c,
e)-E(c,b,a,e,a,a,f,f)-1/8*E(c,c,a,e,e,e,e,e)-8*E(c,c,b,b,b,d,b,d), E(c,b,d,d,b
,b,b,d) = -8*E(b,c,a,a,f,a,a,f)+4*E(c,c,a,a,f,a,a,f)-8*E(b,b,b,a,b,d,b,d)-32*E
(c,b,b,a,b,d,b,d)+E(b,b,c,b,d,d,d,d)+E(c,b,c,b,d,d,d,d)-8*E(b,b,c,c,e,c,c,e)-\
20*E(c,b,c,c,e,c,c,e)+4*E(c,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,f,f)-1/8*E(c,c,a,e,
e,e,e,e)+2*E(b,c,a,f,a,f,a,f)+E(c,c,b,a,e,e,e,e)+8*E(b,c,b,b,b,d,b,d)+8*E(c,c,
b,b,b,d,b,d)-24*E(b,c,b,b,c,e,c,e)+32*E(c,c,b,b,c,e,c,e)+E(b,c,b,b,f,f,f,f)-E(
c,c,b,b,f,f,f,f), E(c,b,d,d,b,b,d,d) = -1/2*E(a,e,e,e,c,e,c,e)-4*E(a,f,a,a,a,f
,a,f)-28*E(b,f,b,b,b,d,b,d)-28*E(b,b,f,b,d,b,b,d)+8601*E(b,c,a,a,f,a,a,f)-2961
*E(c,c,a,a,f,a,a,f)-16*E(e,c,a,a,f,a,a,f)-1/2*E(b,c,a,a,f,f,f,f)+4*E(c,c,a,a,f
,f,f,f)+36*E(b,c,a,e,a,a,f,f)-287/4*E(c,c,a,e,a,a,f,f)+43/2*E(b,c,e,e,a,a,a,f)
-319/8*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e,e,e,e,e,e)+34*E(b,d,b,a,b,d,b,d)+99/2*E(
c,d,b,a,b,d,b,d)-2*E(a,f,f,b,b,d,b,d)+3*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,e,e,e,e
,e)+9111*E(b,b,b,a,b,d,b,d)+12394*E(c,b,b,a,b,d,b,d)-16*E(f,b,b,a,b,d,b,d)-8*E
(b,b,b,a,e,e,e,e)-1351/2*E(c,b,b,a,e,e,e,e)-4*E(f,b,b,a,e,e,e,e)-32*E(b,b,b,b,
c,e,c,e)-7136*E(c,b,b,b,c,e,c,e)-56*E(f,b,b,b,c,e,c,e)+28*E(d,b,b,b,d,b,b,d)-\
28*E(b,b,b,d,b,b,d,d)+9/8*E(b,b,d,b,d,d,d,d)+3/4*E(c,b,d,b,d,d,d,d)+E(b,b,d,c,
d,d,d,d)+449/8*E(c,b,d,c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)+28*E(b,b,f,b,b,d,b,d)-\
28*E(d,b,b,f,b,b,b,d)-8699/8*E(b,b,c,b,d,d,d,d)+2803/8*E(c,b,c,b,d,d,d,d)+9121
*E(b,b,c,c,e,c,c,e)+31337/2*E(c,b,c,c,e,c,c,e)-339/2*E(d,b,c,c,e,c,c,e)-8*E(f,
b,c,c,e,c,c,e)+579*E(c,b,c,c,e,e,e,e)+1/4*E(b,d,d,c,e,e,e,e)+463/64*E(c,d,d,c,
e,e,e,e)-2*E(b,d,d,d,b,b,b,d)-5/8*E(b,d,d,d,b,b,d,d)+4*E(a,e,a,f,a,a,a,f)+1/4*
E(a,a,f,b,f,f,f,f)-1/4*E(b,a,f,b,f,f,f,f)-E(a,a,f,f,b,d,b,d)+3*E(c,a,f,f,b,d,b
,d)-6*E(b,b,a,a,f,f,f,f)+451*E(c,b,a,a,f,f,f,f)-121*E(b,b,a,e,a,a,a,f)-5376*E(
c,b,a,e,a,a,a,f)+4*E(f,b,a,e,a,a,a,f)-2688*E(c,b,a,e,a,a,f,f)+4*E(e,a,a,a,f,a,
a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,a,f,a,f)-4*E(a,a,f,
a,f,a,a,f)+8*E(a,a,f,b,b,d,b,d)+1/2*E(a,a,f,b,d,d,d,d)-34*E(b,c,a,e,a,f,a,f)-\
821/4*E(c,c,a,e,a,f,a,f)+63/16*E(b,c,a,e,e,e,e,e)+4595/64*E(c,c,a,e,e,e,e,e)+
45/8*E(d,c,a,e,e,e,e,e)-8115/4*E(b,c,a,f,a,f,a,f)-7/4*E(b,c,a,f,f,f,f,f)-E(c,c
,a,f,f,f,f,f)+132*E(b,c,b,a,b,d,b,d)-1188*E(c,c,b,a,b,d,b,d)-24*E(e,c,b,a,b,d,
b,d)-26*E(b,c,b,a,e,e,e,e)-2123/8*E(c,c,b,a,e,e,e,e)+45*E(d,c,b,a,e,e,e,e)-\
8591*E(b,c,b,b,b,d,b,d)+3774*E(c,c,b,b,b,d,b,d)-32*E(e,c,b,b,b,d,b,d)+25017*E(
b,c,b,b,c,e,c,e)-13115*E(c,c,b,b,c,e,c,e)-8207/8*E(b,c,b,b,f,f,f,f)+5061/8*E(c
,c,b,b,f,f,f,f)+339/2*E(d,c,c,c,e,c,c,e)-339/2*E(d,c,c,e,c,c,c,e)-17/8*E(b,c,d
,b,d,d,d,d)+10*E(b,d,b,d,c,c,c,e)-439/4*E(c,d,b,d,c,c,c,e)-9/8*E(b,d,b,d,d,b,d
,d)-2*E(b,d,b,f,b,b,d,d)-459/4*E(c,d,b,f,b,b,d,d)+7/8*E(b,d,c,b,d,d,d,d)-455/
16*E(c,d,c,b,d,d,d,d)-339/2*E(c,d,c,c,c,e,c,e)+17/8*E(b,d,c,d,d,b,d,d)+463/16*
E(c,d,c,d,d,b,d,d)+339/2*E(c,d,c,e,c,c,c,e)+463/64*E(c,d,d,c,d,d,d,d)-23/8*E(b
,d,b,a,e,e,e,e)-28*E(d,d,b,b,b,b,b,d)+20*E(b,d,b,b,c,e,c,e)-906*E(c,d,b,b,c,e,
c,e)-5/8*E(b,d,b,b,f,f,f,f)+455/16*E(c,d,b,b,f,f,f,f)+28*E(b,d,b,d,b,b,b,d)+2*
E(b,d,b,d,b,b,d,d)+459/4*E(c,d,b,d,b,b,d,d)+339/2*E(c,c,d,c,c,e,c,e)-339/2*E(c
,c,d,c,e,c,c,e)+3*E(b,c,d,d,b,b,d,d)-319/2*E(c,c,e,a,b,d,b,d)+9/8*E(b,f,f,f,b,
d,b,d), E(c,b,d,d,d,d,d,d) = -E(c,b,f,f,f,f,f,f)+1664*E(b,c,a,a,f,a,a,f)-320*E
(c,c,a,a,f,a,a,f)-128*E(c,d,b,a,b,d,b,d)+1664*E(b,b,b,a,b,d,b,d)+2048*E(c,b,b,
a,b,d,b,d)-144*E(c,b,b,a,e,e,e,e)-1536*E(c,b,b,b,c,e,c,e)+8*E(c,b,d,c,d,d,d,d)
-208*E(b,b,c,b,d,d,d,d)+112*E(c,b,c,b,d,d,d,d)+1664*E(b,b,c,c,e,c,c,e)+3008*E(
c,b,c,c,e,c,c,e)+128*E(c,b,c,c,e,e,e,e)+48*E(c,b,a,a,f,f,f,f)-1152*E(c,b,a,e,a
,a,a,f)-576*E(c,b,a,e,a,a,f,f)+64*E(c,c,a,e,a,f,a,f)-4*E(c,c,a,e,e,e,e,e)-416*
E(b,c,a,f,a,f,a,f)+256*E(c,c,b,a,b,d,b,d)-176*E(c,c,b,a,e,e,e,e)-1664*E(b,c,b,
b,b,d,b,d)-512*E(c,c,b,b,b,d,b,d)+4992*E(b,c,b,b,c,e,c,e)-2688*E(c,c,b,b,c,e,c
,e)-208*E(b,c,b,b,f,f,f,f)+112*E(c,c,b,b,f,f,f,f)-32*E(c,d,b,d,c,c,c,e)-16*E(c
,d,b,f,b,b,d,d)-8*E(c,d,c,b,d,d,d,d)-128*E(c,d,b,b,c,e,c,e)+8*E(c,d,b,b,f,f,f,
f)+16*E(c,d,b,d,b,b,d,d), E(c,b,f,a,a,f,a,f) = -4*E(b,c,a,a,f,a,a,f)+2*E(c,c,a
,a,f,a,a,f)-4*E(b,b,b,a,b,d,b,d)-30*E(c,b,b,a,b,d,b,d)+E(c,b,b,a,e,e,e,e)+16*E
(c,b,b,b,c,e,c,e)+1/2*E(b,b,c,b,d,d,d,d)-4*E(b,b,c,c,e,c,c,e)-29*E(c,b,c,c,e,c
,c,e)-E(c,b,c,c,e,e,e,e)-E(c,b,a,a,f,f,f,f)+19/2*E(c,b,a,e,a,a,a,f)+3*E(c,b,a,
e,a,a,f,f)+1/16*E(c,c,a,e,e,e,e,e)+E(b,c,a,f,a,f,a,f)+E(c,c,b,a,e,e,e,e)+4*E(b
,c,b,b,b,d,b,d)+4*E(c,c,b,b,b,d,b,d)-12*E(b,c,b,b,c,e,c,e)+16*E(c,c,b,b,c,e,c,
e)+1/2*E(b,c,b,b,f,f,f,f)-1/2*E(c,c,b,b,f,f,f,f), E(c,b,f,a,f,f,f,f) = -320*E(
b,c,a,a,f,a,a,f)+96*E(c,c,a,a,f,a,a,f)+32*E(c,d,b,a,b,d,b,d)-320*E(b,b,b,a,b,d
,b,d)-640*E(c,b,b,a,b,d,b,d)+36*E(c,b,b,a,e,e,e,e)+384*E(c,b,b,b,c,e,c,e)-3*E(
c,b,d,c,d,d,d,d)+40*E(b,b,c,b,d,d,d,d)-16*E(c,b,c,b,d,d,d,d)-320*E(b,b,c,c,e,c
,c,e)-800*E(c,b,c,c,e,c,c,e)-32*E(c,b,c,c,e,e,e,e)-16*E(c,b,a,a,f,f,f,f)+288*E
(c,b,a,e,a,a,a,f)+144*E(c,b,a,e,a,a,f,f)+80*E(b,c,a,f,a,f,a,f)+40*E(c,c,b,a,e,
e,e,e)+320*E(b,c,b,b,b,d,b,d)+128*E(c,c,b,b,b,d,b,d)-960*E(b,c,b,b,c,e,c,e)+
704*E(c,c,b,b,c,e,c,e)+40*E(b,c,b,b,f,f,f,f)-24*E(c,c,b,b,f,f,f,f)+8*E(c,d,b,d
,c,c,c,e)+4*E(c,d,b,f,b,b,d,d)+2*E(c,d,c,b,d,d,d,d)+32*E(c,d,b,b,c,e,c,e)-2*E(
c,d,b,b,f,f,f,f)-4*E(c,d,b,d,b,b,d,d), E(c,b,f,b,b,b,b,d) = E(c,c,b,a,e,e,e,e)
-8*E(c,b,b,b,c,e,c,e)+E(c,b,c,c,e,e,e,e)-8*E(b,c,a,a,f,a,a,f)+2*E(b,c,a,f,a,f,
a,f)+8*E(b,c,b,b,b,d,b,d)-24*E(b,c,b,b,c,e,c,e)+E(b,c,b,b,f,f,f,f)-8*E(b,b,b,a
,b,d,b,d)+E(b,b,c,b,d,d,d,d)-8*E(b,b,c,c,e,c,c,e), E(c,b,f,b,b,d,b,d) = 20*E(b
,c,a,a,f,a,a,f)-2*E(c,c,a,a,f,a,a,f)+20*E(b,b,b,a,b,d,b,d)+16*E(c,b,b,a,b,d,b,
d)-5/2*E(b,b,c,b,d,d,d,d)-1/2*E(c,b,c,b,d,d,d,d)+20*E(b,b,c,c,e,c,c,e)+14*E(c,
b,c,c,e,c,c,e)-E(c,b,c,c,e,e,e,e)-4*E(c,b,a,e,a,a,a,f)-2*E(c,b,a,e,a,a,f,f)-E(
c,c,a,e,a,f,a,f)-5*E(b,c,a,f,a,f,a,f)-4*E(c,c,b,a,b,d,b,d)-3/2*E(c,c,b,a,e,e,e
,e)-20*E(b,c,b,b,b,d,b,d)-4*E(c,c,b,b,b,d,b,d)+60*E(b,c,b,b,c,e,c,e)-12*E(c,c,
b,b,c,e,c,e)-5/2*E(b,c,b,b,f,f,f,f), E(c,b,f,b,d,b,b,d) = 24*E(b,c,a,a,f,a,a,f
)+24*E(b,b,b,a,b,d,b,d)-3*E(b,b,c,b,d,d,d,d)+24*E(b,b,c,c,e,c,c,e)+8*E(c,b,c,c
,e,c,c,e)-E(c,b,c,c,e,e,e,e)-2*E(c,b,a,e,a,a,a,f)-2*E(c,b,a,e,a,a,f,f)-1/8*E(c
,c,a,e,e,e,e,e)-6*E(b,c,a,f,a,f,a,f)-2*E(c,c,b,a,e,e,e,e)-24*E(b,c,b,b,b,d,b,d
)-8*E(c,c,b,b,b,d,b,d)+72*E(b,c,b,b,c,e,c,e)-8*E(c,c,b,b,c,e,c,e)-3*E(b,c,b,b,
f,f,f,f), E(c,b,f,b,d,d,d,d) = -96*E(b,c,a,a,f,a,a,f)+48*E(c,c,a,a,f,a,a,f)-96
*E(b,b,b,a,b,d,b,d)-320*E(c,b,b,a,b,d,b,d)+12*E(c,b,b,a,e,e,e,e)+128*E(c,b,b,b
,c,e,c,e)+E(c,b,d,b,d,d,d,d)-E(c,b,d,c,d,d,d,d)+12*E(b,b,c,b,d,d,d,d)-96*E(b,b
,c,c,e,c,c,e)-272*E(c,b,c,c,e,c,c,e)-12*E(c,b,c,c,e,e,e,e)+96*E(c,b,a,e,a,a,a,
f)+48*E(c,b,a,e,a,a,f,f)+24*E(b,c,a,f,a,f,a,f)+12*E(c,c,b,a,e,e,e,e)+96*E(b,c,
b,b,b,d,b,d)-288*E(b,c,b,b,c,e,c,e)+288*E(c,c,b,b,c,e,c,e)+12*E(b,c,b,b,f,f,f,
f)-12*E(c,c,b,b,f,f,f,f), E(c,b,f,b,f,f,f,f) = 2*E(a,e,e,e,c,e,c,e)+16*E(a,f,a
,a,a,f,a,f)+112*E(b,f,b,b,b,d,b,d)+112*E(b,b,f,b,d,b,b,d)-34948*E(b,c,a,a,f,a,
a,f)+11988*E(c,c,a,a,f,a,a,f)+64*E(e,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,f)-16*E(
c,c,a,a,f,f,f,f)-144*E(b,c,a,e,a,a,f,f)+287*E(c,c,a,e,a,a,f,f)-86*E(b,c,e,e,a,
a,a,f)+319/2*E(c,c,e,e,a,a,a,f)+E(b,c,e,e,e,e,e,e)-136*E(b,d,b,a,b,d,b,d)-166*
E(c,d,b,a,b,d,b,d)+8*E(a,f,f,b,b,d,b,d)-12*E(a,f,f,b,d,b,b,d)+2*E(f,b,a,e,e,e,
e,e)-36988*E(b,b,b,a,b,d,b,d)-50152*E(c,b,b,a,b,d,b,d)+64*E(f,b,b,a,b,d,b,d)+
32*E(b,b,b,a,e,e,e,e)+2738*E(c,b,b,a,e,e,e,e)+16*E(f,b,b,a,e,e,e,e)+128*E(b,b,
b,b,c,e,c,e)+28928*E(c,b,b,b,c,e,c,e)+224*E(f,b,b,b,c,e,c,e)-112*E(d,b,b,b,d,b
,b,d)+112*E(b,b,b,d,b,b,d,d)-9/2*E(b,b,d,b,d,d,d,d)-4*E(c,b,d,b,d,d,d,d)-4*E(b
,b,d,c,d,d,d,d)-455/2*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)-112*E(b,b,f,b,b,
d,b,d)+112*E(d,b,b,f,b,b,b,d)+8835/2*E(b,b,c,b,d,d,d,d)-2867/2*E(c,b,c,b,d,d,d
,d)-37028*E(b,b,c,c,e,c,c,e)-63554*E(c,b,c,c,e,c,c,e)+678*E(d,b,c,c,e,c,c,e)+
32*E(f,b,c,c,e,c,c,e)-2352*E(c,b,c,c,e,e,e,e)-E(b,d,d,c,e,e,e,e)-463/16*E(c,d,
d,c,e,e,e,e)+8*E(b,d,d,d,b,b,b,d)+5/2*E(b,d,d,d,b,b,d,d)-16*E(a,e,a,f,a,a,a,f)
-E(a,a,f,b,f,f,f,f)+E(b,a,f,b,f,f,f,f)+4*E(a,a,f,f,b,d,b,d)-12*E(c,a,f,f,b,d,b
,d)+24*E(b,b,a,a,f,f,f,f)-1820*E(c,b,a,a,f,f,f,f)+484*E(b,b,a,e,a,a,a,f)+21824
*E(c,b,a,e,a,a,a,f)-16*E(f,b,a,e,a,a,a,f)+10928*E(c,b,a,e,a,a,f,f)-16*E(e,a,a,
a,f,a,a,f)+16*E(e,a,a,f,a,a,a,f)-16*E(a,a,a,f,a,a,f,f)-16*E(a,a,f,a,a,f,a,f)+
16*E(a,a,f,a,f,a,a,f)-32*E(a,a,f,b,b,d,b,d)-2*E(a,a,f,b,d,d,d,d)+136*E(b,c,a,e
,a,f,a,f)+805*E(c,c,a,e,a,f,a,f)-63/4*E(b,c,a,e,e,e,e,e)-4571/16*E(c,c,a,e,e,e
,e,e)-45/2*E(d,c,a,e,e,e,e,e)+8251*E(b,c,a,f,a,f,a,f)+7*E(b,c,a,f,f,f,f,f)+4*E
(c,c,a,f,f,f,f,f)-528*E(b,c,b,a,b,d,b,d)+4688*E(c,c,b,a,b,d,b,d)+96*E(e,c,b,a,
b,d,b,d)+104*E(b,c,b,a,e,e,e,e)+2219/2*E(c,c,b,a,e,e,e,e)-180*E(d,c,b,a,e,e,e,
e)+34908*E(b,c,b,b,b,d,b,d)-15064*E(c,c,b,b,b,d,b,d)+128*E(e,c,b,b,b,d,b,d)-\
101700*E(b,c,b,b,c,e,c,e)+53420*E(c,c,b,b,c,e,c,e)+8343/2*E(b,c,b,b,f,f,f,f)-\
5149/2*E(c,c,b,b,f,f,f,f)-678*E(d,c,c,c,e,c,c,e)+678*E(d,c,c,e,c,c,c,e)+17/2*E
(b,c,d,b,d,d,d,d)-40*E(b,d,b,d,c,c,c,e)+447*E(c,d,b,d,c,c,c,e)+9/2*E(b,d,b,d,d
,b,d,d)+8*E(b,d,b,f,b,b,d,d)+463*E(c,d,b,f,b,b,d,d)-7/2*E(b,d,c,b,d,d,d,d)+463
/4*E(c,d,c,b,d,d,d,d)+678*E(c,d,c,c,c,e,c,e)-17/2*E(b,d,c,d,d,b,d,d)-463/4*E(c
,d,c,d,d,b,d,d)-678*E(c,d,c,e,c,c,c,e)-463/16*E(c,d,d,c,d,d,d,d)+23/2*E(b,d,b,
a,e,e,e,e)+112*E(d,d,b,b,b,b,b,d)-80*E(b,d,b,b,c,e,c,e)+3656*E(c,d,b,b,c,e,c,e
)+5/2*E(b,d,b,b,f,f,f,f)-463/4*E(c,d,b,b,f,f,f,f)-112*E(b,d,b,d,b,b,b,d)-8*E(b
,d,b,d,b,b,d,d)-463*E(c,d,b,d,b,b,d,d)-678*E(c,c,d,c,c,e,c,e)+678*E(c,c,d,c,e,
c,c,e)-12*E(b,c,d,d,b,b,d,d)+638*E(c,c,e,a,b,d,b,d)-9/2*E(b,f,f,f,b,d,b,d), E(
c,b,f,f,b,d,b,d) = -E(c,a,f,f,b,d,b,d), E(c,c,a,f,a,f,a,f) = -4*E(b,c,a,a,f,a,
a,f)+2*E(c,c,a,a,f,a,a,f)-4*E(b,b,b,a,b,d,b,d)+8*E(c,b,b,a,b,d,b,d)+1/2*E(b,b,
c,b,d,d,d,d)-1/2*E(c,b,c,b,d,d,d,d)-4*E(b,b,c,c,e,c,c,e)+2*E(c,b,c,c,e,c,c,e)+
E(b,c,a,f,a,f,a,f)+4*E(b,c,b,b,b,d,b,d)-4*E(c,c,b,b,b,d,b,d)-12*E(b,c,b,b,c,e,
c,e)+4*E(c,c,b,b,c,e,c,e)+1/2*E(b,c,b,b,f,f,f,f)-1/2*E(c,c,b,b,f,f,f,f), E(c,c
,c,c,e,e,e,e) = -3/2*E(a,e,e,e,c,e,c,e)-8*E(a,f,a,a,a,f,a,f)-60*E(b,f,b,b,b,d,
b,d)-60*E(b,b,f,b,d,b,b,d)+20367*E(b,c,a,a,f,a,a,f)-6959*E(c,c,a,a,f,a,a,f)-40
*E(e,c,a,a,f,a,a,f)+5/2*E(b,c,a,a,f,f,f,f)+9*E(c,c,a,a,f,f,f,f)+59*E(b,c,a,e,a
,a,f,f)-685/4*E(c,c,a,e,a,a,f,f)-2*E(e,c,a,e,a,a,f,f)+32*E(b,c,e,e,a,a,a,f)-\
757/8*E(c,c,e,e,a,a,a,f)-E(d,c,e,e,c,c,c,e)+E(e,c,e,e,c,c,c,e)-3/4*E(b,c,e,e,e
,e,e,e)+30*E(b,d,b,a,b,d,b,d)+281/2*E(c,d,b,a,b,d,b,d)-5*E(a,f,f,b,b,d,b,d)+13
/2*E(a,f,f,b,d,b,b,d)-5/4*E(f,b,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,f,f,f)+21657*E(b,
b,b,a,b,d,b,d)+29286*E(c,b,b,a,b,d,b,d)-22*E(b,b,b,a,e,e,e,e)-3145/2*E(c,b,b,a
,e,e,e,e)-12*E(f,b,b,a,e,e,e,e)-96*E(b,b,b,b,c,e,c,e)-16656*E(c,b,b,b,c,e,c,e)
-144*E(f,b,b,b,c,e,c,e)+60*E(d,b,b,b,d,b,b,d)-60*E(b,b,b,d,b,b,d,d)+19/8*E(b,b
,d,b,d,d,d,d)+3/4*E(c,b,d,b,d,d,d,d)+5/2*E(b,b,d,c,d,d,d,d)+1043/8*E(c,b,d,c,d
,d,d,d)-8*E(b,b,f,a,a,f,a,f)+60*E(b,b,f,b,b,d,b,d)-60*E(d,b,b,f,b,b,b,d)-20617
/8*E(b,b,c,b,d,d,d,d)+6329/8*E(c,b,c,b,d,d,d,d)+21533*E(b,b,c,c,e,c,c,e)+73323
/2*E(c,b,c,c,e,c,c,e)-825/2*E(d,b,c,c,e,c,c,e)+12*E(f,b,c,c,e,c,c,e)+1309*E(c,
b,c,c,e,e,e,e)+2*E(f,b,c,c,e,e,e,e)+E(c,d,d,c,e,c,c,e)+3/4*E(b,d,d,c,e,e,e,e)+
1081/64*E(c,d,d,c,e,e,e,e)-17*E(b,d,d,d,b,b,b,d)+21/8*E(b,d,d,d,b,b,d,d)+8*E(a
,e,a,f,a,a,a,f)+3/4*E(a,a,f,b,f,f,f,f)-3/4*E(b,a,f,b,f,f,f,f)-3*E(a,a,f,f,b,d,
b,d)+9*E(c,a,f,f,b,d,b,d)-14*E(b,b,a,a,f,f,f,f)+1063*E(c,b,a,a,f,f,f,f)-284*E(
b,b,a,e,a,a,a,f)-12510*E(c,b,a,e,a,a,a,f)-2*E(f,b,a,e,a,a,a,f)-6268*E(c,b,a,e,
a,a,f,f)-2*E(f,b,a,e,a,a,f,f)+8*E(e,a,a,a,f,a,a,f)-8*E(e,a,a,f,a,a,a,f)+8*E(a,
a,a,f,a,a,f,f)+8*E(a,a,f,a,a,f,a,f)-8*E(a,a,f,a,f,a,a,f)+12*E(a,a,f,b,b,d,b,d)
+E(a,a,f,b,d,d,d,d)-33*E(b,c,a,e,a,f,a,f)-2095/4*E(c,c,a,e,a,f,a,f)+2*E(d,c,a,
e,a,f,a,f)-1/4*E(b,c,a,e,e,e,e,e)+11201/64*E(c,c,a,e,e,e,e,e)+49/4*E(d,c,a,e,e
,e,e,e)-19381/4*E(b,c,a,f,a,f,a,f)-17/4*E(b,c,a,f,f,f,f,f)-5/4*E(c,c,a,f,f,f,f
,f)+216*E(b,c,b,a,b,d,b,d)-2908*E(c,c,b,a,b,d,b,d)-72*E(e,c,b,a,b,d,b,d)-229/2
*E(b,c,b,a,e,e,e,e)-4953/8*E(c,c,b,a,e,e,e,e)+96*E(d,c,b,a,e,e,e,e)+2*E(e,c,b,
a,e,e,e,e)-20761*E(b,c,b,b,b,d,b,d)+9122*E(c,c,b,b,b,d,b,d)-64*E(e,c,b,b,b,d,b
,d)+59087*E(b,c,b,b,c,e,c,e)-30657*E(c,c,b,b,c,e,c,e)-19541/8*E(b,c,b,b,f,f,f,
f)+11831/8*E(c,c,b,b,f,f,f,f)+825/2*E(d,c,c,c,e,c,c,e)-825/2*E(d,c,c,e,c,c,c,e
)-31/8*E(b,c,d,b,d,d,d,d)+8*E(b,d,b,d,c,c,c,e)-1049/4*E(c,d,b,d,c,c,c,e)-19/8*
E(b,d,b,d,d,b,d,d)-17*E(b,d,b,f,b,b,d,d)-1081/4*E(c,d,b,f,b,b,d,d)+57/8*E(b,d,
c,b,d,d,d,d)-1025/16*E(c,d,c,b,d,d,d,d)-825/2*E(c,d,c,c,c,e,c,e)+E(c,d,c,d,c,c
,e,e)-1/8*E(b,d,c,d,d,b,d,d)+1057/16*E(c,d,c,d,d,b,d,d)+825/2*E(c,d,c,e,c,c,c,
e)+1081/64*E(c,d,d,c,d,d,d,d)-61/8*E(b,d,b,a,e,e,e,e)-60*E(d,d,b,b,b,b,b,d)+
164*E(b,d,b,b,c,e,c,e)-2110*E(c,d,b,b,c,e,c,e)+21/8*E(b,d,b,b,f,f,f,f)+1065/16
*E(c,d,b,b,f,f,f,f)+60*E(b,d,b,d,b,b,b,d)+17*E(b,d,b,d,b,b,d,d)+1053/4*E(c,d,b
,d,b,b,d,d)+825/2*E(c,c,d,c,c,e,c,e)-825/2*E(c,c,d,c,e,c,c,e)+16*E(b,c,d,d,b,b
,d,d)-757/2*E(c,c,e,a,b,d,b,d)+E(a,f,f,f,b,d,b,d)+19/8*E(b,f,f,f,b,d,b,d), E(c
,c,d,c,d,d,d,d) = -53/2*E(a,e,e,e,c,e,c,e)-376*E(a,f,a,a,a,f,a,f)-1796*E(b,f,b
,b,b,d,b,d)-1796*E(b,b,f,b,d,b,b,d)+E(b,b,f,b,d,d,d,d)+1/4*E(f,b,f,b,d,d,d,d)+
E(b,b,f,b,f,f,f,f)+1/4*E(f,b,f,b,f,f,f,f)+536419*E(b,c,a,a,f,a,a,f)-186463*E(c
,c,a,a,f,a,a,f)-1312*E(e,c,a,a,f,a,a,f)-277/2*E(b,c,a,a,f,f,f,f)+210*E(c,c,a,a
,f,f,f,f)+2177*E(b,c,a,e,a,a,f,f)-18001/4*E(c,c,a,e,a,a,f,f)+36*E(e,c,a,e,a,a,
f,f)+E(c,c,e,c,d,d,d,d)+1387*E(b,c,e,e,a,a,a,f)-19665/8*E(c,c,e,e,a,a,a,f)-4*E
(e,c,e,e,a,a,a,f)-E(d,c,e,e,c,c,e,e)+E(e,c,e,e,c,c,e,e)-27/2*E(b,c,e,e,e,e,e,e
)-1/16*E(e,c,e,e,e,e,e,e)+2062*E(b,d,b,a,b,d,b,d)+4837/2*E(c,d,b,a,b,d,b,d)-\
115*E(a,f,f,b,b,d,b,d)+379/2*E(a,f,f,b,d,b,b,d)-59/2*E(f,b,a,e,e,e,e,e)-E(f,b,
a,f,f,f,f,f)+564701*E(b,b,b,a,b,d,b,d)+776158*E(c,b,b,a,b,d,b,d)-1792*E(f,b,b,
a,b,d,b,d)-328*E(b,b,b,a,e,e,e,e)-84793/2*E(c,b,b,a,e,e,e,e)-210*E(f,b,b,a,e,e
,e,e)+352*E(b,b,b,b,c,e,c,e)-446096*E(c,b,b,b,c,e,c,e)-3520*E(f,b,b,b,c,e,c,e)
+1796*E(d,b,b,b,d,b,b,d)-1796*E(b,b,b,d,b,b,d,d)+589/8*E(b,b,d,b,d,d,d,d)+47*E
(c,b,d,b,d,d,d,d)+61*E(b,b,d,c,d,d,d,d)+28307/8*E(c,b,d,c,d,d,d,d)-48*E(b,b,f,
a,a,f,a,f)-1/4*E(f,b,f,a,f,f,f,f)+1796*E(b,b,f,b,b,d,b,d)-1796*E(d,b,b,f,b,b,b
,d)-544821/8*E(b,b,c,b,d,d,d,d)+178301/8*E(c,b,c,b,d,d,d,d)+570185*E(b,b,c,c,e
,c,c,e)+1969447/2*E(c,b,c,c,e,c,c,e)-20989/2*E(d,b,c,c,e,c,c,e)-1004*E(f,b,c,c
,e,c,c,e)+36667*E(c,b,c,c,e,e,e,e)+23*E(d,b,c,c,e,e,e,e)-31*E(f,b,c,c,e,e,e,e)
+27/2*E(b,d,d,c,e,e,e,e)+29033/64*E(c,d,d,c,e,e,e,e)-20*E(b,d,d,d,b,b,b,d)-531
/8*E(b,d,d,d,b,b,d,d)+376*E(a,e,a,f,a,a,a,f)+53/4*E(a,a,f,b,f,f,f,f)-57/4*E(b,
a,f,b,f,f,f,f)-58*E(a,a,f,f,b,d,b,d)+164*E(c,a,f,f,b,d,b,d)-502*E(b,b,a,a,f,f,
f,f)+28223*E(c,b,a,a,f,f,f,f)-6692*E(b,b,a,e,a,a,a,f)-337618*E(c,b,a,e,a,a,a,f
)+454*E(f,b,a,e,a,a,a,f)-169472*E(c,b,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)+376*E(
e,a,a,a,f,a,a,f)-376*E(e,a,a,f,a,a,a,f)+376*E(a,a,a,f,a,a,f,f)+376*E(a,a,f,a,a
,f,a,f)-376*E(a,a,f,a,f,a,a,f)+596*E(a,a,f,b,b,d,b,d)+4*E(e,a,f,b,b,d,b,d)+67/
2*E(a,a,f,b,d,d,d,d)+1/2*E(e,a,f,b,d,d,d,d)-1/4*E(f,a,f,b,d,d,d,d)-3327*E(b,c,
a,e,a,f,a,f)-50475/4*E(c,c,a,e,a,f,a,f)-14*E(d,c,a,e,a,f,a,f)+2*E(e,c,a,e,a,f,
a,f)+1511/4*E(b,c,a,e,e,e,e,e)+286725/64*E(c,c,a,e,e,e,e,e)+1457/4*E(d,c,a,e,e
,e,e,e)-504025/4*E(b,c,a,f,a,f,a,f)+4*E(d,c,a,f,a,f,a,f)-8*E(e,c,a,f,a,f,a,f)-\
71*E(b,c,a,f,f,f,f,f)-113/2*E(c,c,a,f,f,f,f,f)+4960*E(b,c,b,a,b,d,b,d)-74980*E
(c,c,b,a,b,d,b,d)-1776*E(e,c,b,a,b,d,b,d)-1683/2*E(b,c,b,a,e,e,e,e)-133157/8*E
(c,c,b,a,e,e,e,e)+2925*E(d,c,b,a,e,e,e,e)-3*E(e,c,b,a,e,e,e,e)-530469*E(b,c,b,
b,b,d,b,d)+236058*E(c,c,b,b,b,d,b,d)-1912*E(e,c,b,b,b,d,b,d)+1566587*E(b,c,b,b
,c,e,c,e)-828429*E(c,c,b,b,c,e,c,e)-510233/8*E(b,c,b,b,f,f,f,f)+319683/8*E(c,c
,b,b,f,f,f,f)+21149/2*E(d,c,c,c,e,c,c,e)-21149/2*E(d,c,c,e,c,c,c,e)-1005/8*E(b
,c,d,b,d,d,d,d)+17/4*E(c,c,d,b,d,d,d,d)+692*E(b,d,b,d,c,c,c,e)-27697/4*E(c,d,b
,d,c,c,c,e)-589/8*E(b,d,b,d,d,b,d,d)+13/2*E(c,d,b,d,d,b,d,d)-20*E(b,d,b,f,b,b,
d,d)-28917/4*E(c,d,b,f,b,b,d,d)-143/8*E(b,d,c,b,d,d,d,d)-28513/16*E(c,d,c,b,d,
d,d,d)-21149/2*E(c,d,c,c,c,e,c,e)-E(c,d,c,c,e,e,e,e)+1489/8*E(b,d,c,d,d,b,d,d)
+28889/16*E(c,d,c,d,d,b,d,d)+21149/2*E(c,d,c,e,c,c,c,e)+29033/64*E(c,d,d,c,d,d
,d,d)-1349/8*E(b,d,b,a,e,e,e,e)-1796*E(d,d,b,b,b,b,b,d)-152*E(b,d,b,b,c,e,c,e)
-56778*E(c,d,b,b,c,e,c,e)-531/8*E(b,d,b,b,f,f,f,f)+28705/16*E(c,d,b,b,f,f,f,f)
+1796*E(b,d,b,d,b,b,b,d)+20*E(b,d,b,d,b,b,d,d)+28865/4*E(c,d,b,d,b,b,d,d)+
21149/2*E(c,c,d,c,c,e,c,e)-21149/2*E(c,c,d,c,e,c,c,e)+E(e,c,d,d,b,b,b,d)+129*E
(b,c,d,d,b,b,d,d)-1/16*E(e,c,d,d,d,d,d,d)-19625/2*E(c,c,e,a,b,d,b,d)-12*E(e,c,
e,a,b,d,b,d)-10*E(a,f,f,f,b,d,b,d)+589/8*E(b,f,f,f,b,d,b,d), E(c,c,d,d,b,b,b,d
) = -104*E(b,c,a,a,f,a,a,f)+60*E(c,c,a,a,f,a,a,f)+16*E(c,d,b,a,b,d,b,d)-104*E(
b,b,b,a,b,d,b,d)-224*E(c,b,b,a,b,d,b,d)+12*E(c,b,b,a,e,e,e,e)+128*E(c,b,b,b,c,
e,c,e)-E(c,b,d,c,d,d,d,d)+13*E(b,b,c,b,d,d,d,d)-9*E(c,b,c,b,d,d,d,d)-104*E(b,b
,c,c,e,c,c,e)-284*E(c,b,c,c,e,c,c,e)-12*E(c,b,c,c,e,e,e,e)-1/8*E(c,d,d,c,e,e,e
,e)-8*E(c,b,a,a,f,f,f,f)+100*E(c,b,a,e,a,a,a,f)+52*E(c,b,a,e,a,a,f,f)-3/8*E(c,
c,a,e,e,e,e,e)+26*E(b,c,a,f,a,f,a,f)+11*E(c,c,b,a,e,e,e,e)+104*E(b,c,b,b,b,d,b
,d)-40*E(c,c,b,b,b,d,b,d)-312*E(b,c,b,b,c,e,c,e)+352*E(c,c,b,b,c,e,c,e)+13*E(b
,c,b,b,f,f,f,f)-15*E(c,c,b,b,f,f,f,f)+4*E(c,d,b,d,c,c,c,e)+2*E(c,d,b,f,b,b,d,d
)+1/2*E(c,d,c,b,d,d,d,d)-1/2*E(c,d,c,d,d,b,d,d)-1/8*E(c,d,d,c,d,d,d,d)+16*E(c,
d,b,b,c,e,c,e)-1/2*E(c,d,b,b,f,f,f,f)-2*E(c,d,b,d,b,b,d,d), E(c,c,d,d,b,b,d,d)
= -1/2*E(a,e,e,e,c,e,c,e)-4*E(a,f,a,a,a,f,a,f)-28*E(b,f,b,b,b,d,b,d)-28*E(b,b,
f,b,d,b,b,d)+8625*E(b,c,a,a,f,a,a,f)-2961*E(c,c,a,a,f,a,a,f)-16*E(e,c,a,a,f,a,
a,f)-1/2*E(b,c,a,a,f,f,f,f)+4*E(c,c,a,a,f,f,f,f)+36*E(b,c,a,e,a,a,f,f)-279/4*E
(c,c,a,e,a,a,f,f)+43/2*E(b,c,e,e,a,a,a,f)-311/8*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e
,e,e,e,e,e)+34*E(b,d,b,a,b,d,b,d)+99/2*E(c,d,b,a,b,d,b,d)-2*E(a,f,f,b,b,d,b,d)
+3*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,e,e,e,e,e)+9135*E(b,b,b,a,b,d,b,d)+12394*E(c
,b,b,a,b,d,b,d)-16*E(f,b,b,a,b,d,b,d)-8*E(b,b,b,a,e,e,e,e)-1351/2*E(c,b,b,a,e,
e,e,e)-4*E(f,b,b,a,e,e,e,e)-32*E(b,b,b,b,c,e,c,e)-7136*E(c,b,b,b,c,e,c,e)-56*E
(f,b,b,b,c,e,c,e)+28*E(d,b,b,b,d,b,b,d)-28*E(b,b,b,d,b,b,d,d)+9/8*E(b,b,d,b,d,
d,d,d)+3/4*E(c,b,d,b,d,d,d,d)+E(b,b,d,c,d,d,d,d)+449/8*E(c,b,d,c,d,d,d,d)-2*E(
b,b,f,a,a,f,a,f)+28*E(b,b,f,b,b,d,b,d)-28*E(d,b,b,f,b,b,b,d)-8723/8*E(b,b,c,b,
d,d,d,d)+2811/8*E(c,b,c,b,d,d,d,d)+9145*E(b,b,c,c,e,c,c,e)+31345/2*E(c,b,c,c,e
,c,c,e)-339/2*E(d,b,c,c,e,c,c,e)-8*E(f,b,c,c,e,c,c,e)+578*E(c,b,c,c,e,e,e,e)+1
/4*E(b,d,d,c,e,e,e,e)+471/64*E(c,d,d,c,e,e,e,e)-2*E(b,d,d,d,b,b,b,d)-5/8*E(b,d
,d,d,b,b,d,d)+4*E(a,e,a,f,a,a,a,f)+1/4*E(a,a,f,b,f,f,f,f)-1/4*E(b,a,f,b,f,f,f,
f)-E(a,a,f,f,b,d,b,d)+3*E(c,a,f,f,b,d,b,d)-6*E(b,b,a,a,f,f,f,f)+451*E(c,b,a,a,
f,f,f,f)-121*E(b,b,a,e,a,a,a,f)-5380*E(c,b,a,e,a,a,a,f)+4*E(f,b,a,e,a,a,a,f)-\
2692*E(c,b,a,e,a,a,f,f)+4*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,
a,a,f,f)+4*E(a,a,f,a,a,f,a,f)-4*E(a,a,f,a,f,a,a,f)+8*E(a,a,f,b,b,d,b,d)+1/2*E(
a,a,f,b,d,d,d,d)-34*E(b,c,a,e,a,f,a,f)-845/4*E(c,c,a,e,a,f,a,f)+63/16*E(b,c,a,
e,e,e,e,e)+4619/64*E(c,c,a,e,e,e,e,e)+45/8*E(d,c,a,e,e,e,e,e)-8139/4*E(b,c,a,f
,a,f,a,f)-7/4*E(b,c,a,f,f,f,f,f)-E(c,c,a,f,f,f,f,f)+132*E(b,c,b,a,b,d,b,d)-\
1172*E(c,c,b,a,b,d,b,d)-24*E(e,c,b,a,b,d,b,d)-26*E(b,c,b,a,e,e,e,e)-2123/8*E(c
,c,b,a,e,e,e,e)+45*E(d,c,b,a,e,e,e,e)-8615*E(b,c,b,b,b,d,b,d)+3774*E(c,c,b,b,b
,d,b,d)-32*E(e,c,b,b,b,d,b,d)+25089*E(b,c,b,b,c,e,c,e)-13123*E(c,c,b,b,c,e,c,e
)-8231/8*E(b,c,b,b,f,f,f,f)+5053/8*E(c,c,b,b,f,f,f,f)+339/2*E(d,c,c,c,e,c,c,e)
-339/2*E(d,c,c,e,c,c,c,e)-17/8*E(b,c,d,b,d,d,d,d)+10*E(b,d,b,d,c,c,c,e)-439/4*
E(c,d,b,d,c,c,c,e)-9/8*E(b,d,b,d,d,b,d,d)-2*E(b,d,b,f,b,b,d,d)-459/4*E(c,d,b,f
,b,b,d,d)+7/8*E(b,d,c,b,d,d,d,d)-463/16*E(c,d,c,b,d,d,d,d)-339/2*E(c,d,c,c,c,e
,c,e)+17/8*E(b,d,c,d,d,b,d,d)+479/16*E(c,d,c,d,d,b,d,d)+339/2*E(c,d,c,e,c,c,c,
e)+471/64*E(c,d,d,c,d,d,d,d)-23/8*E(b,d,b,a,e,e,e,e)-28*E(d,d,b,b,b,b,b,d)+20*
E(b,d,b,b,c,e,c,e)-914*E(c,d,b,b,c,e,c,e)-5/8*E(b,d,b,b,f,f,f,f)+455/16*E(c,d,
b,b,f,f,f,f)+28*E(b,d,b,d,b,b,b,d)+2*E(b,d,b,d,b,b,d,d)+459/4*E(c,d,b,d,b,b,d,
d)+339/2*E(c,c,d,c,c,e,c,e)-339/2*E(c,c,d,c,e,c,c,e)+3*E(b,c,d,d,b,b,d,d)-311/
2*E(c,c,e,a,b,d,b,d)+9/8*E(b,f,f,f,b,d,b,d), E(c,c,d,d,d,d,d,d) = 24*E(a,e,e,e
,c,e,c,e)+192*E(a,f,a,a,a,f,a,f)+1344*E(b,f,b,b,b,d,b,d)+1344*E(b,b,f,b,d,b,b,
d)-410672*E(b,c,a,a,f,a,a,f)+141296*E(c,c,a,a,f,a,a,f)+768*E(e,c,a,a,f,a,a,f)+
24*E(b,c,a,a,f,f,f,f)-224*E(c,c,a,a,f,f,f,f)-1728*E(b,c,a,e,a,a,f,f)+3348*E(c,
c,a,e,a,a,f,f)-1032*E(b,c,e,e,a,a,a,f)+1930*E(c,c,e,e,a,a,a,f)+12*E(b,c,e,e,e,
e,e,e)-E(c,c,e,e,e,e,e,e)-1632*E(b,d,b,a,b,d,b,d)-2632*E(c,d,b,a,b,d,b,d)+96*E
(a,f,f,b,b,d,b,d)-144*E(a,f,f,b,d,b,b,d)+24*E(f,b,a,e,e,e,e,e)-435152*E(b,b,b,
a,b,d,b,d)-593376*E(c,b,b,a,b,d,b,d)+768*E(f,b,b,a,b,d,b,d)+384*E(b,b,b,a,e,e,
e,e)+32232*E(c,b,b,a,e,e,e,e)+192*E(f,b,b,a,e,e,e,e)+1536*E(b,b,b,b,c,e,c,e)+
340480*E(c,b,b,b,c,e,c,e)+2688*E(f,b,b,b,c,e,c,e)-1344*E(d,b,b,b,d,b,b,d)+1344
*E(b,b,b,d,b,b,d,d)-54*E(b,b,d,b,d,d,d,d)-24*E(c,b,d,b,d,d,d,d)-48*E(b,b,d,c,d
,d,d,d)-2678*E(c,b,d,c,d,d,d,d)+96*E(b,b,f,a,a,f,a,f)-1344*E(b,b,f,b,b,d,b,d)+
1344*E(d,b,b,f,b,b,b,d)+51922*E(b,b,c,b,d,d,d,d)-16466*E(c,b,c,b,d,d,d,d)-\
435632*E(b,b,c,c,e,c,c,e)-747928*E(c,b,c,c,e,c,c,e)+8136*E(d,b,c,c,e,c,c,e)+
384*E(f,b,c,c,e,c,c,e)-27584*E(c,b,c,c,e,e,e,e)-12*E(b,d,d,c,e,e,e,e)-1373/4*E
(c,d,d,c,e,e,e,e)+96*E(b,d,d,d,b,b,b,d)+30*E(b,d,d,d,b,b,d,d)-192*E(a,e,a,f,a,
a,a,f)-12*E(a,a,f,b,f,f,f,f)+12*E(b,a,f,b,f,f,f,f)+48*E(a,a,f,f,b,d,b,d)-160*E
(c,a,f,f,b,d,b,d)+288*E(b,b,a,a,f,f,f,f)-21520*E(c,b,a,a,f,f,f,f)+5808*E(b,b,a
,e,a,a,a,f)+256128*E(c,b,a,e,a,a,a,f)-192*E(f,b,a,e,a,a,a,f)+128192*E(c,b,a,e,
a,a,f,f)-192*E(e,a,a,a,f,a,a,f)+192*E(e,a,a,f,a,a,a,f)-192*E(a,a,a,f,a,a,f,f)-\
192*E(a,a,f,a,a,f,a,f)+192*E(a,a,f,a,f,a,a,f)-384*E(a,a,f,b,b,d,b,d)-24*E(a,a,
f,b,d,d,d,d)+1632*E(b,c,a,e,a,f,a,f)+10268*E(c,c,a,e,a,f,a,f)-189*E(b,c,a,e,e,
e,e,e)-13849/4*E(c,c,a,e,e,e,e,e)-270*E(d,c,a,e,e,e,e,e)+96836*E(b,c,a,f,a,f,a
,f)+84*E(b,c,a,f,f,f,f,f)+40*E(c,c,a,f,f,f,f,f)-6336*E(b,c,b,a,b,d,b,d)+57408*
E(c,c,b,a,b,d,b,d)+1152*E(e,c,b,a,b,d,b,d)+1248*E(b,c,b,a,e,e,e,e)+12546*E(c,c
,b,a,e,e,e,e)-2160*E(d,c,b,a,e,e,e,e)+410192*E(b,c,b,b,b,d,b,d)-180512*E(c,c,b
,b,b,d,b,d)+1536*E(e,c,b,b,b,d,b,d)-1194288*E(b,c,b,b,c,e,c,e)+624784*E(c,c,b,
b,c,e,c,e)+48970*E(b,c,b,b,f,f,f,f)-30094*E(c,c,b,b,f,f,f,f)-8136*E(d,c,c,c,e,
c,c,e)+8136*E(d,c,c,e,c,c,c,e)+102*E(b,c,d,b,d,d,d,d)-12*E(c,c,d,b,d,d,d,d)-\
480*E(b,d,b,d,c,c,c,e)+5204*E(c,d,b,d,c,c,c,e)+54*E(b,d,b,d,d,b,d,d)-8*E(c,d,b
,d,d,b,d,d)+96*E(b,d,b,f,b,b,d,d)+5476*E(c,d,b,f,b,b,d,d)-42*E(b,d,c,b,d,d,d,d
)+1349*E(c,d,c,b,d,d,d,d)+8136*E(c,d,c,c,c,e,c,e)-102*E(b,d,c,d,d,b,d,d)-1365*
E(c,d,c,d,d,b,d,d)-8136*E(c,d,c,e,c,c,c,e)-1373/4*E(c,d,d,c,d,d,d,d)+138*E(b,d
,b,a,e,e,e,e)+1344*E(d,d,b,b,b,b,b,d)-960*E(b,d,b,b,c,e,c,e)+43104*E(c,d,b,b,c
,e,c,e)+30*E(b,d,b,b,f,f,f,f)-1357*E(c,d,b,b,f,f,f,f)-1344*E(b,d,b,d,b,b,b,d)-\
96*E(b,d,b,d,b,b,d,d)-5444*E(c,d,b,d,b,b,d,d)-8136*E(c,c,d,c,c,e,c,e)+8136*E(c
,c,d,c,e,c,c,e)-144*E(b,c,d,d,b,b,d,d)+7656*E(c,c,e,a,b,d,b,d)-54*E(b,f,f,f,b,
d,b,d), E(c,c,e,c,e,c,c,e) = E(e,e,c,c,c,c,c,e)-16*E(b,f,b,b,b,d,b,d)-16*E(b,b
,f,b,d,b,b,d)+3202*E(b,c,a,a,f,a,a,f)-1236*E(c,c,a,a,f,a,a,f)-4*E(b,c,a,a,f,f,
f,f)-2*E(c,c,a,a,f,f,f,f)+26*E(b,c,a,e,a,a,f,f)-63/2*E(c,c,a,e,a,a,f,f)+22*E(b
,c,e,e,a,a,a,f)-59/4*E(c,c,e,e,a,a,a,f)+52*E(b,d,b,a,b,d,b,d)+E(c,d,b,a,b,d,b,
d)-2*E(a,f,f,b,b,d,b,d)+4*E(a,f,f,b,d,b,b,d)-3/4*E(f,b,a,e,e,e,e,e)+3574*E(b,b
,b,a,b,d,b,d)+5036*E(c,b,b,a,b,d,b,d)-3*E(b,b,b,a,e,e,e,e)-278*E(c,b,b,a,e,e,e
,e)-5*E(f,b,b,a,e,e,e,e)-32*E(b,b,b,b,c,e,c,e)-2944*E(c,b,b,b,c,e,c,e)-48*E(f,
b,b,b,c,e,c,e)+16*E(d,b,b,b,d,b,b,d)-16*E(b,b,b,d,b,b,d,d)+3/2*E(b,b,d,b,d,d,d
,d)+3/4*E(c,b,d,b,d,d,d,d)+1/4*E(b,b,d,c,d,d,d,d)+23*E(c,b,d,c,d,d,d,d)+16*E(b
,b,f,b,b,d,b,d)-16*E(d,b,b,f,b,b,b,d)-1623/4*E(b,b,c,b,d,d,d,d)+607/4*E(c,b,c,
b,d,d,d,d)+3646*E(b,b,c,c,e,c,c,e)+6433*E(c,b,c,c,e,c,c,e)-57*E(d,b,c,c,e,c,c,
e)-16*E(f,b,c,c,e,c,c,e)+268*E(c,b,c,c,e,e,e,e)+95/32*E(c,d,d,c,e,e,e,e)+11*E(
b,d,d,d,b,b,b,d)-17/4*E(b,d,d,d,b,b,d,d)+E(a,a,f,f,b,d,b,d)-E(c,a,f,f,b,d,b,d)
+182*E(c,b,a,a,f,f,f,f)-96*E(b,b,a,e,a,a,a,f)-2238*E(c,b,a,e,a,a,a,f)+4*E(f,b,
a,e,a,a,a,f)-1102*E(c,b,a,e,a,a,f,f)+4*E(a,a,f,b,b,d,b,d)+1/4*E(a,a,f,b,d,d,d,
d)-50*E(b,c,a,e,a,f,a,f)-135/2*E(c,c,a,e,a,f,a,f)+85/8*E(b,c,a,e,e,e,e,e)+797/
32*E(c,c,a,e,e,e,e,e)+3*E(d,c,a,e,e,e,e,e)-1419/2*E(b,c,a,f,a,f,a,f)-3/4*E(b,c
,a,f,f,f,f,f)-1/2*E(c,c,a,f,f,f,f,f)+64*E(b,c,b,a,b,d,b,d)-448*E(c,c,b,a,b,d,b
,d)+37*E(b,c,b,a,e,e,e,e)-421/4*E(c,c,b,a,e,e,e,e)+25*E(d,c,b,a,e,e,e,e)-E(e,c
,b,a,e,e,e,e)-2694*E(b,c,b,b,b,d,b,d)+1444*E(c,c,b,b,b,d,b,d)-32*E(e,c,b,b,b,d
,b,d)+9394*E(b,c,b,b,c,e,c,e)-5510*E(c,c,b,b,c,e,c,e)-1451/4*E(b,c,b,b,f,f,f,f
)+1049/4*E(c,c,b,b,f,f,f,f)+57*E(d,c,c,c,e,c,c,e)+E(c,c,c,d,c,c,e,e)-57*E(d,c,
c,e,c,c,c,e)-9/4*E(b,c,d,b,d,d,d,d)+18*E(b,d,b,d,c,c,c,e)-85/2*E(c,d,b,d,c,c,c
,e)-3/2*E(b,d,b,d,d,b,d,d)+11*E(b,d,b,f,b,b,d,d)-91/2*E(c,d,b,f,b,b,d,d)-19/4*
E(b,d,c,b,d,d,d,d)-99/8*E(c,d,c,b,d,d,d,d)+E(d,d,c,c,c,c,c,e)-57*E(c,d,c,c,c,e
,c,e)+15/2*E(b,d,c,d,d,b,d,d)+99/8*E(c,d,c,d,d,b,d,d)+57*E(c,d,c,e,c,c,c,e)+95
/32*E(c,d,d,c,d,d,d,d)-5/4*E(b,d,b,a,e,e,e,e)-16*E(d,d,b,b,b,b,b,d)-116*E(b,d,
b,b,c,e,c,e)-372*E(c,d,b,b,c,e,c,e)-17/4*E(b,d,b,b,f,f,f,f)+91/8*E(c,d,b,b,f,f
,f,f)+16*E(b,d,b,d,b,b,b,d)-11*E(b,d,b,d,b,b,d,d)+95/2*E(c,d,b,d,b,b,d,d)+57*E
(c,c,d,c,c,e,c,e)-56*E(c,c,d,c,e,c,c,e)-3*E(b,c,d,d,b,b,d,d)-61*E(c,c,e,a,b,d,
b,d)-1/2*E(a,f,f,f,b,d,b,d)+3/2*E(b,f,f,f,b,d,b,d), E(c,c,e,e,c,e,c,e) = E(e,e
,c,c,c,e,c,e)-3/8*E(a,e,e,e,c,e,c,e)+11/2*E(a,f,a,a,a,f,a,f)+27/2*E(b,f,b,b,b,
d,b,d)+27/2*E(b,b,f,b,d,b,b,d)-4629/8*E(b,c,a,a,f,a,a,f)+3845/8*E(c,c,a,a,f,a,
a,f)+4*E(e,c,a,a,f,a,a,f)+199/16*E(b,c,a,a,f,f,f,f)+2*E(c,c,a,a,f,f,f,f)-115/4
*E(b,c,a,e,a,a,f,f)-93/32*E(c,c,a,e,a,a,f,f)+1/4*E(e,c,a,e,a,a,f,f)-457/16*E(b
,c,e,e,a,a,a,f)-157/64*E(c,c,e,e,a,a,a,f)-1/8*E(e,c,e,e,a,a,a,f)-3/16*E(b,c,e,
e,e,e,e,e)-393/4*E(b,d,b,a,b,d,b,d)+1413/16*E(c,d,b,a,b,d,b,d)-1/4*E(a,f,f,b,b
,d,b,d)-11/8*E(a,f,f,b,d,b,b,d)+7/16*E(f,b,a,e,e,e,e,e)-5131/8*E(b,b,b,a,b,d,b
,d)-6785/4*E(c,b,b,a,b,d,b,d)+18*E(f,b,b,a,b,d,b,d)-10*E(b,b,b,a,e,e,e,e)+1669
/16*E(c,b,b,a,e,e,e,e)+2*E(f,b,b,a,e,e,e,e)-112*E(b,b,b,b,c,e,c,e)+1028*E(c,b,
b,b,c,e,c,e)+27*E(f,b,b,b,c,e,c,e)-27/2*E(d,b,b,b,d,b,b,d)+27/2*E(b,b,b,d,b,b,
d,d)-103/64*E(b,b,d,b,d,d,d,d)-21/16*E(c,b,d,b,d,d,d,d)+3/8*E(b,b,d,c,d,d,d,d)
-619/64*E(c,b,d,c,d,d,d,d)-23/4*E(b,b,f,a,a,f,a,f)-27/2*E(b,b,f,b,b,d,b,d)+27/
2*E(d,b,b,f,b,b,b,d)+5463/64*E(b,b,c,b,d,d,d,d)-5679/64*E(c,b,c,b,d,d,d,d)-\
8213/8*E(b,b,c,c,e,c,c,e)-39325/16*E(c,b,c,c,e,c,c,e)-13/16*E(d,b,c,c,e,c,c,e)
-631/4*E(c,b,c,c,e,e,e,e)+1/4*E(d,b,c,c,e,e,e,e)-1/4*E(f,b,c,c,e,e,e,e)+3/16*E
(b,d,d,c,e,e,e,e)-623/512*E(c,d,d,c,e,e,e,e)-183/8*E(b,d,d,d,b,b,b,d)+497/64*E
(b,d,d,d,b,b,d,d)-11/2*E(a,e,a,f,a,a,a,f)+3/16*E(a,a,f,b,f,f,f,f)-3/16*E(b,a,f
,b,f,f,f,f)-3/4*E(a,a,f,f,b,d,b,d)+5/4*E(c,a,f,f,b,d,b,d)+4*E(b,b,a,a,f,f,f,f)
-469/8*E(c,b,a,a,f,f,f,f)+377/8*E(b,b,a,e,a,a,a,f)+3569/4*E(c,b,a,e,a,a,a,f)+
1829/4*E(c,b,a,e,a,a,f,f)+7/2*E(f,b,a,e,a,a,f,f)-11/2*E(e,a,a,a,f,a,a,f)+11/2*
E(e,a,a,f,a,a,a,f)-11/2*E(a,a,a,f,a,a,f,f)-11/2*E(a,a,f,a,a,f,a,f)+11/2*E(a,a,
f,a,f,a,a,f)+3/2*E(a,a,f,b,b,d,b,d)+1/2*E(e,a,f,b,b,d,b,d)+112*E(b,c,a,e,a,f,a
,f)-1015/32*E(c,c,a,e,a,f,a,f)-1/2*E(d,c,a,e,a,f,a,f)-3/4*E(e,c,a,e,a,f,a,f)-\
2815/128*E(b,c,a,e,e,e,e,e)-375/512*E(c,c,a,e,e,e,e,e)-159/64*E(d,c,a,e,e,e,e,
e)+1223/32*E(b,c,a,f,a,f,a,f)-17/16*E(b,c,a,f,f,f,f,f)+1/2*E(c,c,a,f,f,f,f,f)+
141/2*E(b,c,b,a,b,d,b,d)-49/2*E(c,c,b,a,b,d,b,d)-2*E(e,c,b,a,b,d,b,d)-965/8*E(
b,c,b,a,e,e,e,e)+2887/64*E(c,c,b,a,e,e,e,e)-173/8*E(d,c,b,a,e,e,e,e)+7/4*E(e,c
,b,a,e,e,e,e)-4085/8*E(b,c,b,b,b,d,b,d)-791/4*E(c,c,b,b,b,d,b,d)+33*E(e,c,b,b,
b,d,b,d)-17797/8*E(b,c,b,b,c,e,c,e)+20695/8*E(c,c,b,b,c,e,c,e)+1731/64*E(b,c,b
,b,f,f,f,f)-7665/64*E(c,c,b,b,f,f,f,f)+45/16*E(d,c,c,c,e,c,c,e)-45/16*E(d,c,c,
e,c,c,c,e)+143/64*E(b,c,d,b,d,d,d,d)+1/4*E(c,c,d,b,d,d,d,d)-129/4*E(b,d,b,d,c,
c,c,e)+543/32*E(c,d,b,d,c,c,c,e)+103/64*E(b,d,b,d,d,b,d,d)+1/2*E(c,d,b,d,d,b,d
,d)-183/8*E(b,d,b,f,b,b,d,d)+519/32*E(c,d,b,f,b,b,d,d)+601/64*E(b,d,c,b,d,d,d,
d)+799/128*E(c,d,c,b,d,d,d,d)-45/16*E(c,d,c,c,c,e,c,e)+E(d,d,c,c,c,e,c,e)-787/
64*E(b,d,c,d,d,b,d,d)-751/128*E(c,d,c,d,d,b,d,d)+45/16*E(c,d,c,e,c,c,c,e)-623/
512*E(c,d,d,c,d,d,d,d)+19/64*E(b,d,b,a,e,e,e,e)+27/2*E(d,d,b,b,b,b,b,d)+225*E(
b,d,b,b,c,e,c,e)+593/4*E(c,d,b,b,c,e,c,e)+497/64*E(b,d,b,b,f,f,f,f)-543/128*E(
c,d,b,b,f,f,f,f)-27/2*E(b,d,b,d,b,b,b,d)+183/8*E(b,d,b,d,b,b,d,d)-639/32*E(c,d
,b,d,b,b,d,d)+45/16*E(c,c,d,c,c,e,c,e)-45/16*E(c,c,d,c,e,c,c,e)+1/8*E(e,c,d,d,
b,b,b,d)+7*E(b,c,d,d,b,b,d,d)-E(c,c,d,d,c,e,c,e)-157/16*E(c,c,e,a,b,d,b,d)-1/2
*E(e,c,e,a,b,d,b,d)+3/4*E(a,f,f,f,b,d,b,d)-103/64*E(b,f,f,f,b,d,b,d), E(c,d,b,
a,e,e,e,e) = -4*E(a,e,e,e,c,e,c,e)-32*E(a,f,a,a,a,f,a,f)-224*E(b,f,b,b,b,d,b,d
)-224*E(b,b,f,b,d,b,b,d)+68808*E(b,c,a,a,f,a,a,f)-23624*E(c,c,a,a,f,a,a,f)-128
*E(e,c,a,a,f,a,a,f)-4*E(b,c,a,a,f,f,f,f)+32*E(c,c,a,a,f,f,f,f)+288*E(b,c,a,e,a
,a,f,f)-574*E(c,c,a,e,a,a,f,f)+172*E(b,c,e,e,a,a,a,f)-319*E(c,c,e,e,a,a,a,f)-2
*E(b,c,e,e,e,e,e,e)+272*E(b,d,b,a,b,d,b,d)+428*E(c,d,b,a,b,d,b,d)-16*E(a,f,f,b
,b,d,b,d)+24*E(a,f,f,b,d,b,b,d)-4*E(f,b,a,e,e,e,e,e)+72888*E(b,b,b,a,b,d,b,d)+
98768*E(c,b,b,a,b,d,b,d)-128*E(f,b,b,a,b,d,b,d)-64*E(b,b,b,a,e,e,e,e)-5380*E(c
,b,b,a,e,e,e,e)-32*E(f,b,b,a,e,e,e,e)-256*E(b,b,b,b,c,e,c,e)-56832*E(c,b,b,b,c
,e,c,e)-448*E(f,b,b,b,c,e,c,e)+224*E(d,b,b,b,d,b,b,d)-224*E(b,b,b,d,b,b,d,d)+9
*E(b,b,d,b,d,d,d,d)+6*E(c,b,d,b,d,d,d,d)+8*E(b,b,d,c,d,d,d,d)+447*E(c,b,d,c,d,
d,d,d)-16*E(b,b,f,a,a,f,a,f)+224*E(b,b,f,b,b,d,b,d)-224*E(d,b,b,f,b,b,b,d)-\
8699*E(b,b,c,b,d,d,d,d)+2787*E(c,b,c,b,d,d,d,d)+72968*E(b,b,c,c,e,c,c,e)+
124900*E(c,b,c,c,e,c,c,e)-1356*E(d,b,c,c,e,c,c,e)-64*E(f,b,c,c,e,c,c,e)+4608*E
(c,b,c,c,e,e,e,e)+2*E(b,d,d,c,e,e,e,e)+459/8*E(c,d,d,c,e,e,e,e)-16*E(b,d,d,d,b
,b,b,d)-5*E(b,d,d,d,b,b,d,d)+32*E(a,e,a,f,a,a,a,f)+2*E(a,a,f,b,f,f,f,f)-2*E(b,
a,f,b,f,f,f,f)-8*E(a,a,f,f,b,d,b,d)+24*E(c,a,f,f,b,d,b,d)-48*E(b,b,a,a,f,f,f,f
)+3592*E(c,b,a,a,f,f,f,f)-968*E(b,b,a,e,a,a,a,f)-42816*E(c,b,a,e,a,a,a,f)+32*E
(f,b,a,e,a,a,a,f)-21440*E(c,b,a,e,a,a,f,f)+32*E(e,a,a,a,f,a,a,f)-32*E(e,a,a,f,
a,a,a,f)+32*E(a,a,a,f,a,a,f,f)+32*E(a,a,f,a,a,f,a,f)-32*E(a,a,f,a,f,a,a,f)+64*
E(a,a,f,b,b,d,b,d)+4*E(a,a,f,b,d,d,d,d)-272*E(b,c,a,e,a,f,a,f)-1642*E(c,c,a,e,
a,f,a,f)+63/2*E(b,c,a,e,e,e,e,e)+4587/8*E(c,c,a,e,e,e,e,e)+45*E(d,c,a,e,e,e,e,
e)-16230*E(b,c,a,f,a,f,a,f)-14*E(b,c,a,f,f,f,f,f)-8*E(c,c,a,f,f,f,f,f)+1056*E(
b,c,b,a,b,d,b,d)-9504*E(c,c,b,a,b,d,b,d)-192*E(e,c,b,a,b,d,b,d)-208*E(b,c,b,a,
e,e,e,e)-2115*E(c,c,b,a,e,e,e,e)+360*E(d,c,b,a,e,e,e,e)-68728*E(b,c,b,b,b,d,b,
d)+30128*E(c,c,b,b,b,d,b,d)-256*E(e,c,b,b,b,d,b,d)+200136*E(b,c,b,b,c,e,c,e)-\
104600*E(c,c,b,b,c,e,c,e)-8207*E(b,c,b,b,f,f,f,f)+5045*E(c,c,b,b,f,f,f,f)+1356
*E(d,c,c,c,e,c,c,e)-1356*E(d,c,c,e,c,c,c,e)-17*E(b,c,d,b,d,d,d,d)+80*E(b,d,b,d
,c,c,c,e)-870*E(c,d,b,d,c,c,c,e)-9*E(b,d,b,d,d,b,d,d)-16*E(b,d,b,f,b,b,d,d)-\
914*E(c,d,b,f,b,b,d,d)+7*E(b,d,c,b,d,d,d,d)-449/2*E(c,d,c,b,d,d,d,d)-1356*E(c,
d,c,c,c,e,c,e)+17*E(b,d,c,d,d,b,d,d)+457/2*E(c,d,c,d,d,b,d,d)+1356*E(c,d,c,e,c
,c,c,e)+459/8*E(c,d,d,c,d,d,d,d)-23*E(b,d,b,a,e,e,e,e)-224*E(d,d,b,b,b,b,b,d)+
160*E(b,d,b,b,c,e,c,e)-7200*E(c,d,b,b,c,e,c,e)-5*E(b,d,b,b,f,f,f,f)+453/2*E(c,
d,b,b,f,f,f,f)+224*E(b,d,b,d,b,b,b,d)+16*E(b,d,b,d,b,b,d,d)+910*E(c,d,b,d,b,b,
d,d)+1356*E(c,c,d,c,c,e,c,e)-1356*E(c,c,d,c,e,c,c,e)+24*E(b,c,d,d,b,b,d,d)-\
1276*E(c,c,e,a,b,d,b,d)+9*E(b,f,f,f,b,d,b,d), E(c,d,b,b,b,b,b,d) = -2*E(c,c,b,
a,e,e,e,e)-16*E(c,c,b,b,c,e,c,e)+16*E(c,b,b,b,c,e,c,e)-2*E(c,b,c,c,e,e,e,e)+16
*E(b,c,a,a,f,a,a,f)-4*E(b,c,a,f,a,f,a,f)-16*E(b,c,b,b,b,d,b,d)+48*E(b,c,b,b,c,
e,c,e)-2*E(b,c,b,b,f,f,f,f)+16*E(b,b,b,a,b,d,b,d)-2*E(b,b,c,b,d,d,d,d)+16*E(b,
b,c,c,e,c,c,e)-16*E(c,c,b,b,b,d,b,d), E(c,d,b,b,b,d,b,d) = -32*E(b,c,a,a,f,a,a
,f)-E(c,d,b,a,b,d,b,d)-32*E(b,b,b,a,b,d,b,d)-48*E(c,b,b,a,b,d,b,d)+4*E(b,b,c,b
,d,d,d,d)+2*E(c,b,c,b,d,d,d,d)-32*E(b,b,c,c,e,c,c,e)-32*E(c,b,c,c,e,c,c,e)+2*E
(c,b,c,c,e,e,e,e)+8*E(c,b,a,e,a,a,a,f)+4*E(c,b,a,e,a,a,f,f)+8*E(b,c,a,f,a,f,a,
f)+4*E(c,c,b,a,e,e,e,e)+32*E(b,c,b,b,b,d,b,d)+32*E(c,c,b,b,b,d,b,d)-96*E(b,c,b
,b,c,e,c,e)+32*E(c,c,b,b,c,e,c,e)+4*E(b,c,b,b,f,f,f,f)-1/4*E(c,d,b,d,c,c,c,e),
E(c,d,b,b,d,b,b,d) = -32*E(b,c,a,a,f,a,a,f)-2*E(c,d,b,a,b,d,b,d)-32*E(b,b,b,a,
b,d,b,d)-32*E(c,b,b,a,b,d,b,d)+4*E(b,b,c,b,d,d,d,d)+2*E(c,b,c,b,d,d,d,d)-32*E(
b,b,c,c,e,c,c,e)-24*E(c,b,c,c,e,c,c,e)+2*E(c,b,c,c,e,e,e,e)+4*E(c,b,a,e,a,a,a,
f)+4*E(c,b,a,e,a,a,f,f)-1/4*E(c,c,a,e,e,e,e,e)+8*E(b,c,a,f,a,f,a,f)+2*E(c,c,b,
a,e,e,e,e)+32*E(b,c,b,b,b,d,b,d)+16*E(c,c,b,b,b,d,b,d)-96*E(b,c,b,b,c,e,c,e)+
16*E(c,c,b,b,c,e,c,e)+4*E(b,c,b,b,f,f,f,f)-1/2*E(c,d,b,d,c,c,c,e), E(c,d,b,d,b
,b,b,d) = 32*E(b,c,a,a,f,a,a,f)-24*E(c,c,a,a,f,a,a,f)-8*E(c,d,b,a,b,d,b,d)+32*
E(b,b,b,a,b,d,b,d)+48*E(c,b,b,a,b,d,b,d)-6*E(c,b,b,a,e,e,e,e)-64*E(c,b,b,b,c,e
,c,e)+1/2*E(c,b,d,c,d,d,d,d)-4*E(b,b,c,b,d,d,d,d)+6*E(c,b,c,b,d,d,d,d)+32*E(b,
b,c,c,e,c,c,e)+104*E(c,b,c,c,e,c,c,e)+7*E(c,b,c,c,e,e,e,e)+1/16*E(c,d,d,c,e,e,
e,e)+4*E(c,b,a,a,f,f,f,f)-40*E(c,b,a,e,a,a,a,f)-20*E(c,b,a,e,a,a,f,f)-8*E(b,c,
a,f,a,f,a,f)-3*E(c,c,b,a,e,e,e,e)-32*E(b,c,b,b,b,d,b,d)+32*E(c,c,b,b,b,d,b,d)+
96*E(b,c,b,b,c,e,c,e)-112*E(c,c,b,b,c,e,c,e)-4*E(b,c,b,b,f,f,f,f)+6*E(c,c,b,b,
f,f,f,f)-2*E(c,d,b,d,c,c,c,e)-E(c,d,b,f,b,b,d,d)-1/4*E(c,d,c,b,d,d,d,d)+1/4*E(
c,d,c,d,d,b,d,d)+1/16*E(c,d,d,c,d,d,d,d)-8*E(c,d,b,b,c,e,c,e)+1/4*E(c,d,b,b,f,
f,f,f)+E(c,d,b,d,b,b,d,d), E(c,d,b,d,b,d,b,d) = 1/2*E(a,e,e,e,c,e,c,e)+4*E(a,f
,a,a,a,f,a,f)+28*E(b,f,b,b,b,d,b,d)+28*E(b,b,f,b,d,b,b,d)-8465*E(b,c,a,a,f,a,a
,f)+2979*E(c,c,a,a,f,a,a,f)+16*E(e,c,a,a,f,a,a,f)+1/2*E(b,c,a,a,f,f,f,f)-4*E(c
,c,a,a,f,f,f,f)-36*E(b,c,a,e,a,a,f,f)+287/4*E(c,c,a,e,a,a,f,f)-43/2*E(b,c,e,e,
a,a,a,f)+327/8*E(c,c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e,e,e,e)-34*E(b,d,b,a,b,d,b,d)
-99/2*E(c,d,b,a,b,d,b,d)+2*E(a,f,f,b,b,d,b,d)-3*E(a,f,f,b,d,b,b,d)+1/2*E(f,b,a
,e,e,e,e,e)-8975*E(b,b,b,a,b,d,b,d)-12522*E(c,b,b,a,b,d,b,d)+16*E(f,b,b,a,b,d,
b,d)+8*E(b,b,b,a,e,e,e,e)+1351/2*E(c,b,b,a,e,e,e,e)+4*E(f,b,b,a,e,e,e,e)+32*E(
b,b,b,b,c,e,c,e)+7136*E(c,b,b,b,c,e,c,e)+56*E(f,b,b,b,c,e,c,e)-28*E(d,b,b,b,d,
b,b,d)+28*E(b,b,b,d,b,b,d,d)-9/8*E(b,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-449/8*E
(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-28*E(b,b,f,b,b,d,b,d)+28*E(d,b,b,f,b,b,
b,d)+8563/8*E(b,b,c,b,d,d,d,d)-2699/8*E(c,b,c,b,d,d,d,d)-8985*E(b,b,c,c,e,c,c,
e)-31337/2*E(c,b,c,c,e,c,c,e)+339/2*E(d,b,c,c,e,c,c,e)+8*E(f,b,c,c,e,c,c,e)-\
579*E(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-455/64*E(c,d,d,c,e,e,e,e)+2*E(b,
d,d,d,b,b,b,d)+5/8*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f,f
,f)+1/4*E(b,a,f,b,f,f,f,f)+E(a,a,f,f,b,d,b,d)-2*E(c,a,f,f,b,d,b,d)+6*E(b,b,a,a
,f,f,f,f)-451*E(c,b,a,a,f,f,f,f)+121*E(b,b,a,e,a,a,a,f)+5356*E(c,b,a,e,a,a,a,f
)-4*E(f,b,a,e,a,a,a,f)+2680*E(c,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a,a,f)+4*E(e,a,a,
f,a,a,a,f)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f,a,f,a,a,f)-8*E(
a,a,f,b,b,d,b,d)-1/2*E(a,a,f,b,d,d,d,d)+34*E(b,c,a,e,a,f,a,f)+909/4*E(c,c,a,e,
a,f,a,f)-63/16*E(b,c,a,e,e,e,e,e)-4715/64*E(c,c,a,e,e,e,e,e)-45/8*E(d,c,a,e,e,
e,e,e)+7979/4*E(b,c,a,f,a,f,a,f)+7/4*E(b,c,a,f,f,f,f,f)+1/2*E(c,c,a,f,f,f,f,f)
-132*E(b,c,b,a,b,d,b,d)+1248*E(c,c,b,a,b,d,b,d)+24*E(e,c,b,a,b,d,b,d)+26*E(b,c
,b,a,e,e,e,e)+2043/8*E(c,c,b,a,e,e,e,e)-45*E(d,c,b,a,e,e,e,e)+8455*E(b,c,b,b,b
,d,b,d)-3838*E(c,c,b,b,b,d,b,d)+32*E(e,c,b,b,b,d,b,d)-24609*E(b,c,b,b,c,e,c,e)
+13111*E(c,c,b,b,c,e,c,e)+8071/8*E(b,c,b,b,f,f,f,f)-5045/8*E(c,c,b,b,f,f,f,f)-\
339/2*E(d,c,c,c,e,c,c,e)+339/2*E(d,c,c,e,c,c,c,e)+17/8*E(b,c,d,b,d,d,d,d)-1/4*
E(c,c,d,b,d,d,d,d)-10*E(b,d,b,d,c,c,c,e)+439/4*E(c,d,b,d,c,c,c,e)+9/8*E(b,d,b,
d,d,b,d,d)-1/2*E(c,d,b,d,d,b,d,d)+2*E(b,d,b,f,b,b,d,d)+459/4*E(c,d,b,f,b,b,d,d
)-7/8*E(b,d,c,b,d,d,d,d)+447/16*E(c,d,c,b,d,d,d,d)+339/2*E(c,d,c,c,c,e,c,e)-17
/8*E(b,d,c,d,d,b,d,d)-447/16*E(c,d,c,d,d,b,d,d)-339/2*E(c,d,c,e,c,c,c,e)-455/
64*E(c,d,d,c,d,d,d,d)+23/8*E(b,d,b,a,e,e,e,e)+28*E(d,d,b,b,b,b,b,d)-20*E(b,d,b
,b,c,e,c,e)+898*E(c,d,b,b,c,e,c,e)+5/8*E(b,d,b,b,f,f,f,f)-455/16*E(c,d,b,b,f,f
,f,f)-28*E(b,d,b,d,b,b,b,d)-2*E(b,d,b,d,b,b,d,d)-451/4*E(c,d,b,d,b,b,d,d)-339/
2*E(c,c,d,c,c,e,c,e)+339/2*E(c,c,d,c,e,c,c,e)-3*E(b,c,d,d,b,b,d,d)+323/2*E(c,c
,e,a,b,d,b,d)-9/8*E(b,f,f,f,b,d,b,d), E(c,d,b,f,b,b,b,d) = 64*E(b,c,a,a,f,a,a,
f)-24*E(c,c,a,a,f,a,a,f)-4*E(c,d,b,a,b,d,b,d)+64*E(b,b,b,a,b,d,b,d)+112*E(c,b,
b,a,b,d,b,d)-8*E(c,b,b,a,e,e,e,e)-96*E(c,b,b,b,c,e,c,e)+1/2*E(c,b,d,c,d,d,d,d)
-8*E(b,b,c,b,d,d,d,d)+4*E(c,b,c,b,d,d,d,d)+64*E(b,b,c,c,e,c,c,e)+168*E(c,b,c,c
,e,c,c,e)+7*E(c,b,c,c,e,e,e,e)+1/16*E(c,d,d,c,e,e,e,e)+6*E(c,b,a,a,f,f,f,f)-56
*E(c,b,a,e,a,a,a,f)-28*E(c,b,a,e,a,a,f,f)-16*E(b,c,a,f,a,f,a,f)-7*E(c,c,b,a,e,
e,e,e)-64*E(b,c,b,b,b,d,b,d)+192*E(b,c,b,b,c,e,c,e)-144*E(c,c,b,b,c,e,c,e)-8*E
(b,c,b,b,f,f,f,f)+6*E(c,c,b,b,f,f,f,f)-E(c,d,b,d,c,c,c,e)-E(c,d,b,f,b,b,d,d)-1
/4*E(c,d,c,b,d,d,d,d)+1/4*E(c,d,c,d,d,b,d,d)+1/16*E(c,d,d,c,d,d,d,d)-12*E(c,d,
b,b,c,e,c,e)+1/4*E(c,d,b,b,f,f,f,f)+E(c,d,b,d,b,b,d,d), E(c,d,b,f,b,d,b,d) = 1
/2*E(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a,f,a,f)+28*E(b,f,b,b,b,d,b,d)+28*E(b,b,f,b,
d,b,b,d)-8593*E(b,c,a,a,f,a,a,f)+3027*E(c,c,a,a,f,a,a,f)+16*E(e,c,a,a,f,a,a,f)
+1/2*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-36*E(b,c,a,e,a,a,f,f)+287/4*E(c,c
,a,e,a,a,f,f)-43/2*E(b,c,e,e,a,a,a,f)+327/8*E(c,c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e
,e,e,e)-34*E(b,d,b,a,b,d,b,d)-91/2*E(c,d,b,a,b,d,b,d)+2*E(a,f,f,b,b,d,b,d)-3*E
(a,f,f,b,d,b,b,d)+1/2*E(f,b,a,e,e,e,e,e)-9103*E(b,b,b,a,b,d,b,d)-12714*E(c,b,b
,a,b,d,b,d)+16*E(f,b,b,a,b,d,b,d)+8*E(b,b,b,a,e,e,e,e)+1375/2*E(c,b,b,a,e,e,e,
e)+4*E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)+7264*E(c,b,b,b,c,e,c,e)+56*E(f,b
,b,b,c,e,c,e)-28*E(d,b,b,b,d,b,b,d)+28*E(b,b,b,d,b,b,d,d)-9/8*E(b,b,d,b,d,d,d,
d)-E(b,b,d,c,d,d,d,d)-457/8*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-28*E(b,b,f
,b,b,d,b,d)+28*E(d,b,b,f,b,b,b,d)+8691/8*E(b,b,c,b,d,d,d,d)-2763/8*E(c,b,c,b,d
,d,d,d)-9113*E(b,b,c,c,e,c,c,e)-31881/2*E(c,b,c,c,e,c,c,e)+339/2*E(d,b,c,c,e,c
,c,e)+8*E(f,b,c,c,e,c,c,e)-591*E(c,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-463/
64*E(c,d,d,c,e,e,e,e)+2*E(b,d,d,d,b,b,b,d)+5/8*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,
a,a,a,f)-1/4*E(a,a,f,b,f,f,f,f)+1/4*E(b,a,f,b,f,f,f,f)+E(a,a,f,f,b,d,b,d)-2*E(
c,a,f,f,b,d,b,d)+6*E(b,b,a,a,f,f,f,f)-459*E(c,b,a,a,f,f,f,f)+121*E(b,b,a,e,a,a
,a,f)+5452*E(c,b,a,e,a,a,a,f)-4*E(f,b,a,e,a,a,a,f)+2728*E(c,b,a,e,a,a,f,f)-4*E
(e,a,a,a,f,a,a,f)+4*E(e,a,a,f,a,a,a,f)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a,f,a,
f)+4*E(a,a,f,a,f,a,a,f)-8*E(a,a,f,b,b,d,b,d)-1/2*E(a,a,f,b,d,d,d,d)+34*E(b,c,a
,e,a,f,a,f)+909/4*E(c,c,a,e,a,f,a,f)-63/16*E(b,c,a,e,e,e,e,e)-4715/64*E(c,c,a,
e,e,e,e,e)-45/8*E(d,c,a,e,e,e,e,e)+8107/4*E(b,c,a,f,a,f,a,f)+7/4*E(b,c,a,f,f,f
,f,f)+1/2*E(c,c,a,f,f,f,f,f)-132*E(b,c,b,a,b,d,b,d)+1248*E(c,c,b,a,b,d,b,d)+24
*E(e,c,b,a,b,d,b,d)+26*E(b,c,b,a,e,e,e,e)+2139/8*E(c,c,b,a,e,e,e,e)-45*E(d,c,b
,a,e,e,e,e)+8583*E(b,c,b,b,b,d,b,d)-3838*E(c,c,b,b,b,d,b,d)+32*E(e,c,b,b,b,d,b
,d)-24993*E(b,c,b,b,c,e,c,e)+13399*E(c,c,b,b,c,e,c,e)+8199/8*E(b,c,b,b,f,f,f,f
)-5141/8*E(c,c,b,b,f,f,f,f)-339/2*E(d,c,c,c,e,c,c,e)+339/2*E(d,c,c,e,c,c,c,e)+
17/8*E(b,c,d,b,d,d,d,d)-1/4*E(c,c,d,b,d,d,d,d)-10*E(b,d,b,d,c,c,c,e)+447/4*E(c
,d,b,d,c,c,c,e)+9/8*E(b,d,b,d,d,b,d,d)-1/2*E(c,d,b,d,d,b,d,d)+2*E(b,d,b,f,b,b,
d,d)+467/4*E(c,d,b,f,b,b,d,d)-7/8*E(b,d,c,b,d,d,d,d)+455/16*E(c,d,c,b,d,d,d,d)
+339/2*E(c,d,c,c,c,e,c,e)-17/8*E(b,d,c,d,d,b,d,d)-455/16*E(c,d,c,d,d,b,d,d)-\
339/2*E(c,d,c,e,c,c,c,e)-463/64*E(c,d,d,c,d,d,d,d)+23/8*E(b,d,b,a,e,e,e,e)+28*
E(d,d,b,b,b,b,b,d)-20*E(b,d,b,b,c,e,c,e)+914*E(c,d,b,b,c,e,c,e)+5/8*E(b,d,b,b,
f,f,f,f)-463/16*E(c,d,b,b,f,f,f,f)-28*E(b,d,b,d,b,b,b,d)-2*E(b,d,b,d,b,b,d,d)-\
463/4*E(c,d,b,d,b,b,d,d)-339/2*E(c,c,d,c,c,e,c,e)+339/2*E(c,c,d,c,e,c,c,e)-3*E
(b,c,d,d,b,b,d,d)+323/2*E(c,c,e,a,b,d,b,d)-9/8*E(b,f,f,f,b,d,b,d), E(c,d,d,b,d
,d,d,d) = -E(c,b,f,f,f,f,f,f)+768*E(b,c,a,a,f,a,a,f)-736*E(c,c,a,a,f,a,a,f)-16
*E(c,c,e,e,a,a,a,f)-128*E(c,d,b,a,b,d,b,d)+768*E(b,b,b,a,b,d,b,d)+5120*E(c,b,b
,a,b,d,b,d)-192*E(c,b,b,a,e,e,e,e)-2048*E(c,b,b,b,c,e,c,e)-4*E(c,b,d,b,d,d,d,d
)+16*E(c,b,d,c,d,d,d,d)-96*E(b,b,c,b,d,d,d,d)-32*E(c,b,c,b,d,d,d,d)+768*E(b,b,
c,c,e,c,c,e)+4416*E(c,b,c,c,e,c,c,e)+176*E(c,b,c,c,e,e,e,e)+64*E(c,b,a,a,f,f,f
,f)-1472*E(c,b,a,e,a,a,a,f)-704*E(c,b,a,e,a,a,f,f)-224*E(c,c,a,e,a,f,a,f)+16*E
(c,c,a,e,e,e,e,e)-192*E(b,c,a,f,a,f,a,f)+8*E(c,c,a,f,f,f,f,f)-448*E(c,c,b,a,b,
d,b,d)-128*E(c,c,b,a,e,e,e,e)-768*E(b,c,b,b,b,d,b,d)+128*E(c,c,b,b,b,d,b,d)+
2304*E(b,c,b,b,c,e,c,e)-4032*E(c,c,b,b,c,e,c,e)-96*E(b,c,b,b,f,f,f,f)+144*E(c,
c,b,b,f,f,f,f)+4*E(c,c,d,b,d,d,d,d)-32*E(c,d,b,d,c,c,c,e)-16*E(c,d,b,f,b,b,d,d
)-16*E(c,d,c,b,d,d,d,d)-192*E(c,d,b,b,c,e,c,e)+8*E(c,d,b,b,f,f,f,f)+16*E(c,d,b
,d,b,b,d,d)-32*E(c,c,e,a,b,d,b,d), E(c,d,d,d,b,b,b,d) = 96*E(b,c,a,a,f,a,a,f)-\
48*E(c,c,a,a,f,a,a,f)-8*E(c,d,b,a,b,d,b,d)+96*E(b,b,b,a,b,d,b,d)+256*E(c,b,b,a
,b,d,b,d)-12*E(c,b,b,a,e,e,e,e)-128*E(c,b,b,b,c,e,c,e)+E(c,b,d,c,d,d,d,d)-12*E
(b,b,c,b,d,d,d,d)+4*E(c,b,c,b,d,d,d,d)+96*E(b,b,c,c,e,c,c,e)+272*E(c,b,c,c,e,c
,c,e)+12*E(c,b,c,c,e,e,e,e)+1/8*E(c,d,d,c,e,e,e,e)+4*E(c,b,a,a,f,f,f,f)-96*E(c
,b,a,e,a,a,a,f)-48*E(c,b,a,e,a,a,f,f)-24*E(b,c,a,f,a,f,a,f)-12*E(c,c,b,a,e,e,e
,e)-96*E(b,c,b,b,b,d,b,d)+288*E(b,c,b,b,c,e,c,e)-288*E(c,c,b,b,c,e,c,e)-12*E(b
,c,b,b,f,f,f,f)+12*E(c,c,b,b,f,f,f,f)-2*E(c,d,b,d,c,c,c,e)-2*E(c,d,b,f,b,b,d,d
)-1/2*E(c,d,c,b,d,d,d,d)+1/2*E(c,d,c,d,d,b,d,d)+1/8*E(c,d,d,c,d,d,d,d)+1/2*E(c
,d,b,b,f,f,f,f)+2*E(c,d,b,d,b,b,d,d), E(c,d,d,d,b,b,d,d) = 96*E(b,c,a,a,f,a,a,
f)-48*E(c,c,a,a,f,a,a,f)+8*E(c,d,b,a,b,d,b,d)+96*E(b,b,b,a,b,d,b,d)+448*E(c,b,
b,a,b,d,b,d)-12*E(c,b,b,a,e,e,e,e)-128*E(c,b,b,b,c,e,c,e)+E(c,b,d,c,d,d,d,d)-\
12*E(b,b,c,b,d,d,d,d)-8*E(c,b,c,b,d,d,d,d)+96*E(b,b,c,c,e,c,c,e)+272*E(c,b,c,c
,e,c,c,e)+12*E(c,b,c,c,e,e,e,e)-1/8*E(c,d,d,c,e,e,e,e)-8*E(c,b,a,a,f,f,f,f)-96
*E(c,b,a,e,a,a,a,f)-48*E(c,b,a,e,a,a,f,f)-24*E(b,c,a,f,a,f,a,f)-12*E(c,c,b,a,e
,e,e,e)-96*E(b,c,b,b,b,d,b,d)+288*E(b,c,b,b,c,e,c,e)-288*E(c,c,b,b,c,e,c,e)-12
*E(b,c,b,b,f,f,f,f)+12*E(c,c,b,b,f,f,f,f)+2*E(c,d,b,d,c,c,c,e)+2*E(c,d,b,f,b,b
,d,d)-3/2*E(c,d,c,b,d,d,d,d)+1/2*E(c,d,c,d,d,b,d,d)-1/8*E(c,d,d,c,d,d,d,d)+16*
E(c,d,b,b,c,e,c,e)-1/2*E(c,d,b,b,f,f,f,f)-2*E(c,d,b,d,b,b,d,d), E(c,d,d,d,d,d,
d,d) = -904*E(a,e,e,e,c,e,c,e)-11968*E(a,f,a,a,a,f,a,f)-56064*E(b,f,b,b,b,d,b,
d)-56064*E(b,b,f,b,d,b,b,d)+16*E(b,b,f,b,d,d,d,d)+4*E(f,b,f,b,d,d,d,d)+16*E(b,
b,f,b,f,f,f,f)+4*E(f,b,f,b,f,f,f,f)+4*E(c,b,f,f,f,f,f,f)+16738640*E(b,c,a,a,f,
a,a,f)-5801296*E(c,c,a,a,f,a,a,f)-41408*E(e,c,a,a,f,a,a,f)-3464*E(b,c,a,a,f,f,
f,f)+7168*E(c,c,a,a,f,f,f,f)+68768*E(b,c,a,e,a,a,f,f)-137820*E(c,c,a,e,a,a,f,f
)+608*E(e,c,a,e,a,a,f,f)+42760*E(b,c,e,e,a,a,a,f)-76078*E(c,c,e,e,a,a,a,f)-64*
E(e,c,e,e,a,a,a,f)-460*E(b,c,e,e,e,e,e,e)-E(d,c,e,e,e,e,e,e)+69536*E(b,d,b,a,b
,d,b,d)+75768*E(c,d,b,a,b,d,b,d)-3728*E(a,f,f,b,b,d,b,d)+5816*E(a,f,f,b,d,b,b,
d)-876*E(f,b,a,e,e,e,e,e)-30*E(f,b,a,f,f,f,f,f)+17635312*E(b,b,b,a,b,d,b,d)+
24161056*E(c,b,b,a,b,d,b,d)-56832*E(f,b,b,a,b,d,b,d)-10576*E(b,b,b,a,e,e,e,e)-\
1317736*E(c,b,b,a,e,e,e,e)-6672*E(f,b,b,a,e,e,e,e)+11264*E(b,b,b,b,c,e,c,e)-\
13869056*E(c,b,b,b,c,e,c,e)-109440*E(f,b,b,b,c,e,c,e)+56064*E(d,b,b,b,d,b,b,d)
-56064*E(b,b,b,d,b,b,d,d)+2330*E(b,b,d,b,d,d,d,d)+1380*E(c,b,d,b,d,d,d,d)+1916
*E(b,b,d,c,d,d,d,d)+110006*E(c,b,d,c,d,d,d,d)-4*E(d,b,d,c,d,d,d,d)-E(d,b,d,d,d
,d,d,d)+E(f,b,d,d,d,d,d,d)-1632*E(b,b,f,a,a,f,a,f)-4*E(d,b,f,a,f,f,f,f)-4*E(f,
b,f,a,f,f,f,f)+56064*E(b,b,f,b,b,d,b,d)-56064*E(d,b,b,f,b,b,b,d)-2124630*E(b,b
,c,b,d,d,d,d)+692246*E(c,b,c,b,d,d,d,d)+17795984*E(b,b,c,c,e,c,c,e)+30647944*E
(c,b,c,c,e,c,c,e)-328824*E(d,b,c,c,e,c,c,e)-31552*E(f,b,c,c,e,c,c,e)+1138048*E
(c,b,c,c,e,e,e,e)+496*E(d,b,c,c,e,e,e,e)-736*E(f,b,c,c,e,e,e,e)+456*E(b,d,d,c,
e,e,e,e)+56539/4*E(c,d,d,c,e,e,e,e)-912*E(b,d,d,d,b,b,b,d)-2066*E(b,d,d,d,b,b,
d,d)+E(b,d,d,d,d,d,d,d)+11968*E(a,e,a,f,a,a,a,f)+452*E(a,a,f,b,f,f,f,f)-468*E(
b,a,f,b,f,f,f,f)-1808*E(a,a,f,f,b,d,b,d)+5424*E(c,a,f,f,b,d,b,d)-15904*E(b,b,a
,a,f,f,f,f)+879184*E(c,b,a,a,f,f,f,f)-212848*E(b,b,a,e,a,a,a,f)-10501344*E(c,b
,a,e,a,a,a,f)+14624*E(f,b,a,e,a,a,a,f)-5273696*E(c,b,a,e,a,a,f,f)+416*E(f,b,a,
e,a,a,f,f)+11968*E(e,a,a,a,f,a,a,f)-11968*E(e,a,a,f,a,a,a,f)+11968*E(a,a,a,f,a
,a,f,f)+11968*E(a,a,f,a,a,f,a,f)-11968*E(a,a,f,a,f,a,a,f)+16992*E(a,a,f,b,b,d,
b,d)-128*E(e,a,f,b,b,d,b,d)+996*E(a,a,f,b,d,d,d,d)-4*E(f,a,f,b,d,d,d,d)-101152
*E(b,c,a,e,a,f,a,f)-395252*E(c,c,a,e,a,f,a,f)-480*E(d,c,a,e,a,f,a,f)+512*E(e,c
,a,e,a,f,a,f)+11675*E(b,c,a,e,e,e,e,e)+559723/4*E(c,c,a,e,e,e,e,e)+11408*E(d,c
,a,e,e,e,e,e)-3931340*E(b,c,a,f,a,f,a,f)+160*E(d,c,a,f,a,f,a,f)-256*E(e,c,a,f,
a,f,a,f)-2524*E(b,c,a,f,f,f,f,f)-1808*E(c,c,a,f,f,f,f,f)+161344*E(b,c,b,a,b,d,
b,d)-2334784*E(c,c,b,a,b,d,b,d)-57984*E(e,c,b,a,b,d,b,d)-26656*E(b,c,b,a,e,e,e
,e)-516982*E(c,c,b,a,e,e,e,e)+91184*E(d,c,b,a,e,e,e,e)+160*E(e,c,b,a,e,e,e,e)-\
16553968*E(b,c,b,b,b,d,b,d)+7361248*E(c,c,b,b,b,d,b,d)-59264*E(e,c,b,b,b,d,b,d
)+48885264*E(b,c,b,b,c,e,c,e)-25783216*E(c,c,b,b,c,e,c,e)-1990606*E(b,c,b,b,f,
f,f,f)+1243210*E(c,c,b,b,f,f,f,f)+330296*E(d,c,c,c,e,c,c,e)-330296*E(d,c,c,e,c
,c,c,e)-3966*E(b,c,d,b,d,d,d,d)+84*E(c,c,d,b,d,d,d,d)+22464*E(b,d,b,d,c,c,c,e)
-215564*E(c,d,b,d,c,c,c,e)-2330*E(b,d,b,d,d,b,d,d)+168*E(c,d,b,d,d,b,d,d)-912*
E(b,d,b,f,b,b,d,d)-225340*E(c,d,b,f,b,b,d,d)-146*E(b,d,c,b,d,d,d,d)-55163*E(c,
d,c,b,d,d,d,d)-330296*E(c,d,c,c,c,e,c,e)+5666*E(b,d,c,d,d,b,d,d)+56163*E(c,d,c
,d,d,b,d,d)+330296*E(c,d,c,e,c,c,c,e)+56539/4*E(c,d,d,c,d,d,d,d)-5526*E(b,d,b,
a,e,e,e,e)-56064*E(d,d,b,b,b,b,b,d)-64*E(b,d,b,b,c,e,c,e)-1767328*E(c,d,b,b,c,
e,c,e)-2066*E(b,d,b,b,f,f,f,f)+55867*E(c,d,b,b,f,f,f,f)+56064*E(b,d,b,d,b,b,b,
d)+912*E(b,d,b,d,b,b,d,d)+224332*E(c,d,b,d,b,b,d,d)+330296*E(c,c,d,c,c,e,c,e)-\
330296*E(c,c,d,c,e,c,c,e)-16*E(e,c,d,d,b,b,b,d)+4768*E(b,c,d,d,b,b,d,d)+16*E(e
,c,d,d,b,b,d,d)-E(e,c,d,d,d,d,d,d)-304312*E(c,c,e,a,b,d,b,d)-192*E(e,c,e,a,b,d
,b,d)-184*E(a,f,f,f,b,d,b,d)+2330*E(b,f,f,f,b,d,b,d), E(c,e,a,a,a,a,a,f) = 32*
E(c,c,b,b,c,e,c,e)-16*E(c,b,b,a,b,d,b,d)-16*E(c,b,b,b,c,e,c,e)-4*E(c,b,a,e,a,a
,a,f)-16*E(c,c,b,b,b,d,b,d)-1/4*E(c,c,a,f,f,f,f,f)-2*E(c,c,b,b,f,f,f,f)+2*E(c,
c,a,a,f,f,f,f)+24*E(c,c,a,a,f,a,a,f), E(c,e,a,a,a,f,a,f) = -17*E(b,c,a,a,f,a,a
,f)+9*E(c,c,a,a,f,a,a,f)+1/4*E(c,c,a,e,a,a,f,f)+1/8*E(c,c,e,e,a,a,a,f)-17*E(b,
b,b,a,b,d,b,d)-22*E(c,b,b,a,b,d,b,d)+2*E(c,b,b,a,e,e,e,e)+32*E(c,b,b,b,c,e,c,e
)+17/8*E(b,b,c,b,d,d,d,d)-15/8*E(c,b,c,b,d,d,d,d)-17*E(b,b,c,c,e,c,c,e)-85/2*E
(c,b,c,c,e,c,c,e)-2*E(c,b,c,c,e,e,e,e)-2*E(c,b,a,a,f,f,f,f)+33/2*E(c,b,a,e,a,a
,a,f)+9/2*E(c,b,a,e,a,a,f,f)-15/4*E(c,c,a,e,a,f,a,f)+13/64*E(c,c,a,e,e,e,e,e)+
17/4*E(b,c,a,f,a,f,a,f)+2*E(c,c,b,a,b,d,b,d)+15/8*E(c,c,b,a,e,e,e,e)+17*E(b,c,
b,b,b,d,b,d)-2*E(c,c,b,b,b,d,b,d)-51*E(b,c,b,b,c,e,c,e)+37*E(c,c,b,b,c,e,c,e)+
17/8*E(b,c,b,b,f,f,f,f)-17/8*E(c,c,b,b,f,f,f,f)+E(c,d,b,b,c,e,c,e)+1/2*E(c,c,e
,a,b,d,b,d), E(c,e,a,f,a,a,a,f) = -64*E(b,c,a,a,f,a,a,f)+4*E(c,d,b,a,b,d,b,d)-\
64*E(b,b,b,a,b,d,b,d)-16*E(c,b,b,a,b,d,b,d)+2*E(c,b,b,a,e,e,e,e)+32*E(c,b,b,b,
c,e,c,e)+8*E(b,b,c,b,d,d,d,d)-4*E(c,b,c,b,d,d,d,d)-64*E(b,b,c,c,e,c,c,e)-56*E(
c,b,c,c,e,c,c,e)-2*E(c,b,c,c,e,e,e,e)-2*E(c,b,a,a,f,f,f,f)+20*E(c,b,a,e,a,a,a,
f)+8*E(c,b,a,e,a,a,f,f)-8*E(c,c,a,e,a,f,a,f)+1/2*E(c,c,a,e,e,e,e,e)+16*E(b,c,a
,f,a,f,a,f)-16*E(c,c,b,a,b,d,b,d)+4*E(c,c,b,a,e,e,e,e)+64*E(b,c,b,b,b,d,b,d)-\
192*E(b,c,b,b,c,e,c,e)+48*E(c,c,b,b,c,e,c,e)+8*E(b,c,b,b,f,f,f,f)-4*E(c,c,b,b,
f,f,f,f)+4*E(c,d,b,b,c,e,c,e), E(c,e,a,f,a,f,a,f) = 32*E(b,c,a,a,f,a,a,f)+16*E
(c,c,a,a,f,a,a,f)+4*E(c,d,b,a,b,d,b,d)+32*E(b,b,b,a,b,d,b,d)+48*E(c,b,b,a,b,d,
b,d)-4*E(b,b,c,b,d,d,d,d)-4*E(c,b,c,b,d,d,d,d)+32*E(b,b,c,c,e,c,c,e)+24*E(c,b,
c,c,e,c,c,e)-2*E(c,b,c,c,e,e,e,e)-4*E(c,b,a,e,a,a,a,f)-8*E(b,c,a,f,a,f,a,f)-2*
E(c,c,b,a,e,e,e,e)-32*E(b,c,b,b,b,d,b,d)-48*E(c,c,b,b,b,d,b,d)+96*E(b,c,b,b,c,
e,c,e)+64*E(c,c,b,b,c,e,c,e)-4*E(b,c,b,b,f,f,f,f)-4*E(c,c,b,b,f,f,f,f)+E(c,d,b
,d,c,c,c,e)+E(c,d,b,f,b,b,d,d)-E(c,d,b,d,b,b,d,d), E(c,e,e,e,a,a,a,f) = -120*E
(b,c,a,a,f,a,a,f)-80*E(c,c,a,a,f,a,a,f)-4*E(c,c,a,a,f,f,f,f)-14*E(c,c,a,e,a,a,
f,f)-3*E(c,c,e,e,a,a,a,f)+8*E(c,d,b,a,b,d,b,d)-120*E(b,b,b,a,b,d,b,d)+208*E(c,
b,b,a,b,d,b,d)+15*E(b,b,c,b,d,d,d,d)-11*E(c,b,c,b,d,d,d,d)-120*E(b,b,c,c,e,c,c
,e)+68*E(c,b,c,c,e,c,c,e)+4*E(c,b,a,a,f,f,f,f)-4*E(c,b,a,e,a,a,a,f)-4*E(c,b,a,
e,a,a,f,f)-22*E(c,c,a,e,a,f,a,f)+17/8*E(c,c,a,e,e,e,e,e)+30*E(b,c,a,f,a,f,a,f)
+E(c,c,a,f,f,f,f,f)-144*E(c,c,b,a,b,d,b,d)+11*E(c,c,b,a,e,e,e,e)+120*E(b,c,b,b
,b,d,b,d)+112*E(c,c,b,b,b,d,b,d)-360*E(b,c,b,b,c,e,c,e)-136*E(c,c,b,b,c,e,c,e)
+15*E(b,c,b,b,f,f,f,f)+3*E(c,c,b,b,f,f,f,f)-16*E(c,d,b,b,c,e,c,e)-12*E(c,c,e,a
,b,d,b,d), E(c,e,e,e,a,a,f,f) = -2*E(a,e,e,e,c,e,c,e)-16*E(a,f,a,a,a,f,a,f)-\
112*E(b,f,b,b,b,d,b,d)-112*E(b,b,f,b,d,b,b,d)+33836*E(b,c,a,a,f,a,a,f)-12076*E
(c,c,a,a,f,a,a,f)-64*E(e,c,a,a,f,a,a,f)-2*E(b,c,a,a,f,f,f,f)+12*E(c,c,a,a,f,f,
f,f)+144*E(b,c,a,e,a,a,f,f)-301*E(c,c,a,e,a,a,f,f)+86*E(b,c,e,e,a,a,a,f)-333/2
*E(c,c,e,e,a,a,a,f)-E(b,c,e,e,e,e,e,e)+136*E(b,d,b,a,b,d,b,d)+206*E(c,d,b,a,b,
d,b,d)-8*E(a,f,f,b,b,d,b,d)+12*E(a,f,f,b,d,b,b,d)-2*E(f,b,a,e,e,e,e,e)+35876*E
(b,b,b,a,b,d,b,d)+50872*E(c,b,b,a,b,d,b,d)-64*E(f,b,b,a,b,d,b,d)-32*E(b,b,b,a,
e,e,e,e)-2726*E(c,b,b,a,e,e,e,e)-16*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,c,e,c,e)-\
28800*E(c,b,b,b,c,e,c,e)-224*E(f,b,b,b,c,e,c,e)+112*E(d,b,b,b,d,b,b,d)-112*E(b
,b,b,d,b,b,d,d)+9/2*E(b,b,d,b,d,d,d,d)+4*E(b,b,d,c,d,d,d,d)+453/2*E(c,b,d,c,d,
d,d,d)-8*E(b,b,f,a,a,f,a,f)+112*E(b,b,f,b,b,d,b,d)-112*E(d,b,b,f,b,b,b,d)-8557
/2*E(b,b,c,b,d,d,d,d)+2677/2*E(c,b,c,b,d,d,d,d)+35916*E(b,b,c,c,e,c,c,e)+63174
*E(c,b,c,c,e,c,c,e)-678*E(d,b,c,c,e,c,c,e)-32*E(f,b,c,c,e,c,c,e)+2340*E(c,b,c,
c,e,e,e,e)+E(b,d,d,c,e,e,e,e)+455/16*E(c,d,d,c,e,e,e,e)-8*E(b,d,d,d,b,b,b,d)-5
/2*E(b,d,d,d,b,b,d,d)+16*E(a,e,a,f,a,a,a,f)+E(a,a,f,b,f,f,f,f)-E(b,a,f,b,f,f,f
,f)-4*E(a,a,f,f,b,d,b,d)+8*E(c,a,f,f,b,d,b,d)-24*E(b,b,a,a,f,f,f,f)+1804*E(c,b
,a,a,f,f,f,f)-484*E(b,b,a,e,a,a,a,f)-21604*E(c,b,a,e,a,a,a,f)+16*E(f,b,a,e,a,a
,a,f)-10788*E(c,b,a,e,a,a,f,f)+16*E(e,a,a,a,f,a,a,f)-16*E(e,a,a,f,a,a,a,f)+16*
E(a,a,a,f,a,a,f,f)+16*E(a,a,f,a,a,f,a,f)-16*E(a,a,f,a,f,a,a,f)+32*E(a,a,f,b,b,
d,b,d)+2*E(a,a,f,b,d,d,d,d)-136*E(b,c,a,e,a,f,a,f)-931*E(c,c,a,e,a,f,a,f)+63/4
*E(b,c,a,e,e,e,e,e)+4749/16*E(c,c,a,e,e,e,e,e)+45/2*E(d,c,a,e,e,e,e,e)-7973*E(
b,c,a,f,a,f,a,f)-7*E(b,c,a,f,f,f,f,f)-E(c,c,a,f,f,f,f,f)+528*E(b,c,b,a,b,d,b,d
)-5136*E(c,c,b,a,b,d,b,d)-96*E(e,c,b,a,b,d,b,d)-104*E(b,c,b,a,e,e,e,e)-2061/2*
E(c,c,b,a,e,e,e,e)+180*E(d,c,b,a,e,e,e,e)-33796*E(b,c,b,b,b,d,b,d)+15464*E(c,c
,b,b,b,d,b,d)-128*E(e,c,b,b,b,d,b,d)+98364*E(b,c,b,b,c,e,c,e)-53060*E(c,c,b,b,
c,e,c,e)-8065/2*E(b,c,b,b,f,f,f,f)+5091/2*E(c,c,b,b,f,f,f,f)+678*E(d,c,c,c,e,c
,c,e)-678*E(d,c,c,e,c,c,c,e)-17/2*E(b,c,d,b,d,d,d,d)+E(c,c,d,b,d,d,d,d)+40*E(b
,d,b,d,c,c,c,e)-439*E(c,d,b,d,c,c,c,e)-9/2*E(b,d,b,d,d,b,d,d)+E(c,d,b,d,d,b,d,
d)-8*E(b,d,b,f,b,b,d,d)-459*E(c,d,b,f,b,b,d,d)+7/2*E(b,d,c,b,d,d,d,d)-455/4*E(
c,d,c,b,d,d,d,d)-678*E(c,d,c,c,c,e,c,e)+17/2*E(b,d,c,d,d,b,d,d)+451/4*E(c,d,c,
d,d,b,d,d)+678*E(c,d,c,e,c,c,c,e)+455/16*E(c,d,d,c,d,d,d,d)-23/2*E(b,d,b,a,e,e
,e,e)-112*E(d,d,b,b,b,b,b,d)+80*E(b,d,b,b,c,e,c,e)-3592*E(c,d,b,b,c,e,c,e)-5/2
*E(b,d,b,b,f,f,f,f)+455/4*E(c,d,b,b,f,f,f,f)+112*E(b,d,b,d,b,b,b,d)+8*E(b,d,b,
d,b,b,d,d)+455*E(c,d,b,d,b,b,d,d)+678*E(c,c,d,c,c,e,c,e)-678*E(c,c,d,c,e,c,c,e
)+12*E(b,c,d,d,b,b,d,d)-658*E(c,c,e,a,b,d,b,d)+9/2*E(b,f,f,f,b,d,b,d), E(c,e,e
,e,c,e,c,e) = 2*E(a,e,e,e,c,e,c,e)+16*E(a,f,a,a,a,f,a,f)+112*E(b,f,b,b,b,d,b,d
)+112*E(b,b,f,b,d,b,b,d)-35308*E(b,c,a,a,f,a,a,f)+12060*E(c,c,a,a,f,a,a,f)+64*
E(e,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,f)-8*E(c,c,a,a,f,f,f,f)-144*E(b,c,a,e,a,a
,f,f)+325*E(c,c,a,e,a,a,f,f)-E(c,c,e,c,d,d,d,d)-86*E(b,c,e,e,a,a,a,f)+325/2*E(
c,c,e,e,a,a,a,f)+E(b,c,e,e,e,e,e,e)-136*E(b,d,b,a,b,d,b,d)-142*E(c,d,b,a,b,d,b
,d)+8*E(a,f,f,b,b,d,b,d)-12*E(a,f,f,b,d,b,b,d)+2*E(f,b,a,e,e,e,e,e)-37348*E(b,
b,b,a,b,d,b,d)-49912*E(c,b,b,a,b,d,b,d)+64*E(f,b,b,a,b,d,b,d)+32*E(b,b,b,a,e,e
,e,e)+2742*E(c,b,b,a,e,e,e,e)+16*E(f,b,b,a,e,e,e,e)+128*E(b,b,b,b,c,e,c,e)+
28992*E(c,b,b,b,c,e,c,e)+224*E(f,b,b,b,c,e,c,e)-112*E(d,b,b,b,d,b,b,d)+112*E(b
,b,b,d,b,b,d,d)-9/2*E(b,b,d,b,d,d,d,d)-8*E(c,b,d,b,d,d,d,d)-4*E(b,b,d,c,d,d,d,
d)-455/2*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)-112*E(b,b,f,b,b,d,b,d)+112*E(
d,b,b,f,b,b,b,d)+8925/2*E(b,b,c,b,d,d,d,d)-2957/2*E(c,b,c,b,d,d,d,d)-37388*E(b
,b,c,c,e,c,c,e)-63718*E(c,b,c,c,e,c,c,e)+678*E(d,b,c,c,e,c,c,e)+32*E(f,b,c,c,e
,c,c,e)-2356*E(c,b,c,c,e,e,e,e)-E(b,d,d,c,e,e,e,e)-463/16*E(c,d,d,c,e,e,e,e)+8
*E(b,d,d,d,b,b,b,d)+5/2*E(b,d,d,d,b,b,d,d)+E(c,d,d,d,c,e,c,e)-16*E(a,e,a,f,a,a
,a,f)-E(a,a,f,b,f,f,f,f)+E(b,a,f,b,f,f,f,f)+4*E(a,a,f,f,b,d,b,d)-8*E(c,a,f,f,b
,d,b,d)+24*E(b,b,a,a,f,f,f,f)-1816*E(c,b,a,a,f,f,f,f)+484*E(b,b,a,e,a,a,a,f)+
21956*E(c,b,a,e,a,a,a,f)-16*E(f,b,a,e,a,a,a,f)+10996*E(c,b,a,e,a,a,f,f)-16*E(e
,a,a,a,f,a,a,f)+16*E(e,a,a,f,a,a,a,f)-16*E(a,a,a,f,a,a,f,f)-16*E(a,a,f,a,a,f,a
,f)+16*E(a,a,f,a,f,a,a,f)-32*E(a,a,f,b,b,d,b,d)-2*E(a,a,f,b,d,d,d,d)+136*E(b,c
,a,e,a,f,a,f)+715*E(c,c,a,e,a,f,a,f)-63/4*E(b,c,a,e,e,e,e,e)-4517/16*E(c,c,a,e
,e,e,e,e)-45/2*E(d,c,a,e,e,e,e,e)+8341*E(b,c,a,f,a,f,a,f)+7*E(b,c,a,f,f,f,f,f)
+7*E(c,c,a,f,f,f,f,f)-528*E(b,c,b,a,b,d,b,d)+4688*E(c,c,b,a,b,d,b,d)+96*E(e,c,
b,a,b,d,b,d)+104*E(b,c,b,a,e,e,e,e)+2261/2*E(c,c,b,a,e,e,e,e)-180*E(d,c,b,a,e,
e,e,e)+35268*E(b,c,b,b,b,d,b,d)-15016*E(c,c,b,b,b,d,b,d)+128*E(e,c,b,b,b,d,b,d
)-102780*E(b,c,b,b,c,e,c,e)+53636*E(c,c,b,b,c,e,c,e)+8433/2*E(b,c,b,b,f,f,f,f)
-5179/2*E(c,c,b,b,f,f,f,f)-678*E(d,c,c,c,e,c,c,e)+678*E(d,c,c,e,c,c,c,e)+17/2*
E(b,c,d,b,d,d,d,d)+2*E(c,c,d,b,d,d,d,d)-40*E(b,d,b,d,c,c,c,e)+447*E(c,d,b,d,c,
c,c,e)+9/2*E(b,d,b,d,d,b,d,d)+3*E(c,d,b,d,d,b,d,d)+8*E(b,d,b,f,b,b,d,d)+463*E(
c,d,b,f,b,b,d,d)-7/2*E(b,d,c,b,d,d,d,d)+471/4*E(c,d,c,b,d,d,d,d)+678*E(c,d,c,c
,c,e,c,e)-17/2*E(b,d,c,d,d,b,d,d)-475/4*E(c,d,c,d,d,b,d,d)-678*E(c,d,c,e,c,c,c
,e)-463/16*E(c,d,d,c,d,d,d,d)+23/2*E(b,d,b,a,e,e,e,e)+112*E(d,d,b,b,b,b,b,d)-\
80*E(b,d,b,b,c,e,c,e)+3688*E(c,d,b,b,c,e,c,e)+5/2*E(b,d,b,b,f,f,f,f)-463/4*E(c
,d,b,b,f,f,f,f)-112*E(b,d,b,d,b,b,b,d)-8*E(b,d,b,d,b,b,d,d)-463*E(c,d,b,d,b,b,
d,d)-678*E(c,c,d,c,c,e,c,e)+678*E(c,c,d,c,e,c,c,e)-12*E(b,c,d,d,b,b,d,d)+642*E
(c,c,e,a,b,d,b,d)-9/2*E(b,f,f,f,b,d,b,d), E(c,e,e,e,e,c,e,e) = -32*E(a,e,e,e,c
,e,c,e)-256*E(a,f,a,a,a,f,a,f)-1792*E(b,f,b,b,b,d,b,d)-1792*E(b,b,f,b,d,b,b,d)
+549696*E(b,c,a,a,f,a,a,f)-188608*E(c,c,a,a,f,a,a,f)-1024*E(e,c,a,a,f,a,a,f)-\
32*E(b,c,a,a,f,f,f,f)+256*E(c,c,a,a,f,f,f,f)+2304*E(b,c,a,e,a,a,f,f)-4592*E(c,
c,a,e,a,a,f,f)+1376*E(b,c,e,e,a,a,a,f)-2552*E(c,c,e,e,a,a,a,f)-16*E(b,c,e,e,e,
e,e,e)+E(c,c,e,e,e,e,e,e)+2176*E(b,d,b,a,b,d,b,d)+3424*E(c,d,b,a,b,d,b,d)-128*
E(a,f,f,b,b,d,b,d)+192*E(a,f,f,b,d,b,b,d)-32*E(f,b,a,e,e,e,e,e)+582336*E(b,b,b
,a,b,d,b,d)+788608*E(c,b,b,a,b,d,b,d)-1024*E(f,b,b,a,b,d,b,d)-512*E(b,b,b,a,e,
e,e,e)-42960*E(c,b,b,a,e,e,e,e)-256*E(f,b,b,a,e,e,e,e)-2048*E(b,b,b,b,c,e,c,e)
-453888*E(c,b,b,b,c,e,c,e)-3584*E(f,b,b,b,c,e,c,e)+1792*E(d,b,b,b,d,b,b,d)-\
1792*E(b,b,b,d,b,b,d,d)+72*E(b,b,d,b,d,d,d,d)+48*E(c,b,d,b,d,d,d,d)+64*E(b,b,d
,c,d,d,d,d)+3568*E(c,b,d,c,d,d,d,d)-128*E(b,b,f,a,a,f,a,f)+1792*E(b,b,f,b,b,d,
b,d)-1792*E(d,b,b,f,b,b,b,d)-69496*E(b,b,c,b,d,d,d,d)+22248*E(c,b,c,b,d,d,d,d)
+582976*E(b,b,c,c,e,c,c,e)+997536*E(c,b,c,c,e,c,c,e)-10848*E(d,b,c,c,e,c,c,e)-\
512*E(f,b,c,c,e,c,c,e)+36768*E(c,b,c,c,e,e,e,e)+16*E(b,d,d,c,e,e,e,e)+457*E(c,
d,d,c,e,e,e,e)-128*E(b,d,d,d,b,b,b,d)-40*E(b,d,d,d,b,b,d,d)+256*E(a,e,a,f,a,a,
a,f)+16*E(a,a,f,b,f,f,f,f)-16*E(b,a,f,b,f,f,f,f)-64*E(a,a,f,f,b,d,b,d)+192*E(c
,a,f,f,b,d,b,d)-384*E(b,b,a,a,f,f,f,f)+28720*E(c,b,a,a,f,f,f,f)-7744*E(b,b,a,e
,a,a,a,f)-341888*E(c,b,a,e,a,a,a,f)+256*E(f,b,a,e,a,a,a,f)-171200*E(c,b,a,e,a,
a,f,f)+256*E(e,a,a,a,f,a,a,f)-256*E(e,a,a,f,a,a,a,f)+256*E(a,a,a,f,a,a,f,f)+
256*E(a,a,f,a,a,f,a,f)-256*E(a,a,f,a,f,a,a,f)+512*E(a,a,f,b,b,d,b,d)+32*E(a,a,
f,b,d,d,d,d)-2176*E(b,c,a,e,a,f,a,f)-13136*E(c,c,a,e,a,f,a,f)+252*E(b,c,a,e,e,
e,e,e)+4591*E(c,c,a,e,e,e,e,e)+360*E(d,c,a,e,e,e,e,e)-129648*E(b,c,a,f,a,f,a,f
)-112*E(b,c,a,f,f,f,f,f)-64*E(c,c,a,f,f,f,f,f)+8448*E(b,c,b,a,b,d,b,d)-76032*E
(c,c,b,a,b,d,b,d)-1536*E(e,c,b,a,b,d,b,d)-1664*E(b,c,b,a,e,e,e,e)-16856*E(c,c,
b,a,e,e,e,e)+2880*E(d,c,b,a,e,e,e,e)-549056*E(b,c,b,b,b,d,b,d)+240768*E(c,c,b,
b,b,d,b,d)-2048*E(e,c,b,b,b,d,b,d)+1598784*E(b,c,b,b,c,e,c,e)-834752*E(c,c,b,b
,c,e,c,e)-65560*E(b,c,b,b,f,f,f,f)+40264*E(c,c,b,b,f,f,f,f)+10848*E(d,c,c,c,e,
c,c,e)-10848*E(d,c,c,e,c,c,c,e)-136*E(b,c,d,b,d,d,d,d)+640*E(b,d,b,d,c,c,c,e)-\
6960*E(c,d,b,d,c,c,c,e)-72*E(b,d,b,d,d,b,d,d)-128*E(b,d,b,f,b,b,d,d)-7312*E(c,
d,b,f,b,b,d,d)+56*E(b,d,c,b,d,d,d,d)-1788*E(c,d,c,b,d,d,d,d)-10848*E(c,d,c,c,c
,e,c,e)+136*E(b,d,c,d,d,b,d,d)+1820*E(c,d,c,d,d,b,d,d)+10848*E(c,d,c,e,c,c,c,e
)+458*E(c,d,d,c,d,d,d,d)-184*E(b,d,b,a,e,e,e,e)-1792*E(d,d,b,b,b,b,b,d)+1280*E
(b,d,b,b,c,e,c,e)-57472*E(c,d,b,b,c,e,c,e)-40*E(b,d,b,b,f,f,f,f)+1812*E(c,d,b,
b,f,f,f,f)+1792*E(b,d,b,d,b,b,b,d)+128*E(b,d,b,d,b,b,d,d)+7264*E(c,d,b,d,b,b,d
,d)+10848*E(c,c,d,c,c,e,c,e)-10848*E(c,c,d,c,e,c,c,e)+192*E(b,c,d,d,b,b,d,d)-\
10208*E(c,c,e,a,b,d,b,d)+72*E(b,f,f,f,b,d,b,d), E(c,e,e,e,e,e,e,e) = -872*E(a,
e,e,e,c,e,c,e)-11712*E(a,f,a,a,a,f,a,f)-54272*E(b,f,b,b,b,d,b,d)-54272*E(b,b,f
,b,d,b,b,d)+16*E(b,b,f,b,d,d,d,d)+4*E(f,b,f,b,d,d,d,d)+16*E(b,b,f,b,f,f,f,f)+4
*E(f,b,f,b,f,f,f,f)-8*E(c,b,f,f,f,f,f,f)+16207120*E(b,c,a,a,f,a,a,f)-5621008*E
(c,c,a,a,f,a,a,f)-40384*E(e,c,a,a,f,a,a,f)-3432*E(b,c,a,a,f,f,f,f)+6912*E(c,c,
a,a,f,f,f,f)+66464*E(b,c,a,e,a,a,f,f)-133228*E(c,c,a,e,a,a,f,f)+608*E(e,c,a,e,
a,a,f,f)+41384*E(b,c,e,e,a,a,a,f)-73654*E(c,c,e,e,a,a,a,f)-64*E(e,c,e,e,a,a,a,
f)-444*E(b,c,e,e,e,e,e,e)-E(d,c,e,e,e,e,e,e)+67360*E(b,d,b,a,b,d,b,d)+70552*E(
c,d,b,a,b,d,b,d)-3600*E(a,f,f,b,b,d,b,d)+5624*E(a,f,f,b,d,b,b,d)-844*E(f,b,a,e
,e,e,e,e)-30*E(f,b,a,f,f,f,f,f)+17071152*E(b,b,b,a,b,d,b,d)+23426208*E(c,b,b,a
,b,d,b,d)-55808*E(f,b,b,a,b,d,b,d)-10064*E(b,b,b,a,e,e,e,e)-1277320*E(c,b,b,a,
e,e,e,e)-6416*E(f,b,b,a,e,e,e,e)+13312*E(b,b,b,b,c,e,c,e)-13442048*E(c,b,b,b,c
,e,c,e)-105856*E(f,b,b,b,c,e,c,e)+54272*E(d,b,b,b,d,b,b,d)-54272*E(b,b,b,d,b,b
,d,d)+2258*E(b,b,d,b,d,d,d,d)+1332*E(c,b,d,b,d,d,d,d)+1852*E(b,b,d,c,d,d,d,d)+
106638*E(c,b,d,c,d,d,d,d)-4*E(d,b,d,c,d,d,d,d)-E(d,b,d,d,d,d,d,d)+E(f,b,d,d,d,
d,d,d)-1504*E(b,b,f,a,a,f,a,f)-4*E(d,b,f,a,f,f,f,f)-4*E(f,b,f,a,f,f,f,f)+54272
*E(b,b,f,b,b,d,b,d)-54272*E(d,b,b,f,b,b,b,d)-2057406*E(b,b,c,b,d,d,d,d)+670590
*E(c,b,c,b,d,d,d,d)+17231184*E(b,b,c,c,e,c,c,e)+29705320*E(c,b,c,c,e,c,c,e)-\
317976*E(d,b,c,c,e,c,c,e)-31040*E(f,b,c,c,e,c,c,e)+1103680*E(c,b,c,c,e,e,e,e)+
496*E(d,b,c,c,e,e,e,e)-736*E(f,b,c,c,e,e,e,e)+440*E(b,d,d,c,e,e,e,e)+54735/4*E
(c,d,d,c,e,e,e,e)-784*E(b,d,d,d,b,b,b,d)-2026*E(b,d,d,d,b,b,d,d)+E(b,d,d,d,d,d
,d,d)+11712*E(a,e,a,f,a,a,a,f)+436*E(a,a,f,b,f,f,f,f)-452*E(b,a,f,b,f,f,f,f)-\
1744*E(a,a,f,f,b,d,b,d)+5296*E(c,a,f,f,b,d,b,d)-15520*E(b,b,a,a,f,f,f,f)+
851280*E(c,b,a,a,f,f,f,f)-205104*E(b,b,a,e,a,a,a,f)-10179040*E(c,b,a,e,a,a,a,f
)+14368*E(f,b,a,e,a,a,a,f)-5111904*E(c,b,a,e,a,a,f,f)+416*E(f,b,a,e,a,a,f,f)+
11712*E(e,a,a,a,f,a,a,f)-11712*E(e,a,a,f,a,a,a,f)+11712*E(a,a,a,f,a,a,f,f)+
11712*E(a,a,f,a,a,f,a,f)-11712*E(a,a,f,a,f,a,a,f)+16480*E(a,a,f,b,b,d,b,d)-128
*E(e,a,f,b,b,d,b,d)+964*E(a,a,f,b,d,d,d,d)-4*E(f,a,f,b,d,d,d,d)-98976*E(b,c,a,
e,a,f,a,f)-383396*E(c,c,a,e,a,f,a,f)-480*E(d,c,a,e,a,f,a,f)+512*E(e,c,a,e,a,f,
a,f)+11423*E(b,c,a,e,e,e,e,e)+541567/4*E(c,c,a,e,e,e,e,e)+11048*E(d,c,a,e,e,e,
e,e)-3806236*E(b,c,a,f,a,f,a,f)+160*E(d,c,a,f,a,f,a,f)-256*E(e,c,a,f,a,f,a,f)-\
2412*E(b,c,a,f,f,f,f,f)-1680*E(c,c,a,f,f,f,f,f)+152896*E(b,c,b,a,b,d,b,d)-\
2260288*E(c,c,b,a,b,d,b,d)-56448*E(e,c,b,a,b,d,b,d)-24992*E(b,c,b,a,e,e,e,e)-\
502366*E(c,c,b,a,e,e,e,e)+88304*E(d,c,b,a,e,e,e,e)+160*E(e,c,b,a,e,e,e,e)-\
16023088*E(b,c,b,b,b,d,b,d)+7119200*E(c,c,b,b,b,d,b,d)-57216*E(e,c,b,b,b,d,b,d
)+47341008*E(b,c,b,b,c,e,c,e)-24999664*E(c,c,b,b,c,e,c,e)-1927318*E(b,c,b,b,f,
f,f,f)+1204962*E(c,c,b,b,f,f,f,f)+319448*E(d,c,c,c,e,c,c,e)-319448*E(d,c,c,e,c
,c,c,e)-3830*E(b,c,d,b,d,d,d,d)+116*E(c,c,d,b,d,d,d,d)+21824*E(b,d,b,d,c,c,c,e
)-209052*E(c,d,b,d,c,c,c,e)-2258*E(b,d,b,d,d,b,d,d)+184*E(c,d,b,d,d,b,d,d)-784
*E(b,d,b,f,b,b,d,d)-218252*E(c,d,b,f,b,b,d,d)-202*E(b,d,c,b,d,d,d,d)-53583*E(c
,d,c,b,d,d,d,d)-319448*E(c,d,c,c,c,e,c,e)+5530*E(b,d,c,d,d,b,d,d)+54391*E(c,d,
c,d,d,b,d,d)+319448*E(c,d,c,e,c,c,c,e)+54735/4*E(c,d,d,c,d,d,d,d)-5342*E(b,d,b
,a,e,e,e,e)-54272*E(d,d,b,b,b,b,b,d)-1344*E(b,d,b,b,c,e,c,e)-1712416*E(c,d,b,b
,c,e,c,e)-2026*E(b,d,b,b,f,f,f,f)+54159*E(c,d,b,b,f,f,f,f)+54272*E(b,d,b,d,b,b
,b,d)+784*E(b,d,b,d,b,b,d,d)+217372*E(c,d,b,d,b,b,d,d)+319448*E(c,c,d,c,c,e,c,
e)-319448*E(c,c,d,c,e,c,c,e)-16*E(e,c,d,d,b,b,b,d)+4576*E(b,c,d,d,b,b,d,d)+16*
E(e,c,d,d,b,b,d,d)-E(e,c,d,d,d,d,d,d)-294360*E(c,c,e,a,b,d,b,d)-192*E(e,c,e,a,
b,d,b,d)-184*E(a,f,f,f,b,d,b,d)+2258*E(b,f,f,f,b,d,b,d), E(c,f,a,a,a,a,a,f) =
0, E(c,f,a,a,a,f,a,f) = 0, E(c,f,a,a,f,a,a,f) = 0, E(c,f,b,b,b,b,b,d) = 0, E(c
,f,b,b,b,d,b,d) = 0, E(c,f,b,f,b,b,d,d) = 0, E(c,f,f,a,a,a,a,f) = 0, E(c,f,f,a
,a,f,a,f) = 0, E(c,f,f,a,f,a,a,f) = 0, E(c,f,f,a,f,f,f,f) = 0, E(c,f,f,b,b,b,b
,d) = 0, E(c,f,f,b,b,d,b,d) = 0, E(c,f,f,b,d,b,b,d) = 0, E(c,f,f,b,d,d,d,d) =
0, E(c,f,f,b,f,f,f,f) = 0, E(c,f,f,f,a,a,a,f) = 0, E(c,f,f,f,a,f,a,f) = 0, E(c
,f,f,f,b,d,b,d) = 0, E(c,f,f,f,f,f,f,f) = 0, E(d,a,a,a,a,a,a,f) = 0, E(d,a,a,a
,a,f,a,f) = 0, E(d,a,a,a,f,a,a,f) = 0, E(d,a,a,f,a,a,a,f) = 0, E(d,a,a,f,a,a,f
,f) = 0, E(d,a,a,f,a,f,a,f) = 0, E(d,a,e,a,f,f,f,f) = 0, E(d,a,e,e,a,a,a,f) =
0, E(d,a,e,e,a,a,f,f) = 0, E(d,a,e,e,a,f,a,f) = 0, E(d,a,f,a,a,a,a,f) = 0, E(d
,a,f,a,a,f,a,f) = 0, E(d,a,f,a,f,a,a,f) = 0, E(d,a,f,a,f,f,f,f) = 0, E(d,a,f,b
,b,d,b,d) = 0, E(d,a,f,b,d,d,d,d) = 0, E(d,a,f,b,f,f,f,f) = 0, E(d,a,f,f,a,a,a
,f) = 0, E(d,a,f,f,a,f,a,f) = 0, E(d,a,f,f,b,d,b,d) = 0, E(d,a,f,f,f,f,f,f) =
0, E(d,b,a,a,f,f,f,f) = 1/2*E(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a,f,a,f)+36*E(b,f,b
,b,b,d,b,d)+36*E(b,b,f,b,d,b,b,d)-9887*E(b,c,a,a,f,a,a,f)+3479*E(c,c,a,a,f,a,a
,f)+16*E(e,c,a,a,f,a,a,f)+11/2*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-50*E(b,
c,a,e,a,a,f,f)+337/4*E(c,c,a,e,a,a,f,f)-2*E(e,c,a,e,a,a,f,f)-71/2*E(b,c,e,e,a,
a,a,f)+369/8*E(c,c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e,e,e,e)-70*E(b,d,b,a,b,d,b,d)-\
93/2*E(c,d,b,a,b,d,b,d)+3*E(a,f,f,b,b,d,b,d)-11/2*E(a,f,f,b,d,b,b,d)+E(f,b,a,e
,e,e,e,e)-10625*E(b,b,b,a,b,d,b,d)-14566*E(c,b,b,a,b,d,b,d)+16*E(f,b,b,a,b,d,b
,d)+11*E(b,b,b,a,e,e,e,e)+1595/2*E(c,b,b,a,e,e,e,e)+7*E(f,b,b,a,e,e,e,e)+64*E(
b,b,b,b,c,e,c,e)+8416*E(c,b,b,b,c,e,c,e)+88*E(f,b,b,b,c,e,c,e)-36*E(d,b,b,b,d,
b,b,d)+36*E(b,b,b,d,b,b,d,d)-15/8*E(b,b,d,b,d,d,d,d)-3/4*E(c,b,d,b,d,d,d,d)-5/
4*E(b,b,d,c,d,d,d,d)-529/8*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-36*E(b,b,f,
b,b,d,b,d)+36*E(d,b,b,f,b,b,b,d)+10021/8*E(b,b,c,b,d,d,d,d)-3309/8*E(c,b,c,b,d
,d,d,d)-10643*E(b,b,c,c,e,c,c,e)-36823/2*E(c,b,c,c,e,c,c,e)+365/2*E(d,b,c,c,e,
c,c,e)+4*E(f,b,c,c,e,c,c,e)-703*E(c,b,c,c,e,e,e,e)-E(d,b,c,c,e,e,e,e)-1/4*E(b,
d,d,c,e,e,e,e)-541/64*E(c,d,d,c,e,e,e,e)-5*E(b,d,d,d,b,b,b,d)+27/8*E(b,d,d,d,b
,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f,f,f)+1/4*E(b,a,f,b,f,f,f,f)+E(a
,a,f,f,b,d,b,d)-3*E(c,a,f,f,b,d,b,d)+6*E(b,b,a,a,f,f,f,f)-529*E(c,b,a,a,f,f,f,
f)+173*E(b,b,a,e,a,a,a,f)+6328*E(c,b,a,e,a,a,a,f)-2*E(f,b,a,e,a,a,a,f)+3156*E(
c,b,a,e,a,a,f,f)+2*E(f,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a,a,f)+4*E(e,a,a,f,a,a,a,f
)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f,a,f,a,a,f)-12*E(a,a,f,b,
b,d,b,d)-3/4*E(a,a,f,b,d,d,d,d)+60*E(b,c,a,e,a,f,a,f)+939/4*E(c,c,a,e,a,f,a,f)
-2*E(d,c,a,e,a,f,a,f)-165/16*E(b,c,a,e,e,e,e,e)-5237/64*E(c,c,a,e,e,e,e,e)-55/
8*E(d,c,a,e,e,e,e,e)+9237/4*E(b,c,a,f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)+7/4*E(b,c,
a,f,f,f,f,f)+E(c,c,a,f,f,f,f,f)-180*E(b,c,b,a,b,d,b,d)+1356*E(c,c,b,a,b,d,b,d)
+16*E(e,c,b,a,b,d,b,d)+E(b,c,b,a,e,e,e,e)+2469/8*E(c,c,b,a,e,e,e,e)-57*E(d,c,b
,a,e,e,e,e)+E(e,c,b,a,e,e,e,e)+9537*E(b,c,b,b,b,d,b,d)-4362*E(c,c,b,b,b,d,b,d)
+64*E(e,c,b,b,b,d,b,d)-28823*E(b,c,b,b,c,e,c,e)+15453*E(c,c,b,b,c,e,c,e)+9329/
8*E(b,c,b,b,f,f,f,f)-5963/8*E(c,c,b,b,f,f,f,f)-381/2*E(d,c,c,c,e,c,c,e)+381/2*
E(d,c,c,e,c,c,c,e)+29/8*E(b,c,d,b,d,d,d,d)-1/4*E(c,c,d,b,d,d,d,d)-22*E(b,d,b,d
,c,c,c,e)+509/4*E(c,d,b,d,c,c,c,e)+15/8*E(b,d,b,d,d,b,d,d)-1/2*E(c,d,b,d,d,b,d
,d)-5*E(b,d,b,f,b,b,d,d)+537/4*E(c,d,b,f,b,b,d,d)+19/8*E(b,d,c,b,d,d,d,d)+541/
16*E(c,d,c,b,d,d,d,d)+381/2*E(c,d,c,c,c,e,c,e)-55/8*E(b,d,c,d,d,b,d,d)-541/16*
E(c,d,c,d,d,b,d,d)-381/2*E(c,d,c,e,c,c,c,e)-541/64*E(c,d,d,c,d,d,d,d)+29/8*E(b
,d,b,a,e,e,e,e)+36*E(d,d,b,b,b,b,b,d)+52*E(b,d,b,b,c,e,c,e)+1062*E(c,d,b,b,c,e
,c,e)+27/8*E(b,d,b,b,f,f,f,f)-533/16*E(c,d,b,b,f,f,f,f)-36*E(b,d,b,d,b,b,b,d)+
5*E(b,d,b,d,b,b,d,d)-541/4*E(c,d,b,d,b,b,d,d)-381/2*E(c,c,d,c,c,e,c,e)+381/2*E
(c,c,d,c,e,c,c,e)+369/2*E(c,c,e,a,b,d,b,d)+1/2*E(a,f,f,f,b,d,b,d)-15/8*E(b,f,f
,f,b,d,b,d), E(d,b,a,e,a,a,a,f) = -2*E(a,f,a,a,a,f,a,f)-2*E(b,f,b,b,b,d,b,d)-2
*E(b,b,f,b,d,b,b,d)+437*E(b,c,a,a,f,a,a,f)-171*E(c,c,a,a,f,a,a,f)-4*E(e,c,a,a,
f,a,a,f)-1/2*E(b,c,a,a,f,f,f,f)+1/2*E(b,c,a,e,a,a,f,f)-11/4*E(c,c,a,e,a,a,f,f)
+3/4*E(b,c,e,e,a,a,a,f)-11/8*E(c,c,e,e,a,a,a,f)+6*E(b,d,b,a,b,d,b,d)-19/2*E(c,
d,b,a,b,d,b,d)+397*E(b,b,b,a,b,d,b,d)+682*E(c,b,b,a,b,d,b,d)-4*E(f,b,b,a,b,d,b
,d)+2*E(b,b,b,a,e,e,e,e)-75/2*E(c,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)-376*E(c
,b,b,b,c,e,c,e)-4*E(f,b,b,b,c,e,c,e)+2*E(d,b,b,b,d,b,b,d)-2*E(b,b,b,d,b,b,d,d)
+1/8*E(b,b,d,b,d,d,d,d)+27/8*E(c,b,d,c,d,d,d,d)+E(b,b,f,a,a,f,a,f)+2*E(b,b,f,b
,b,d,b,d)-2*E(d,b,b,f,b,b,b,d)-451/8*E(b,b,c,b,d,d,d,d)+183/8*E(c,b,c,b,d,d,d,
d)+464*E(b,b,c,c,e,c,c,e)+1785/2*E(c,b,c,c,e,c,c,e)-13/2*E(d,b,c,c,e,c,c,e)-4*
E(f,b,c,c,e,c,c,e)+73/2*E(c,b,c,c,e,e,e,e)+27/64*E(c,d,d,c,e,e,e,e)+E(b,d,d,d,
b,b,b,d)-3/8*E(b,d,d,d,b,b,d,d)+2*E(a,e,a,f,a,a,a,f)-2*E(b,b,a,a,f,f,f,f)+24*E
(c,b,a,a,f,f,f,f)+9/2*E(b,b,a,e,a,a,a,f)-304*E(c,b,a,e,a,a,a,f)+2*E(f,b,a,e,a,
a,a,f)-159*E(c,b,a,e,a,a,f,f)+2*E(e,a,a,a,f,a,a,f)-2*E(e,a,a,f,a,a,a,f)+2*E(a,
a,a,f,a,a,f,f)+2*E(a,a,f,a,a,f,a,f)-2*E(a,a,f,a,f,a,a,f)+E(a,a,f,b,b,d,b,d)-19
/2*E(b,c,a,e,a,f,a,f)-33/4*E(c,c,a,e,a,f,a,f)+45/32*E(b,c,a,e,e,e,e,e)+235/64*
E(c,c,a,e,e,e,e,e)+7/16*E(d,c,a,e,e,e,e,e)-389/4*E(b,c,a,f,a,f,a,f)-22*E(b,c,b
,a,b,d,b,d)-68*E(c,c,b,a,b,d,b,d)-8*E(e,c,b,a,b,d,b,d)+31/4*E(b,c,b,a,e,e,e,e)
-115/8*E(c,c,b,a,e,e,e,e)+7/2*E(d,c,b,a,e,e,e,e)-385*E(b,c,b,b,b,d,b,d)+202*E(
c,c,b,b,b,d,b,d)+1355*E(b,c,b,b,c,e,c,e)-807*E(c,c,b,b,c,e,c,e)-407/8*E(b,c,b,
b,f,f,f,f)+309/8*E(c,c,b,b,f,f,f,f)+17/2*E(d,c,c,c,e,c,c,e)-17/2*E(d,c,c,e,c,c
,c,e)-1/8*E(b,c,d,b,d,d,d,d)+2*E(b,d,b,d,c,c,c,e)-27/4*E(c,d,b,d,c,c,c,e)-1/8*
E(b,d,b,d,d,b,d,d)+E(b,d,b,f,b,b,d,d)-27/4*E(c,d,b,f,b,b,d,d)-3/8*E(b,d,c,b,d,
d,d,d)-27/16*E(c,d,c,b,d,d,d,d)-17/2*E(c,d,c,c,c,e,c,e)+5/8*E(b,d,c,d,d,b,d,d)
+27/16*E(c,d,c,d,d,b,d,d)+17/2*E(c,d,c,e,c,c,c,e)+27/64*E(c,d,d,c,d,d,d,d)-1/8
*E(b,d,b,a,e,e,e,e)-2*E(d,d,b,b,b,b,b,d)-12*E(b,d,b,b,c,e,c,e)-52*E(c,d,b,b,c,
e,c,e)-3/8*E(b,d,b,b,f,f,f,f)+27/16*E(c,d,b,b,f,f,f,f)+2*E(b,d,b,d,b,b,b,d)-E(
b,d,b,d,b,b,d,d)+27/4*E(c,d,b,d,b,b,d,d)+17/2*E(c,c,d,c,c,e,c,e)-17/2*E(c,c,d,
c,e,c,c,e)-11/2*E(c,c,e,a,b,d,b,d)+1/8*E(b,f,f,f,b,d,b,d), E(d,b,a,e,a,a,f,f)
= 1/4*E(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a,f,a,f)+24*E(b,f,b,b,b,d,b,d)+24*E(b,b,f
,b,d,b,b,d)-12731/2*E(b,c,a,a,f,a,a,f)+4583/2*E(c,c,a,a,f,a,a,f)+12*E(e,c,a,a,
f,a,a,f)+15/4*E(b,c,a,a,f,f,f,f)-2*E(c,c,a,a,f,f,f,f)-65/2*E(b,c,a,e,a,a,f,f)+
437/8*E(c,c,a,e,a,a,f,f)-E(e,c,a,e,a,a,f,f)-45/2*E(b,c,e,e,a,a,a,f)+469/16*E(c
,c,e,e,a,a,a,f)+1/8*E(b,c,e,e,e,e,e,e)-47*E(b,d,b,a,b,d,b,d)-61/4*E(c,d,b,a,b,
d,b,d)+3/2*E(a,f,f,b,b,d,b,d)-11/4*E(a,f,f,b,d,b,b,d)+1/2*E(f,b,a,e,e,e,e,e)-\
13505/2*E(b,b,b,a,b,d,b,d)-9567*E(c,b,b,a,b,d,b,d)+12*E(f,b,b,a,b,d,b,d)+7/2*E
(b,b,b,a,e,e,e,e)+2087/4*E(c,b,b,a,e,e,e,e)+7/2*E(f,b,b,a,e,e,e,e)+5496*E(c,b,
b,b,c,e,c,e)+48*E(f,b,b,b,c,e,c,e)-24*E(d,b,b,b,d,b,b,d)+24*E(b,b,b,d,b,b,d,d)
-19/16*E(b,b,d,b,d,d,d,d)-3/8*E(c,b,d,b,d,d,d,d)-5/8*E(b,b,d,c,d,d,d,d)-697/16
*E(c,b,d,c,d,d,d,d)-24*E(b,b,f,b,b,d,b,d)+24*E(d,b,b,f,b,b,b,d)+12929/16*E(b,b
,c,b,d,d,d,d)-4353/16*E(c,b,c,b,d,d,d,d)-13713/2*E(b,b,c,c,e,c,c,e)-48379/4*E(
c,b,c,c,e,c,c,e)+493/4*E(d,b,c,c,e,c,c,e)+6*E(f,b,c,c,e,c,c,e)-465*E(c,b,c,c,e
,e,e,e)-1/8*E(b,d,d,c,e,e,e,e)-709/128*E(c,d,d,c,e,e,e,e)-9/2*E(b,d,d,d,b,b,b,
d)+39/16*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/8*E(a,a,f,b,f,f,f,f)+1/8*E(
b,a,f,b,f,f,f,f)+1/2*E(a,a,f,f,b,d,b,d)-3/2*E(c,a,f,f,b,d,b,d)+5*E(b,b,a,a,f,f
,f,f)-691/2*E(c,b,a,a,f,f,f,f)+98*E(b,b,a,e,a,a,a,f)+4152*E(c,b,a,e,a,a,a,f)-3
*E(f,b,a,e,a,a,a,f)+2079*E(c,b,a,e,a,a,f,f)+E(f,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a
,a,f)+4*E(e,a,a,f,a,a,a,f)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f
,a,f,a,a,f)-7*E(a,a,f,b,b,d,b,d)-3/8*E(a,a,f,b,d,d,d,d)+105/2*E(b,c,a,e,a,f,a,
f)+1239/8*E(c,c,a,e,a,f,a,f)-133/16*E(b,c,a,e,e,e,e,e)-6865/128*E(c,c,a,e,e,e,
e,e)-19/4*E(d,c,a,e,e,e,e,e)+11821/8*E(b,c,a,f,a,f,a,f)+7/8*E(b,c,a,f,f,f,f,f)
+1/2*E(c,c,a,f,f,f,f,f)-76*E(b,c,b,a,b,d,b,d)+902*E(c,c,b,a,b,d,b,d)+16*E(e,c,
b,a,b,d,b,d)-43/4*E(b,c,b,a,e,e,e,e)+3201/16*E(c,c,b,a,e,e,e,e)-77/2*E(d,c,b,a
,e,e,e,e)+1/2*E(e,c,b,a,e,e,e,e)+12185/2*E(b,c,b,b,b,d,b,d)-2845*E(c,c,b,b,b,d
,b,d)+32*E(e,c,b,b,b,d,b,d)-37287/2*E(b,c,b,b,c,e,c,e)+20481/2*E(c,c,b,b,c,e,c
,e)+11981/16*E(b,c,b,b,f,f,f,f)-7871/16*E(c,c,b,b,f,f,f,f)-493/4*E(d,c,c,c,e,c
,c,e)+493/4*E(d,c,c,e,c,c,c,e)+33/16*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)
-15*E(b,d,b,d,c,c,c,e)+677/8*E(c,d,b,d,c,c,c,e)+19/16*E(b,d,b,d,d,b,d,d)-1/4*E
(c,d,b,d,d,b,d,d)-9/2*E(b,d,b,f,b,b,d,d)+705/8*E(c,d,b,f,b,b,d,d)+31/16*E(b,d,
c,b,d,d,d,d)+709/32*E(c,d,c,b,d,d,d,d)+493/4*E(c,d,c,c,c,e,c,e)-75/16*E(b,d,c,
d,d,b,d,d)-709/32*E(c,d,c,d,d,b,d,d)-493/4*E(c,d,c,e,c,c,c,e)-709/128*E(c,d,d,
c,d,d,d,d)+33/16*E(b,d,b,a,e,e,e,e)+24*E(d,d,b,b,b,b,b,d)+46*E(b,d,b,b,c,e,c,e
)+697*E(c,d,b,b,c,e,c,e)+39/16*E(b,d,b,b,f,f,f,f)-701/32*E(c,d,b,b,f,f,f,f)-24
*E(b,d,b,d,b,b,b,d)+9/2*E(b,d,b,d,b,b,d,d)-709/8*E(c,d,b,d,b,b,d,d)-493/4*E(c,
c,d,c,c,e,c,e)+493/4*E(c,c,d,c,e,c,c,e)+469/4*E(c,c,e,a,b,d,b,d)+1/4*E(a,f,f,f
,b,d,b,d)-19/16*E(b,f,f,f,b,d,b,d), E(d,b,a,e,e,e,e,e) = -E(d,c,a,e,e,e,e,e),
E(d,b,a,f,f,f,f,f) = -32*E(a,e,e,e,c,e,c,e)-448*E(a,f,a,a,a,f,a,f)-1920*E(b,f,
b,b,b,d,b,d)-1920*E(b,b,f,b,d,b,b,d)+576808*E(b,c,a,a,f,a,a,f)-199016*E(c,c,a,
a,f,a,a,f)-1536*E(e,c,a,a,f,a,a,f)-108*E(b,c,a,a,f,f,f,f)+256*E(c,c,a,a,f,f,f,
f)+2280*E(b,c,a,e,a,a,f,f)-4694*E(c,c,a,e,a,a,f,f)+16*E(e,c,a,e,a,a,f,f)+1392*
E(b,c,e,e,a,a,a,f)-2603*E(c,c,e,e,a,a,a,f)-16*E(b,c,e,e,e,e,e,e)+2192*E(b,d,b,
a,b,d,b,d)+2588*E(c,d,b,a,b,d,b,d)-128*E(a,f,f,b,b,d,b,d)+192*E(a,f,f,b,d,b,b,
d)-27*E(f,b,a,e,e,e,e,e)-E(f,b,a,f,f,f,f,f)+607096*E(b,b,b,a,b,d,b,d)+828176*E
(c,b,b,a,b,d,b,d)-2240*E(f,b,b,a,b,d,b,d)-344*E(b,b,b,a,e,e,e,e)-45212*E(c,b,b
,a,e,e,e,e)-208*E(f,b,b,a,e,e,e,e)+768*E(b,b,b,b,c,e,c,e)-475520*E(c,b,b,b,c,e
,c,e)-3648*E(f,b,b,b,c,e,c,e)+1920*E(d,b,b,b,d,b,b,d)-1920*E(b,b,b,d,b,b,d,d)+
79*E(b,b,d,b,d,d,d,d)+48*E(c,b,d,b,d,d,d,d)+66*E(b,b,d,c,d,d,d,d)+3777*E(c,b,d
,c,d,d,d,d)-32*E(b,b,f,a,a,f,a,f)+1920*E(b,b,f,b,b,d,b,d)-1920*E(d,b,b,f,b,b,b
,d)-73295*E(b,b,c,b,d,d,d,d)+23863*E(c,b,c,b,d,d,d,d)+613144*E(b,b,c,c,e,c,c,e
)+1052244*E(c,b,c,c,e,c,c,e)-11388*E(d,b,c,c,e,c,c,e)-1280*E(f,b,c,c,e,c,c,e)+
38936*E(c,b,c,c,e,e,e,e)+16*E(d,b,c,c,e,e,e,e)-32*E(f,b,c,c,e,e,e,e)+16*E(b,d,
d,c,e,e,e,e)+3895/8*E(c,d,d,c,e,e,e,e)-56*E(b,d,d,d,b,b,b,d)-61*E(b,d,d,d,b,b,
d,d)+448*E(a,e,a,f,a,a,a,f)+16*E(a,a,f,b,f,f,f,f)-16*E(b,a,f,b,f,f,f,f)-64*E(a
,a,f,f,b,d,b,d)+192*E(c,a,f,f,b,d,b,d)-576*E(b,b,a,a,f,f,f,f)+30200*E(c,b,a,a,
f,f,f,f)-7088*E(b,b,a,e,a,a,a,f)-360432*E(c,b,a,e,a,a,a,f)+592*E(f,b,a,e,a,a,a
,f)-181184*E(c,b,a,e,a,a,f,f)+32*E(f,b,a,e,a,a,f,f)+448*E(e,a,a,a,f,a,a,f)-448
*E(e,a,a,f,a,a,a,f)+448*E(a,a,a,f,a,a,f,f)+448*E(a,a,f,a,a,f,a,f)-448*E(a,a,f,
a,f,a,a,f)+592*E(a,a,f,b,b,d,b,d)+34*E(a,a,f,b,d,d,d,d)-3656*E(b,c,a,e,a,f,a,f
)-13538*E(c,c,a,e,a,f,a,f)-32*E(d,c,a,e,a,f,a,f)+16*E(e,c,a,e,a,f,a,f)+400*E(b
,c,a,e,e,e,e,e)+38583/8*E(c,c,a,e,e,e,e,e)+394*E(d,c,a,e,e,e,e,e)-135478*E(b,c
,a,f,a,f,a,f)+16*E(d,c,a,f,a,f,a,f)-16*E(e,c,a,f,a,f,a,f)-80*E(b,c,a,f,f,f,f,f
)-64*E(c,c,a,f,f,f,f,f)+4352*E(b,c,b,a,b,d,b,d)-80352*E(c,c,b,a,b,d,b,d)-2176*
E(e,c,b,a,b,d,b,d)-932*E(b,c,b,a,e,e,e,e)-17751*E(c,c,b,a,e,e,e,e)+3136*E(d,c,
b,a,e,e,e,e)+16*E(e,c,b,a,e,e,e,e)-571128*E(b,c,b,b,b,d,b,d)+253232*E(c,c,b,b,
b,d,b,d)-1792*E(e,c,b,b,b,d,b,d)+1685704*E(b,c,b,b,c,e,c,e)-884664*E(c,c,b,b,c
,e,c,e)-68627*E(b,c,b,b,f,f,f,f)+42681*E(c,c,b,b,f,f,f,f)+11420*E(d,c,c,c,e,c,
c,e)-11420*E(d,c,c,e,c,c,c,e)-125*E(b,c,d,b,d,d,d,d)+2*E(c,c,d,b,d,d,d,d)+736*
E(b,d,b,d,c,c,c,e)-7422*E(c,d,b,d,c,c,c,e)-79*E(b,d,b,d,d,b,d,d)+4*E(c,d,b,d,d
,b,d,d)-56*E(b,d,b,f,b,b,d,d)-7758*E(c,d,b,f,b,b,d,d)-E(b,d,c,b,d,d,d,d)-3775/
2*E(c,d,c,b,d,d,d,d)-11420*E(c,d,c,c,c,e,c,e)+183*E(b,d,c,d,d,b,d,d)+3863/2*E(
c,d,c,d,d,b,d,d)+11420*E(c,d,c,e,c,c,c,e)+3895/8*E(c,d,d,c,d,d,d,d)-191*E(b,d,
b,a,e,e,e,e)-1920*E(d,d,b,b,b,b,b,d)+128*E(b,d,b,b,c,e,c,e)-60720*E(c,d,b,b,c,
e,c,e)-61*E(b,d,b,b,f,f,f,f)+3847/2*E(c,d,b,b,f,f,f,f)+1920*E(b,d,b,d,b,b,b,d)
+56*E(b,d,b,d,b,b,d,d)+7710*E(c,d,b,d,b,b,d,d)+11420*E(c,c,d,c,c,e,c,e)-11420*
E(c,c,d,c,e,c,c,e)+192*E(b,c,d,d,b,b,d,d)-10412*E(c,c,e,a,b,d,b,d)-4*E(a,f,f,f
,b,d,b,d)+79*E(b,f,f,f,b,d,b,d), E(d,b,b,a,b,d,b,d) = -1/2*E(a,f,a,a,a,f,a,f)-\
1/2*E(b,f,b,b,b,d,b,d)-1/2*E(b,b,f,b,d,b,b,d)+437/4*E(b,c,a,a,f,a,a,f)-171/4*E
(c,c,a,a,f,a,a,f)-E(e,c,a,a,f,a,a,f)-1/8*E(b,c,a,a,f,f,f,f)+1/8*E(b,c,a,e,a,a,
f,f)-11/16*E(c,c,a,e,a,a,f,f)+3/16*E(b,c,e,e,a,a,a,f)-11/32*E(c,c,e,e,a,a,a,f)
+3/2*E(b,d,b,a,b,d,b,d)-19/8*E(c,d,b,a,b,d,b,d)+397/4*E(b,b,b,a,b,d,b,d)+341/2
*E(c,b,b,a,b,d,b,d)-E(f,b,b,a,b,d,b,d)+1/2*E(b,b,b,a,e,e,e,e)-75/8*E(c,b,b,a,e
,e,e,e)+8*E(b,b,b,b,c,e,c,e)-94*E(c,b,b,b,c,e,c,e)-E(f,b,b,b,c,e,c,e)+1/2*E(d,
b,b,b,d,b,b,d)-1/2*E(b,b,b,d,b,b,d,d)+1/32*E(b,b,d,b,d,d,d,d)+27/32*E(c,b,d,c,
d,d,d,d)+1/4*E(b,b,f,a,a,f,a,f)+1/2*E(b,b,f,b,b,d,b,d)-1/2*E(d,b,b,f,b,b,b,d)-\
451/32*E(b,b,c,b,d,d,d,d)+183/32*E(c,b,c,b,d,d,d,d)+116*E(b,b,c,c,e,c,c,e)+
1785/8*E(c,b,c,c,e,c,c,e)-17/8*E(d,b,c,c,e,c,c,e)-E(f,b,c,c,e,c,c,e)+73/8*E(c,
b,c,c,e,e,e,e)+27/256*E(c,d,d,c,e,e,e,e)+1/4*E(b,d,d,d,b,b,b,d)-3/32*E(b,d,d,d
,b,b,d,d)+1/2*E(a,e,a,f,a,a,a,f)-1/2*E(b,b,a,a,f,f,f,f)+6*E(c,b,a,a,f,f,f,f)+9
/8*E(b,b,a,e,a,a,a,f)-76*E(c,b,a,e,a,a,a,f)+1/2*E(f,b,a,e,a,a,a,f)-159/4*E(c,b
,a,e,a,a,f,f)+1/2*E(e,a,a,a,f,a,a,f)-1/2*E(e,a,a,f,a,a,a,f)+1/2*E(a,a,a,f,a,a,
f,f)+1/2*E(a,a,f,a,a,f,a,f)-1/2*E(a,a,f,a,f,a,a,f)+1/4*E(a,a,f,b,b,d,b,d)-19/8
*E(b,c,a,e,a,f,a,f)-33/16*E(c,c,a,e,a,f,a,f)+45/128*E(b,c,a,e,e,e,e,e)+235/256
*E(c,c,a,e,e,e,e,e)+7/64*E(d,c,a,e,e,e,e,e)-389/16*E(b,c,a,f,a,f,a,f)-11/2*E(b
,c,b,a,b,d,b,d)-17*E(c,c,b,a,b,d,b,d)-2*E(e,c,b,a,b,d,b,d)+31/16*E(b,c,b,a,e,e
,e,e)-115/32*E(c,c,b,a,e,e,e,e)+7/8*E(d,c,b,a,e,e,e,e)-385/4*E(b,c,b,b,b,d,b,d
)+101/2*E(c,c,b,b,b,d,b,d)+1355/4*E(b,c,b,b,c,e,c,e)-807/4*E(c,c,b,b,c,e,c,e)-\
407/32*E(b,c,b,b,f,f,f,f)+309/32*E(c,c,b,b,f,f,f,f)+17/8*E(d,c,c,c,e,c,c,e)-17
/8*E(d,c,c,e,c,c,c,e)-1/32*E(b,c,d,b,d,d,d,d)+1/2*E(b,d,b,d,c,c,c,e)-27/16*E(c
,d,b,d,c,c,c,e)-1/32*E(b,d,b,d,d,b,d,d)+1/4*E(b,d,b,f,b,b,d,d)-27/16*E(c,d,b,f
,b,b,d,d)-3/32*E(b,d,c,b,d,d,d,d)-27/64*E(c,d,c,b,d,d,d,d)-17/8*E(c,d,c,c,c,e,
c,e)+5/32*E(b,d,c,d,d,b,d,d)+27/64*E(c,d,c,d,d,b,d,d)+17/8*E(c,d,c,e,c,c,c,e)+
27/256*E(c,d,d,c,d,d,d,d)-1/32*E(b,d,b,a,e,e,e,e)-1/2*E(d,d,b,b,b,b,b,d)-3*E(b
,d,b,b,c,e,c,e)-13*E(c,d,b,b,c,e,c,e)-3/32*E(b,d,b,b,f,f,f,f)+27/64*E(c,d,b,b,
f,f,f,f)+1/2*E(b,d,b,d,b,b,b,d)-1/4*E(b,d,b,d,b,b,d,d)+27/16*E(c,d,b,d,b,b,d,d
)+17/8*E(c,c,d,c,c,e,c,e)-17/8*E(c,c,d,c,e,c,c,e)-11/8*E(c,c,e,a,b,d,b,d)+1/32
*E(b,f,f,f,b,d,b,d), E(d,b,b,a,e,e,e,e) = -E(d,c,b,a,e,e,e,e), E(d,b,b,b,c,e,c
,e) = -1/2*E(b,f,b,b,b,d,b,d)-1/2*E(b,b,f,b,d,b,b,d)+1059/8*E(b,c,a,a,f,a,a,f)
-407/8*E(c,c,a,a,f,a,a,f)-1/16*E(b,c,a,a,f,f,f,f)+7/8*E(b,c,a,e,a,a,f,f)-41/32
*E(c,c,a,e,a,a,f,f)+1/2*E(b,c,e,e,a,a,a,f)-41/64*E(c,c,e,e,a,a,a,f)+3/4*E(b,d,
b,a,b,d,b,d)+1/16*E(c,d,b,a,b,d,b,d)+1117/8*E(b,b,b,a,b,d,b,d)+855/4*E(c,b,b,a
,b,d,b,d)-183/16*E(c,b,b,a,e,e,e,e)-122*E(c,b,b,b,c,e,c,e)+1/2*E(d,b,b,b,d,b,b
,d)-1/2*E(b,b,b,d,b,b,d,d)+1/64*E(b,b,d,b,d,d,d,d)+61/64*E(c,b,d,c,d,d,d,d)+1/
2*E(b,b,f,b,b,d,b,d)-1/2*E(d,b,b,f,b,b,b,d)-1077/64*E(b,b,c,b,d,d,d,d)+365/64*
E(c,b,c,b,d,d,d,d)+1145/8*E(b,b,c,c,e,c,c,e)+4271/16*E(c,b,c,c,e,c,c,e)-41/16*
E(d,b,c,c,e,c,c,e)+41/4*E(c,b,c,c,e,e,e,e)+61/512*E(c,d,d,c,e,e,e,e)+1/8*E(b,d
,d,d,b,b,b,d)-3/64*E(b,d,d,d,b,b,d,d)+61/8*E(c,b,a,a,f,f,f,f)-2*E(b,b,a,e,a,a,
a,f)-183/2*E(c,b,a,e,a,a,a,f)-183/4*E(c,b,a,e,a,a,f,f)-13/8*E(b,c,a,e,a,f,a,f)
-123/32*E(c,c,a,e,a,f,a,f)+7/32*E(b,c,a,e,e,e,e,e)+613/512*E(c,c,a,e,e,e,e,e)+
7/64*E(d,c,a,e,e,e,e,e)-977/32*E(b,c,a,f,a,f,a,f)+E(b,c,b,a,b,d,b,d)-41/2*E(c,
c,b,a,b,d,b,d)+7/16*E(b,c,b,a,e,e,e,e)-277/64*E(c,c,b,a,e,e,e,e)+7/8*E(d,c,b,a
,e,e,e,e)-1013/8*E(b,c,b,b,b,d,b,d)+245/4*E(c,c,b,b,b,d,b,d)+3099/8*E(b,c,b,b,
c,e,c,e)-1829/8*E(c,c,b,b,c,e,c,e)-993/64*E(b,c,b,b,f,f,f,f)+691/64*E(c,c,b,b,
f,f,f,f)+41/16*E(d,c,c,c,e,c,c,e)-41/16*E(d,c,c,e,c,c,c,e)-1/64*E(b,c,d,b,d,d,
d,d)+1/4*E(b,d,b,d,c,c,c,e)-61/32*E(c,d,b,d,c,c,c,e)-1/64*E(b,d,b,d,d,b,d,d)+1
/8*E(b,d,b,f,b,b,d,d)-61/32*E(c,d,b,f,b,b,d,d)-3/64*E(b,d,c,b,d,d,d,d)-61/128*
E(c,d,c,b,d,d,d,d)-41/16*E(c,d,c,c,c,e,c,e)+5/64*E(b,d,c,d,d,b,d,d)+61/128*E(c
,d,c,d,d,b,d,d)+41/16*E(c,d,c,e,c,c,c,e)+61/512*E(c,d,d,c,d,d,d,d)-1/64*E(b,d,
b,a,e,e,e,e)-1/2*E(d,d,b,b,b,b,b,d)-E(b,d,b,b,c,e,c,e)-61/4*E(c,d,b,b,c,e,c,e)
-3/64*E(b,d,b,b,f,f,f,f)+61/128*E(c,d,b,b,f,f,f,f)+1/2*E(b,d,b,d,b,b,b,d)-1/8*
E(b,d,b,d,b,b,d,d)+61/32*E(c,d,b,d,b,b,d,d)+41/16*E(c,c,d,c,c,e,c,e)-41/16*E(c
,c,d,c,e,c,c,e)-41/16*E(c,c,e,a,b,d,b,d)+1/64*E(b,f,f,f,b,d,b,d), E(d,b,b,f,a,
f,a,f) = 1/2*E(a,e,e,e,c,e,c,e)-14*E(a,f,a,a,a,f,a,f)+10*E(b,f,b,b,b,d,b,d)+10
*E(b,b,f,b,d,b,b,d)-9521/2*E(b,c,a,a,f,a,a,f)+2921/2*E(c,c,a,a,f,a,a,f)-24*E(e
,c,a,a,f,a,a,f)-21/4*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-18*E(b,c,a,e,a,a,
f,f)+423/8*E(c,c,a,e,a,a,f,f)+E(e,c,a,e,a,a,f,f)-27/4*E(b,c,e,e,a,a,a,f)+487/
16*E(c,c,e,e,a,a,a,f)+1/2*E(e,c,e,e,a,a,a,f)+1/4*E(b,c,e,e,e,e,e,e)+27*E(b,d,b
,a,b,d,b,d)-519/4*E(c,d,b,a,b,d,b,d)+3*E(a,f,f,b,b,d,b,d)-7/2*E(a,f,f,b,d,b,b,
d)+1/2*E(f,b,a,e,e,e,e,e)-11047/2*E(b,b,b,a,b,d,b,d)-6397*E(c,b,b,a,b,d,b,d)-\
40*E(f,b,b,a,b,d,b,d)+26*E(b,b,b,a,e,e,e,e)+1417/4*E(c,b,b,a,e,e,e,e)+4*E(f,b,
b,a,e,e,e,e)+320*E(b,b,b,b,c,e,c,e)+3936*E(c,b,b,b,c,e,c,e)+20*E(f,b,b,b,c,e,c
,e)-10*E(d,b,b,b,d,b,b,d)+10*E(b,b,b,d,b,b,d,d)+5/16*E(b,b,d,b,d,d,d,d)-3/4*E(
c,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-431/16*E(c,b,d,c,d,d,d,d)+11*E(b,b,f,a,a,f
,a,f)-10*E(b,b,f,b,b,d,b,d)+10*E(d,b,b,f,b,b,b,d)+9403/16*E(b,b,c,b,d,d,d,d)-\
2435/16*E(c,b,c,b,d,d,d,d)-9877/2*E(b,b,c,c,e,c,c,e)-31497/4*E(c,b,c,c,e,c,c,e
)+383/4*E(d,b,c,c,e,c,c,e)-20*E(f,b,c,c,e,c,c,e)-265*E(c,b,c,c,e,e,e,e)-1/4*E(
b,d,d,c,e,e,e,e)-443/128*E(c,d,d,c,e,e,e,e)+25/2*E(b,d,d,d,b,b,b,d)-51/16*E(b,
d,d,d,b,b,d,d)+14*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f,f,f)+1/4*E(b,a,f,b,f,f,
f,f)+E(a,a,f,f,b,d,b,d)-3*E(c,a,f,f,b,d,b,d)-12*E(b,b,a,a,f,f,f,f)-485/2*E(c,b
,a,a,f,f,f,f)+267/2*E(b,b,a,e,a,a,a,f)+2729*E(c,b,a,e,a,a,a,f)+10*E(f,b,a,e,a,
a,a,f)+1295*E(c,b,a,e,a,a,f,f)+14*E(e,a,a,a,f,a,a,f)-14*E(e,a,a,f,a,a,a,f)+14*
E(a,a,a,f,a,a,f,f)+14*E(a,a,f,a,a,f,a,f)-14*E(a,a,f,a,f,a,a,f)-8*E(a,a,f,b,b,d
,b,d)-2*E(e,a,f,b,b,d,b,d)-1/2*E(a,a,f,b,d,d,d,d)-75*E(b,c,a,e,a,f,a,f)+1045/8
*E(c,c,a,e,a,f,a,f)+5*E(e,c,a,e,a,f,a,f)+379/32*E(b,c,a,e,e,e,e,e)-5019/128*E(
c,c,a,e,e,e,e,e)-27/16*E(d,c,a,e,e,e,e,e)+9571/8*E(b,c,a,f,a,f,a,f)+E(d,c,a,f,
a,f,a,f)-E(e,c,a,f,a,f,a,f)+7/4*E(b,c,a,f,f,f,f,f)+E(c,c,a,f,f,f,f,f)-322*E(b,
c,b,a,b,d,b,d)+598*E(c,c,b,a,b,d,b,d)-24*E(e,c,b,a,b,d,b,d)+107*E(b,c,b,a,e,e,
e,e)+2267/16*E(c,c,b,a,e,e,e,e)-27/2*E(d,c,b,a,e,e,e,e)+10743/2*E(b,c,b,b,b,d,
b,d)-2019*E(c,c,b,b,b,d,b,d)+8*E(e,c,b,b,b,d,b,d)-26249/2*E(b,c,b,b,c,e,c,e)+
12043/2*E(c,c,b,b,c,e,c,e)+9431/16*E(b,c,b,b,f,f,f,f)-4717/16*E(c,c,b,b,f,f,f,
f)-383/4*E(d,c,c,c,e,c,c,e)+383/4*E(d,c,c,e,c,c,c,e)+11/16*E(b,c,d,b,d,d,d,d)+
11*E(b,d,b,d,c,c,c,e)+411/8*E(c,d,b,d,c,c,c,e)-5/16*E(b,d,b,d,d,b,d,d)+25/2*E(
b,d,b,f,b,b,d,d)+451/8*E(c,d,b,f,b,b,d,d)-75/16*E(b,d,c,b,d,d,d,d)+443/32*E(c,
d,c,b,d,d,d,d)+383/4*E(c,d,c,c,c,e,c,e)+73/16*E(b,d,c,d,d,b,d,d)-443/32*E(c,d,
c,d,d,b,d,d)-383/4*E(c,d,c,e,c,c,c,e)-443/128*E(c,d,d,c,d,d,d,d)+23/16*E(b,d,b
,a,e,e,e,e)+10*E(d,d,b,b,b,b,b,d)-132*E(b,d,b,b,c,e,c,e)+449*E(c,d,b,b,c,e,c,e
)-51/16*E(b,d,b,b,f,f,f,f)-443/32*E(c,d,b,b,f,f,f,f)-10*E(b,d,b,d,b,b,b,d)-25/
2*E(b,d,b,d,b,b,d,d)-443/8*E(c,d,b,d,b,b,d,d)-383/4*E(c,c,d,c,c,e,c,e)+383/4*E
(c,c,d,c,e,c,c,e)-E(e,c,d,d,b,b,b,d)-2*E(b,c,d,d,b,b,d,d)+487/4*E(c,c,e,a,b,d,
b,d)+2*E(e,c,e,a,b,d,b,d)+5/16*E(b,f,f,f,b,d,b,d), E(d,b,b,f,b,b,d,d) = -9/2*E
(a,e,e,e,c,e,c,e)-60*E(a,f,a,a,a,f,a,f)-290*E(b,f,b,b,b,d,b,d)-290*E(b,b,f,b,d
,b,b,d)+169437/2*E(b,c,a,a,f,a,a,f)-58953/2*E(c,c,a,a,f,a,a,f)-208*E(e,c,a,a,f
,a,a,f)-79/4*E(b,c,a,a,f,f,f,f)+36*E(c,c,a,a,f,f,f,f)+739/2*E(b,c,a,e,a,a,f,f)
-5567/8*E(c,c,a,e,a,a,f,f)+4*E(e,c,a,e,a,a,f,f)+455/2*E(b,c,e,e,a,a,a,f)-6143/
16*E(c,c,e,e,a,a,a,f)-9/4*E(b,c,e,e,e,e,e,e)+385*E(b,d,b,a,b,d,b,d)+1407/4*E(c
,d,b,a,b,d,b,d)-19*E(a,f,f,b,b,d,b,d)+59/2*E(a,f,f,b,d,b,b,d)-17/4*E(f,b,a,e,e
,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+178867/2*E(b,b,b,a,b,d,b,d)+122737*E(c,b,b,a,b,
d,b,d)-304*E(f,b,b,a,b,d,b,d)-54*E(b,b,b,a,e,e,e,e)-26801/4*E(c,b,b,a,e,e,e,e)
-32*E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)-70536*E(c,b,b,b,c,e,c,e)-536*E(f,
b,b,b,c,e,c,e)+290*E(d,b,b,b,d,b,b,d)-290*E(b,b,b,d,b,b,d,d)+E(d,b,b,d,b,b,d,d
)+191/16*E(b,b,d,b,d,d,d,d)+27/4*E(c,b,d,b,d,d,d,d)+19/2*E(b,b,d,c,d,d,d,d)+
8947/16*E(c,b,d,c,d,d,d,d)-6*E(b,b,f,a,a,f,a,f)+290*E(b,b,f,b,b,d,b,d)-290*E(d
,b,b,f,b,b,b,d)-172259/16*E(b,b,c,b,d,d,d,d)+56427/16*E(c,b,c,b,d,d,d,d)+
180611/2*E(b,b,c,c,e,c,c,e)+623273/4*E(c,b,c,c,e,c,c,e)-6639/4*E(d,b,c,c,e,c,c
,e)-176*E(f,b,c,c,e,c,c,e)+5811*E(c,b,c,c,e,e,e,e)+3*E(d,b,c,c,e,e,e,e)-5*E(f,
b,c,c,e,e,e,e)+9/4*E(b,d,d,c,e,e,e,e)+9191/128*E(c,d,d,c,e,e,e,e)+11/2*E(b,d,d
,d,b,b,b,d)-217/16*E(b,d,d,d,b,b,d,d)+60*E(a,e,a,f,a,a,a,f)+9/4*E(a,a,f,b,f,f,
f,f)-9/4*E(b,a,f,b,f,f,f,f)-9*E(a,a,f,f,b,d,b,d)+27*E(c,a,f,f,b,d,b,d)-78*E(b,
b,a,a,f,f,f,f)+8943/2*E(c,b,a,a,f,f,f,f)-1107*E(b,b,a,e,a,a,a,f)-53400*E(c,b,a
,e,a,a,a,f)+80*E(f,b,a,e,a,a,a,f)-26817*E(c,b,a,e,a,a,f,f)+4*E(f,b,a,e,a,a,f,f
)+60*E(e,a,a,a,f,a,a,f)-60*E(e,a,a,f,a,a,a,f)+60*E(a,a,a,f,a,a,f,f)+60*E(a,a,f
,a,a,f,a,f)-60*E(a,a,f,a,f,a,a,f)+86*E(a,a,f,b,b,d,b,d)+5*E(a,a,f,b,d,d,d,d)-\
1153/2*E(b,c,a,e,a,f,a,f)-16013/8*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+2*E(
e,c,a,e,a,f,a,f)+1115/16*E(b,c,a,e,e,e,e,e)+90771/128*E(c,c,a,e,e,e,e,e)+473/8
*E(d,c,a,e,e,e,e,e)-158831/8*E(b,c,a,f,a,f,a,f)-E(d,c,a,f,a,f,a,f)-E(e,c,a,f,a
,f,a,f)-47/4*E(b,c,a,f,f,f,f,f)-9*E(c,c,a,f,f,f,f,f)+800*E(b,c,b,a,b,d,b,d)-\
11798*E(c,c,b,a,b,d,b,d)-288*E(e,c,b,a,b,d,b,d)-345/4*E(b,c,b,a,e,e,e,e)-41955
/16*E(c,c,b,a,e,e,e,e)+472*E(d,c,b,a,e,e,e,e)+E(e,c,b,a,e,e,e,e)-166683/2*E(b,
c,b,b,b,d,b,d)+37283*E(c,c,b,b,b,d,b,d)-292*E(e,c,b,b,b,d,b,d)+495141/2*E(b,c,
b,b,c,e,c,e)-262387/2*E(c,c,b,b,c,e,c,e)-160903/16*E(b,c,b,b,f,f,f,f)+101173/
16*E(c,c,b,b,f,f,f,f)+6671/4*E(d,c,c,c,e,c,c,e)-6671/4*E(d,c,c,e,c,c,c,e)-311/
16*E(b,c,d,b,d,d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+125*E(b,d,b,d,c,c,c,e)-8775/8*E(c
,d,b,d,c,c,c,e)-191/16*E(b,d,b,d,d,b,d,d)+E(c,d,b,d,d,b,d,d)+E(d,d,b,f,b,b,b,d
)+11/2*E(b,d,b,f,b,b,d,d)-9167/8*E(c,d,b,f,b,b,d,d)-81/16*E(b,d,c,b,d,d,d,d)-\
8967/32*E(c,d,c,b,d,d,d,d)-6671/4*E(c,d,c,c,c,e,c,e)+523/16*E(b,d,c,d,d,b,d,d)
+9127/32*E(c,d,c,d,d,b,d,d)+6671/4*E(c,d,c,e,c,c,c,e)+9191/128*E(c,d,d,c,d,d,d
,d)-443/16*E(b,d,b,a,e,e,e,e)-290*E(d,d,b,b,b,b,b,d)-96*E(b,d,b,b,c,e,c,e)-\
8987*E(c,d,b,b,c,e,c,e)-217/16*E(b,d,b,b,f,f,f,f)+9095/32*E(c,d,b,b,f,f,f,f)+
290*E(b,d,b,d,b,b,b,d)-E(d,d,b,d,b,b,b,d)-11/2*E(b,d,b,d,b,b,d,d)+9127/8*E(c,d
,b,d,b,b,d,d)+6671/4*E(c,c,d,c,c,e,c,e)-6671/4*E(c,c,d,c,e,c,c,e)-1/2*E(e,c,d,
d,b,b,b,d)+22*E(b,c,d,d,b,b,d,d)-6143/4*E(c,c,e,a,b,d,b,d)-E(a,f,f,f,b,d,b,d)+
191/16*E(b,f,f,f,b,d,b,d), E(d,b,c,b,d,d,d,d) = -1/2*E(a,e,e,e,c,e,c,e)-12*E(a
,f,a,a,a,f,a,f)-48*E(b,f,b,b,b,d,b,d)-48*E(b,b,f,b,d,b,b,d)+12546*E(b,c,a,a,f,
a,a,f)-4518*E(c,c,a,a,f,a,a,f)-32*E(e,c,a,a,f,a,a,f)-8*E(b,c,a,a,f,f,f,f)+4*E(
c,c,a,a,f,f,f,f)+59*E(b,c,a,e,a,a,f,f)-209/2*E(c,c,a,e,a,a,f,f)+2*E(e,c,a,e,a,
a,f,f)+85/2*E(b,c,e,e,a,a,a,f)-225/4*E(c,c,e,e,a,a,a,f)-1/4*E(b,c,e,e,e,e,e,e)
+100*E(b,d,b,a,b,d,b,d)+11*E(c,d,b,a,b,d,b,d)-3*E(a,f,f,b,b,d,b,d)+11/2*E(a,f,
f,b,d,b,b,d)-E(f,b,a,e,e,e,e,e)+13182*E(b,b,b,a,b,d,b,d)+18788*E(c,b,b,a,b,d,b
,d)-32*E(f,b,b,a,b,d,b,d)-3*E(b,b,b,a,e,e,e,e)-1027*E(c,b,b,a,e,e,e,e)-7*E(f,b
,b,a,e,e,e,e)+64*E(b,b,b,b,c,e,c,e)-10768*E(c,b,b,b,c,e,c,e)-104*E(f,b,b,b,c,e
,c,e)+48*E(d,b,b,b,d,b,b,d)-48*E(b,b,b,d,b,b,d,d)+5/2*E(b,b,d,b,d,d,d,d)+3/4*E
(c,b,d,b,d,d,d,d)+5/4*E(b,b,d,c,d,d,d,d)+345/4*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,
a,f,a,f)+48*E(b,b,f,b,b,d,b,d)-48*E(d,b,b,f,b,b,b,d)-6377/4*E(b,b,c,b,d,d,d,d)
+2177/4*E(c,b,c,b,d,d,d,d)+13496*E(b,b,c,c,e,c,c,e)+23839*E(c,b,c,c,e,c,c,e)-\
235*E(d,b,c,c,e,c,c,e)-20*E(f,b,c,c,e,c,c,e)+921*E(c,b,c,c,e,e,e,e)+E(d,b,c,c,
e,e,e,e)+1/4*E(b,d,d,c,e,e,e,e)+351/32*E(c,d,d,c,e,e,e,e)+10*E(b,d,d,d,b,b,b,d
)-21/4*E(b,d,d,d,b,b,d,d)+12*E(a,e,a,f,a,a,a,f)+1/4*E(a,a,f,b,f,f,f,f)-1/4*E(b
,a,f,b,f,f,f,f)-E(a,a,f,f,b,d,b,d)+3*E(c,a,f,f,b,d,b,d)-14*E(b,b,a,a,f,f,f,f)+
678*E(c,b,a,a,f,f,f,f)-171*E(b,b,a,e,a,a,a,f)-8180*E(c,b,a,e,a,a,a,f)+10*E(f,b
,a,e,a,a,a,f)-4110*E(c,b,a,e,a,a,f,f)-2*E(f,b,a,e,a,a,f,f)+12*E(e,a,a,a,f,a,a,
f)-12*E(e,a,a,f,a,a,a,f)+12*E(a,a,a,f,a,a,f,f)+12*E(a,a,f,a,a,f,a,f)-12*E(a,a,
f,a,f,a,a,f)+16*E(a,a,f,b,b,d,b,d)+3/4*E(a,a,f,b,d,d,d,d)-111*E(b,c,a,e,a,f,a,
f)-591/2*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a,f,a,f)+283/16*E(b,c,a,e,e,e,e,e)+
3361/32*E(c,c,a,e,e,e,e,e)+77/8*E(d,c,a,e,e,e,e,e)-5811/2*E(b,c,a,f,a,f,a,f)-7
/4*E(b,c,a,f,f,f,f,f)-E(c,c,a,f,f,f,f,f)+100*E(b,c,b,a,b,d,b,d)-1776*E(c,c,b,a
,b,d,b,d)-48*E(e,c,b,a,b,d,b,d)+67/2*E(b,c,b,a,e,e,e,e)-1577/4*E(c,c,b,a,e,e,e
,e)+78*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)-11942*E(b,c,b,b,b,d,b,d)+5604*E(c
,c,b,b,b,d,b,d)-64*E(e,c,b,b,b,d,b,d)+36898*E(b,c,b,b,c,e,c,e)-20266*E(c,c,b,b
,c,e,c,e)-5901/4*E(b,c,b,b,f,f,f,f)+3899/4*E(c,c,b,b,f,f,f,f)+243*E(d,c,c,c,e,
c,c,e)-243*E(d,c,c,e,c,c,c,e)-17/4*E(b,c,d,b,d,d,d,d)+1/4*E(c,c,d,b,d,d,d,d)+
32*E(b,d,b,d,c,c,c,e)-335/2*E(c,d,b,d,c,c,c,e)-5/2*E(b,d,b,d,d,b,d,d)+1/2*E(c,
d,b,d,d,b,d,d)+10*E(b,d,b,f,b,b,d,d)-349/2*E(c,d,b,f,b,b,d,d)-17/4*E(b,d,c,b,d
,d,d,d)-351/8*E(c,d,c,b,d,d,d,d)-243*E(c,d,c,c,c,e,c,e)+10*E(b,d,c,d,d,b,d,d)+
351/8*E(c,d,c,d,d,b,d,d)+243*E(c,d,c,e,c,c,c,e)+351/32*E(c,d,d,c,d,d,d,d)-17/4
*E(b,d,b,a,e,e,e,e)-48*E(d,d,b,b,b,b,b,d)-108*E(b,d,b,b,c,e,c,e)-1376*E(c,d,b,
b,c,e,c,e)-21/4*E(b,d,b,b,f,f,f,f)+347/8*E(c,d,b,b,f,f,f,f)+48*E(b,d,b,d,b,b,b
,d)-10*E(b,d,b,d,b,b,d,d)+351/2*E(c,d,b,d,b,b,d,d)+243*E(c,c,d,c,c,e,c,e)-243*
E(c,c,d,c,e,c,c,e)-225*E(c,c,e,a,b,d,b,d)-1/2*E(a,f,f,f,b,d,b,d)+5/2*E(b,f,f,f
,b,d,b,d), E(d,b,d,d,b,b,b,d) = 5*E(a,e,e,e,c,e,c,e)+46*E(a,f,a,a,a,f,a,f)+290
*E(b,f,b,b,b,d,b,d)+290*E(b,b,f,b,d,b,b,d)-173515/2*E(b,c,a,a,f,a,a,f)+59787/2
*E(c,c,a,a,f,a,a,f)+184*E(e,c,a,a,f,a,a,f)+53/4*E(b,c,a,a,f,f,f,f)-40*E(c,c,a,
a,f,f,f,f)-370*E(b,c,a,e,a,a,f,f)+5781/8*E(c,c,a,e,a,a,f,f)-3*E(e,c,a,e,a,a,f,
f)-897/4*E(b,c,e,e,a,a,a,f)+6421/16*E(c,c,e,e,a,a,a,f)+1/2*E(e,c,e,e,a,a,a,f)+
5/2*E(b,c,e,e,e,e,e,e)-343*E(b,d,b,a,b,d,b,d)-1925/4*E(c,d,b,a,b,d,b,d)+22*E(a
,f,f,b,b,d,b,d)-33*E(a,f,f,b,d,b,b,d)+19/4*E(f,b,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,
f,f,f)-184181/2*E(b,b,b,a,b,d,b,d)-124751*E(c,b,b,a,b,d,b,d)+264*E(f,b,b,a,b,d
,b,d)+80*E(b,b,b,a,e,e,e,e)+27279/4*E(c,b,b,a,e,e,e,e)+36*E(f,b,b,a,e,e,e,e)+
288*E(b,b,b,b,c,e,c,e)+71968*E(c,b,b,b,c,e,c,e)+556*E(f,b,b,b,c,e,c,e)-290*E(d
,b,b,b,d,b,b,d)+290*E(b,b,b,d,b,b,d,d)-181/16*E(b,b,d,b,d,d,d,d)-15/2*E(c,b,d,
b,d,d,d,d)-21/2*E(b,b,d,c,d,d,d,d)-9065/16*E(c,b,d,c,d,d,d,d)+17*E(b,b,f,a,a,f
,a,f)-290*E(b,b,f,b,b,d,b,d)+290*E(d,b,b,f,b,b,b,d)+176129/16*E(b,b,c,b,d,d,d,
d)-56985/16*E(c,b,c,b,d,d,d,d)-184615/2*E(b,b,c,c,e,c,c,e)-632859/4*E(c,b,c,c,
e,c,c,e)+6813/4*E(d,b,c,c,e,c,c,e)+156*E(f,b,c,c,e,c,c,e)-5866*E(c,b,c,c,e,e,e
,e)-3*E(d,b,c,c,e,e,e,e)+5*E(f,b,c,c,e,e,e,e)-5/2*E(b,d,d,c,e,e,e,e)-9321/128*
E(c,d,d,c,e,e,e,e)+19/2*E(b,d,d,d,b,b,b,d)+151/16*E(b,d,d,d,b,b,d,d)-46*E(a,e,
a,f,a,a,a,f)-5/2*E(a,a,f,b,f,f,f,f)+5/2*E(b,a,f,b,f,f,f,f)+10*E(a,a,f,f,b,d,b,
d)-30*E(c,a,f,f,b,d,b,d)+66*E(b,b,a,a,f,f,f,f)-9115/2*E(c,b,a,a,f,f,f,f)+2401/
2*E(b,b,a,e,a,a,a,f)+54251*E(c,b,a,e,a,a,a,f)-70*E(f,b,a,e,a,a,a,f)+27173*E(c,
b,a,e,a,a,f,f)-4*E(f,b,a,e,a,a,f,f)-46*E(e,a,a,a,f,a,a,f)+46*E(e,a,a,f,a,a,a,f
)-46*E(a,a,a,f,a,a,f,f)-46*E(a,a,f,a,a,f,a,f)+46*E(a,a,f,a,f,a,a,f)-94*E(a,a,f
,b,b,d,b,d)-2*E(e,a,f,b,b,d,b,d)-11/2*E(a,a,f,b,d,d,d,d)+469*E(b,c,a,e,a,f,a,f
)+16431/8*E(c,c,a,e,a,f,a,f)+4*E(d,c,a,e,a,f,a,f)+3*E(e,c,a,e,a,f,a,f)-1711/32
*E(b,c,a,e,e,e,e,e)-92657/128*E(c,c,a,e,e,e,e,e)-939/16*E(d,c,a,e,e,e,e,e)+
163369/8*E(b,c,a,f,a,f,a,f)+27/2*E(b,c,a,f,f,f,f,f)+10*E(c,c,a,f,f,f,f,f)-1102
*E(b,c,b,a,b,d,b,d)+11978*E(c,c,b,a,b,d,b,d)+264*E(e,c,b,a,b,d,b,d)+202*E(b,c,
b,a,e,e,e,e)+42785/16*E(c,c,b,a,e,e,e,e)-937/2*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,
e,e,e)+172213/2*E(b,c,b,b,b,d,b,d)-38049*E(c,c,b,b,b,d,b,d)+300*E(e,c,b,b,b,d,
b,d)-505451/2*E(b,c,b,b,c,e,c,e)+265041/2*E(c,c,b,b,c,e,c,e)+165221/16*E(b,c,b
,b,f,f,f,f)-102343/16*E(c,c,b,b,f,f,f,f)-6845/4*E(d,c,c,c,e,c,c,e)+6845/4*E(d,
c,c,e,c,c,c,e)+317/16*E(b,c,d,b,d,d,d,d)-1/2*E(c,c,d,b,d,d,d,d)-109*E(b,d,b,d,
c,c,c,e)+8873/8*E(c,d,b,d,c,c,c,e)+181/16*E(b,d,b,d,d,b,d,d)-E(c,d,b,d,d,b,d,d
)+19/2*E(b,d,b,f,b,b,d,d)+9305/8*E(c,d,b,f,b,b,d,d)-9/16*E(b,d,c,b,d,d,d,d)+
9097/32*E(c,d,c,b,d,d,d,d)+6845/4*E(c,d,c,c,c,e,c,e)-425/16*E(b,d,c,d,d,b,d,d)
-9257/32*E(c,d,c,d,d,b,d,d)-6845/4*E(c,d,c,e,c,c,c,e)-9321/128*E(c,d,d,c,d,d,d
,d)+461/16*E(b,d,b,a,e,e,e,e)+290*E(d,d,b,b,b,b,b,d)-56*E(b,d,b,b,c,e,c,e)+
9123*E(c,d,b,b,c,e,c,e)+151/16*E(b,d,b,b,f,f,f,f)-9225/32*E(c,d,b,b,f,f,f,f)-\
290*E(b,d,b,d,b,b,b,d)+E(d,d,b,d,b,b,b,d)-19/2*E(b,d,b,d,b,b,d,d)-9257/8*E(c,d
,b,d,b,b,d,d)-6845/4*E(c,c,d,c,c,e,c,e)+6845/4*E(c,c,d,c,e,c,c,e)-1/2*E(e,c,d,
d,b,b,b,d)-24*E(b,c,d,d,b,b,d,d)+6421/4*E(c,c,e,a,b,d,b,d)+2*E(e,c,e,a,b,d,b,d
)+E(a,f,f,f,b,d,b,d)-181/16*E(b,f,f,f,b,d,b,d), E(d,b,d,d,b,b,d,d) = -3/2*E(a,
e,e,e,c,e,c,e)-16*E(a,f,a,a,a,f,a,f)-96*E(b,f,b,b,b,d,b,d)-96*E(b,b,f,b,d,b,b,
d)+27971*E(b,c,a,a,f,a,a,f)-9711*E(c,c,a,a,f,a,a,f)-60*E(e,c,a,a,f,a,a,f)-11/2
*E(b,c,a,a,f,f,f,f)+12*E(c,c,a,a,f,f,f,f)+127*E(b,c,a,e,a,a,f,f)-933/4*E(c,c,a
,e,a,a,f,f)+2*E(e,c,a,e,a,a,f,f)+78*E(b,c,e,e,a,a,a,f)-1029/8*E(c,c,e,e,a,a,a,
f)-3/4*E(b,c,e,e,e,e,e,e)+126*E(b,d,b,a,b,d,b,d)+277/2*E(c,d,b,a,b,d,b,d)-7*E(
a,f,f,b,b,d,b,d)+21/2*E(a,f,f,b,d,b,b,d)-3/2*E(f,b,a,e,e,e,e,e)-1/8*E(f,b,a,f,
f,f,f,f)+29657*E(b,b,b,a,b,d,b,d)+40510*E(c,b,b,a,b,d,b,d)-96*E(f,b,b,a,b,d,b,
d)-23*E(b,b,b,a,e,e,e,e)-4427/2*E(c,b,b,a,e,e,e,e)-11*E(f,b,b,a,e,e,e,e)-64*E(
b,b,b,b,c,e,c,e)-23344*E(c,b,b,b,c,e,c,e)-176*E(f,b,b,b,c,e,c,e)+96*E(d,b,b,b,
d,b,b,d)-96*E(b,b,b,d,b,b,d,d)+31/8*E(b,b,d,b,d,d,d,d)+9/4*E(c,b,d,b,d,d,d,d)+
13/4*E(b,b,d,c,d,d,d,d)+1473/8*E(c,b,d,c,d,d,d,d)-4*E(b,b,f,a,a,f,a,f)+96*E(b,
b,f,b,b,d,b,d)-96*E(d,b,b,f,b,b,b,d)-28401/8*E(b,b,c,b,d,d,d,d)+9265/8*E(c,b,c
,b,d,d,d,d)+29821*E(b,b,c,c,e,c,c,e)+102763/2*E(c,b,c,c,e,c,c,e)-1093/2*E(d,b,
c,c,e,c,c,e)-60*E(f,b,c,c,e,c,c,e)+1918*E(c,b,c,c,e,e,e,e)+E(d,b,c,c,e,e,e,e)-\
2*E(f,b,c,c,e,e,e,e)+3/4*E(b,d,d,c,e,e,e,e)+1513/64*E(c,d,d,c,e,e,e,e)+E(b,d,d
,d,b,b,b,d)-35/8*E(b,d,d,d,b,b,d,d)+16*E(a,e,a,f,a,a,a,f)+3/4*E(a,a,f,b,f,f,f,
f)-3/4*E(b,a,f,b,f,f,f,f)-3*E(a,a,f,f,b,d,b,d)+9*E(c,a,f,f,b,d,b,d)-22*E(b,b,a
,a,f,f,f,f)+1477*E(c,b,a,a,f,f,f,f)-390*E(b,b,a,e,a,a,a,f)-17620*E(c,b,a,e,a,a
,a,f)+26*E(f,b,a,e,a,a,a,f)-8830*E(c,b,a,e,a,a,f,f)+2*E(f,b,a,e,a,a,f,f)+16*E(
e,a,a,a,f,a,a,f)-16*E(e,a,a,f,a,a,a,f)+16*E(a,a,a,f,a,a,f,f)+16*E(a,a,f,a,a,f,
a,f)-16*E(a,a,f,a,f,a,a,f)+30*E(a,a,f,b,b,d,b,d)+7/4*E(a,a,f,b,d,d,d,d)-175*E(
b,c,a,e,a,f,a,f)-2663/4*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a,f,a,f)+85/4*E(b,c,a,e
,e,e,e,e)+14961/64*E(c,c,a,e,e,e,e,e)+155/8*E(d,c,a,e,e,e,e,e)-26245/4*E(b,c,a
,f,a,f,a,f)-17/4*E(b,c,a,f,f,f,f,f)-3*E(c,c,a,f,f,f,f,f)+352*E(b,c,b,a,b,d,b,d
)-3884*E(c,c,b,a,b,d,b,d)-80*E(e,c,b,a,b,d,b,d)-87/2*E(b,c,b,a,e,e,e,e)-6913/8
*E(c,c,b,a,e,e,e,e)+155*E(d,c,b,a,e,e,e,e)-27585*E(b,c,b,b,b,d,b,d)+12298*E(c,
c,b,b,b,d,b,d)-104*E(e,c,b,b,b,d,b,d)+81551*E(b,c,b,b,c,e,c,e)-43137*E(c,c,b,b
,c,e,c,e)-26573/8*E(b,c,b,b,f,f,f,f)+16639/8*E(c,c,b,b,f,f,f,f)+1101/2*E(d,c,c
,c,e,c,c,e)-1101/2*E(d,c,c,e,c,c,c,e)-53/8*E(b,c,d,b,d,d,d,d)+1/4*E(c,c,d,b,d,
d,d,d)+40*E(b,d,b,d,c,c,c,e)-1441/4*E(c,d,b,d,c,c,c,e)-31/8*E(b,d,b,d,d,b,d,d)
+1/2*E(c,d,b,d,d,b,d,d)+E(b,d,b,f,b,b,d,d)-1509/4*E(c,d,b,f,b,b,d,d)-11/8*E(b,
d,c,b,d,d,d,d)-1481/16*E(c,d,c,b,d,d,d,d)-1101/2*E(c,d,c,c,c,e,c,e)+83/8*E(b,d
,c,d,d,b,d,d)+1505/16*E(c,d,c,d,d,b,d,d)+1101/2*E(c,d,c,e,c,c,c,e)+1513/64*E(c
,d,d,c,d,d,d,d)-73/8*E(b,d,b,a,e,e,e,e)-96*E(d,d,b,b,b,b,b,d)-20*E(b,d,b,b,c,e
,c,e)-2962*E(c,d,b,b,c,e,c,e)-35/8*E(b,d,b,b,f,f,f,f)+1497/16*E(c,d,b,b,f,f,f,
f)+96*E(b,d,b,d,b,b,b,d)-E(b,d,b,d,b,b,d,d)+1505/4*E(c,d,b,d,b,b,d,d)+E(d,d,b,
d,b,b,d,d)+1101/2*E(c,c,d,c,c,e,c,e)-1101/2*E(c,c,d,c,e,c,c,e)+6*E(b,c,d,d,b,b
,d,d)-1029/2*E(c,c,e,a,b,d,b,d)-1/2*E(a,f,f,f,b,d,b,d)+31/8*E(b,f,f,f,b,d,b,d)
, E(d,b,f,a,a,f,a,f) = 13/4*E(a,e,e,e,c,e,c,e)+48*E(a,f,a,a,a,f,a,f)+208*E(b,f
,b,b,b,d,b,d)+208*E(b,b,f,b,d,b,b,d)-61091*E(b,c,a,a,f,a,a,f)+21223*E(c,c,a,a,
f,a,a,f)+160*E(e,c,a,a,f,a,a,f)+15*E(b,c,a,a,f,f,f,f)-26*E(c,c,a,a,f,f,f,f)-\
257*E(b,c,a,e,a,a,f,f)+1993/4*E(c,c,a,e,a,a,f,f)-3*E(e,c,a,e,a,a,f,f)-161*E(b,
c,e,e,a,a,a,f)+2201/8*E(c,c,e,e,a,a,a,f)+13/8*E(b,c,e,e,e,e,e,e)-278*E(b,d,b,a
,b,d,b,d)-487/2*E(c,d,b,a,b,d,b,d)+27/2*E(a,f,f,b,b,d,b,d)-85/4*E(a,f,f,b,d,b,
b,d)+51/16*E(f,b,a,e,e,e,e,e)+1/8*E(f,b,a,f,f,f,f,f)-64337*E(b,b,b,a,b,d,b,d)-\
88334*E(c,b,b,a,b,d,b,d)+228*E(f,b,b,a,b,d,b,d)+69/2*E(b,b,b,a,e,e,e,e)+9639/2
*E(c,b,b,a,e,e,e,e)+24*E(f,b,b,a,e,e,e,e)-96*E(b,b,b,b,c,e,c,e)+50672*E(c,b,b,
b,c,e,c,e)+404*E(f,b,b,b,c,e,c,e)-208*E(d,b,b,b,d,b,b,d)+208*E(b,b,b,d,b,b,d,d
)-9*E(b,b,d,b,d,d,d,d)-39/8*E(c,b,d,b,d,d,d,d)-55/8*E(b,b,d,c,d,d,d,d)-3223/8*
E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-208*E(b,b,f,b,b,d,b,d)+208*E(d,b,b,f,b
,b,b,d)+62089/8*E(b,b,c,b,d,d,d,d)-20337/8*E(c,b,c,b,d,d,d,d)-65075*E(b,b,c,c,
e,c,c,e)-224307/2*E(c,b,c,c,e,c,c,e)+2395/2*E(d,b,c,c,e,c,c,e)+128*E(f,b,c,c,e
,c,c,e)-8357/2*E(c,b,c,c,e,e,e,e)-2*E(d,b,c,c,e,e,e,e)+3*E(f,b,c,c,e,e,e,e)-13
/8*E(b,d,d,c,e,e,e,e)-3315/64*E(c,d,d,c,e,e,e,e)-3*E(b,d,d,d,b,b,b,d)+77/8*E(b
,d,d,d,b,b,d,d)-48*E(a,e,a,f,a,a,a,f)-13/8*E(a,a,f,b,f,f,f,f)+13/8*E(b,a,f,b,f
,f,f,f)+13/2*E(a,a,f,f,b,d,b,d)-39/2*E(c,a,f,f,b,d,b,d)+61*E(b,b,a,a,f,f,f,f)-\
3214*E(c,b,a,a,f,f,f,f)+779*E(b,b,a,e,a,a,a,f)+38425*E(c,b,a,e,a,a,a,f)-59*E(f
,b,a,e,a,a,a,f)+19313*E(c,b,a,e,a,a,f,f)-2*E(f,b,a,e,a,a,f,f)-48*E(e,a,a,a,f,a
,a,f)+48*E(e,a,a,f,a,a,a,f)-48*E(a,a,a,f,a,a,f,f)-48*E(a,a,f,a,a,f,a,f)+48*E(a
,a,f,a,f,a,a,f)-62*E(a,a,f,b,b,d,b,d)+E(e,a,f,b,b,d,b,d)-29/8*E(a,a,f,b,d,d,d,
d)+411*E(b,c,a,e,a,f,a,f)+5743/4*E(c,c,a,e,a,f,a,f)+4*E(d,c,a,e,a,f,a,f)-3*E(e
,c,a,e,a,f,a,f)-397/8*E(b,c,a,e,e,e,e,e)-32673/64*E(c,c,a,e,e,e,e,e)-679/16*E(
d,c,a,e,e,e,e,e)+57253/4*E(b,c,a,f,a,f,a,f)-3*E(d,c,a,f,a,f,a,f)+3/2*E(e,c,a,f
,a,f,a,f)+71/8*E(b,c,a,f,f,f,f,f)+13/2*E(c,c,a,f,f,f,f,f)-520*E(b,c,b,a,b,d,b,
d)+8520*E(c,c,b,a,b,d,b,d)+220*E(e,c,b,a,b,d,b,d)+117/2*E(b,c,b,a,e,e,e,e)+
15105/8*E(c,c,b,a,e,e,e,e)-339*E(d,c,b,a,e,e,e,e)-1/2*E(e,c,b,a,e,e,e,e)+60097
*E(b,c,b,b,b,d,b,d)-26866*E(c,c,b,b,b,d,b,d)+222*E(e,c,b,b,b,d,b,d)-178643*E(b
,c,b,b,c,e,c,e)+94477*E(c,c,b,b,c,e,c,e)+58025/8*E(b,c,b,b,f,f,f,f)-36435/8*E(
c,c,b,b,f,f,f,f)-2407/2*E(d,c,c,c,e,c,c,e)+2407/2*E(d,c,c,e,c,c,c,e)+117/8*E(b
,c,d,b,d,d,d,d)-3/8*E(c,c,d,b,d,d,d,d)-91*E(b,d,b,d,c,c,c,e)+3159/4*E(c,d,b,d,
c,c,c,e)+9*E(b,d,b,d,d,b,d,d)-3/4*E(c,d,b,d,d,b,d,d)-3*E(b,d,b,f,b,b,d,d)+3301
/4*E(c,d,b,f,b,b,d,d)+25/8*E(b,d,c,b,d,d,d,d)+3231/16*E(c,d,c,b,d,d,d,d)+2407/
2*E(c,d,c,c,c,e,c,e)-24*E(b,d,c,d,d,b,d,d)-3291/16*E(c,d,c,d,d,b,d,d)-2407/2*E
(c,d,c,e,c,c,c,e)-3315/64*E(c,d,d,c,d,d,d,d)+163/8*E(b,d,b,a,e,e,e,e)+208*E(d,
d,b,b,b,b,b,d)+66*E(b,d,b,b,c,e,c,e)+6470*E(c,d,b,b,c,e,c,e)+77/8*E(b,d,b,b,f,
f,f,f)-3275/16*E(c,d,b,b,f,f,f,f)-208*E(b,d,b,d,b,b,b,d)+3*E(b,d,b,d,b,b,d,d)-\
3287/4*E(c,d,b,d,b,b,d,d)-2407/2*E(c,c,d,c,c,e,c,e)+2407/2*E(c,c,d,c,e,c,c,e)+
1/4*E(e,c,d,d,b,b,b,d)-17*E(b,c,d,d,b,b,d,d)+2201/2*E(c,c,e,a,b,d,b,d)+3/4*E(a
,f,f,f,b,d,b,d)-9*E(b,f,f,f,b,d,b,d), E(d,b,f,b,d,d,d,d) = 8*E(a,e,e,e,c,e,c,e
)+384*E(b,f,b,b,b,d,b,d)+384*E(b,b,f,b,d,b,b,d)+4*E(b,b,f,b,d,d,d,d)+E(f,b,f,b
,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)+E(b,b,f,f,f,f,f,f)+E(c,b,f,f,f,f,f,f)-86256*E(b
,c,a,a,f,a,a,f)+30096*E(c,c,a,a,f,a,a,f)+64*E(e,c,a,a,f,a,a,f)+80*E(b,c,a,a,f,
f,f,f)-48*E(c,c,a,a,f,f,f,f)-784*E(b,c,a,e,a,a,f,f)+676*E(c,c,a,e,a,a,f,f)-480
*E(b,c,e,e,a,a,a,f)+386*E(c,c,e,e,a,a,a,f)+E(b,c,e,e,e,e,e,e)-1120*E(b,d,b,a,b
,d,b,d)-232*E(c,d,b,a,b,d,b,d)+48*E(a,f,f,b,b,d,b,d)-72*E(a,f,f,b,d,b,b,d)+10*
E(f,b,a,e,e,e,e,e)-98832*E(b,b,b,a,b,d,b,d)-126816*E(c,b,b,a,b,d,b,d)+256*E(f,
b,b,a,b,d,b,d)+184*E(b,b,b,a,e,e,e,e)+7040*E(c,b,b,a,e,e,e,e)+80*E(f,b,b,a,e,e
,e,e)+2304*E(b,b,b,b,c,e,c,e)+75008*E(c,b,b,b,c,e,c,e)+768*E(f,b,b,b,c,e,c,e)-\
384*E(d,b,b,b,d,b,b,d)+384*E(b,b,b,d,b,b,d,d)-32*E(b,b,d,b,d,d,d,d)-18*E(c,b,d
,b,d,d,d,d)-6*E(b,b,d,c,d,d,d,d)-576*E(c,b,d,c,d,d,d,d)-64*E(b,b,f,a,a,f,a,f)-\
384*E(b,b,f,b,b,d,b,d)+384*E(d,b,b,f,b,b,b,d)+11050*E(b,b,c,b,d,d,d,d)-3770*E(
c,b,c,b,d,d,d,d)-98640*E(b,b,c,c,e,c,c,e)-162584*E(c,b,c,c,e,c,c,e)+1576*E(d,b
,c,c,e,c,c,e)+128*E(f,b,c,c,e,c,c,e)-6400*E(c,b,c,c,e,e,e,e)-2*E(b,d,d,c,e,e,e
,e)-297/4*E(c,d,d,c,e,e,e,e)-200*E(b,d,d,d,b,b,b,d)+82*E(b,d,d,d,b,b,d,d)-4*E(
a,a,f,b,f,f,f,f)+4*E(b,a,f,b,f,f,f,f)+8*E(a,a,f,f,b,d,b,d)-40*E(c,a,f,f,b,d,b,
d)-80*E(b,b,a,a,f,f,f,f)-4720*E(c,b,a,a,f,f,f,f)+2848*E(b,b,a,e,a,a,a,f)+56160
*E(c,b,a,e,a,a,a,f)-64*E(f,b,a,e,a,a,a,f)+27808*E(c,b,a,e,a,a,f,f)-64*E(a,a,f,
b,b,d,b,d)-6*E(a,a,f,b,d,d,d,d)+E(e,a,f,b,d,d,d,d)-E(f,a,f,b,d,d,d,d)+1328*E(b
,c,a,e,a,f,a,f)+1804*E(c,c,a,e,a,f,a,f)-249*E(b,c,a,e,e,e,e,e)-2733/4*E(c,c,a,
e,e,e,e,e)-74*E(d,c,a,e,e,e,e,e)+19396*E(b,c,a,f,a,f,a,f)+10*E(b,c,a,f,f,f,f,f
)+12*E(c,c,a,f,f,f,f,f)-1536*E(b,c,b,a,b,d,b,d)+10432*E(c,c,b,a,b,d,b,d)+128*E
(e,c,b,a,b,d,b,d)-616*E(b,c,b,a,e,e,e,e)+2762*E(c,c,b,a,e,e,e,e)-592*E(d,c,b,a
,e,e,e,e)+75536*E(b,c,b,b,b,d,b,d)-36512*E(c,c,b,b,b,d,b,d)+640*E(e,c,b,b,b,d,
b,d)-252208*E(b,c,b,b,c,e,c,e)+135440*E(c,c,b,b,c,e,c,e)+9826*E(b,c,b,b,f,f,f,
f)-6542*E(c,c,b,b,f,f,f,f)-1576*E(d,c,c,c,e,c,c,e)+1576*E(d,c,c,e,c,c,c,e)+34*
E(b,c,d,b,d,d,d,d)-400*E(b,d,b,d,c,c,c,e)+1108*E(c,d,b,d,c,c,c,e)+32*E(b,d,b,d
,d,b,d,d)-200*E(b,d,b,f,b,b,d,d)+1188*E(c,d,b,f,b,b,d,d)+82*E(b,d,c,b,d,d,d,d)
+297*E(c,d,c,b,d,d,d,d)+1576*E(c,d,c,c,c,e,c,e)-140*E(b,d,c,d,d,b,d,d)-297*E(c
,d,c,d,d,b,d,d)-1576*E(c,d,c,e,c,c,c,e)+E(b,d,d,b,d,d,d,d)-297/4*E(c,d,d,c,d,d
,d,d)+46*E(b,d,b,a,e,e,e,e)+384*E(d,d,b,b,b,b,b,d)+1952*E(b,d,b,b,c,e,c,e)+
9440*E(c,d,b,b,c,e,c,e)+82*E(b,d,b,b,f,f,f,f)-297*E(c,d,b,b,f,f,f,f)-384*E(b,d
,b,d,b,b,b,d)+200*E(b,d,b,d,b,b,d,d)-1188*E(c,d,b,d,b,b,d,d)-1576*E(c,c,d,c,c,
e,c,e)+1576*E(c,c,d,c,e,c,c,e)-8*E(b,c,d,d,b,b,d,d)+1544*E(c,c,e,a,b,d,b,d)+4*
E(a,f,f,f,b,d,b,d)-32*E(b,f,f,f,b,d,b,d), E(d,b,f,b,f,f,f,f) = -24*E(a,e,e,e,c
,e,c,e)-400*E(a,f,a,a,a,f,a,f)-1424*E(b,f,b,b,b,d,b,d)-1424*E(b,b,f,b,d,b,b,d)
+E(f,b,f,b,f,f,f,f)-E(b,b,f,f,f,f,f,f)-E(c,b,f,f,f,f,f,f)+434468*E(b,c,a,a,f,a
,a,f)-150916*E(c,c,a,a,f,a,a,f)-1216*E(e,c,a,a,f,a,a,f)-102*E(b,c,a,a,f,f,f,f)
+176*E(c,c,a,a,f,f,f,f)+1776*E(b,c,a,e,a,a,f,f)-3487*E(c,c,a,e,a,a,f,f)-8*E(e,
c,a,e,a,a,f,f)+1094*E(b,c,e,e,a,a,a,f)-3839/2*E(c,c,e,e,a,a,a,f)-4*E(e,c,e,e,a
,a,a,f)-10*E(b,c,e,e,e,e,e,e)+1704*E(b,d,b,a,b,d,b,d)+1358*E(c,d,b,a,b,d,b,d)-\
80*E(a,f,f,b,b,d,b,d)+128*E(a,f,f,b,d,b,b,d)-20*E(f,b,a,e,e,e,e,e)+453372*E(b,
b,b,a,b,d,b,d)+628008*E(c,b,b,a,b,d,b,d)-1600*E(f,b,b,a,b,d,b,d)-104*E(b,b,b,a
,e,e,e,e)-34130*E(c,b,b,a,e,e,e,e)-168*E(f,b,b,a,e,e,e,e)+2304*E(b,b,b,b,c,e,c
,e)-358400*E(c,b,b,b,c,e,c,e)-2848*E(f,b,b,b,c,e,c,e)+1424*E(d,b,b,b,d,b,b,d)-\
1424*E(b,b,b,d,b,b,d,d)+139/2*E(b,b,d,b,d,d,d,d)+42*E(c,b,d,b,d,d,d,d)+42*E(b,
b,d,c,d,d,d,d)+5727/2*E(c,b,d,c,d,d,d,d)+40*E(b,b,f,a,a,f,a,f)-E(f,b,f,a,f,f,f
,f)+1424*E(b,b,f,b,b,d,b,d)-1424*E(d,b,b,f,b,b,b,d)-110227/2*E(b,b,c,b,d,d,d,d
)+36203/2*E(c,b,c,b,d,d,d,d)+461748*E(b,b,c,c,e,c,c,e)+796930*E(c,b,c,c,e,c,c,
e)-8542*E(d,b,c,c,e,c,c,e)-800*E(f,b,c,c,e,c,c,e)+29544*E(c,b,c,c,e,e,e,e)+11*
E(b,d,d,c,e,e,e,e)+5859/16*E(c,d,d,c,e,e,e,e)-12*E(b,d,d,d,b,b,b,d)-109/2*E(b,
d,d,d,b,b,d,d)+400*E(a,e,a,f,a,a,a,f)+12*E(a,a,f,b,f,f,f,f)-16*E(b,a,f,b,f,f,f
,f)-40*E(a,a,f,f,b,d,b,d)+136*E(c,a,f,f,b,d,b,d)-464*E(b,b,a,a,f,f,f,f)+22676*
E(c,b,a,a,f,f,f,f)-5068*E(b,b,a,e,a,a,a,f)-272984*E(c,b,a,e,a,a,a,f)+400*E(f,b
,a,e,a,a,a,f)-137512*E(c,b,a,e,a,a,f,f)+400*E(e,a,a,a,f,a,a,f)-400*E(e,a,a,f,a
,a,a,f)+400*E(a,a,a,f,a,a,f,f)+400*E(a,a,f,a,a,f,a,f)-400*E(a,a,f,a,f,a,a,f)+
352*E(a,a,f,b,b,d,b,d)-32*E(e,a,f,b,b,d,b,d)+22*E(a,a,f,b,d,d,d,d)-E(e,a,f,b,d
,d,d,d)-2952*E(b,c,a,e,a,f,a,f)-10061*E(c,c,a,e,a,f,a,f)+72*E(e,c,a,e,a,f,a,f)
+1345/4*E(b,c,a,e,e,e,e,e)+57667/16*E(c,c,a,e,e,e,e,e)+583/2*E(d,c,a,e,e,e,e,e
)-101787*E(b,c,a,f,a,f,a,f)-8*E(e,c,a,f,a,f,a,f)-66*E(b,c,a,f,f,f,f,f)-44*E(c,
c,a,f,f,f,f,f)+2704*E(b,c,b,a,b,d,b,d)-60528*E(c,c,b,a,b,d,b,d)-1728*E(e,c,b,a
,b,d,b,d)-408*E(b,c,b,a,e,e,e,e)-27315/2*E(c,c,b,a,e,e,e,e)+2324*E(d,c,b,a,e,e
,e,e)+8*E(e,c,b,a,e,e,e,e)-428668*E(b,c,b,b,b,d,b,d)+189656*E(c,c,b,b,b,d,b,d)
-1600*E(e,c,b,b,b,d,b,d)+1272068*E(b,c,b,b,c,e,c,e)-674572*E(c,c,b,b,c,e,c,e)-\
103247/2*E(b,c,b,b,f,f,f,f)+64917/2*E(c,c,b,b,f,f,f,f)+8542*E(d,c,c,c,e,c,c,e)
-8542*E(d,c,c,e,c,c,c,e)-215/2*E(b,c,d,b,d,d,d,d)+584*E(b,d,b,d,c,c,c,e)-5635*
E(c,d,b,d,c,c,c,e)-139/2*E(b,d,b,d,d,b,d,d)-12*E(b,d,b,f,b,b,d,d)-5843*E(c,d,b
,f,b,b,d,d)-5/2*E(b,d,c,b,d,d,d,d)-5779/4*E(c,d,c,b,d,d,d,d)-8542*E(c,d,c,c,c,
e,c,e)+311/2*E(b,d,c,d,d,b,d,d)+5843/4*E(c,d,c,d,d,b,d,d)+8542*E(c,d,c,e,c,c,c
,e)-E(b,d,d,b,d,d,d,d)+5859/16*E(c,d,d,c,d,d,d,d)-287/2*E(b,d,b,a,e,e,e,e)-\
1424*E(d,d,b,b,b,b,b,d)-160*E(b,d,b,b,c,e,c,e)-45896*E(c,d,b,b,c,e,c,e)-109/2*
E(b,d,b,b,f,f,f,f)+5811/4*E(c,d,b,b,f,f,f,f)+1424*E(b,d,b,d,b,b,b,d)+12*E(b,d,
b,d,b,b,d,d)+5827*E(c,d,b,d,b,b,d,d)+8542*E(c,c,d,c,c,e,c,e)-8542*E(c,c,d,c,e,
c,c,e)-4*E(e,c,d,d,b,b,b,d)+136*E(b,c,d,d,b,b,d,d)+4*E(e,c,d,d,b,b,d,d)-7678*E
(c,c,e,a,b,d,b,d)-16*E(e,c,e,a,b,d,b,d)-4*E(a,f,f,f,b,d,b,d)+139/2*E(b,f,f,f,b
,d,b,d), E(d,b,f,f,b,d,b,d) = 85/2*E(a,e,e,e,c,e,c,e)+638*E(a,f,a,a,a,f,a,f)+
2718*E(b,f,b,b,b,d,b,d)+2718*E(b,b,f,b,d,b,b,d)-E(b,b,f,b,d,d,d,d)-1/4*E(f,b,f
,b,d,d,d,d)-E(b,b,f,b,f,f,f,f)-1/4*E(f,b,f,b,f,f,f,f)-1619001/2*E(b,c,a,a,f,a,
a,f)+562225/2*E(c,c,a,a,f,a,a,f)+2112*E(e,c,a,a,f,a,a,f)+715/4*E(b,c,a,a,f,f,f
,f)-340*E(c,c,a,a,f,f,f,f)-3309*E(b,c,a,e,a,a,f,f)+52991/8*E(c,c,a,e,a,a,f,f)-\
35*E(e,c,a,e,a,a,f,f)-8281/4*E(b,c,e,e,a,a,a,f)+58431/16*E(c,c,e,e,a,a,a,f)+3/
2*E(e,c,e,e,a,a,a,f)+43/2*E(b,c,e,e,e,e,e,e)-3413*E(b,d,b,a,b,d,b,d)-13239/4*E
(c,d,b,a,b,d,b,d)+171*E(a,f,f,b,b,d,b,d)-539/2*E(a,f,f,b,d,b,b,d)+41*E(f,b,a,e
,e,e,e,e)+3/2*E(f,b,a,f,f,f,f,f)-1700791/2*E(b,b,b,a,b,d,b,d)-1170213*E(c,b,b,
a,b,d,b,d)+2936*E(f,b,b,a,b,d,b,d)+423*E(b,b,b,a,e,e,e,e)+255149/4*E(c,b,b,a,e
,e,e,e)+311*E(f,b,b,a,e,e,e,e)-1760*E(b,b,b,b,c,e,c,e)+670640*E(c,b,b,b,c,e,c,
e)+5292*E(f,b,b,b,c,e,c,e)-2718*E(d,b,b,b,d,b,b,d)+2718*E(b,b,b,d,b,b,d,d)-\
1843/16*E(b,b,d,b,d,d,d,d)-255/4*E(c,b,d,b,d,d,d,d)-363/4*E(b,b,d,c,d,d,d,d)-\
85339/16*E(c,b,d,c,d,d,d,d)-1/4*E(d,b,d,c,d,d,d,d)+45*E(b,b,f,a,a,f,a,f)+1/4*E
(d,b,f,a,f,f,f,f)+1/4*E(f,b,f,a,f,f,f,f)-2718*E(b,b,f,b,b,d,b,d)+E(d,b,b,d,d,b
,d,d)+2718*E(d,b,b,f,b,b,b,d)+1644275/16*E(b,b,c,b,d,d,d,d)-537499/16*E(c,b,c,
b,d,d,d,d)-1720761/2*E(b,b,c,c,e,c,c,e)-5938865/4*E(c,b,c,c,e,c,c,e)+63599/4*E
(d,b,c,c,e,c,c,e)+1632*E(f,b,c,c,e,c,c,e)-55193*E(c,b,c,c,e,e,e,e)-24*E(d,b,c,
c,e,e,e,e)+35*E(f,b,c,c,e,e,e,e)-43/2*E(b,d,d,c,e,e,e,e)-87691/128*E(c,d,d,c,e
,e,e,e)+49/2*E(b,d,d,d,b,b,b,d)+1685/16*E(b,d,d,d,b,b,d,d)-638*E(a,e,a,f,a,a,a
,f)-85/4*E(a,a,f,b,f,f,f,f)+89/4*E(b,a,f,b,f,f,f,f)+85*E(a,a,f,f,b,d,b,d)-255*
E(c,a,f,f,b,d,b,d)+828*E(b,b,a,a,f,f,f,f)-85025/2*E(c,b,a,a,f,f,f,f)+19877/2*E
(b,b,a,e,a,a,a,f)+508621*E(c,b,a,e,a,a,a,f)-756*E(f,b,a,e,a,a,a,f)+255685*E(c,
b,a,e,a,a,f,f)-22*E(f,b,a,e,a,a,f,f)-638*E(e,a,a,a,f,a,a,f)+638*E(e,a,a,f,a,a,
a,f)-638*E(a,a,a,f,a,a,f,f)-638*E(a,a,f,a,a,f,a,f)+638*E(a,a,f,a,f,a,a,f)-810*
E(a,a,f,b,b,d,b,d)+18*E(e,a,f,b,b,d,b,d)-189/4*E(a,a,f,b,d,d,d,d)+1/4*E(f,a,f,
b,d,d,d,d)+5142*E(b,c,a,e,a,f,a,f)+152733/8*E(c,c,a,e,a,f,a,f)+26*E(d,c,a,e,a,
f,a,f)-47*E(e,c,a,e,a,f,a,f)-19031/32*E(b,c,a,e,e,e,e,e)-866275/128*E(c,c,a,e,
e,e,e,e)-8871/16*E(d,c,a,e,e,e,e,e)+1519443/8*E(b,c,a,f,a,f,a,f)-12*E(d,c,a,f,
a,f,a,f)+18*E(e,c,a,f,a,f,a,f)+483/4*E(b,c,a,f,f,f,f,f)+85*E(c,c,a,f,f,f,f,f)-\
6966*E(b,c,b,a,b,d,b,d)+113238*E(c,c,b,a,b,d,b,d)+2904*E(e,c,b,a,b,d,b,d)+2109
/2*E(b,c,b,a,e,e,e,e)+400787/16*E(c,c,b,a,e,e,e,e)-8865/2*E(d,c,b,a,e,e,e,e)-6
*E(e,c,b,a,e,e,e,e)+1599015/2*E(b,c,b,b,b,d,b,d)-356003*E(c,c,b,b,b,d,b,d)+
2892*E(e,c,b,b,b,d,b,d)-4732681/2*E(b,c,b,b,c,e,c,e)+2502195/2*E(c,c,b,b,c,e,c
,e)+1539775/16*E(b,c,b,b,f,f,f,f)-964693/16*E(c,c,b,b,f,f,f,f)-63887/4*E(d,c,c
,c,e,c,c,e)+63887/4*E(d,c,c,e,c,c,c,e)+3079/16*E(b,c,d,b,d,d,d,d)-19/4*E(c,c,d
,b,d,d,d,d)-E(d,d,b,d,b,d,b,d)-1111*E(b,d,b,d,c,c,c,e)+83691/8*E(c,d,b,d,c,c,c
,e)+1843/16*E(b,d,b,d,d,b,d,d)-19/2*E(c,d,b,d,d,b,d,d)+49/2*E(b,d,b,f,b,b,d,d)
+87331/8*E(c,d,b,f,b,b,d,d)+229/16*E(b,d,c,b,d,d,d,d)+85611/32*E(c,d,c,b,d,d,d
,d)+63887/4*E(c,d,c,c,c,e,c,e)-4551/16*E(b,d,c,d,d,b,d,d)-87115/32*E(c,d,c,d,d
,b,d,d)-63887/4*E(c,d,c,e,c,c,c,e)-87691/128*E(c,d,d,c,d,d,d,d)+4239/16*E(b,d,
b,a,e,e,e,e)+2718*E(d,d,b,b,b,b,b,d)+236*E(b,d,b,b,c,e,c,e)+85605*E(c,d,b,b,c,
e,c,e)+1685/16*E(b,d,b,b,f,f,f,f)-86651/32*E(c,d,b,b,f,f,f,f)-2718*E(b,d,b,d,b
,b,b,d)-49/2*E(b,d,b,d,b,b,d,d)-86987/8*E(c,d,b,d,b,b,d,d)-63887/4*E(c,c,d,c,c
,e,c,e)+63887/4*E(c,c,d,c,e,c,c,e)+5/2*E(e,c,d,d,b,b,b,d)-228*E(b,c,d,d,b,b,d,
d)-E(e,c,d,d,b,b,d,d)+58431/4*E(c,c,e,a,b,d,b,d)+6*E(e,c,e,a,b,d,b,d)+19/2*E(a
,f,f,f,b,d,b,d)-1843/16*E(b,f,f,f,b,d,b,d), E(d,b,f,f,f,f,f,f) = -48*E(a,e,e,e
,c,e,c,e)-64*E(a,f,a,a,a,f,a,f)-3008*E(b,f,b,b,b,d,b,d)-3008*E(b,b,f,b,d,b,b,d
)+860816*E(b,c,a,a,f,a,a,f)-299728*E(c,c,a,a,f,a,a,f)-896*E(e,c,a,a,f,a,a,f)-\
312*E(b,c,a,a,f,f,f,f)+320*E(c,c,a,a,f,f,f,f)+4192*E(b,c,a,e,a,a,f,f)-7708*E(c
,c,a,e,a,a,f,f)+64*E(e,c,a,e,a,a,f,f)+2728*E(b,c,e,e,a,a,a,f)-4174*E(c,c,e,e,a
,a,a,f)-16*E(e,c,e,e,a,a,a,f)-24*E(b,c,e,e,e,e,e,e)+4384*E(b,d,b,a,b,d,b,d)+
6136*E(c,d,b,a,b,d,b,d)-288*E(a,f,f,b,b,d,b,d)+464*E(a,f,f,b,d,b,b,d)-78*E(f,b
,a,e,e,e,e,e)+2*E(f,b,a,f,f,f,f,f)+932336*E(b,b,b,a,b,d,b,d)+1256352*E(c,b,b,a
,b,d,b,d)-512*E(f,b,b,a,b,d,b,d)-1232*E(b,b,b,a,e,e,e,e)-68728*E(c,b,b,a,e,e,e
,e)-576*E(f,b,b,a,e,e,e,e)-9728*E(b,b,b,b,c,e,c,e)-729600*E(c,b,b,b,c,e,c,e)-\
6656*E(f,b,b,b,c,e,c,e)+3008*E(d,b,b,b,d,b,b,d)-3008*E(b,b,b,d,b,b,d,d)+134*E(
b,b,d,b,d,d,d,d)+96*E(c,b,d,b,d,d,d,d)+108*E(b,b,d,c,d,d,d,d)+5658*E(c,b,d,c,d
,d,d,d)-4*E(d,b,d,c,d,d,d,d)-E(d,b,d,d,d,d,d,d)-352*E(b,b,f,a,a,f,a,f)-4*E(d,b
,f,a,f,f,f,f)+3008*E(b,b,f,b,b,d,b,d)-3008*E(d,b,b,f,b,b,b,d)-109094*E(b,b,c,b
,d,d,d,d)+35238*E(c,b,c,b,d,d,d,d)+925392*E(b,b,c,c,e,c,c,e)+1586312*E(c,b,c,c
,e,c,c,e)-16568*E(d,b,c,c,e,c,c,e)+59552*E(c,b,c,c,e,e,e,e)+48*E(d,b,c,c,e,e,e
,e)+24*E(b,d,d,c,e,e,e,e)+2899/4*E(c,d,d,c,e,e,e,e)+144*E(b,d,d,d,b,b,b,d)-186
*E(b,d,d,d,b,b,d,d)+64*E(a,e,a,f,a,a,a,f)+24*E(a,a,f,b,f,f,f,f)-24*E(b,a,f,b,f
,f,f,f)-96*E(a,a,f,f,b,d,b,d)+288*E(c,a,f,f,b,d,b,d)-256*E(b,b,a,a,f,f,f,f)+
45904*E(c,b,a,a,f,f,f,f)-15600*E(b,b,a,e,a,a,a,f)-545376*E(c,b,a,e,a,a,a,f)+32
*E(f,b,a,e,a,a,a,f)-271072*E(c,b,a,e,a,a,f,f)-128*E(f,b,a,e,a,a,f,f)+64*E(e,a,
a,a,f,a,a,f)-64*E(e,a,a,f,a,a,a,f)+64*E(a,a,a,f,a,a,f,f)+64*E(a,a,f,a,a,f,a,f)
-64*E(a,a,f,a,f,a,a,f)+960*E(a,a,f,b,b,d,b,d)+64*E(e,a,f,b,b,d,b,d)+60*E(a,a,f
,b,d,d,d,d)-4224*E(b,c,a,e,a,f,a,f)-20692*E(c,c,a,e,a,f,a,f)-128*E(e,c,a,e,a,f
,a,f)+647*E(b,c,a,e,e,e,e,e)+28747/4*E(c,c,a,e,e,e,e,e)+586*E(d,c,a,e,e,e,e,e)
-202316*E(b,c,a,f,a,f,a,f)-64*E(d,c,a,f,a,f,a,f)+32*E(e,c,a,f,a,f,a,f)-136*E(b
,c,a,f,f,f,f,f)-96*E(c,c,a,f,f,f,f,f)+16320*E(b,c,b,a,b,d,b,d)-118464*E(c,c,b,
a,b,d,b,d)-1408*E(e,c,b,a,b,d,b,d)-1808*E(b,c,b,a,e,e,e,e)-26550*E(c,c,b,a,e,e
,e,e)+4736*E(d,c,b,a,e,e,e,e)-32*E(e,c,b,a,e,e,e,e)-843632*E(b,c,b,b,b,d,b,d)+
380768*E(c,c,b,b,b,d,b,d)-4224*E(e,c,b,b,b,d,b,d)+2498192*E(b,c,b,b,c,e,c,e)-\
1320752*E(c,c,b,b,c,e,c,e)-101902*E(b,c,b,b,f,f,f,f)+63818*E(c,c,b,b,f,f,f,f)+
16824*E(d,c,c,c,e,c,c,e)-16824*E(d,c,c,e,c,c,c,e)-250*E(b,c,d,b,d,d,d,d)+4*E(c
,c,d,b,d,d,d,d)+1408*E(b,d,b,d,c,c,c,e)-10924*E(c,d,b,d,c,c,c,e)-134*E(b,d,b,d
,d,b,d,d)+8*E(c,d,b,d,d,b,d,d)+144*E(b,d,b,f,b,b,d,d)-11564*E(c,d,b,f,b,b,d,d)
-98*E(b,d,c,b,d,d,d,d)-2875*E(c,d,c,b,d,d,d,d)-16824*E(c,d,c,c,c,e,c,e)+422*E(
b,d,c,d,d,b,d,d)+2899*E(c,d,c,d,d,b,d,d)+16824*E(c,d,c,e,c,c,c,e)+2899/4*E(c,d
,d,c,d,d,d,d)-302*E(b,d,b,a,e,e,e,e)-3008*E(d,d,b,b,b,b,b,d)-1536*E(b,d,b,b,c,
e,c,e)-91424*E(c,d,b,b,c,e,c,e)-186*E(b,d,b,b,f,f,f,f)+2867*E(c,d,b,b,f,f,f,f)
+3008*E(b,d,b,d,b,b,b,d)-144*E(b,d,b,d,b,b,d,d)+11564*E(c,d,b,d,b,b,d,d)+16824
*E(c,c,d,c,c,e,c,e)-16824*E(c,c,d,c,e,c,c,e)+16*E(e,c,d,d,b,b,b,d)+128*E(b,c,d
,d,b,b,d,d)-16696*E(c,c,e,a,b,d,b,d)-24*E(a,f,f,f,b,d,b,d)+134*E(b,f,f,f,b,d,b
,d), E(d,c,a,a,f,a,a,f) = -E(a,f,a,a,a,f,a,f)-2*E(b,f,b,b,b,d,b,d)-2*E(b,b,f,b
,d,b,b,d)+1933/4*E(b,c,a,a,f,a,a,f)-749/4*E(c,c,a,a,f,a,a,f)-2*E(e,c,a,a,f,a,a
,f)-3/8*E(b,c,a,a,f,f,f,f)+2*E(b,c,a,e,a,a,f,f)-63/16*E(c,c,a,e,a,a,f,f)+11/8*
E(b,c,e,e,a,a,a,f)-63/32*E(c,c,e,e,a,a,a,f)+9/2*E(b,d,b,a,b,d,b,d)-37/8*E(c,d,
b,a,b,d,b,d)+1911/4*E(b,b,b,a,b,d,b,d)+1537/2*E(c,b,b,a,b,d,b,d)-2*E(f,b,b,a,b
,d,b,d)+E(b,b,b,a,e,e,e,e)-333/8*E(c,b,b,a,e,e,e,e)+16*E(b,b,b,b,c,e,c,e)-432*
E(c,b,b,b,c,e,c,e)-2*E(f,b,b,b,c,e,c,e)+2*E(d,b,b,b,d,b,b,d)-2*E(b,b,b,d,b,b,d
,d)+3/32*E(b,b,d,b,d,d,d,d)+115/32*E(c,b,d,c,d,d,d,d)+1/2*E(b,b,f,a,a,f,a,f)+2
*E(b,b,f,b,b,d,b,d)-2*E(d,b,b,f,b,b,b,d)-1979/32*E(b,b,c,b,d,d,d,d)+731/32*E(c
,b,c,b,d,d,d,d)+2073/4*E(b,b,c,c,e,c,c,e)+7841/8*E(c,b,c,c,e,c,c,e)-75/8*E(d,b
,c,c,e,c,c,e)-2*E(f,b,c,c,e,c,c,e)+155/4*E(c,b,c,c,e,e,e,e)+115/256*E(c,d,d,c,
e,e,e,e)+3/4*E(b,d,d,d,b,b,b,d)-9/32*E(b,d,d,d,b,b,d,d)+E(a,e,a,f,a,a,a,f)-E(b
,b,a,a,f,f,f,f)+109/4*E(c,b,a,a,f,f,f,f)-7/4*E(b,b,a,e,a,a,a,f)-335*E(c,b,a,e,
a,a,a,f)+E(f,b,a,e,a,a,a,f)-171*E(c,b,a,e,a,a,f,f)+E(e,a,a,a,f,a,a,f)-E(e,a,a,
f,a,a,a,f)+E(a,a,a,f,a,a,f,f)+E(a,a,f,a,a,f,a,f)-E(a,a,f,a,f,a,a,f)+1/2*E(a,a,
f,b,b,d,b,d)-8*E(b,c,a,e,a,f,a,f)-189/16*E(c,c,a,e,a,f,a,f)+73/64*E(b,c,a,e,e,
e,e,e)+1083/256*E(c,c,a,e,e,e,e,e)+7/16*E(d,c,a,e,e,e,e,e)-1755/16*E(b,c,a,f,a
,f,a,f)-9*E(b,c,b,a,b,d,b,d)-75*E(c,c,b,a,b,d,b,d)-4*E(e,c,b,a,b,d,b,d)+19/4*E
(b,c,b,a,e,e,e,e)-507/32*E(c,c,b,a,e,e,e,e)+7/2*E(d,c,b,a,e,e,e,e)-1783/4*E(b,
c,b,b,b,d,b,d)+447/2*E(c,c,b,b,b,d,b,d)+5809/4*E(b,c,b,b,c,e,c,e)-3443/4*E(c,c
,b,b,c,e,c,e)-1807/32*E(b,c,b,b,f,f,f,f)+1309/32*E(c,c,b,b,f,f,f,f)+75/8*E(d,c
,c,c,e,c,c,e)-75/8*E(d,c,c,e,c,c,c,e)-3/32*E(b,c,d,b,d,d,d,d)+3/2*E(b,d,b,d,c,
c,c,e)-115/16*E(c,d,b,d,c,c,c,e)-3/32*E(b,d,b,d,d,b,d,d)+3/4*E(b,d,b,f,b,b,d,d
)-115/16*E(c,d,b,f,b,b,d,d)-9/32*E(b,d,c,b,d,d,d,d)-115/64*E(c,d,c,b,d,d,d,d)-\
75/8*E(c,d,c,c,c,e,c,e)+15/32*E(b,d,c,d,d,b,d,d)+115/64*E(c,d,c,d,d,b,d,d)+75/
8*E(c,d,c,e,c,c,c,e)+115/256*E(c,d,d,c,d,d,d,d)-3/32*E(b,d,b,a,e,e,e,e)-2*E(d,
d,b,b,b,b,b,d)-8*E(b,d,b,b,c,e,c,e)-113/2*E(c,d,b,b,c,e,c,e)-9/32*E(b,d,b,b,f,
f,f,f)+115/64*E(c,d,b,b,f,f,f,f)+2*E(b,d,b,d,b,b,b,d)-3/4*E(b,d,b,d,b,b,d,d)+
115/16*E(c,d,b,d,b,b,d,d)+75/8*E(c,c,d,c,c,e,c,e)-75/8*E(c,c,d,c,e,c,c,e)-63/8
*E(c,c,e,a,b,d,b,d)+3/32*E(b,f,f,f,b,d,b,d), E(d,c,a,a,f,f,f,f) = -1/2*E(a,e,e
,e,c,e,c,e)-4*E(a,f,a,a,a,f,a,f)-36*E(b,f,b,b,b,d,b,d)-36*E(b,b,f,b,d,b,b,d)+
9887*E(b,c,a,a,f,a,a,f)-3479*E(c,c,a,a,f,a,a,f)-16*E(e,c,a,a,f,a,a,f)-11/2*E(b
,c,a,a,f,f,f,f)+4*E(c,c,a,a,f,f,f,f)+50*E(b,c,a,e,a,a,f,f)-337/4*E(c,c,a,e,a,a
,f,f)+2*E(e,c,a,e,a,a,f,f)+71/2*E(b,c,e,e,a,a,a,f)-369/8*E(c,c,e,e,a,a,a,f)-1/
4*E(b,c,e,e,e,e,e,e)+70*E(b,d,b,a,b,d,b,d)+93/2*E(c,d,b,a,b,d,b,d)-3*E(a,f,f,b
,b,d,b,d)+11/2*E(a,f,f,b,d,b,b,d)-E(f,b,a,e,e,e,e,e)+10625*E(b,b,b,a,b,d,b,d)+
14566*E(c,b,b,a,b,d,b,d)-16*E(f,b,b,a,b,d,b,d)-11*E(b,b,b,a,e,e,e,e)-1595/2*E(
c,b,b,a,e,e,e,e)-7*E(f,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)-8416*E(c,b,b,b,c,e
,c,e)-88*E(f,b,b,b,c,e,c,e)+36*E(d,b,b,b,d,b,b,d)-36*E(b,b,b,d,b,b,d,d)+15/8*E
(b,b,d,b,d,d,d,d)+3/4*E(c,b,d,b,d,d,d,d)+5/4*E(b,b,d,c,d,d,d,d)+529/8*E(c,b,d,
c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)+36*E(b,b,f,b,b,d,b,d)-36*E(d,b,b,f,b,b,b,d)-\
10021/8*E(b,b,c,b,d,d,d,d)+3309/8*E(c,b,c,b,d,d,d,d)+10643*E(b,b,c,c,e,c,c,e)+
36823/2*E(c,b,c,c,e,c,c,e)-365/2*E(d,b,c,c,e,c,c,e)-4*E(f,b,c,c,e,c,c,e)+703*E
(c,b,c,c,e,e,e,e)+E(d,b,c,c,e,e,e,e)+1/4*E(b,d,d,c,e,e,e,e)+541/64*E(c,d,d,c,e
,e,e,e)+5*E(b,d,d,d,b,b,b,d)-27/8*E(b,d,d,d,b,b,d,d)+4*E(a,e,a,f,a,a,a,f)+1/4*
E(a,a,f,b,f,f,f,f)-1/4*E(b,a,f,b,f,f,f,f)-E(a,a,f,f,b,d,b,d)+3*E(c,a,f,f,b,d,b
,d)-6*E(b,b,a,a,f,f,f,f)+529*E(c,b,a,a,f,f,f,f)-173*E(b,b,a,e,a,a,a,f)-6328*E(
c,b,a,e,a,a,a,f)+2*E(f,b,a,e,a,a,a,f)-3156*E(c,b,a,e,a,a,f,f)-2*E(f,b,a,e,a,a,
f,f)+4*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,
a,a,f,a,f)-4*E(a,a,f,a,f,a,a,f)+12*E(a,a,f,b,b,d,b,d)+3/4*E(a,a,f,b,d,d,d,d)-\
60*E(b,c,a,e,a,f,a,f)-939/4*E(c,c,a,e,a,f,a,f)+2*E(d,c,a,e,a,f,a,f)+165/16*E(b
,c,a,e,e,e,e,e)+5237/64*E(c,c,a,e,e,e,e,e)+55/8*E(d,c,a,e,e,e,e,e)-9237/4*E(b,
c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)-7/4*E(b,c,a,f,f,f,f,f)-E(c,c,a,f,f,f,f,f)+
180*E(b,c,b,a,b,d,b,d)-1356*E(c,c,b,a,b,d,b,d)-16*E(e,c,b,a,b,d,b,d)-E(b,c,b,a
,e,e,e,e)-2469/8*E(c,c,b,a,e,e,e,e)+57*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)-\
9537*E(b,c,b,b,b,d,b,d)+4362*E(c,c,b,b,b,d,b,d)-64*E(e,c,b,b,b,d,b,d)+28823*E(
b,c,b,b,c,e,c,e)-15453*E(c,c,b,b,c,e,c,e)-9329/8*E(b,c,b,b,f,f,f,f)+5963/8*E(c
,c,b,b,f,f,f,f)+381/2*E(d,c,c,c,e,c,c,e)-381/2*E(d,c,c,e,c,c,c,e)-29/8*E(b,c,d
,b,d,d,d,d)+1/4*E(c,c,d,b,d,d,d,d)+22*E(b,d,b,d,c,c,c,e)-509/4*E(c,d,b,d,c,c,c
,e)-15/8*E(b,d,b,d,d,b,d,d)+1/2*E(c,d,b,d,d,b,d,d)+5*E(b,d,b,f,b,b,d,d)-537/4*
E(c,d,b,f,b,b,d,d)-19/8*E(b,d,c,b,d,d,d,d)-541/16*E(c,d,c,b,d,d,d,d)-381/2*E(c
,d,c,c,c,e,c,e)+55/8*E(b,d,c,d,d,b,d,d)+541/16*E(c,d,c,d,d,b,d,d)+381/2*E(c,d,
c,e,c,c,c,e)+541/64*E(c,d,d,c,d,d,d,d)-29/8*E(b,d,b,a,e,e,e,e)-36*E(d,d,b,b,b,
b,b,d)-52*E(b,d,b,b,c,e,c,e)-1062*E(c,d,b,b,c,e,c,e)-27/8*E(b,d,b,b,f,f,f,f)+
533/16*E(c,d,b,b,f,f,f,f)+36*E(b,d,b,d,b,b,b,d)-5*E(b,d,b,d,b,b,d,d)+541/4*E(c
,d,b,d,b,b,d,d)+381/2*E(c,c,d,c,c,e,c,e)-381/2*E(c,c,d,c,e,c,c,e)-369/2*E(c,c,
e,a,b,d,b,d)-1/2*E(a,f,f,f,b,d,b,d)+15/8*E(b,f,f,f,b,d,b,d), E(d,c,a,e,a,a,f,f
) = -1/4*E(a,e,e,e,c,e,c,e)-4*E(a,f,a,a,a,f,a,f)-24*E(b,f,b,b,b,d,b,d)-24*E(b,
b,f,b,d,b,b,d)+12731/2*E(b,c,a,a,f,a,a,f)-4583/2*E(c,c,a,a,f,a,a,f)-12*E(e,c,a
,a,f,a,a,f)-15/4*E(b,c,a,a,f,f,f,f)+2*E(c,c,a,a,f,f,f,f)+65/2*E(b,c,a,e,a,a,f,
f)-437/8*E(c,c,a,e,a,a,f,f)+E(e,c,a,e,a,a,f,f)+45/2*E(b,c,e,e,a,a,a,f)-469/16*
E(c,c,e,e,a,a,a,f)-1/8*E(b,c,e,e,e,e,e,e)+47*E(b,d,b,a,b,d,b,d)+61/4*E(c,d,b,a
,b,d,b,d)-3/2*E(a,f,f,b,b,d,b,d)+11/4*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,e,e,e,e,e
)+13505/2*E(b,b,b,a,b,d,b,d)+9567*E(c,b,b,a,b,d,b,d)-12*E(f,b,b,a,b,d,b,d)-7/2
*E(b,b,b,a,e,e,e,e)-2087/4*E(c,b,b,a,e,e,e,e)-7/2*E(f,b,b,a,e,e,e,e)-5496*E(c,
b,b,b,c,e,c,e)-48*E(f,b,b,b,c,e,c,e)+24*E(d,b,b,b,d,b,b,d)-24*E(b,b,b,d,b,b,d,
d)+19/16*E(b,b,d,b,d,d,d,d)+3/8*E(c,b,d,b,d,d,d,d)+5/8*E(b,b,d,c,d,d,d,d)+697/
16*E(c,b,d,c,d,d,d,d)+24*E(b,b,f,b,b,d,b,d)-24*E(d,b,b,f,b,b,b,d)-12929/16*E(b
,b,c,b,d,d,d,d)+4353/16*E(c,b,c,b,d,d,d,d)+13713/2*E(b,b,c,c,e,c,c,e)+48379/4*
E(c,b,c,c,e,c,c,e)-493/4*E(d,b,c,c,e,c,c,e)-6*E(f,b,c,c,e,c,c,e)+465*E(c,b,c,c
,e,e,e,e)+1/8*E(b,d,d,c,e,e,e,e)+709/128*E(c,d,d,c,e,e,e,e)+9/2*E(b,d,d,d,b,b,
b,d)-39/16*E(b,d,d,d,b,b,d,d)+4*E(a,e,a,f,a,a,a,f)+1/8*E(a,a,f,b,f,f,f,f)-1/8*
E(b,a,f,b,f,f,f,f)-1/2*E(a,a,f,f,b,d,b,d)+3/2*E(c,a,f,f,b,d,b,d)-5*E(b,b,a,a,f
,f,f,f)+691/2*E(c,b,a,a,f,f,f,f)-98*E(b,b,a,e,a,a,a,f)-4152*E(c,b,a,e,a,a,a,f)
+3*E(f,b,a,e,a,a,a,f)-2079*E(c,b,a,e,a,a,f,f)-E(f,b,a,e,a,a,f,f)+4*E(e,a,a,a,f
,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,a,f,a,f)-4*E(a,a
,f,a,f,a,a,f)+7*E(a,a,f,b,b,d,b,d)+3/8*E(a,a,f,b,d,d,d,d)-105/2*E(b,c,a,e,a,f,
a,f)-1239/8*E(c,c,a,e,a,f,a,f)+133/16*E(b,c,a,e,e,e,e,e)+6865/128*E(c,c,a,e,e,
e,e,e)+19/4*E(d,c,a,e,e,e,e,e)-11821/8*E(b,c,a,f,a,f,a,f)-7/8*E(b,c,a,f,f,f,f,
f)-1/2*E(c,c,a,f,f,f,f,f)+76*E(b,c,b,a,b,d,b,d)-902*E(c,c,b,a,b,d,b,d)-16*E(e,
c,b,a,b,d,b,d)+43/4*E(b,c,b,a,e,e,e,e)-3201/16*E(c,c,b,a,e,e,e,e)+77/2*E(d,c,b
,a,e,e,e,e)-1/2*E(e,c,b,a,e,e,e,e)-12185/2*E(b,c,b,b,b,d,b,d)+2845*E(c,c,b,b,b
,d,b,d)-32*E(e,c,b,b,b,d,b,d)+37287/2*E(b,c,b,b,c,e,c,e)-20481/2*E(c,c,b,b,c,e
,c,e)-11981/16*E(b,c,b,b,f,f,f,f)+7871/16*E(c,c,b,b,f,f,f,f)+493/4*E(d,c,c,c,e
,c,c,e)-493/4*E(d,c,c,e,c,c,c,e)-33/16*E(b,c,d,b,d,d,d,d)+1/8*E(c,c,d,b,d,d,d,
d)+15*E(b,d,b,d,c,c,c,e)-677/8*E(c,d,b,d,c,c,c,e)-19/16*E(b,d,b,d,d,b,d,d)+1/4
*E(c,d,b,d,d,b,d,d)+9/2*E(b,d,b,f,b,b,d,d)-705/8*E(c,d,b,f,b,b,d,d)-31/16*E(b,
d,c,b,d,d,d,d)-709/32*E(c,d,c,b,d,d,d,d)-493/4*E(c,d,c,c,c,e,c,e)+75/16*E(b,d,
c,d,d,b,d,d)+709/32*E(c,d,c,d,d,b,d,d)+493/4*E(c,d,c,e,c,c,c,e)+709/128*E(c,d,
d,c,d,d,d,d)-33/16*E(b,d,b,a,e,e,e,e)-24*E(d,d,b,b,b,b,b,d)-46*E(b,d,b,b,c,e,c
,e)-697*E(c,d,b,b,c,e,c,e)-39/16*E(b,d,b,b,f,f,f,f)+701/32*E(c,d,b,b,f,f,f,f)+
24*E(b,d,b,d,b,b,b,d)-9/2*E(b,d,b,d,b,b,d,d)+709/8*E(c,d,b,d,b,b,d,d)+493/4*E(
c,c,d,c,c,e,c,e)-493/4*E(c,c,d,c,e,c,c,e)-469/4*E(c,c,e,a,b,d,b,d)-1/4*E(a,f,f
,f,b,d,b,d)+19/16*E(b,f,f,f,b,d,b,d), E(d,c,a,f,f,f,f,f) = 32*E(a,e,e,e,c,e,c,
e)+448*E(a,f,a,a,a,f,a,f)+1920*E(b,f,b,b,b,d,b,d)+1920*E(b,b,f,b,d,b,b,d)-\
576808*E(b,c,a,a,f,a,a,f)+199016*E(c,c,a,a,f,a,a,f)+1536*E(e,c,a,a,f,a,a,f)+
108*E(b,c,a,a,f,f,f,f)-256*E(c,c,a,a,f,f,f,f)-2280*E(b,c,a,e,a,a,f,f)+4694*E(c
,c,a,e,a,a,f,f)-16*E(e,c,a,e,a,a,f,f)-1392*E(b,c,e,e,a,a,a,f)+2603*E(c,c,e,e,a
,a,a,f)+16*E(b,c,e,e,e,e,e,e)-2192*E(b,d,b,a,b,d,b,d)-2588*E(c,d,b,a,b,d,b,d)+
128*E(a,f,f,b,b,d,b,d)-192*E(a,f,f,b,d,b,b,d)+27*E(f,b,a,e,e,e,e,e)+E(f,b,a,f,
f,f,f,f)-607096*E(b,b,b,a,b,d,b,d)-828176*E(c,b,b,a,b,d,b,d)+2240*E(f,b,b,a,b,
d,b,d)+344*E(b,b,b,a,e,e,e,e)+45212*E(c,b,b,a,e,e,e,e)+208*E(f,b,b,a,e,e,e,e)-\
768*E(b,b,b,b,c,e,c,e)+475520*E(c,b,b,b,c,e,c,e)+3648*E(f,b,b,b,c,e,c,e)-1920*
E(d,b,b,b,d,b,b,d)+1920*E(b,b,b,d,b,b,d,d)-79*E(b,b,d,b,d,d,d,d)-48*E(c,b,d,b,
d,d,d,d)-66*E(b,b,d,c,d,d,d,d)-3777*E(c,b,d,c,d,d,d,d)+32*E(b,b,f,a,a,f,a,f)-\
1920*E(b,b,f,b,b,d,b,d)+1920*E(d,b,b,f,b,b,b,d)+73295*E(b,b,c,b,d,d,d,d)-23863
*E(c,b,c,b,d,d,d,d)-613144*E(b,b,c,c,e,c,c,e)-1052244*E(c,b,c,c,e,c,c,e)+11388
*E(d,b,c,c,e,c,c,e)+1280*E(f,b,c,c,e,c,c,e)-38936*E(c,b,c,c,e,e,e,e)-16*E(d,b,
c,c,e,e,e,e)+32*E(f,b,c,c,e,e,e,e)-16*E(b,d,d,c,e,e,e,e)-3895/8*E(c,d,d,c,e,e,
e,e)+56*E(b,d,d,d,b,b,b,d)+61*E(b,d,d,d,b,b,d,d)-448*E(a,e,a,f,a,a,a,f)-16*E(a
,a,f,b,f,f,f,f)+16*E(b,a,f,b,f,f,f,f)+64*E(a,a,f,f,b,d,b,d)-192*E(c,a,f,f,b,d,
b,d)+576*E(b,b,a,a,f,f,f,f)-30200*E(c,b,a,a,f,f,f,f)+7088*E(b,b,a,e,a,a,a,f)+
360432*E(c,b,a,e,a,a,a,f)-592*E(f,b,a,e,a,a,a,f)+181184*E(c,b,a,e,a,a,f,f)-32*
E(f,b,a,e,a,a,f,f)-448*E(e,a,a,a,f,a,a,f)+448*E(e,a,a,f,a,a,a,f)-448*E(a,a,a,f
,a,a,f,f)-448*E(a,a,f,a,a,f,a,f)+448*E(a,a,f,a,f,a,a,f)-592*E(a,a,f,b,b,d,b,d)
-34*E(a,a,f,b,d,d,d,d)+3656*E(b,c,a,e,a,f,a,f)+13538*E(c,c,a,e,a,f,a,f)+32*E(d
,c,a,e,a,f,a,f)-16*E(e,c,a,e,a,f,a,f)-400*E(b,c,a,e,e,e,e,e)-38583/8*E(c,c,a,e
,e,e,e,e)-394*E(d,c,a,e,e,e,e,e)+135478*E(b,c,a,f,a,f,a,f)-16*E(d,c,a,f,a,f,a,
f)+16*E(e,c,a,f,a,f,a,f)+80*E(b,c,a,f,f,f,f,f)+64*E(c,c,a,f,f,f,f,f)-4352*E(b,
c,b,a,b,d,b,d)+80352*E(c,c,b,a,b,d,b,d)+2176*E(e,c,b,a,b,d,b,d)+932*E(b,c,b,a,
e,e,e,e)+17751*E(c,c,b,a,e,e,e,e)-3136*E(d,c,b,a,e,e,e,e)-16*E(e,c,b,a,e,e,e,e
)+571128*E(b,c,b,b,b,d,b,d)-253232*E(c,c,b,b,b,d,b,d)+1792*E(e,c,b,b,b,d,b,d)-\
1685704*E(b,c,b,b,c,e,c,e)+884664*E(c,c,b,b,c,e,c,e)+68627*E(b,c,b,b,f,f,f,f)-\
42681*E(c,c,b,b,f,f,f,f)-11420*E(d,c,c,c,e,c,c,e)+11420*E(d,c,c,e,c,c,c,e)+125
*E(b,c,d,b,d,d,d,d)-2*E(c,c,d,b,d,d,d,d)-736*E(b,d,b,d,c,c,c,e)+7422*E(c,d,b,d
,c,c,c,e)+79*E(b,d,b,d,d,b,d,d)-4*E(c,d,b,d,d,b,d,d)+56*E(b,d,b,f,b,b,d,d)+
7758*E(c,d,b,f,b,b,d,d)+E(b,d,c,b,d,d,d,d)+3775/2*E(c,d,c,b,d,d,d,d)+11420*E(c
,d,c,c,c,e,c,e)-183*E(b,d,c,d,d,b,d,d)-3863/2*E(c,d,c,d,d,b,d,d)-11420*E(c,d,c
,e,c,c,c,e)-3895/8*E(c,d,d,c,d,d,d,d)+191*E(b,d,b,a,e,e,e,e)+1920*E(d,d,b,b,b,
b,b,d)-128*E(b,d,b,b,c,e,c,e)+60720*E(c,d,b,b,c,e,c,e)+61*E(b,d,b,b,f,f,f,f)-\
3847/2*E(c,d,b,b,f,f,f,f)-1920*E(b,d,b,d,b,b,b,d)-56*E(b,d,b,d,b,b,d,d)-7710*E
(c,d,b,d,b,b,d,d)-11420*E(c,c,d,c,c,e,c,e)+11420*E(c,c,d,c,e,c,c,e)-192*E(b,c,
d,d,b,b,d,d)+10412*E(c,c,e,a,b,d,b,d)+4*E(a,f,f,f,b,d,b,d)-79*E(b,f,f,f,b,d,b,
d), E(d,c,b,a,b,d,b,d) = 1/2*E(a,f,a,a,a,f,a,f)+1/2*E(b,f,b,b,b,d,b,d)+1/2*E(b
,b,f,b,d,b,b,d)-437/4*E(b,c,a,a,f,a,a,f)+171/4*E(c,c,a,a,f,a,a,f)+E(e,c,a,a,f,
a,a,f)+1/8*E(b,c,a,a,f,f,f,f)-1/8*E(b,c,a,e,a,a,f,f)+11/16*E(c,c,a,e,a,a,f,f)-\
3/16*E(b,c,e,e,a,a,a,f)+11/32*E(c,c,e,e,a,a,a,f)-3/2*E(b,d,b,a,b,d,b,d)+19/8*E
(c,d,b,a,b,d,b,d)-397/4*E(b,b,b,a,b,d,b,d)-341/2*E(c,b,b,a,b,d,b,d)+E(f,b,b,a,
b,d,b,d)-1/2*E(b,b,b,a,e,e,e,e)+75/8*E(c,b,b,a,e,e,e,e)-8*E(b,b,b,b,c,e,c,e)+
94*E(c,b,b,b,c,e,c,e)+E(f,b,b,b,c,e,c,e)-1/2*E(d,b,b,b,d,b,b,d)+1/2*E(b,b,b,d,
b,b,d,d)-1/32*E(b,b,d,b,d,d,d,d)-27/32*E(c,b,d,c,d,d,d,d)-1/4*E(b,b,f,a,a,f,a,
f)-1/2*E(b,b,f,b,b,d,b,d)+1/2*E(d,b,b,f,b,b,b,d)+451/32*E(b,b,c,b,d,d,d,d)-183
/32*E(c,b,c,b,d,d,d,d)-116*E(b,b,c,c,e,c,c,e)-1785/8*E(c,b,c,c,e,c,c,e)+17/8*E
(d,b,c,c,e,c,c,e)+E(f,b,c,c,e,c,c,e)-73/8*E(c,b,c,c,e,e,e,e)-27/256*E(c,d,d,c,
e,e,e,e)-1/4*E(b,d,d,d,b,b,b,d)+3/32*E(b,d,d,d,b,b,d,d)-1/2*E(a,e,a,f,a,a,a,f)
+1/2*E(b,b,a,a,f,f,f,f)-6*E(c,b,a,a,f,f,f,f)-9/8*E(b,b,a,e,a,a,a,f)+76*E(c,b,a
,e,a,a,a,f)-1/2*E(f,b,a,e,a,a,a,f)+159/4*E(c,b,a,e,a,a,f,f)-1/2*E(e,a,a,a,f,a,
a,f)+1/2*E(e,a,a,f,a,a,a,f)-1/2*E(a,a,a,f,a,a,f,f)-1/2*E(a,a,f,a,a,f,a,f)+1/2*
E(a,a,f,a,f,a,a,f)-1/4*E(a,a,f,b,b,d,b,d)+19/8*E(b,c,a,e,a,f,a,f)+33/16*E(c,c,
a,e,a,f,a,f)-45/128*E(b,c,a,e,e,e,e,e)-235/256*E(c,c,a,e,e,e,e,e)-7/64*E(d,c,a
,e,e,e,e,e)+389/16*E(b,c,a,f,a,f,a,f)+11/2*E(b,c,b,a,b,d,b,d)+17*E(c,c,b,a,b,d
,b,d)+2*E(e,c,b,a,b,d,b,d)-31/16*E(b,c,b,a,e,e,e,e)+115/32*E(c,c,b,a,e,e,e,e)-\
7/8*E(d,c,b,a,e,e,e,e)+385/4*E(b,c,b,b,b,d,b,d)-101/2*E(c,c,b,b,b,d,b,d)-1355/
4*E(b,c,b,b,c,e,c,e)+807/4*E(c,c,b,b,c,e,c,e)+407/32*E(b,c,b,b,f,f,f,f)-309/32
*E(c,c,b,b,f,f,f,f)-17/8*E(d,c,c,c,e,c,c,e)+17/8*E(d,c,c,e,c,c,c,e)+1/32*E(b,c
,d,b,d,d,d,d)-1/2*E(b,d,b,d,c,c,c,e)+27/16*E(c,d,b,d,c,c,c,e)+1/32*E(b,d,b,d,d
,b,d,d)-1/4*E(b,d,b,f,b,b,d,d)+27/16*E(c,d,b,f,b,b,d,d)+3/32*E(b,d,c,b,d,d,d,d
)+27/64*E(c,d,c,b,d,d,d,d)+17/8*E(c,d,c,c,c,e,c,e)-5/32*E(b,d,c,d,d,b,d,d)-27/
64*E(c,d,c,d,d,b,d,d)-17/8*E(c,d,c,e,c,c,c,e)-27/256*E(c,d,d,c,d,d,d,d)+1/32*E
(b,d,b,a,e,e,e,e)+1/2*E(d,d,b,b,b,b,b,d)+3*E(b,d,b,b,c,e,c,e)+13*E(c,d,b,b,c,e
,c,e)+3/32*E(b,d,b,b,f,f,f,f)-27/64*E(c,d,b,b,f,f,f,f)-1/2*E(b,d,b,d,b,b,b,d)+
1/4*E(b,d,b,d,b,b,d,d)-27/16*E(c,d,b,d,b,b,d,d)-17/8*E(c,c,d,c,c,e,c,e)+17/8*E
(c,c,d,c,e,c,c,e)+11/8*E(c,c,e,a,b,d,b,d)-1/32*E(b,f,f,f,b,d,b,d), E(d,c,b,b,b
,d,b,d) = -1/2*E(b,f,b,b,b,d,b,d)-1/2*E(b,b,f,b,d,b,b,d)+911/8*E(b,c,a,a,f,a,a
,f)-355/8*E(c,c,a,a,f,a,a,f)-1/16*E(b,c,a,a,f,f,f,f)+7/8*E(b,c,a,e,a,a,f,f)-37
/32*E(c,c,a,e,a,a,f,f)+1/2*E(b,c,e,e,a,a,a,f)-37/64*E(c,c,e,e,a,a,a,f)+3/4*E(b
,d,b,a,b,d,b,d)+5/16*E(c,d,b,a,b,d,b,d)+969/8*E(b,b,b,a,b,d,b,d)+747/4*E(c,b,b
,a,b,d,b,d)-159/16*E(c,b,b,a,e,e,e,e)-106*E(c,b,b,b,c,e,c,e)+1/2*E(d,b,b,b,d,b
,b,d)-1/2*E(b,b,b,d,b,b,d,d)+1/64*E(b,b,d,b,d,d,d,d)+53/64*E(c,b,d,c,d,d,d,d)+
1/2*E(b,b,f,b,b,d,b,d)-1/2*E(d,b,b,f,b,b,b,d)-929/64*E(b,b,c,b,d,d,d,d)+313/64
*E(c,b,c,b,d,d,d,d)+997/8*E(b,b,c,c,e,c,c,e)+3715/16*E(c,b,c,c,e,c,c,e)-37/16*
E(d,b,c,c,e,c,c,e)+9*E(c,b,c,c,e,e,e,e)+53/512*E(c,d,d,c,e,e,e,e)+1/8*E(b,d,d,
d,b,b,b,d)-3/64*E(b,d,d,d,b,b,d,d)+53/8*E(c,b,a,a,f,f,f,f)-2*E(b,b,a,e,a,a,a,f
)-159/2*E(c,b,a,e,a,a,a,f)-159/4*E(c,b,a,e,a,a,f,f)-13/8*E(b,c,a,e,a,f,a,f)-\
111/32*E(c,c,a,e,a,f,a,f)+7/32*E(b,c,a,e,e,e,e,e)+545/512*E(c,c,a,e,e,e,e,e)+3
/32*E(d,c,a,e,e,e,e,e)-829/32*E(b,c,a,f,a,f,a,f)+E(b,c,b,a,b,d,b,d)-37/2*E(c,c
,b,a,b,d,b,d)+7/16*E(b,c,b,a,e,e,e,e)-225/64*E(c,c,b,a,e,e,e,e)+3/4*E(d,c,b,a,
e,e,e,e)-865/8*E(b,c,b,b,b,d,b,d)+217/4*E(c,c,b,b,b,d,b,d)+2655/8*E(b,c,b,b,c,
e,c,e)-1585/8*E(c,c,b,b,c,e,c,e)-845/64*E(b,c,b,b,f,f,f,f)+599/64*E(c,c,b,b,f,
f,f,f)+37/16*E(d,c,c,c,e,c,c,e)-37/16*E(d,c,c,e,c,c,c,e)-1/64*E(b,c,d,b,d,d,d,
d)+1/4*E(b,d,b,d,c,c,c,e)-53/32*E(c,d,b,d,c,c,c,e)-1/64*E(b,d,b,d,d,b,d,d)+1/8
*E(b,d,b,f,b,b,d,d)-53/32*E(c,d,b,f,b,b,d,d)-3/64*E(b,d,c,b,d,d,d,d)-53/128*E(
c,d,c,b,d,d,d,d)-37/16*E(c,d,c,c,c,e,c,e)+5/64*E(b,d,c,d,d,b,d,d)+53/128*E(c,d
,c,d,d,b,d,d)+37/16*E(c,d,c,e,c,c,c,e)+53/512*E(c,d,d,c,d,d,d,d)-1/64*E(b,d,b,
a,e,e,e,e)-1/2*E(d,d,b,b,b,b,b,d)-E(b,d,b,b,c,e,c,e)-53/4*E(c,d,b,b,c,e,c,e)-3
/64*E(b,d,b,b,f,f,f,f)+53/128*E(c,d,b,b,f,f,f,f)+1/2*E(b,d,b,d,b,b,b,d)-1/8*E(
b,d,b,d,b,b,d,d)+53/32*E(c,d,b,d,b,b,d,d)+37/16*E(c,c,d,c,c,e,c,e)-37/16*E(c,c
,d,c,e,c,c,e)-37/16*E(c,c,e,a,b,d,b,d)+1/64*E(b,f,f,f,b,d,b,d), E(d,c,b,b,c,e,
c,e) = 1/2*E(b,f,b,b,b,d,b,d)+1/2*E(b,b,f,b,d,b,b,d)-1059/8*E(b,c,a,a,f,a,a,f)
+407/8*E(c,c,a,a,f,a,a,f)+1/16*E(b,c,a,a,f,f,f,f)-7/8*E(b,c,a,e,a,a,f,f)+41/32
*E(c,c,a,e,a,a,f,f)-1/2*E(b,c,e,e,a,a,a,f)+41/64*E(c,c,e,e,a,a,a,f)-3/4*E(b,d,
b,a,b,d,b,d)-1/16*E(c,d,b,a,b,d,b,d)-1117/8*E(b,b,b,a,b,d,b,d)-855/4*E(c,b,b,a
,b,d,b,d)+183/16*E(c,b,b,a,e,e,e,e)+122*E(c,b,b,b,c,e,c,e)-1/2*E(d,b,b,b,d,b,b
,d)+1/2*E(b,b,b,d,b,b,d,d)-1/64*E(b,b,d,b,d,d,d,d)-61/64*E(c,b,d,c,d,d,d,d)-1/
2*E(b,b,f,b,b,d,b,d)+1/2*E(d,b,b,f,b,b,b,d)+1077/64*E(b,b,c,b,d,d,d,d)-365/64*
E(c,b,c,b,d,d,d,d)-1145/8*E(b,b,c,c,e,c,c,e)-4271/16*E(c,b,c,c,e,c,c,e)+41/16*
E(d,b,c,c,e,c,c,e)-41/4*E(c,b,c,c,e,e,e,e)-61/512*E(c,d,d,c,e,e,e,e)-1/8*E(b,d
,d,d,b,b,b,d)+3/64*E(b,d,d,d,b,b,d,d)-61/8*E(c,b,a,a,f,f,f,f)+2*E(b,b,a,e,a,a,
a,f)+183/2*E(c,b,a,e,a,a,a,f)+183/4*E(c,b,a,e,a,a,f,f)+13/8*E(b,c,a,e,a,f,a,f)
+123/32*E(c,c,a,e,a,f,a,f)-7/32*E(b,c,a,e,e,e,e,e)-613/512*E(c,c,a,e,e,e,e,e)-\
7/64*E(d,c,a,e,e,e,e,e)+977/32*E(b,c,a,f,a,f,a,f)-E(b,c,b,a,b,d,b,d)+41/2*E(c,
c,b,a,b,d,b,d)-7/16*E(b,c,b,a,e,e,e,e)+277/64*E(c,c,b,a,e,e,e,e)-7/8*E(d,c,b,a
,e,e,e,e)+1013/8*E(b,c,b,b,b,d,b,d)-245/4*E(c,c,b,b,b,d,b,d)-3099/8*E(b,c,b,b,
c,e,c,e)+1829/8*E(c,c,b,b,c,e,c,e)+993/64*E(b,c,b,b,f,f,f,f)-691/64*E(c,c,b,b,
f,f,f,f)-41/16*E(d,c,c,c,e,c,c,e)+41/16*E(d,c,c,e,c,c,c,e)+1/64*E(b,c,d,b,d,d,
d,d)-1/4*E(b,d,b,d,c,c,c,e)+61/32*E(c,d,b,d,c,c,c,e)+1/64*E(b,d,b,d,d,b,d,d)-1
/8*E(b,d,b,f,b,b,d,d)+61/32*E(c,d,b,f,b,b,d,d)+3/64*E(b,d,c,b,d,d,d,d)+61/128*
E(c,d,c,b,d,d,d,d)+41/16*E(c,d,c,c,c,e,c,e)-5/64*E(b,d,c,d,d,b,d,d)-61/128*E(c
,d,c,d,d,b,d,d)-41/16*E(c,d,c,e,c,c,c,e)-61/512*E(c,d,d,c,d,d,d,d)+1/64*E(b,d,
b,a,e,e,e,e)+1/2*E(d,d,b,b,b,b,b,d)+E(b,d,b,b,c,e,c,e)+61/4*E(c,d,b,b,c,e,c,e)
+3/64*E(b,d,b,b,f,f,f,f)-61/128*E(c,d,b,b,f,f,f,f)-1/2*E(b,d,b,d,b,b,b,d)+1/8*
E(b,d,b,d,b,b,d,d)-61/32*E(c,d,b,d,b,b,d,d)-41/16*E(c,c,d,c,c,e,c,e)+41/16*E(c
,c,d,c,e,c,c,e)+41/16*E(c,c,e,a,b,d,b,d)-1/64*E(b,f,f,f,b,d,b,d), E(d,c,b,b,f,
f,f,f) = -9/2*E(a,e,e,e,c,e,c,e)-64*E(a,f,a,a,a,f,a,f)-276*E(b,f,b,b,b,d,b,d)-\
276*E(b,b,f,b,d,b,b,d)+81951*E(b,c,a,a,f,a,a,f)-28343*E(c,c,a,a,f,a,a,f)-216*E
(e,c,a,a,f,a,a,f)-39/2*E(b,c,a,a,f,f,f,f)+36*E(c,c,a,a,f,f,f,f)+329*E(b,c,a,e,
a,a,f,f)-2669/4*E(c,c,a,e,a,a,f,f)+4*E(e,c,a,e,a,a,f,f)+207*E(b,c,e,e,a,a,a,f)
-2957/8*E(c,c,e,e,a,a,a,f)-9/4*E(b,c,e,e,e,e,e,e)+350*E(b,d,b,a,b,d,b,d)+697/2
*E(c,d,b,a,b,d,b,d)-19*E(a,f,f,b,b,d,b,d)+59/2*E(a,f,f,b,d,b,b,d)-35/8*E(f,b,a
,e,e,e,e,e)-1/8*E(f,b,a,f,f,f,f,f)+86337*E(b,b,b,a,b,d,b,d)+117958*E(c,b,b,a,b
,d,b,d)-304*E(f,b,b,a,b,d,b,d)-50*E(b,b,b,a,e,e,e,e)-12889/2*E(c,b,b,a,e,e,e,e
)-33*E(f,b,b,a,e,e,e,e)+96*E(b,b,b,b,c,e,c,e)-67760*E(c,b,b,b,c,e,c,e)-552*E(f
,b,b,b,c,e,c,e)+276*E(d,b,b,b,d,b,b,d)-276*E(b,b,b,d,b,b,d,d)+95/8*E(b,b,d,b,d
,d,d,d)+27/4*E(c,b,d,b,d,d,d,d)+19/2*E(b,b,d,c,d,d,d,d)+4307/8*E(c,b,d,c,d,d,d
,d)-4*E(b,b,f,a,a,f,a,f)+276*E(b,b,f,b,b,d,b,d)-276*E(d,b,b,f,b,b,b,d)-83289/8
*E(b,b,c,b,d,d,d,d)+27225/8*E(c,b,c,b,d,d,d,d)+87217*E(b,b,c,c,e,c,c,e)+299739
/2*E(c,b,c,c,e,c,c,e)-3217/2*E(d,b,c,c,e,c,c,e)-172*E(f,b,c,c,e,c,c,e)+5571*E(
c,b,c,c,e,e,e,e)+3*E(d,b,c,c,e,e,e,e)-4*E(f,b,c,c,e,e,e,e)+9/4*E(b,d,d,c,e,e,e
,e)+4437/64*E(c,d,d,c,e,e,e,e)-E(b,d,d,d,b,b,b,d)-91/8*E(b,d,d,d,b,b,d,d)+64*E
(a,e,a,f,a,a,a,f)+9/4*E(a,a,f,b,f,f,f,f)-9/4*E(b,a,f,b,f,f,f,f)-9*E(a,a,f,f,b,
d,b,d)+27*E(c,a,f,f,b,d,b,d)-82*E(b,b,a,a,f,f,f,f)+4299*E(c,b,a,a,f,f,f,f)-\
1034*E(b,b,a,e,a,a,a,f)-51354*E(c,b,a,e,a,a,a,f)+80*E(f,b,a,e,a,a,a,f)-25804*E
(c,b,a,e,a,a,f,f)+2*E(f,b,a,e,a,a,f,f)+64*E(e,a,a,a,f,a,a,f)-64*E(e,a,a,f,a,a,
a,f)+64*E(a,a,a,f,a,a,f,f)+64*E(a,a,f,a,a,f,a,f)-64*E(a,a,f,a,f,a,a,f)+88*E(a,
a,f,b,b,d,b,d)+5*E(a,a,f,b,d,d,d,d)-523*E(b,c,a,e,a,f,a,f)-7663/4*E(c,c,a,e,a,
f,a,f)-2*E(d,c,a,e,a,f,a,f)+2*E(e,c,a,e,a,f,a,f)+491/8*E(b,c,a,e,e,e,e,e)+
43745/64*E(c,c,a,e,e,e,e,e)+225/4*E(d,c,a,e,e,e,e,e)-76925/4*E(b,c,a,f,a,f,a,f
)-2*E(e,c,a,f,a,f,a,f)-47/4*E(b,c,a,f,f,f,f,f)-9*E(c,c,a,f,f,f,f,f)+672*E(b,c,
b,a,b,d,b,d)-11388*E(c,c,b,a,b,d,b,d)-304*E(e,c,b,a,b,d,b,d)-211/2*E(b,c,b,a,e
,e,e,e)-20225/8*E(c,c,b,a,e,e,e,e)+450*E(d,c,b,a,e,e,e,e)+E(e,c,b,a,e,e,e,e)-\
80833*E(b,c,b,b,b,d,b,d)+35986*E(c,c,b,b,b,d,b,d)-288*E(e,c,b,b,b,d,b,d)+
239591*E(b,c,b,b,c,e,c,e)-126065*E(c,c,b,b,c,e,c,e)-77925/8*E(b,c,b,b,f,f,f,f)
+48663/8*E(c,c,b,b,f,f,f,f)+3233/2*E(d,c,c,c,e,c,c,e)-3233/2*E(d,c,c,e,c,c,c,e
)-155/8*E(b,c,d,b,d,d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+116*E(b,d,b,d,c,c,c,e)-4221/
4*E(c,d,b,d,c,c,c,e)-95/8*E(b,d,b,d,d,b,d,d)+E(c,d,b,d,d,b,d,d)-E(b,d,b,f,b,b,
d,d)-4417/4*E(c,d,b,f,b,b,d,d)-23/8*E(b,d,c,b,d,d,d,d)-4317/16*E(c,d,c,b,d,d,d
,d)-3233/2*E(c,d,c,c,c,e,c,e)+243/8*E(b,d,c,d,d,b,d,d)+4405/16*E(c,d,c,d,d,b,d
,d)+3233/2*E(c,d,c,e,c,c,c,e)+4437/64*E(c,d,d,c,d,d,d,d)-221/8*E(b,d,b,a,e,e,e
,e)-276*E(d,d,b,b,b,b,b,d)-52*E(b,d,b,b,c,e,c,e)-8650*E(c,d,b,b,c,e,c,e)-91/8*
E(b,d,b,b,f,f,f,f)+4381/16*E(c,d,b,b,f,f,f,f)+276*E(b,d,b,d,b,b,b,d)+E(b,d,b,d
,b,b,d,d)+4397/4*E(c,d,b,d,b,b,d,d)+3233/2*E(c,c,d,c,c,e,c,e)-3233/2*E(c,c,d,c
,e,c,c,e)+24*E(b,c,d,d,b,b,d,d)-2957/2*E(c,c,e,a,b,d,b,d)-E(a,f,f,f,b,d,b,d)+
95/8*E(b,f,f,f,b,d,b,d), E(d,c,d,b,d,d,d,d) = E(d,b,d,c,d,d,d,d), E(d,c,d,d,b,
b,b,d) = 9*E(a,e,e,e,c,e,c,e)+120*E(a,f,a,a,a,f,a,f)+564*E(b,f,b,b,b,d,b,d)+
564*E(b,b,f,b,d,b,b,d)-165349*E(b,c,a,a,f,a,a,f)+57377*E(c,c,a,a,f,a,a,f)+416*
E(e,c,a,a,f,a,a,f)+75/2*E(b,c,a,a,f,f,f,f)-72*E(c,c,a,a,f,f,f,f)-711*E(b,c,a,e
,a,a,f,f)+5407/4*E(c,c,a,e,a,a,f,f)-8*E(e,c,a,e,a,a,f,f)-439*E(b,c,e,e,a,a,a,f
)+5983/8*E(c,c,e,e,a,a,a,f)+9/2*E(b,c,e,e,e,e,e,e)-746*E(b,d,b,a,b,d,b,d)-1399
/2*E(c,d,b,a,b,d,b,d)+38*E(a,f,f,b,b,d,b,d)-59*E(a,f,f,b,d,b,b,d)+17/2*E(f,b,a
,e,e,e,e,e)+1/2*E(f,b,a,f,f,f,f,f)-174547*E(b,b,b,a,b,d,b,d)-238850*E(c,b,b,a,
b,d,b,d)+608*E(f,b,b,a,b,d,b,d)+108*E(b,b,b,a,e,e,e,e)+26093/2*E(c,b,b,a,e,e,e
,e)+64*E(f,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)+137296*E(c,b,b,b,c,e,c,e)+1072
*E(f,b,b,b,c,e,c,e)-564*E(d,b,b,b,d,b,b,d)+564*E(b,b,b,d,b,b,d,d)-187/8*E(b,b,
d,b,d,d,d,d)-27/2*E(c,b,d,b,d,d,d,d)-19*E(b,b,d,c,d,d,d,d)-8711/8*E(c,b,d,c,d,
d,d,d)+12*E(b,b,f,a,a,f,a,f)-564*E(b,b,f,b,b,d,b,d)+564*E(d,b,b,f,b,b,b,d)+
168099/8*E(b,b,c,b,d,d,d,d)-55019/8*E(c,b,c,b,d,d,d,d)-176179*E(b,b,c,c,e,c,c,
e)-606745/2*E(c,b,c,c,e,c,c,e)+6479/2*E(d,b,c,c,e,c,c,e)+352*E(f,b,c,c,e,c,c,e
)-11304*E(c,b,c,c,e,e,e,e)-6*E(d,b,c,c,e,e,e,e)+10*E(f,b,c,c,e,e,e,e)-9/2*E(b,
d,d,c,e,e,e,e)-8955/64*E(c,d,d,c,e,e,e,e)-7*E(b,d,d,d,b,b,b,d)+205/8*E(b,d,d,d
,b,b,d,d)-120*E(a,e,a,f,a,a,a,f)-9/2*E(a,a,f,b,f,f,f,f)+9/2*E(b,a,f,b,f,f,f,f)
+18*E(a,a,f,f,b,d,b,d)-54*E(c,a,f,f,b,d,b,d)+156*E(b,b,a,a,f,f,f,f)-8707*E(c,b
,a,a,f,f,f,f)+2150*E(b,b,a,e,a,a,a,f)+103968*E(c,b,a,e,a,a,a,f)-160*E(f,b,a,e,
a,a,a,f)+52218*E(c,b,a,e,a,a,f,f)-8*E(f,b,a,e,a,a,f,f)-120*E(e,a,a,a,f,a,a,f)+
120*E(e,a,a,f,a,a,a,f)-120*E(a,a,a,f,a,a,f,f)-120*E(a,a,f,a,a,f,a,f)+120*E(a,a
,f,a,f,a,a,f)-172*E(a,a,f,b,b,d,b,d)-10*E(a,a,f,b,d,d,d,d)+1101*E(b,c,a,e,a,f,
a,f)+15533/4*E(c,c,a,e,a,f,a,f)+8*E(d,c,a,e,a,f,a,f)-4*E(e,c,a,e,a,f,a,f)-1059
/8*E(b,c,a,e,e,e,e,e)-88387/64*E(c,c,a,e,e,e,e,e)-115*E(d,c,a,e,e,e,e,e)+
155071/4*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)+2*E(e,c,a,f,a,f,a,f)+47/2*E(b
,c,a,f,f,f,f,f)+18*E(c,c,a,f,f,f,f,f)-1568*E(b,c,b,a,b,d,b,d)+22956*E(c,c,b,a,
b,d,b,d)+576*E(e,c,b,a,b,d,b,d)+373/2*E(b,c,b,a,e,e,e,e)+40899/8*E(c,c,b,a,e,e
,e,e)-918*E(d,c,b,a,e,e,e,e)-2*E(e,c,b,a,e,e,e,e)+162779*E(b,c,b,b,b,d,b,d)-\
72662*E(c,c,b,b,b,d,b,d)+584*E(e,c,b,b,b,d,b,d)-483189*E(b,c,b,b,c,e,c,e)+
255315*E(c,c,b,b,c,e,c,e)+157079/8*E(b,c,b,b,f,f,f,f)-98501/8*E(c,c,b,b,f,f,f,
f)-6511/2*E(d,c,c,c,e,c,c,e)+6511/2*E(d,c,c,e,c,c,c,e)+307/8*E(b,c,d,b,d,d,d,d
)-E(c,c,d,b,d,d,d,d)-242*E(b,d,b,d,c,c,c,e)+8539/4*E(c,d,b,d,c,c,c,e)+187/8*E(
b,d,b,d,d,b,d,d)-2*E(c,d,b,d,d,b,d,d)-7*E(b,d,b,f,b,b,d,d)+8931/4*E(c,d,b,f,b,
b,d,d)+69/8*E(b,d,c,b,d,d,d,d)+8731/16*E(c,d,c,b,d,d,d,d)+6511/2*E(c,d,c,c,c,e
,c,e)-503/8*E(b,d,c,d,d,b,d,d)-8891/16*E(c,d,c,d,d,b,d,d)-6511/2*E(c,d,c,e,c,c
,c,e)-8955/64*E(c,d,d,c,d,d,d,d)+439/8*E(b,d,b,a,e,e,e,e)+564*E(d,d,b,b,b,b,b,
d)+160*E(b,d,b,b,c,e,c,e)+17502*E(c,d,b,b,c,e,c,e)+205/8*E(b,d,b,b,f,f,f,f)-\
8859/16*E(c,d,b,b,f,f,f,f)-564*E(b,d,b,d,b,b,b,d)+7*E(b,d,b,d,b,b,d,d)-8891/4*
E(c,d,b,d,b,b,d,d)-6511/2*E(c,c,d,c,c,e,c,e)+6511/2*E(c,c,d,c,e,c,c,e)+E(e,c,d
,d,b,b,b,d)-44*E(b,c,d,d,b,b,d,d)+5983/2*E(c,c,e,a,b,d,b,d)+2*E(a,f,f,f,b,d,b,
d)-187/8*E(b,f,f,f,b,d,b,d), E(d,c,d,d,b,b,d,d) = 50*E(a,e,e,e,c,e,c,e)+656*E(
a,f,a,a,a,f,a,f)+3100*E(b,f,b,b,b,d,b,d)+3100*E(b,b,f,b,d,b,b,d)-918402*E(b,c,
a,a,f,a,a,f)+318222*E(c,c,a,a,f,a,a,f)+2276*E(e,c,a,a,f,a,a,f)+201*E(b,c,a,a,f
,f,f,f)-400*E(c,c,a,a,f,f,f,f)-3836*E(b,c,a,e,a,a,f,f)+15077/2*E(c,c,a,e,a,a,f
,f)-38*E(e,c,a,e,a,a,f,f)-2383*E(b,c,e,e,a,a,a,f)+16677/4*E(c,c,e,e,a,a,a,f)+2
*E(e,c,e,e,a,a,a,f)+25*E(b,c,e,e,e,e,e,e)-3964*E(b,d,b,a,b,d,b,d)-4079*E(c,d,b
,a,b,d,b,d)+210*E(a,f,f,b,b,d,b,d)-326*E(a,f,f,b,d,b,b,d)+389/8*E(f,b,a,e,e,e,
e,e)+7/4*E(f,b,a,f,f,f,f,f)-969106*E(b,b,b,a,b,d,b,d)-1325572*E(c,b,b,a,b,d,b,
d)+3200*E(f,b,b,a,b,d,b,d)+607*E(b,b,b,a,e,e,e,e)+72352*E(c,b,b,a,e,e,e,e)+368
*E(f,b,b,a,e,e,e,e)-224*E(b,b,b,b,c,e,c,e)+761504*E(c,b,b,b,c,e,c,e)+6024*E(f,
b,b,b,c,e,c,e)-3100*E(d,b,b,b,d,b,b,d)+3100*E(b,b,b,d,b,b,d,d)-523/4*E(b,b,d,b
,d,d,d,d)-75*E(c,b,d,b,d,d,d,d)-421/4*E(b,b,d,c,d,d,d,d)-6038*E(c,b,d,c,d,d,d,
d)-1/4*E(d,b,d,c,d,d,d,d)+72*E(b,b,f,a,a,f,a,f)+1/4*E(d,b,f,a,f,f,f,f)-3100*E(
b,b,f,b,b,d,b,d)+3100*E(d,b,b,f,b,b,b,d)+466497/4*E(b,b,c,b,d,d,d,d)-152177/4*
E(c,b,c,b,d,d,d,d)-977726*E(b,b,c,c,e,c,c,e)-1682287*E(c,b,c,c,e,c,c,e)+18019*
E(d,b,c,c,e,c,c,e)+1800*E(f,b,c,c,e,c,c,e)-62549*E(c,b,c,c,e,e,e,e)-30*E(d,b,c
,c,e,e,e,e)+44*E(f,b,c,c,e,e,e,e)-25*E(b,d,d,c,e,e,e,e)-24843/32*E(c,d,d,c,e,e
,e,e)+8*E(b,d,d,d,b,b,b,d)+511/4*E(b,d,d,d,b,b,d,d)-656*E(a,e,a,f,a,a,a,f)-25*
E(a,a,f,b,f,f,f,f)+25*E(b,a,f,b,f,f,f,f)+100*E(a,a,f,f,b,d,b,d)-300*E(c,a,f,f,
b,d,b,d)+856*E(b,b,a,a,f,f,f,f)-48280*E(c,b,a,a,f,f,f,f)+11944*E(b,b,a,e,a,a,a
,f)+576482*E(c,b,a,e,a,a,a,f)-830*E(f,b,a,e,a,a,a,f)+289470*E(c,b,a,e,a,a,f,f)
-28*E(f,b,a,e,a,a,f,f)-656*E(e,a,a,a,f,a,a,f)+656*E(e,a,a,f,a,a,a,f)-656*E(a,a
,a,f,a,a,f,f)-656*E(a,a,f,a,a,f,a,f)+656*E(a,a,f,a,f,a,a,f)-946*E(a,a,f,b,b,d,
b,d)+4*E(e,a,f,b,b,d,b,d)-221/4*E(a,a,f,b,d,d,d,d)+5770*E(b,c,a,e,a,f,a,f)+
43279/2*E(c,c,a,e,a,f,a,f)+32*E(d,c,a,e,a,f,a,f)-22*E(e,c,a,e,a,f,a,f)-5467/8*
E(b,c,a,e,e,e,e,e)-245533/32*E(c,c,a,e,e,e,e,e)-5049/8*E(d,c,a,e,e,e,e,e)+
431037/2*E(b,c,a,f,a,f,a,f)-16*E(d,c,a,f,a,f,a,f)+18*E(e,c,a,f,a,f,a,f)+136*E(
b,c,a,f,f,f,f,f)+100*E(c,c,a,f,f,f,f,f)-8736*E(b,c,b,a,b,d,b,d)+127784*E(c,c,b
,a,b,d,b,d)+3184*E(e,c,b,a,b,d,b,d)+1281*E(b,c,b,a,e,e,e,e)+113453/4*E(c,c,b,a
,e,e,e,e)-5043*E(d,c,b,a,e,e,e,e)-9*E(e,c,b,a,e,e,e,e)+906250*E(b,c,b,b,b,d,b,
d)-403580*E(c,c,b,b,b,d,b,d)+3256*E(e,c,b,b,b,d,b,d)-2682750*E(b,c,b,b,c,e,c,e
)+1414778*E(c,c,b,b,c,e,c,e)+436565/4*E(b,c,b,b,f,f,f,f)-272895/4*E(c,c,b,b,f,
f,f,f)-18103*E(d,c,c,c,e,c,c,e)+18103*E(d,c,c,e,c,c,c,e)+433/2*E(b,c,d,b,d,d,d
,d)-21/4*E(c,c,d,b,d,d,d,d)-1292*E(b,d,b,d,c,c,c,e)+23667/2*E(c,d,b,d,c,c,c,e)
+523/4*E(b,d,b,d,d,b,d,d)-21/2*E(c,d,b,d,d,b,d,d)+8*E(b,d,b,f,b,b,d,d)+24751/2
*E(c,d,b,f,b,b,d,d)+109/4*E(b,d,c,b,d,d,d,d)+24215/8*E(c,d,c,b,d,d,d,d)+18103*
E(c,d,c,c,c,e,c,e)-1335/4*E(b,d,c,d,d,b,d,d)-24663/8*E(c,d,c,d,d,b,d,d)-18103*
E(c,d,c,e,c,c,c,e)-24843/32*E(c,d,d,c,d,d,d,d)+1223/4*E(b,d,b,a,e,e,e,e)+3100*
E(d,d,b,b,b,b,b,d)+440*E(b,d,b,b,c,e,c,e)+97036*E(c,d,b,b,c,e,c,e)+511/4*E(b,d
,b,b,f,f,f,f)-24551/8*E(c,d,b,b,f,f,f,f)-3100*E(b,d,b,d,b,b,b,d)-8*E(b,d,b,d,b
,b,d,d)-24635/2*E(c,d,b,d,b,b,d,d)-18103*E(c,c,d,c,c,e,c,e)+18103*E(c,c,d,c,e,
c,c,e)-262*E(b,c,d,d,b,b,d,d)+16677*E(c,c,e,a,b,d,b,d)+8*E(e,c,e,a,b,d,b,d)+21
/2*E(a,f,f,f,b,d,b,d)-523/4*E(b,f,f,f,b,d,b,d), E(d,c,d,d,d,d,d,d) = -904*E(a,
e,e,e,c,e,c,e)-11968*E(a,f,a,a,a,f,a,f)-56064*E(b,f,b,b,b,d,b,d)-56064*E(b,b,f
,b,d,b,b,d)+16*E(b,b,f,b,d,d,d,d)+4*E(f,b,f,b,d,d,d,d)+16*E(b,b,f,b,f,f,f,f)+4
*E(f,b,f,b,f,f,f,f)+16735440*E(b,c,a,a,f,a,a,f)-5799888*E(c,c,a,a,f,a,a,f)-\
41408*E(e,c,a,a,f,a,a,f)-3464*E(b,c,a,a,f,f,f,f)+7168*E(c,c,a,a,f,f,f,f)+69024
*E(b,c,a,e,a,a,f,f)-137724*E(c,c,a,e,a,a,f,f)+608*E(e,c,a,e,a,a,f,f)+42824*E(b
,c,e,e,a,a,a,f)-76030*E(c,c,e,e,a,a,a,f)-64*E(e,c,e,e,a,a,a,f)-456*E(b,c,e,e,e
,e,e,e)-E(d,c,e,e,e,e,e,e)+69280*E(b,d,b,a,b,d,b,d)+75064*E(c,d,b,a,b,d,b,d)-\
3728*E(a,f,f,b,b,d,b,d)+5816*E(a,f,f,b,d,b,b,d)-876*E(f,b,a,e,e,e,e,e)-30*E(f,
b,a,f,f,f,f,f)+17633904*E(b,b,b,a,b,d,b,d)+24157728*E(c,b,b,a,b,d,b,d)-56832*E
(f,b,b,a,b,d,b,d)-10576*E(b,b,b,a,e,e,e,e)-1317736*E(c,b,b,a,e,e,e,e)-6672*E(f
,b,b,a,e,e,e,e)+11264*E(b,b,b,b,c,e,c,e)-13869056*E(c,b,b,b,c,e,c,e)-109440*E(
f,b,b,b,c,e,c,e)+56064*E(d,b,b,b,d,b,b,d)-56064*E(b,b,b,d,b,b,d,d)+2330*E(b,b,
d,b,d,d,d,d)+1380*E(c,b,d,b,d,d,d,d)+1916*E(b,b,d,c,d,d,d,d)+109990*E(c,b,d,c,
d,d,d,d)-4*E(d,b,d,c,d,d,d,d)-1632*E(b,b,f,a,a,f,a,f)-4*E(d,b,f,a,f,f,f,f)-4*E
(f,b,f,a,f,f,f,f)+56064*E(b,b,f,b,b,d,b,d)-56064*E(d,b,b,f,b,b,b,d)-2124454*E(
b,b,c,b,d,d,d,d)+692454*E(c,b,c,b,d,d,d,d)+17794576*E(b,b,c,c,e,c,c,e)+
30646344*E(c,b,c,c,e,c,c,e)-328632*E(d,b,c,c,e,c,c,e)-31552*E(f,b,c,c,e,c,c,e)
+1138176*E(c,b,c,c,e,e,e,e)+496*E(d,b,c,c,e,e,e,e)-736*E(f,b,c,c,e,e,e,e)+456*
E(b,d,d,c,e,e,e,e)+56515/4*E(c,d,d,c,e,e,e,e)-848*E(b,d,d,d,b,b,b,d)-2082*E(b,
d,d,d,b,b,d,d)+11968*E(a,e,a,f,a,a,a,f)+452*E(a,a,f,b,f,f,f,f)-468*E(b,a,f,b,f
,f,f,f)-1808*E(a,a,f,f,b,d,b,d)+5424*E(c,a,f,f,b,d,b,d)-15904*E(b,b,a,a,f,f,f,
f)+878992*E(c,b,a,a,f,f,f,f)-212848*E(b,b,a,e,a,a,a,f)-10501344*E(c,b,a,e,a,a,
a,f)+14624*E(f,b,a,e,a,a,a,f)-5273696*E(c,b,a,e,a,a,f,f)+416*E(f,b,a,e,a,a,f,f
)+11968*E(e,a,a,a,f,a,a,f)-11968*E(e,a,a,f,a,a,a,f)+11968*E(a,a,a,f,a,a,f,f)+
11968*E(a,a,f,a,a,f,a,f)-11968*E(a,a,f,a,f,a,a,f)+16992*E(a,a,f,b,b,d,b,d)-128
*E(e,a,f,b,b,d,b,d)+996*E(a,a,f,b,d,d,d,d)-4*E(f,a,f,b,d,d,d,d)-101920*E(b,c,a
,e,a,f,a,f)-394708*E(c,c,a,e,a,f,a,f)-480*E(d,c,a,e,a,f,a,f)+512*E(e,c,a,e,a,f
,a,f)+11779*E(b,c,a,e,e,e,e,e)+559347/4*E(c,c,a,e,e,e,e,e)+11408*E(d,c,a,e,e,e
,e,e)-3930348*E(b,c,a,f,a,f,a,f)+160*E(d,c,a,f,a,f,a,f)-256*E(e,c,a,f,a,f,a,f)
-2508*E(b,c,a,f,f,f,f,f)-1808*E(c,c,a,f,f,f,f,f)+160832*E(b,c,b,a,b,d,b,d)-\
2332224*E(c,c,b,a,b,d,b,d)-57984*E(e,c,b,a,b,d,b,d)-26272*E(b,c,b,a,e,e,e,e)-\
517446*E(c,c,b,a,e,e,e,e)+91184*E(d,c,b,a,e,e,e,e)+160*E(e,c,b,a,e,e,e,e)-\
16547440*E(b,c,b,b,b,d,b,d)+7355360*E(c,c,b,b,b,d,b,d)-59264*E(e,c,b,b,b,d,b,d
)+48877968*E(b,c,b,b,c,e,c,e)-25782832*E(c,c,b,b,c,e,c,e)-1990110*E(b,c,b,b,f,
f,f,f)+1243130*E(c,c,b,b,f,f,f,f)+330104*E(d,c,c,c,e,c,c,e)-330104*E(d,c,c,e,c
,c,c,e)-3934*E(b,c,d,b,d,d,d,d)+84*E(c,c,d,b,d,d,d,d)+22464*E(b,d,b,d,c,c,c,e)
-215596*E(c,d,b,d,c,c,c,e)-2330*E(b,d,b,d,d,b,d,d)+168*E(c,d,b,d,d,b,d,d)-848*
E(b,d,b,f,b,b,d,d)-225308*E(c,d,b,f,b,b,d,d)-194*E(b,d,c,b,d,d,d,d)-55171*E(c,
d,c,b,d,d,d,d)-330104*E(c,d,c,c,c,e,c,e)+5698*E(b,d,c,d,d,b,d,d)+56139*E(c,d,c
,d,d,b,d,d)+330104*E(c,d,c,e,c,c,c,e)+56515/4*E(c,d,d,c,d,d,d,d)-5510*E(b,d,b,
a,e,e,e,e)-56064*E(d,d,b,b,b,b,b,d)-832*E(b,d,b,b,c,e,c,e)-1767072*E(c,d,b,b,c
,e,c,e)-2082*E(b,d,b,b,f,f,f,f)+55875*E(c,d,b,b,f,f,f,f)+56064*E(b,d,b,d,b,b,b
,d)+848*E(b,d,b,d,b,b,d,d)+224300*E(c,d,b,d,b,b,d,d)+330104*E(c,c,d,c,c,e,c,e)
-330104*E(c,c,d,c,e,c,c,e)-16*E(e,c,d,d,b,b,b,d)+4768*E(b,c,d,d,b,b,d,d)+16*E(
e,c,d,d,b,b,d,d)-304120*E(c,c,e,a,b,d,b,d)-192*E(e,c,e,a,b,d,b,d)-184*E(a,f,f,
f,b,d,b,d)+2330*E(b,f,f,f,b,d,b,d), E(d,c,e,a,b,d,b,d) = 1/4*E(a,e,e,e,c,e,c,e
)+3*E(a,f,a,a,a,f,a,f)+11*E(b,f,b,b,b,d,b,d)+11*E(b,b,f,b,d,b,b,d)-14437/4*E(b
,c,a,a,f,a,a,f)+4869/4*E(c,c,a,a,f,a,a,f)+10*E(e,c,a,a,f,a,a,f)-9/8*E(b,c,a,a,
f,f,f,f)-3*E(c,c,a,a,f,f,f,f)-27/2*E(b,c,a,e,a,a,f,f)+419/16*E(c,c,a,e,a,a,f,f
)-57/8*E(b,c,e,e,a,a,a,f)+515/32*E(c,c,e,e,a,a,a,f)+1/8*E(b,c,e,e,e,e,e,e)-25/
2*E(b,d,b,a,b,d,b,d)-107/8*E(c,d,b,a,b,d,b,d)+1/2*E(a,f,f,b,b,d,b,d)-3/4*E(a,f
,f,b,d,b,b,d)+1/16*E(f,b,a,e,e,e,e,e)+1/16*E(f,b,a,f,f,f,f,f)-14987/4*E(b,b,b,
a,b,d,b,d)-10177/2*E(c,b,b,a,b,d,b,d)+16*E(f,b,b,a,b,d,b,d)+3*E(b,b,b,a,e,e,e,
e)+2237/8*E(c,b,b,a,e,e,e,e)+1/2*E(f,b,b,a,e,e,e,e)+2936*E(c,b,b,b,c,e,c,e)+18
*E(f,b,b,b,c,e,c,e)-11*E(d,b,b,b,d,b,b,d)+11*E(b,b,b,d,b,b,d,d)-7/32*E(b,b,d,b
,d,d,d,d)-1/2*E(b,b,d,c,d,d,d,d)-747/32*E(c,b,d,c,d,d,d,d)+1/2*E(b,b,f,a,a,f,a
,f)-11*E(b,b,f,b,b,d,b,d)+11*E(d,b,b,f,b,b,b,d)+14583/32*E(b,b,c,b,d,d,d,d)-\
4687/32*E(c,b,c,b,d,d,d,d)-14997/4*E(b,b,c,c,e,c,c,e)-51741/8*E(c,b,c,c,e,c,c,
e)+563/8*E(d,b,c,c,e,c,c,e)+12*E(f,b,c,c,e,c,c,e)-475/2*E(c,b,c,c,e,e,e,e)+1/2
*E(f,b,c,c,e,e,e,e)-1/8*E(b,d,d,c,e,e,e,e)-759/256*E(c,d,d,c,e,e,e,e)+9/4*E(b,
d,d,d,b,b,b,d)-7/32*E(b,d,d,d,b,b,d,d)-3*E(a,e,a,f,a,a,a,f)-1/8*E(a,a,f,b,f,f,
f,f)+1/8*E(b,a,f,b,f,f,f,f)+1/2*E(a,a,f,f,b,d,b,d)-3/2*E(c,a,f,f,b,d,b,d)+4*E(
b,b,a,a,f,f,f,f)-745/4*E(c,b,a,a,f,f,f,f)+129/4*E(b,b,a,e,a,a,a,f)+4425/2*E(c,
b,a,e,a,a,a,f)-5*E(f,b,a,e,a,a,a,f)+2229/2*E(c,b,a,e,a,a,f,f)-E(f,b,a,e,a,a,f,
f)-3*E(e,a,a,a,f,a,a,f)+3*E(e,a,a,f,a,a,a,f)-3*E(a,a,a,f,a,a,f,f)-3*E(a,a,f,a,
a,f,a,f)+3*E(a,a,f,a,f,a,a,f)-5*E(a,a,f,b,b,d,b,d)-1/4*E(a,a,f,b,d,d,d,d)+8*E(
b,c,a,e,a,f,a,f)+1353/16*E(c,c,a,e,a,f,a,f)-15/64*E(b,c,a,e,e,e,e,e)-7575/256*
E(c,c,a,e,e,e,e,e)-73/32*E(d,c,a,e,e,e,e,e)+13767/16*E(b,c,a,f,a,f,a,f)+7/8*E(
b,c,a,f,f,f,f,f)+1/2*E(c,c,a,f,f,f,f,f)-67*E(b,c,b,a,b,d,b,d)+479*E(c,c,b,a,b,
d,b,d)+14*E(e,c,b,a,b,d,b,d)+67/4*E(b,c,b,a,e,e,e,e)+3655/32*E(c,c,b,a,e,e,e,e
)-73/4*E(d,c,b,a,e,e,e,e)+14795/4*E(b,c,b,b,b,d,b,d)-3079/2*E(c,c,b,b,b,d,b,d)
+8*E(e,c,b,b,b,d,b,d)-42053/4*E(b,c,b,b,c,e,c,e)+21815/4*E(c,c,b,b,c,e,c,e)+
13955/32*E(b,c,b,b,f,f,f,f)-8401/32*E(c,c,b,b,f,f,f,f)-563/8*E(d,c,c,c,e,c,c,e
)+563/8*E(d,c,c,e,c,c,c,e)+23/32*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)-5/2
*E(b,d,b,d,c,c,c,e)+743/16*E(c,d,b,d,c,c,c,e)+7/32*E(b,d,b,d,d,b,d,d)-1/4*E(c,
d,b,d,d,b,d,d)+9/4*E(b,d,b,f,b,b,d,d)+767/16*E(c,d,b,f,b,b,d,d)-31/32*E(b,d,c,
b,d,d,d,d)+743/64*E(c,d,c,b,d,d,d,d)+563/8*E(c,d,c,c,c,e,c,e)+5/32*E(b,d,c,d,d
,b,d,d)-743/64*E(c,d,c,d,d,b,d,d)-563/8*E(c,d,c,e,c,c,c,e)-759/256*E(c,d,d,c,d
,d,d,d)+35/32*E(b,d,b,a,e,e,e,e)+11*E(d,d,b,b,b,b,b,d)-22*E(b,d,b,b,c,e,c,e)+
745/2*E(c,d,b,b,c,e,c,e)-7/32*E(b,d,b,b,f,f,f,f)-759/64*E(c,d,b,b,f,f,f,f)-11*
E(b,d,b,d,b,b,b,d)-9/4*E(b,d,b,d,b,b,d,d)-759/16*E(c,d,b,d,b,b,d,d)-563/8*E(c,
c,d,c,c,e,c,e)+563/8*E(c,c,d,c,e,c,c,e)-E(b,c,d,d,b,b,d,d)+515/8*E(c,c,e,a,b,d
,b,d)+E(e,c,e,a,b,d,b,d)-7/32*E(b,f,f,f,b,d,b,d), E(d,c,e,e,a,a,a,f) = 21/2*E(
a,e,e,e,c,e,c,e)+124*E(a,f,a,a,a,f,a,f)+668*E(b,f,b,b,b,d,b,d)+668*E(b,b,f,b,d
,b,b,d)-195825*E(b,c,a,a,f,a,a,f)+68073*E(c,c,a,a,f,a,a,f)+448*E(e,c,a,a,f,a,a
,f)+97/2*E(b,c,a,a,f,f,f,f)-80*E(c,c,a,a,f,f,f,f)-854*E(b,c,a,e,a,a,f,f)+6527/
4*E(c,c,a,e,a,a,f,f)-8*E(e,c,a,e,a,a,f,f)-1065/2*E(b,c,e,e,a,a,a,f)+7167/8*E(c
,c,e,e,a,a,a,f)+E(e,c,e,e,a,a,a,f)+21/4*E(b,c,e,e,e,e,e,e)-890*E(b,d,b,a,b,d,b
,d)-1819/2*E(c,d,b,a,b,d,b,d)+47*E(a,f,f,b,b,d,b,d)-147/2*E(a,f,f,b,d,b,b,d)+
45/4*E(f,b,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,f,f,f)-207359*E(b,b,b,a,b,d,b,d)-\
283706*E(c,b,b,a,b,d,b,d)+608*E(f,b,b,a,b,d,b,d)+143*E(b,b,b,a,e,e,e,e)+30957/
2*E(c,b,b,a,e,e,e,e)+85*E(f,b,b,a,e,e,e,e)+192*E(b,b,b,b,c,e,c,e)+163104*E(c,b
,b,b,c,e,c,e)+1304*E(f,b,b,b,c,e,c,e)-668*E(d,b,b,b,d,b,b,d)+668*E(b,b,b,d,b,b
,d,d)-229/8*E(b,b,d,b,d,d,d,d)-69/4*E(c,b,d,b,d,d,d,d)-89/4*E(b,b,d,c,d,d,d,d)
-10319/8*E(c,b,d,c,d,d,d,d)+22*E(b,b,f,a,a,f,a,f)-668*E(b,b,f,b,b,d,b,d)+668*E
(d,b,b,f,b,b,b,d)+198939/8*E(b,b,c,b,d,d,d,d)-64915/8*E(c,b,c,b,d,d,d,d)-\
208933*E(b,b,c,c,e,c,c,e)-719529/2*E(c,b,c,c,e,c,c,e)+7675/2*E(d,b,c,c,e,c,c,e
)+332*E(f,b,c,c,e,c,c,e)-13407*E(c,b,c,c,e,e,e,e)-6*E(d,b,c,c,e,e,e,e)+8*E(f,b
,c,c,e,e,e,e)-21/4*E(b,d,d,c,e,e,e,e)-10603/64*E(c,d,d,c,e,e,e,e)-11*E(b,d,d,d
,b,b,b,d)+253/8*E(b,d,d,d,b,b,d,d)-124*E(a,e,a,f,a,a,a,f)-21/4*E(a,a,f,b,f,f,f
,f)+21/4*E(b,a,f,b,f,f,f,f)+21*E(a,a,f,f,b,d,b,d)-63*E(c,a,f,f,b,d,b,d)+166*E(
b,b,a,a,f,f,f,f)-10331*E(c,b,a,a,f,f,f,f)+2695*E(b,b,a,e,a,a,a,f)+123332*E(c,b
,a,e,a,a,a,f)-154*E(f,b,a,e,a,a,a,f)+61856*E(c,b,a,e,a,a,f,f)-2*E(f,b,a,e,a,a,
f,f)-124*E(e,a,a,a,f,a,a,f)+124*E(e,a,a,f,a,a,a,f)-124*E(a,a,a,f,a,a,f,f)-124*
E(a,a,f,a,a,f,a,f)+124*E(a,a,f,a,f,a,a,f)-196*E(a,a,f,b,b,d,b,d)-47/4*E(a,a,f,
b,d,d,d,d)+1252*E(b,c,a,e,a,f,a,f)+18517/4*E(c,c,a,e,a,f,a,f)+6*E(d,c,a,e,a,f,
a,f)-2*E(e,c,a,e,a,f,a,f)-2483/16*E(b,c,a,e,e,e,e,e)-104811/64*E(c,c,a,e,e,e,e
,e)-1083/8*E(d,c,a,e,e,e,e,e)+183659/4*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)
+2*E(e,c,a,f,a,f,a,f)+115/4*E(b,c,a,f,f,f,f,f)+21*E(c,c,a,f,f,f,f,f)-2060*E(b,
c,b,a,b,d,b,d)+27268*E(c,c,b,a,b,d,b,d)+632*E(e,c,b,a,b,d,b,d)+243*E(b,c,b,a,e
,e,e,e)+48411/8*E(c,c,b,a,e,e,e,e)-1082*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)+
192639*E(b,c,b,b,b,d,b,d)-86230*E(c,c,b,b,b,d,b,d)+736*E(e,c,b,b,b,d,b,d)-\
571705*E(b,c,b,b,c,e,c,e)+302387*E(c,c,b,b,c,e,c,e)+185919/8*E(b,c,b,b,f,f,f,f
)-116645/8*E(c,c,b,b,f,f,f,f)-7707/2*E(d,c,c,c,e,c,c,e)+7707/2*E(d,c,c,e,c,c,c
,e)+379/8*E(b,c,d,b,d,d,d,d)-3/4*E(c,c,d,b,d,d,d,d)-290*E(b,d,b,d,c,c,c,e)+
10091/4*E(c,d,b,d,c,c,c,e)+229/8*E(b,d,b,d,d,b,d,d)-3/2*E(c,d,b,d,d,b,d,d)-11*
E(b,d,b,f,b,b,d,d)+10567/4*E(c,d,b,f,b,b,d,d)+85/8*E(b,d,c,b,d,d,d,d)+10363/16
*E(c,d,c,b,d,d,d,d)+7707/2*E(c,d,c,c,c,e,c,e)-621/8*E(b,d,c,d,d,b,d,d)-10539/
16*E(c,d,c,d,d,b,d,d)-7707/2*E(c,d,c,e,c,c,c,e)-10603/64*E(c,d,d,c,d,d,d,d)+
523/8*E(b,d,b,a,e,e,e,e)+668*E(d,d,b,b,b,b,b,d)+196*E(b,d,b,b,c,e,c,e)+20746*E
(c,d,b,b,c,e,c,e)+253/8*E(b,d,b,b,f,f,f,f)-10483/16*E(c,d,b,b,f,f,f,f)-668*E(b
,d,b,d,b,b,b,d)+11*E(b,d,b,d,b,b,d,d)-10523/4*E(c,d,b,d,b,b,d,d)-7707/2*E(c,c,
d,c,c,e,c,e)+7707/2*E(c,c,d,c,e,c,c,e)-52*E(b,c,d,d,b,b,d,d)+7167/2*E(c,c,e,a,
b,d,b,d)+5/2*E(a,f,f,f,b,d,b,d)-229/8*E(b,f,f,f,b,d,b,d), E(d,c,e,e,c,e,c,e) =
-53/2*E(a,e,e,e,c,e,c,e)-304*E(a,f,a,a,a,f,a,f)-1720*E(b,f,b,b,b,d,b,d)-1720*E
(b,b,f,b,d,b,b,d)+5/4*E(b,b,f,b,d,d,d,d)+1/4*E(f,b,f,b,d,d,d,d)+5/4*E(b,b,f,b,
f,f,f,f)+1/4*E(f,b,f,b,f,f,f,f)+521540*E(b,c,a,a,f,a,a,f)-180664*E(c,c,a,a,f,a
,a,f)-1144*E(e,c,a,a,f,a,a,f)-104*E(b,c,a,a,f,f,f,f)+210*E(c,c,a,a,f,f,f,f)+
2082*E(b,c,a,e,a,a,f,f)-4427*E(c,c,a,e,a,a,f,f)+34*E(e,c,a,e,a,a,f,f)+E(c,c,e,
c,d,d,d,d)+1309*E(b,c,e,e,a,a,a,f)-4843/2*E(c,c,e,e,a,a,a,f)-3*E(e,c,e,e,a,a,a
,f)+E(e,c,e,e,c,e,c,e)-55/4*E(b,c,e,e,e,e,e,e)-1/16*E(e,c,e,e,e,e,e,e)+1832*E(
b,d,b,a,b,d,b,d)+2652*E(c,d,b,a,b,d,b,d)-120*E(a,f,f,b,b,d,b,d)+192*E(a,f,f,b,
d,b,b,d)-233/8*E(f,b,a,e,e,e,e,e)-11/8*E(f,b,a,f,f,f,f,f)+550212*E(b,b,b,a,b,d
,b,d)+753320*E(c,b,b,a,b,d,b,d)-1568*E(f,b,b,a,b,d,b,d)-392*E(b,b,b,a,e,e,e,e)
-41147*E(c,b,b,a,e,e,e,e)-209*E(f,b,b,a,e,e,e,e)-672*E(b,b,b,b,c,e,c,e)-433696
*E(c,b,b,b,c,e,c,e)-3352*E(f,b,b,b,c,e,c,e)+1720*E(d,b,b,b,d,b,b,d)-1720*E(b,b
,b,d,b,b,d,d)+67*E(b,b,d,b,d,d,d,d)+47*E(c,b,d,b,d,d,d,d)+61*E(b,b,d,c,d,d,d,d
)+13699/4*E(c,b,d,c,d,d,d,d)-92*E(b,b,f,a,a,f,a,f)+1720*E(b,b,f,b,b,d,b,d)-\
1720*E(d,b,b,f,b,b,b,d)-132251/2*E(b,b,c,b,d,d,d,d)+43013/2*E(c,b,c,b,d,d,d,d)
+553400*E(b,b,c,c,e,c,c,e)+954558*E(c,b,c,c,e,c,c,e)-10216*E(d,b,c,c,e,c,c,e)-\
912*E(f,b,c,c,e,c,c,e)+35433*E(c,b,c,c,e,e,e,e)+20*E(d,b,c,c,e,e,e,e)-31*E(f,b
,c,c,e,e,e,e)+55/4*E(b,d,d,c,e,e,e,e)+3515/8*E(c,d,d,c,e,e,e,e)-72*E(b,d,d,d,b
,b,b,d)-48*E(b,d,d,d,b,b,d,d)-E(c,d,d,d,c,e,c,e)+304*E(a,e,a,f,a,a,a,f)+27/2*E
(a,a,f,b,f,f,f,f)-55/4*E(b,a,f,b,f,f,f,f)-58*E(a,a,f,f,b,d,b,d)+164*E(c,a,f,f,
b,d,b,d)-442*E(b,b,a,a,f,f,f,f)+27408*E(c,b,a,a,f,f,f,f)-6666*E(b,b,a,e,a,a,a,
f)-327386*E(c,b,a,e,a,a,a,f)+406*E(f,b,a,e,a,a,a,f)-164086*E(c,b,a,e,a,a,f,f)+
12*E(f,b,a,e,a,a,f,f)+304*E(e,a,a,a,f,a,a,f)-304*E(e,a,a,f,a,a,a,f)+304*E(a,a,
a,f,a,a,f,f)+304*E(a,a,f,a,a,f,a,f)-304*E(a,a,f,a,f,a,a,f)+592*E(a,a,f,b,b,d,b
,d)+12*E(e,a,f,b,b,d,b,d)+133/4*E(a,a,f,b,d,d,d,d)+1/2*E(e,a,f,b,d,d,d,d)-2786
*E(b,c,a,e,a,f,a,f)-12355*E(c,c,a,e,a,f,a,f)-12*E(d,c,a,e,a,f,a,f)-18*E(e,c,a,
e,a,f,a,f)+2423/8*E(b,c,a,e,e,e,e,e)+69693/16*E(c,c,a,e,e,e,e,e)+695/2*E(d,c,a
,e,e,e,e,e)-122817*E(b,c,a,f,a,f,a,f)-4*E(e,c,a,f,a,f,a,f)-75*E(b,c,a,f,f,f,f,
f)-113/2*E(c,c,a,f,f,f,f,f)+5848*E(b,c,b,a,b,d,b,d)-72672*E(c,c,b,a,b,d,b,d)-\
1576*E(e,c,b,a,b,d,b,d)-1205*E(b,c,b,a,e,e,e,e)-32355/2*E(c,c,b,a,e,e,e,e)+
2790*E(d,c,b,a,e,e,e,e)-4*E(e,c,b,a,e,e,e,e)-518548*E(b,c,b,b,b,d,b,d)+229256*
E(c,c,b,b,b,d,b,d)-1832*E(e,c,b,b,b,d,b,d)+1520284*E(b,c,b,b,c,e,c,e)-801300*E
(c,c,b,b,c,e,c,e)-124219/2*E(b,c,b,b,f,f,f,f)+77313/2*E(c,c,b,b,f,f,f,f)+10288
*E(d,c,c,c,e,c,c,e)-10288*E(d,c,c,e,c,c,c,e)-120*E(b,c,d,b,d,d,d,d)+15/4*E(c,c
,d,b,d,d,d,d)+600*E(b,d,b,d,c,c,c,e)-6706*E(c,d,b,d,c,c,c,e)-67*E(b,d,b,d,d,b,
d,d)+11/2*E(c,d,b,d,d,b,d,d)-72*E(b,d,b,f,b,b,d,d)-7000*E(c,d,b,f,b,b,d,d)+11/
2*E(b,d,c,b,d,d,d,d)-1730*E(c,d,c,b,d,d,d,d)-10288*E(c,d,c,c,c,e,c,e)+305/2*E(
b,d,c,d,d,b,d,d)+1753*E(c,d,c,d,d,b,d,d)+10288*E(c,d,c,e,c,c,c,e)+3515/8*E(c,d
,d,c,d,d,d,d)-163*E(b,d,b,a,e,e,e,e)-1720*E(d,d,b,b,b,b,b,d)+424*E(b,d,b,b,c,e
,c,e)-55088*E(c,d,b,b,c,e,c,e)-48*E(b,d,b,b,f,f,f,f)+3475/2*E(c,d,b,b,f,f,f,f)
+1720*E(b,d,b,d,b,b,b,d)+72*E(b,d,b,d,b,b,d,d)+6986*E(c,d,b,d,b,b,d,d)+10288*E
(c,c,d,c,c,e,c,e)-10288*E(c,c,d,c,e,c,c,e)+2*E(e,c,d,d,b,b,b,d)+132*E(b,c,d,d,
b,b,d,d)-E(e,c,d,d,b,b,d,d)-1/16*E(e,c,d,d,d,d,d,d)-9666*E(c,c,e,a,b,d,b,d)-8*
E(e,c,e,a,b,d,b,d)-9*E(a,f,f,f,b,d,b,d)+67*E(b,f,f,f,b,d,b,d), E(d,d,b,a,b,d,b
,d) = 3/8*E(a,e,e,e,c,e,c,e)+17/2*E(a,f,a,a,a,f,a,f)+41/2*E(b,f,b,b,b,d,b,d)+
41/2*E(b,b,f,b,d,b,b,d)-51341/8*E(b,c,a,a,f,a,a,f)+17525/8*E(c,c,a,a,f,a,a,f)+
25*E(e,c,a,a,f,a,a,f)-1/16*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-22*E(b,c,a,
e,a,a,f,f)+1483/32*E(c,c,a,e,a,a,f,f)-1/4*E(e,c,a,e,a,a,f,f)-203/16*E(b,c,e,e,
a,a,a,f)+1739/64*E(c,c,e,e,a,a,a,f)-1/8*E(e,c,e,e,a,a,a,f)+3/16*E(b,c,e,e,e,e,
e,e)-89/4*E(b,d,b,a,b,d,b,d)-219/16*E(c,d,b,a,b,d,b,d)+3/4*E(a,f,f,b,b,d,b,d)-\
9/8*E(a,f,f,b,d,b,b,d)+3/32*E(f,b,a,e,e,e,e,e)+1/16*E(f,b,a,f,f,f,f,f)-52763/8
*E(b,b,b,a,b,d,b,d)-36345/4*E(c,b,b,a,b,d,b,d)+42*E(f,b,b,a,b,d,b,d)+1/2*E(b,b
,b,a,e,e,e,e)+7941/16*E(c,b,b,a,e,e,e,e)+3/4*E(f,b,b,a,e,e,e,e)-64*E(b,b,b,b,c
,e,c,e)+5176*E(c,b,b,b,c,e,c,e)+35*E(f,b,b,b,c,e,c,e)-41/2*E(d,b,b,b,d,b,b,d)+
41/2*E(b,b,b,d,b,b,d,d)-47/64*E(b,b,d,b,d,d,d,d)-3/16*E(c,b,d,b,d,d,d,d)-3/4*E
(b,b,d,c,d,d,d,d)-2683/64*E(c,b,d,c,d,d,d,d)-5/4*E(b,b,f,a,a,f,a,f)-41/2*E(b,b
,f,b,b,d,b,d)+41/2*E(d,b,b,f,b,b,b,d)+52175/64*E(b,b,c,b,d,d,d,d)-17079/64*E(c
,b,c,b,d,d,d,d)-53865/8*E(b,b,c,c,e,c,c,e)-185477/16*E(c,b,c,c,e,c,c,e)+2051/
16*E(d,b,c,c,e,c,c,e)+26*E(f,b,c,c,e,c,c,e)-426*E(c,b,c,c,e,e,e,e)-1/4*E(d,b,c
,c,e,e,e,e)+3/4*E(f,b,c,c,e,e,e,e)-3/16*E(b,d,d,c,e,e,e,e)-2767/512*E(c,d,d,c,
e,e,e,e)+17/8*E(b,d,d,d,b,b,b,d)+9/64*E(b,d,d,d,b,b,d,d)-17/2*E(a,e,a,f,a,a,a,
f)-3/16*E(a,a,f,b,f,f,f,f)+3/16*E(b,a,f,b,f,f,f,f)+3/4*E(a,a,f,f,b,d,b,d)-9/4*
E(c,a,f,f,b,d,b,d)+10*E(b,b,a,a,f,f,f,f)-2645/8*E(c,b,a,a,f,f,f,f)+395/8*E(b,b
,a,e,a,a,a,f)+15837/4*E(c,b,a,e,a,a,a,f)-23/2*E(f,b,a,e,a,a,a,f)+8031/4*E(c,b,
a,e,a,a,f,f)-3/2*E(f,b,a,e,a,a,f,f)-17/2*E(e,a,a,a,f,a,a,f)+17/2*E(e,a,a,f,a,a
,a,f)-17/2*E(a,a,a,f,a,a,f,f)-17/2*E(a,a,f,a,a,f,a,f)+17/2*E(a,a,f,a,f,a,a,f)-\
7*E(a,a,f,b,b,d,b,d)+1/2*E(e,a,f,b,b,d,b,d)-3/8*E(a,a,f,b,d,d,d,d)+163/4*E(b,c
,a,e,a,f,a,f)+4737/32*E(c,c,a,e,a,f,a,f)+1/2*E(d,c,a,e,a,f,a,f)-5/4*E(e,c,a,e,
a,f,a,f)-453/128*E(b,c,a,e,e,e,e,e)-27279/512*E(c,c,a,e,e,e,e,e)-279/64*E(d,c,
a,e,e,e,e,e)+48327/32*E(b,c,a,f,a,f,a,f)-1/2*E(d,c,a,f,a,f,a,f)+1/2*E(e,c,a,f,
a,f,a,f)+17/16*E(b,c,a,f,f,f,f,f)+3/4*E(c,c,a,f,f,f,f,f)-49/2*E(b,c,b,a,b,d,b,
d)+1775/2*E(c,c,b,a,b,d,b,d)+32*E(e,c,b,a,b,d,b,d)+11*E(b,c,b,a,e,e,e,e)+12735
/64*E(c,c,b,a,e,e,e,e)-277/8*E(d,c,b,a,e,e,e,e)-1/4*E(e,c,b,a,e,e,e,e)+51467/8
*E(b,c,b,b,b,d,b,d)-11111/4*E(c,c,b,b,b,d,b,d)+15*E(e,c,b,b,b,d,b,d)-150677/8*
E(b,c,b,b,c,e,c,e)+78655/8*E(c,c,b,b,c,e,c,e)+49179/64*E(b,c,b,b,f,f,f,f)-\
30297/64*E(c,c,b,b,f,f,f,f)-2035/16*E(d,c,c,c,e,c,c,e)+2035/16*E(d,c,c,e,c,c,c
,e)+79/64*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)-27/4*E(b,d,b,d,c,c,c,e)+
2671/32*E(c,d,b,d,c,c,c,e)+47/64*E(b,d,b,d,d,b,d,d)-1/4*E(c,d,b,d,d,b,d,d)+17/
8*E(b,d,b,f,b,b,d,d)+2759/32*E(c,d,b,f,b,b,d,d)-47/64*E(b,d,c,b,d,d,d,d)+2655/
128*E(c,d,c,b,d,d,d,d)+2035/16*E(c,d,c,c,c,e,c,e)-67/64*E(b,d,c,d,d,b,d,d)-\
2719/128*E(c,d,c,d,d,b,d,d)-2035/16*E(c,d,c,e,c,c,c,e)-2767/512*E(c,d,d,c,d,d,
d,d)+131/64*E(b,d,b,a,e,e,e,e)+41/2*E(d,d,b,b,b,b,b,d)-15*E(b,d,b,b,c,e,c,e)+
2677/4*E(c,d,b,b,c,e,c,e)+9/64*E(b,d,b,b,f,f,f,f)-2735/128*E(c,d,b,b,f,f,f,f)-\
41/2*E(b,d,b,d,b,b,b,d)-17/8*E(b,d,b,d,b,b,d,d)-2735/32*E(c,d,b,d,b,b,d,d)-\
2035/16*E(c,c,d,c,c,e,c,e)+2035/16*E(c,c,d,c,e,c,c,e)+1/8*E(e,c,d,d,b,b,b,d)-5
/2*E(b,c,d,d,b,b,d,d)+1739/16*E(c,c,e,a,b,d,b,d)+1/2*E(e,c,e,a,b,d,b,d)-47/64*
E(b,f,f,f,b,d,b,d), E(d,d,b,a,e,e,e,e) = 129*E(a,e,e,e,c,e,c,e)+1832*E(a,f,a,a
,a,f,a,f)+8152*E(b,f,b,b,b,d,b,d)+8152*E(b,b,f,b,d,b,b,d)-4*E(b,b,f,b,d,d,d,d)
-E(f,b,f,b,d,d,d,d)-4*E(b,b,f,b,f,f,f,f)-E(f,b,f,b,f,f,f,f)-2439900*E(b,c,a,a,
f,a,a,f)+846852*E(c,c,a,a,f,a,a,f)+6184*E(e,c,a,a,f,a,a,f)+520*E(b,c,a,a,f,f,f
,f)-1016*E(c,c,a,a,f,f,f,f)-9946*E(b,c,a,e,a,a,f,f)+20073*E(c,c,a,e,a,a,f,f)-\
88*E(e,c,a,e,a,a,f,f)-6203*E(b,c,e,e,a,a,a,f)+22105/2*E(c,c,e,e,a,a,a,f)+10*E(
e,c,e,e,a,a,a,f)+131/2*E(b,c,e,e,e,e,e,e)-9992*E(b,d,b,a,b,d,b,d)-10490*E(c,d,
b,a,b,d,b,d)+522*E(a,f,f,b,b,d,b,d)-823*E(a,f,f,b,d,b,b,d)+126*E(f,b,a,e,e,e,e
,e)+15/4*E(f,b,a,f,f,f,f,f)-2565212*E(b,b,b,a,b,d,b,d)-3526040*E(c,b,b,a,b,d,b
,d)+8352*E(f,b,b,a,b,d,b,d)+1362*E(b,b,b,a,e,e,e,e)+192182*E(c,b,b,a,e,e,e,e)+
962*E(f,b,b,a,e,e,e,e)-4096*E(b,b,b,b,c,e,c,e)+2021664*E(c,b,b,b,c,e,c,e)+
15984*E(f,b,b,b,c,e,c,e)-8152*E(d,b,b,b,d,b,b,d)+8152*E(b,b,b,d,b,b,d,d)-341*E
(b,b,d,b,d,d,d,d)-399/2*E(c,b,d,b,d,d,d,d)-551/2*E(b,b,d,c,d,d,d,d)-32115/2*E(
c,b,d,c,d,d,d,d)+212*E(b,b,f,a,a,f,a,f)+E(d,b,f,a,f,f,f,f)+E(f,b,f,a,f,f,f,f)-\
8152*E(b,b,f,b,b,d,b,d)+8152*E(d,b,b,f,b,b,b,d)+619381/2*E(b,b,c,b,d,d,d,d)-\
202121/2*E(c,b,c,b,d,d,d,d)-2592496*E(b,b,c,c,e,c,c,e)-4472158*E(c,b,c,c,e,c,c
,e)+47930*E(d,b,c,c,e,c,c,e)+4568*E(f,b,c,c,e,c,c,e)-166088*E(c,b,c,c,e,e,e,e)
-66*E(d,b,c,c,e,e,e,e)+96*E(f,b,c,c,e,e,e,e)-131/2*E(b,d,d,c,e,e,e,e)-32983/16
*E(c,d,d,c,e,e,e,e)+140*E(b,d,d,d,b,b,b,d)+591/2*E(b,d,d,d,b,b,d,d)-1832*E(a,e
,a,f,a,a,a,f)-129/2*E(a,a,f,b,f,f,f,f)+137/2*E(b,a,f,b,f,f,f,f)+258*E(a,a,f,f,
b,d,b,d)-774*E(c,a,f,f,b,d,b,d)+2428*E(b,b,a,a,f,f,f,f)-128112*E(c,b,a,a,f,f,f
,f)+30178*E(b,b,a,e,a,a,a,f)+1532220*E(c,b,a,e,a,a,a,f)-2132*E(f,b,a,e,a,a,a,f
)+769888*E(c,b,a,e,a,a,f,f)-44*E(f,b,a,e,a,a,f,f)-1832*E(e,a,a,a,f,a,a,f)+1832
*E(e,a,a,f,a,a,a,f)-1832*E(a,a,a,f,a,a,f,f)-1832*E(a,a,f,a,a,f,a,f)+1832*E(a,a
,f,a,f,a,a,f)-2428*E(a,a,f,b,b,d,b,d)+40*E(e,a,f,b,b,d,b,d)-285/2*E(a,a,f,b,d,
d,d,d)+E(f,a,f,b,d,d,d,d)+14974*E(b,c,a,e,a,f,a,f)+57575*E(c,c,a,e,a,f,a,f)+60
*E(d,c,a,e,a,f,a,f)-116*E(e,c,a,e,a,f,a,f)-13717/8*E(b,c,a,e,e,e,e,e)-326357/
16*E(c,c,a,e,e,e,e,e)-3321/2*E(d,c,a,e,e,e,e,e)+572935*E(b,c,a,f,a,f,a,f)-16*E
(d,c,a,f,a,f,a,f)+40*E(e,c,a,f,a,f,a,f)+731/2*E(b,c,a,f,f,f,f,f)+258*E(c,c,a,f
,f,f,f,f)-22152*E(b,c,b,a,b,d,b,d)+341088*E(c,c,b,a,b,d,b,d)+8608*E(e,c,b,a,b,
d,b,d)+3657*E(b,c,b,a,e,e,e,e)+151053/2*E(c,c,b,a,e,e,e,e)-13272*E(d,c,b,a,e,e
,e,e)-20*E(e,c,b,a,e,e,e,e)+2412940*E(b,c,b,b,b,d,b,d)-1073080*E(c,c,b,b,b,d,b
,d)+8704*E(e,c,b,b,b,d,b,d)-7128948*E(b,c,b,b,c,e,c,e)+3766420*E(c,c,b,b,c,e,c
,e)+580341/2*E(b,c,b,b,f,f,f,f)-363079/2*E(c,c,b,b,f,f,f,f)-48146*E(d,c,c,c,e,
c,c,e)+48146*E(d,c,c,e,c,c,c,e)+1155/2*E(b,c,d,b,d,d,d,d)-23/2*E(c,c,d,b,d,d,d
,d)-3244*E(b,d,b,d,c,c,c,e)+31483*E(c,d,b,d,c,c,c,e)+341*E(b,d,b,d,d,b,d,d)-23
*E(c,d,b,d,d,b,d,d)+140*E(b,d,b,f,b,b,d,d)+32865*E(c,d,b,f,b,b,d,d)+35/2*E(b,d
,c,b,d,d,d,d)+32231/4*E(c,d,c,b,d,d,d,d)+48146*E(c,d,c,c,c,e,c,e)-823*E(b,d,c,
d,d,b,d,d)-32779/4*E(c,d,c,d,d,b,d,d)-48146*E(c,d,c,e,c,c,c,e)-32983/16*E(c,d,
d,c,d,d,d,d)+1593/2*E(b,d,b,a,e,e,e,e)+8152*E(d,d,b,b,b,b,b,d)-8*E(b,d,b,b,c,e
,c,e)+257808*E(c,d,b,b,c,e,c,e)+591/2*E(b,d,b,b,f,f,f,f)-32607/4*E(c,d,b,b,f,f
,f,f)-8152*E(b,d,b,d,b,b,b,d)-140*E(b,d,b,d,b,b,d,d)-32731*E(c,d,b,d,b,b,d,d)-\
48146*E(c,c,d,c,c,e,c,e)+48146*E(c,c,d,c,e,c,c,e)+6*E(e,c,d,d,b,b,b,d)-692*E(b
,c,d,d,b,b,d,d)-4*E(e,c,d,d,b,b,d,d)+44210*E(c,c,e,a,b,d,b,d)+24*E(e,c,e,a,b,d
,b,d)+27*E(a,f,f,f,b,d,b,d)-341*E(b,f,f,f,b,d,b,d), E(d,d,b,b,c,e,c,e) = -3*E(
a,e,e,e,c,e,c,e)-83/2*E(a,f,a,a,a,f,a,f)-379/2*E(b,f,b,b,b,d,b,d)-379/2*E(b,b,
f,b,d,b,b,d)+446487/8*E(b,c,a,a,f,a,a,f)-155039/8*E(c,c,a,a,f,a,a,f)-141*E(e,c
,a,a,f,a,a,f)-201/16*E(b,c,a,a,f,f,f,f)+24*E(c,c,a,a,f,f,f,f)+236*E(b,c,a,e,a,
a,f,f)-14625/32*E(c,c,a,e,a,a,f,f)+9/4*E(e,c,a,e,a,a,f,f)+2345/16*E(b,c,e,e,a,
a,a,f)-16161/64*E(c,c,e,e,a,a,a,f)-1/8*E(e,c,e,e,a,a,a,f)-3/2*E(b,c,e,e,e,e,e,
e)+1003/4*E(b,d,b,a,b,d,b,d)+3705/16*E(c,d,b,a,b,d,b,d)-25/2*E(a,f,f,b,b,d,b,d
)+39/2*E(a,f,f,b,d,b,b,d)-93/32*E(f,b,a,e,e,e,e,e)-1/8*E(f,b,a,f,f,f,f,f)+
470657/8*E(b,b,b,a,b,d,b,d)+322779/4*E(c,b,b,a,b,d,b,d)-198*E(f,b,b,a,b,d,b,d)
-137/4*E(b,b,b,a,e,e,e,e)-70455/16*E(c,b,b,a,e,e,e,e)-22*E(f,b,b,a,e,e,e,e)+48
*E(b,b,b,b,c,e,c,e)-46328*E(c,b,b,b,c,e,c,e)-365*E(f,b,b,b,c,e,c,e)+379/2*E(d,
b,b,b,d,b,b,d)-379/2*E(b,b,b,d,b,b,d,d)+513/64*E(b,b,d,b,d,d,d,d)+9/2*E(c,b,d,
b,d,d,d,d)+101/16*E(b,b,d,c,d,d,d,d)+23537/64*E(c,b,d,c,d,d,d,d)-13/4*E(b,b,f,
a,a,f,a,f)+379/2*E(b,b,f,b,b,d,b,d)-379/2*E(d,b,b,f,b,b,b,d)-453661/64*E(b,b,c
,b,d,d,d,d)+148373/64*E(c,b,c,b,d,d,d,d)+475443/8*E(b,b,c,c,e,c,c,e)+1638815/
16*E(c,b,c,c,e,c,c,e)-17505/16*E(d,b,c,c,e,c,c,e)-113*E(f,b,c,c,e,c,c,e)+15257
/4*E(c,b,c,c,e,e,e,e)+7/4*E(d,b,c,c,e,e,e,e)-11/4*E(f,b,c,c,e,e,e,e)+3/2*E(b,d
,d,c,e,e,e,e)+24189/512*E(c,d,d,c,e,e,e,e)+13/8*E(b,d,d,d,b,b,b,d)-539/64*E(b,
d,d,d,b,b,d,d)+83/2*E(a,e,a,f,a,a,a,f)+3/2*E(a,a,f,b,f,f,f,f)-3/2*E(b,a,f,b,f,
f,f,f)-6*E(a,a,f,f,b,d,b,d)+18*E(c,a,f,f,b,d,b,d)-107/2*E(b,b,a,a,f,f,f,f)+
23499/8*E(c,b,a,a,f,f,f,f)-5749/8*E(b,b,a,e,a,a,a,f)-140385/4*E(c,b,a,e,a,a,a,
f)+52*E(f,b,a,e,a,a,a,f)-70523/4*E(c,b,a,e,a,a,f,f)+2*E(f,b,a,e,a,a,f,f)+83/2*
E(e,a,a,a,f,a,a,f)-83/2*E(e,a,a,f,a,a,a,f)+83/2*E(a,a,a,f,a,a,f,f)+83/2*E(a,a,
f,a,a,f,a,f)-83/2*E(a,a,f,a,f,a,a,f)+57*E(a,a,f,b,b,d,b,d)-1/2*E(e,a,f,b,b,d,b
,d)+53/16*E(a,a,f,b,d,d,d,d)-1453/4*E(b,c,a,e,a,f,a,f)-42035/32*E(c,c,a,e,a,f,
a,f)-2*E(d,c,a,e,a,f,a,f)+7/4*E(e,c,a,e,a,f,a,f)+5599/128*E(b,c,a,e,e,e,e,e)+
238781/512*E(c,c,a,e,e,e,e,e)+2473/64*E(d,c,a,e,e,e,e,e)-418757/32*E(b,c,a,f,a
,f,a,f)+E(d,c,a,f,a,f,a,f)-E(e,c,a,f,a,f,a,f)-33/4*E(b,c,a,f,f,f,f,f)-6*E(c,c,
a,f,f,f,f,f)+1035/2*E(b,c,b,a,b,d,b,d)-15545/2*E(c,c,b,a,b,d,b,d)-198*E(e,c,b,
a,b,d,b,d)-64*E(b,c,b,a,e,e,e,e)-110477/64*E(c,c,b,a,e,e,e,e)+2469/8*E(d,c,b,a
,e,e,e,e)+1/2*E(e,c,b,a,e,e,e,e)-439825/8*E(b,c,b,b,b,d,b,d)+98149/4*E(c,c,b,b
,b,d,b,d)-199*E(e,c,b,b,b,d,b,d)+1304927/8*E(b,c,b,b,c,e,c,e)-689885/8*E(c,c,b
,b,c,e,c,e)-424273/64*E(b,c,b,b,f,f,f,f)+266059/64*E(c,c,b,b,f,f,f,f)+17585/16
*E(d,c,c,c,e,c,c,e)-17585/16*E(d,c,c,e,c,c,c,e)-845/64*E(b,c,d,b,d,d,d,d)+5/16
*E(c,c,d,b,d,d,d,d)+325/4*E(b,d,b,d,c,c,c,e)-23069/32*E(c,d,b,d,c,c,c,e)-513/
64*E(b,d,b,d,d,b,d,d)+5/8*E(c,d,b,d,d,b,d,d)+13/8*E(b,d,b,f,b,b,d,d)-24109/32*
E(c,d,b,f,b,b,d,d)-147/64*E(b,d,c,b,d,d,d,d)-23597/128*E(c,d,c,b,d,d,d,d)-\
17585/16*E(c,d,c,c,c,e,c,e)+1349/64*E(b,d,c,d,d,b,d,d)+24013/128*E(c,d,c,d,d,b
,d,d)+17585/16*E(c,d,c,e,c,c,c,e)+24189/512*E(c,d,d,c,d,d,d,d)-1185/64*E(b,d,b
,a,e,e,e,e)-379/2*E(d,d,b,b,b,b,b,d)-46*E(b,d,b,b,c,e,c,e)-23631/4*E(c,d,b,b,c
,e,c,e)-539/64*E(b,d,b,b,f,f,f,f)+23917/128*E(c,d,b,b,f,f,f,f)+379/2*E(b,d,b,d
,b,b,b,d)-13/8*E(b,d,b,d,b,b,d,d)+23997/32*E(c,d,b,d,b,b,d,d)+17585/16*E(c,c,d
,c,c,e,c,e)-17585/16*E(c,c,d,c,e,c,c,e)-1/8*E(e,c,d,d,b,b,b,d)+31/2*E(b,c,d,d,
b,b,d,d)-16161/16*E(c,c,e,a,b,d,b,d)-1/2*E(e,c,e,a,b,d,b,d)-5/8*E(a,f,f,f,b,d,
b,d)+513/64*E(b,f,f,f,b,d,b,d), E(d,d,b,b,d,b,b,d) = 3/2*E(a,e,e,e,c,e,c,e)+22
*E(a,f,a,a,a,f,a,f)+88*E(b,f,b,b,b,d,b,d)+88*E(b,b,f,b,d,b,b,d)-26553*E(b,c,a,
a,f,a,a,f)+9145*E(c,c,a,a,f,a,a,f)+74*E(e,c,a,a,f,a,a,f)+13/2*E(b,c,a,a,f,f,f,
f)-12*E(c,c,a,a,f,f,f,f)-201/2*E(b,c,a,e,a,a,f,f)+857/4*E(c,c,a,e,a,a,f,f)-E(e
,c,a,e,a,a,f,f)-255/4*E(b,c,e,e,a,a,a,f)+953/8*E(c,c,e,e,a,a,a,f)+3/4*E(b,c,e,
e,e,e,e,e)-106*E(b,d,b,a,b,d,b,d)-229/2*E(c,d,b,a,b,d,b,d)+6*E(a,f,f,b,b,d,b,d
)-19/2*E(a,f,f,b,d,b,b,d)+23/16*E(f,b,a,e,e,e,e,e)-27943*E(b,b,b,a,b,d,b,d)-\
38042*E(c,b,b,a,b,d,b,d)+100*E(f,b,b,a,b,d,b,d)+31/2*E(b,b,b,a,e,e,e,e)+2078*E
(c,b,b,a,e,e,e,e)+11*E(f,b,b,a,e,e,e,e)-48*E(b,b,b,b,c,e,c,e)+21832*E(c,b,b,b,
c,e,c,e)+184*E(f,b,b,b,c,e,c,e)-88*E(d,b,b,b,d,b,b,d)+88*E(b,b,b,d,b,b,d,d)+E(
d,b,b,d,b,b,d,d)-31/8*E(b,b,d,b,d,d,d,d)-9/4*E(c,b,d,b,d,d,d,d)-25/8*E(b,b,d,c
,d,d,d,d)-695/4*E(c,b,d,c,d,d,d,d)+E(b,b,f,a,a,f,a,f)-88*E(b,b,f,b,b,d,b,d)+88
*E(d,b,b,f,b,b,b,d)+26993/8*E(b,b,c,b,d,d,d,d)-8797/8*E(c,b,c,b,d,d,d,d)-28234
*E(b,b,c,c,e,c,c,e)-96703/2*E(c,b,c,c,e,c,c,e)+1045/2*E(d,b,c,c,e,c,c,e)+52*E(
f,b,c,c,e,c,c,e)-1790*E(c,b,c,c,e,e,e,e)-E(d,b,c,c,e,e,e,e)+E(f,b,c,c,e,e,e,e)
-3/4*E(b,d,d,c,e,e,e,e)-1435/64*E(c,d,d,c,e,e,e,e)+2*E(b,d,d,d,b,b,b,d)+25/8*E
(b,d,d,d,b,b,d,d)-22*E(a,e,a,f,a,a,a,f)-3/4*E(a,a,f,b,f,f,f,f)+3/4*E(b,a,f,b,f
,f,f,f)+3*E(a,a,f,f,b,d,b,d)-9*E(c,a,f,f,b,d,b,d)+28*E(b,b,a,a,f,f,f,f)-1387*E
(c,b,a,a,f,f,f,f)+653/2*E(b,b,a,e,a,a,a,f)+16563*E(c,b,a,e,a,a,a,f)-25*E(f,b,a
,e,a,a,a,f)+8328*E(c,b,a,e,a,a,f,f)-22*E(e,a,a,a,f,a,a,f)+22*E(e,a,a,f,a,a,a,f
)-22*E(a,a,a,f,a,a,f,f)-22*E(a,a,f,a,a,f,a,f)+22*E(a,a,f,a,f,a,a,f)-28*E(a,a,f
,b,b,d,b,d)-13/8*E(a,a,f,b,d,d,d,d)+329/2*E(b,c,a,e,a,f,a,f)+2467/4*E(c,c,a,e,
a,f,a,f)-E(d,c,a,e,a,f,a,f)-E(e,c,a,e,a,f,a,f)-597/32*E(b,c,a,e,e,e,e,e)-14157
/64*E(c,c,a,e,e,e,e,e)-145/8*E(d,c,a,e,e,e,e,e)+24951/4*E(b,c,a,f,a,f,a,f)-E(d
,c,a,f,a,f,a,f)+E(e,c,a,f,a,f,a,f)+15/4*E(b,c,a,f,f,f,f,f)+3*E(c,c,a,f,f,f,f,f
)-182*E(b,c,b,a,b,d,b,d)+3684*E(c,c,b,a,b,d,b,d)+104*E(e,c,b,a,b,d,b,d)+155/4*
E(b,c,b,a,e,e,e,e)+6541/8*E(c,c,b,a,e,e,e,e)-289/2*E(d,c,b,a,e,e,e,e)-1/2*E(e,
c,b,a,e,e,e,e)+26239*E(b,c,b,b,b,d,b,d)-11642*E(c,c,b,b,b,d,b,d)+92*E(e,c,b,b,
b,d,b,d)-77665*E(b,c,b,b,c,e,c,e)+40657*E(c,c,b,b,c,e,c,e)+25269/8*E(b,c,b,b,f
,f,f,f)-15703/8*E(c,c,b,b,f,f,f,f)-1049/2*E(d,c,c,c,e,c,c,e)+1049/2*E(d,c,c,e,
c,c,c,e)+25/4*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)-36*E(b,d,b,d,c,c,c,e)+
1363/4*E(c,d,b,d,c,c,c,e)+31/8*E(b,d,b,d,d,b,d,d)-1/4*E(c,d,b,d,d,b,d,d)+2*E(b
,d,b,f,b,b,d,d)+1427/4*E(c,d,b,f,b,b,d,d)+3/8*E(b,d,c,b,d,d,d,d)+1391/16*E(c,d
,c,b,d,d,d,d)+1049/2*E(c,d,c,c,c,e,c,e)-75/8*E(b,d,c,d,d,b,d,d)-1423/16*E(c,d,
c,d,d,b,d,d)-1049/2*E(c,d,c,e,c,c,c,e)-1435/64*E(c,d,d,c,d,d,d,d)+73/8*E(b,d,b
,a,e,e,e,e)+88*E(d,d,b,b,b,b,b,d)+4*E(b,d,b,b,c,e,c,e)+2792*E(c,d,b,b,c,e,c,e)
+25/8*E(b,d,b,b,f,f,f,f)-1415/16*E(c,d,b,b,f,f,f,f)-88*E(b,d,b,d,b,b,b,d)-2*E(
b,d,b,d,b,b,d,d)-1419/4*E(c,d,b,d,b,b,d,d)-1049/2*E(c,c,d,c,c,e,c,e)+1049/2*E(
c,c,d,c,e,c,c,e)-9*E(b,c,d,d,b,b,d,d)+953/2*E(c,c,e,a,b,d,b,d)+1/4*E(a,f,f,f,b
,d,b,d)-31/8*E(b,f,f,f,b,d,b,d), E(d,d,b,b,f,f,f,f) = -197*E(a,e,e,e,c,e,c,e)-\
2648*E(a,f,a,a,a,f,a,f)-12248*E(b,f,b,b,b,d,b,d)-12248*E(b,b,f,b,d,b,b,d)+4*E(
b,b,f,b,d,d,d,d)+E(f,b,f,b,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)+E(b,b,f,f,f,f,f,f)+E(
c,b,f,f,f,f,f,f)+3665640*E(b,c,a,a,f,a,a,f)-1269120*E(c,c,a,a,f,a,a,f)-9176*E(
e,c,a,a,f,a,a,f)-690*E(b,c,a,a,f,f,f,f)+1592*E(c,c,a,a,f,f,f,f)+14898*E(b,c,a,
e,a,a,f,f)-30138*E(c,c,a,e,a,a,f,f)+144*E(e,c,a,e,a,a,f,f)+9217*E(b,c,e,e,a,a,
a,f)-16661*E(c,c,e,e,a,a,a,f)-10*E(e,c,e,e,a,a,a,f)-203/2*E(b,c,e,e,e,e,e,e)+
14848*E(b,d,b,a,b,d,b,d)+16724*E(c,d,b,a,b,d,b,d)-810*E(a,f,f,b,b,d,b,d)+1251*
E(a,f,f,b,d,b,b,d)-373/2*E(f,b,a,e,e,e,e,e)-31/4*E(f,b,a,f,f,f,f,f)+3860320*E(
b,b,b,a,b,d,b,d)+5285840*E(c,b,b,a,b,d,b,d)-12832*E(f,b,b,a,b,d,b,d)-2334*E(b,
b,b,a,e,e,e,e)-288352*E(c,b,b,a,e,e,e,e)-1410*E(f,b,b,a,e,e,e,e)+2688*E(b,b,b,
b,c,e,c,e)-3034400*E(c,b,b,b,c,e,c,e)-23664*E(f,b,b,b,c,e,c,e)+12248*E(d,b,b,b
,d,b,b,d)-12248*E(b,b,b,d,b,b,d,d)+995/2*E(b,b,d,b,d,d,d,d)+579/2*E(c,b,d,b,d,
d,d,d)-E(d,b,d,b,d,d,d,d)+849/2*E(b,b,d,c,d,d,d,d)+24071*E(c,b,d,c,d,d,d,d)+E(
d,b,d,c,d,d,d,d)-380*E(b,b,f,a,a,f,a,f)-E(d,b,f,a,f,f,f,f)+12248*E(b,b,f,b,b,d
,b,d)-12248*E(d,b,b,f,b,b,b,d)-465313*E(b,b,c,b,d,d,d,d)+151463*E(c,b,c,b,d,d,
d,d)+3894380*E(b,b,c,c,e,c,c,e)+6705836*E(c,b,c,c,e,c,c,e)-72068*E(d,b,c,c,e,c
,c,e)-7288*E(f,b,c,c,e,c,c,e)+248796*E(c,b,c,c,e,e,e,e)+114*E(d,b,c,c,e,e,e,e)
-184*E(f,b,c,c,e,e,e,e)+201/2*E(b,d,d,c,e,e,e,e)+12379/4*E(c,d,d,c,e,e,e,e)-\
296*E(b,d,d,d,b,b,b,d)-419*E(b,d,d,d,b,b,d,d)+2648*E(a,e,a,f,a,a,a,f)+197/2*E(
a,a,f,b,f,f,f,f)-197/2*E(b,a,f,b,f,f,f,f)-402*E(a,a,f,f,b,d,b,d)+1190*E(c,a,f,
f,b,d,b,d)-3548*E(b,b,a,a,f,f,f,f)+192420*E(c,b,a,a,f,f,f,f)-45958*E(b,b,a,e,a
,a,a,f)-2297436*E(c,b,a,e,a,a,a,f)+3340*E(f,b,a,e,a,a,a,f)-1153936*E(c,b,a,e,a
,a,f,f)+140*E(f,b,a,e,a,a,f,f)+2648*E(e,a,a,a,f,a,a,f)-2648*E(e,a,a,f,a,a,a,f)
+2648*E(a,a,a,f,a,a,f,f)+2648*E(a,a,f,a,a,f,a,f)-2648*E(a,a,f,a,f,a,a,f)+3780*
E(a,a,f,b,b,d,b,d)-24*E(e,a,f,b,b,d,b,d)+439/2*E(a,a,f,b,d,d,d,d)+E(e,a,f,b,d,
d,d,d)-E(f,a,f,b,d,d,d,d)-21926*E(b,c,a,e,a,f,a,f)-86650*E(c,c,a,e,a,f,a,f)-\
124*E(d,c,a,e,a,f,a,f)+92*E(e,c,a,e,a,f,a,f)+19855/8*E(b,c,a,e,e,e,e,e)+245277
/8*E(c,c,a,e,e,e,e,e)+4995/2*E(d,c,a,e,e,e,e,e)-861276*E(b,c,a,f,a,f,a,f)+64*E
(d,c,a,f,a,f,a,f)-72*E(e,c,a,f,a,f,a,f)-1107/2*E(b,c,a,f,f,f,f,f)-398*E(c,c,a,
f,f,f,f,f)+35000*E(b,c,b,a,b,d,b,d)-511536*E(c,c,b,a,b,d,b,d)-12800*E(e,c,b,a,
b,d,b,d)-6217*E(b,c,b,a,e,e,e,e)-113089*E(c,c,b,a,e,e,e,e)+19948*E(d,c,b,a,e,e
,e,e)+40*E(e,c,b,a,e,e,e,e)-3629872*E(b,c,b,b,b,d,b,d)+1611648*E(c,c,b,b,b,d,b
,d)-12608*E(e,c,b,b,b,d,b,d)+10705008*E(b,c,b,b,c,e,c,e)-5639592*E(c,c,b,b,c,e
,c,e)-436155*E(b,c,b,b,f,f,f,f)+271937*E(c,c,b,b,f,f,f,f)+72396*E(d,c,c,c,e,c,
c,e)-72396*E(d,c,c,e,c,c,c,e)-845*E(b,c,d,b,d,d,d,d)+41/2*E(c,c,d,b,d,d,d,d)+
4788*E(b,d,b,d,c,c,c,e)-47200*E(c,d,b,d,c,c,c,e)-995/2*E(b,d,b,d,d,b,d,d)+41*E
(c,d,b,d,d,b,d,d)-296*E(b,d,b,f,b,b,d,d)-49334*E(c,d,b,f,b,b,d,d)+E(b,d,c,b,d,
d,d,d)-12057*E(c,d,c,b,d,d,d,d)-72396*E(c,d,c,c,c,e,c,e)+2371/2*E(b,d,c,d,d,b,
d,d)+12286*E(c,d,c,d,d,b,d,d)+72396*E(c,d,c,e,c,c,c,e)+E(b,d,d,b,d,d,d,d)+
12379/4*E(c,d,d,c,d,d,d,d)-1201*E(b,d,b,a,e,e,e,e)-12248*E(d,d,b,b,b,b,b,d)+
872*E(b,d,b,b,c,e,c,e)-386696*E(c,d,b,b,c,e,c,e)-419*E(b,d,b,b,f,f,f,f)+12231*
E(c,d,b,b,f,f,f,f)+12248*E(b,d,b,d,b,b,b,d)+296*E(b,d,b,d,b,b,d,d)+49088*E(c,d
,b,d,b,b,d,d)+72396*E(c,c,d,c,c,e,c,e)-72396*E(c,c,d,c,e,c,c,e)+2*E(e,c,d,d,b,
b,b,d)+1076*E(b,c,d,d,b,b,d,d)-66644*E(c,c,e,a,b,d,b,d)-40*E(e,c,e,a,b,d,b,d)-\
37*E(a,f,f,f,b,d,b,d)+995/2*E(b,f,f,f,b,d,b,d), E(d,d,b,d,c,c,c,e) = -19/2*E(a
,e,e,e,c,e,c,e)-126*E(a,f,a,a,a,f,a,f)-566*E(b,f,b,b,b,d,b,d)-566*E(b,b,f,b,d,
b,b,d)+340645/2*E(b,c,a,a,f,a,a,f)-117597/2*E(c,c,a,a,f,a,a,f)-432*E(e,c,a,a,f
,a,a,f)-103/4*E(b,c,a,a,f,f,f,f)+80*E(c,c,a,a,f,f,f,f)+691*E(b,c,a,e,a,a,f,f)-\
11075/8*E(c,c,a,e,a,a,f,f)+5*E(e,c,a,e,a,a,f,f)+1689/4*E(b,c,e,e,a,a,a,f)-\
12355/16*E(c,c,e,e,a,a,a,f)-1/2*E(e,c,e,e,a,a,a,f)-19/4*E(b,c,e,e,e,e,e,e)+689
*E(b,d,b,a,b,d,b,d)+3051/4*E(c,d,b,a,b,d,b,d)-37*E(a,f,f,b,b,d,b,d)+113/2*E(a,
f,f,b,d,b,b,d)-33/4*E(f,b,a,e,e,e,e,e)-1/2*E(f,b,a,f,f,f,f,f)+358507/2*E(b,b,b
,a,b,d,b,d)+245025*E(c,b,b,a,b,d,b,d)-616*E(f,b,b,a,b,d,b,d)-111*E(b,b,b,a,e,e
,e,e)-53489/4*E(c,b,b,a,e,e,e,e)-63*E(f,b,b,a,e,e,e,e)+96*E(b,b,b,b,c,e,c,e)-\
140688*E(c,b,b,b,c,e,c,e)-1084*E(f,b,b,b,c,e,c,e)+566*E(d,b,b,b,d,b,b,d)-566*E
(b,b,b,d,b,b,d,d)+367/16*E(b,b,d,b,d,d,d,d)+51/4*E(c,b,d,b,d,d,d,d)+79/4*E(b,b
,d,c,d,d,d,d)+17863/16*E(c,b,d,c,d,d,d,d)-13*E(b,b,f,a,a,f,a,f)+566*E(b,b,f,b,
b,d,b,d)-566*E(d,b,b,f,b,b,b,d)-345767/16*E(b,b,c,b,d,d,d,d)+112399/16*E(c,b,c
,b,d,d,d,d)+361565/2*E(b,b,c,c,e,c,c,e)+1243661/4*E(c,b,c,c,e,c,c,e)-13411/4*E
(d,b,c,c,e,c,c,e)-360*E(f,b,c,c,e,c,c,e)+11523*E(c,b,c,c,e,e,e,e)+5*E(d,b,c,c,
e,e,e,e)-9*E(f,b,c,c,e,e,e,e)+19/4*E(b,d,d,c,e,e,e,e)+18367/128*E(c,d,d,c,e,e,
e,e)-37/2*E(b,d,d,d,b,b,b,d)-289/16*E(b,d,d,d,b,b,d,d)+126*E(a,e,a,f,a,a,a,f)+
19/4*E(a,a,f,b,f,f,f,f)-19/4*E(b,a,f,b,f,f,f,f)-19*E(a,a,f,f,b,d,b,d)+57*E(c,a
,f,f,b,d,b,d)-164*E(b,b,a,a,f,f,f,f)+17845/2*E(c,b,a,a,f,f,f,f)-4245/2*E(b,b,a
,e,a,a,a,f)-106505*E(c,b,a,e,a,a,a,f)+164*E(f,b,a,e,a,a,a,f)-53509*E(c,b,a,e,a
,a,f,f)+10*E(f,b,a,e,a,a,f,f)+126*E(e,a,a,a,f,a,a,f)-126*E(e,a,a,f,a,a,a,f)+
126*E(a,a,a,f,a,a,f,f)+126*E(a,a,f,a,a,f,a,f)-126*E(a,a,f,a,f,a,a,f)+178*E(a,a
,f,b,b,d,b,d)-2*E(e,a,f,b,b,d,b,d)+41/4*E(a,a,f,b,d,d,d,d)-984*E(b,c,a,e,a,f,a
,f)-32137/8*E(c,c,a,e,a,f,a,f)-6*E(d,c,a,e,a,f,a,f)+5*E(e,c,a,e,a,f,a,f)+3527/
32*E(b,c,a,e,e,e,e,e)+181943/128*E(c,c,a,e,e,e,e,e)+1851/16*E(d,c,a,e,e,e,e,e)
-320311/8*E(b,c,a,f,a,f,a,f)+4*E(d,c,a,f,a,f,a,f)-4*E(e,c,a,f,a,f,a,f)-109/4*E
(b,c,a,f,f,f,f,f)-19*E(c,c,a,f,f,f,f,f)+1702*E(b,c,b,a,b,d,b,d)-23662*E(c,c,b,
a,b,d,b,d)-608*E(e,c,b,a,b,d,b,d)-631/2*E(b,c,b,a,e,e,e,e)-84199/16*E(c,c,b,a,
e,e,e,e)+1847/2*E(d,c,b,a,e,e,e,e)+2*E(e,c,b,a,e,e,e,e)-337947/2*E(b,c,b,b,b,d
,b,d)+74647*E(c,c,b,b,b,d,b,d)-572*E(e,c,b,b,b,d,b,d)+994677/2*E(b,c,b,b,c,e,c
,e)-522951/2*E(c,c,b,b,c,e,c,e)-324515/16*E(b,c,b,b,f,f,f,f)+201697/16*E(c,c,b
,b,f,f,f,f)+13443/4*E(d,c,c,c,e,c,c,e)-13443/4*E(d,c,c,e,c,c,c,e)-627/16*E(b,c
,d,b,d,d,d,d)+5/4*E(c,c,d,b,d,d,d,d)+219*E(b,d,b,d,c,c,c,e)-17535/8*E(c,d,b,d,
c,c,c,e)-367/16*E(b,d,b,d,d,b,d,d)+5/2*E(c,d,b,d,d,b,d,d)-37/2*E(b,d,b,f,b,b,d
,d)-18311/8*E(c,d,b,f,b,b,d,d)+47/16*E(b,d,c,b,d,d,d,d)-17887/32*E(c,d,c,b,d,d
,d,d)-13443/4*E(c,d,c,c,c,e,c,e)+835/16*E(b,d,c,d,d,b,d,d)+18207/32*E(c,d,c,d,
d,b,d,d)+13443/4*E(c,d,c,e,c,c,c,e)+18367/128*E(c,d,d,c,d,d,d,d)-899/16*E(b,d,
b,a,e,e,e,e)-566*E(d,d,b,b,b,b,b,d)+92*E(b,d,b,b,c,e,c,e)-17929*E(c,d,b,b,c,e,
c,e)-289/16*E(b,d,b,b,f,f,f,f)+18159/32*E(c,d,b,b,f,f,f,f)+566*E(b,d,b,d,b,b,b
,d)+37/2*E(b,d,b,d,b,b,d,d)+18207/8*E(c,d,b,d,b,b,d,d)+13443/4*E(c,c,d,c,c,e,c
,e)-13443/4*E(c,c,d,c,e,c,c,e)+1/2*E(e,c,d,d,b,b,b,d)+52*E(b,c,d,d,b,b,d,d)-\
12355/4*E(c,c,e,a,b,d,b,d)-6*E(e,c,e,a,b,d,b,d)-3/2*E(a,f,f,f,b,d,b,d)+367/16*
E(b,f,f,f,b,d,b,d), E(d,d,b,d,d,b,d,d) = 14*E(a,e,e,e,c,e,c,e)+120*E(a,f,a,a,a
,f,a,f)+776*E(b,f,b,b,b,d,b,d)+776*E(b,b,f,b,d,b,b,d)-235146*E(b,c,a,a,f,a,a,f
)+80730*E(c,c,a,a,f,a,a,f)+496*E(e,c,a,a,f,a,a,f)+31*E(b,c,a,a,f,f,f,f)-112*E(
c,c,a,a,f,f,f,f)-972*E(b,c,a,e,a,a,f,f)+3915/2*E(c,c,a,e,a,a,f,f)-4*E(e,c,a,e,
a,a,f,f)-585*E(b,c,e,e,a,a,a,f)+4363/4*E(c,c,e,e,a,a,a,f)+2*E(e,c,e,e,a,a,a,f)
+7*E(b,c,e,e,e,e,e,e)-868*E(b,d,b,a,b,d,b,d)-1371*E(c,d,b,a,b,d,b,d)+60*E(a,f,
f,b,b,d,b,d)-90*E(a,f,f,b,d,b,b,d)+13*E(f,b,a,e,e,e,e,e)+1/2*E(f,b,a,f,f,f,f,f
)-249734*E(b,b,b,a,b,d,b,d)-336964*E(c,b,b,a,b,d,b,d)+672*E(f,b,b,a,b,d,b,d)+
228*E(b,b,b,a,e,e,e,e)+18425*E(c,b,b,a,e,e,e,e)+100*E(f,b,b,a,e,e,e,e)+896*E(b
,b,b,b,c,e,c,e)+194496*E(c,b,b,b,c,e,c,e)+1520*E(f,b,b,b,c,e,c,e)-776*E(d,b,b,
b,d,b,b,d)+776*E(b,b,b,d,b,b,d,d)-119/4*E(b,b,d,b,d,d,d,d)-21*E(c,b,d,b,d,d,d,
d)+E(d,b,d,b,d,d,d,d)-29*E(b,b,d,c,d,d,d,d)-6119/4*E(c,b,d,c,d,d,d,d)+52*E(b,b
,f,a,a,f,a,f)-776*E(b,b,f,b,b,d,b,d)+776*E(d,b,b,f,b,b,b,d)+119327/4*E(b,b,c,b
,d,d,d,d)-38455/4*E(c,b,c,b,d,d,d,d)-249946*E(b,b,c,c,e,c,c,e)-427333*E(c,b,c,
c,e,c,c,e)+4627*E(d,b,c,c,e,c,c,e)+384*E(f,b,c,c,e,c,c,e)-15792*E(c,b,c,c,e,e,
e,e)-8*E(d,b,c,c,e,e,e,e)+12*E(f,b,c,c,e,e,e,e)-7*E(b,d,d,c,e,e,e,e)-6295/32*E
(c,d,d,c,e,e,e,e)+42*E(b,d,d,d,b,b,b,d)+81/4*E(b,d,d,d,b,b,d,d)-120*E(a,e,a,f,
a,a,a,f)-7*E(a,a,f,b,f,f,f,f)+7*E(b,a,f,b,f,f,f,f)+28*E(a,a,f,f,b,d,b,d)-84*E(
c,a,f,f,b,d,b,d)+176*E(b,b,a,a,f,f,f,f)-12322*E(c,b,a,a,f,f,f,f)+3242*E(b,b,a,
e,a,a,a,f)+146524*E(c,b,a,e,a,a,a,f)-176*E(f,b,a,e,a,a,a,f)+73372*E(c,b,a,e,a,
a,f,f)-8*E(f,b,a,e,a,a,f,f)-120*E(e,a,a,a,f,a,a,f)+120*E(e,a,a,f,a,a,a,f)-120*
E(a,a,a,f,a,a,f,f)-120*E(a,a,f,a,a,f,a,f)+120*E(a,a,f,a,f,a,a,f)-256*E(a,a,f,b
,b,d,b,d)-8*E(e,a,f,b,b,d,b,d)-15*E(a,a,f,b,d,d,d,d)+1176*E(b,c,a,e,a,f,a,f)+
11105/2*E(c,c,a,e,a,f,a,f)+8*E(d,c,a,e,a,f,a,f)+12*E(e,c,a,e,a,f,a,f)-1031/8*E
(b,c,a,e,e,e,e,e)-62735/32*E(c,c,a,e,e,e,e,e)-629/4*E(d,c,a,e,e,e,e,e)+110879/
2*E(b,c,a,f,a,f,a,f)+37*E(b,c,a,f,f,f,f,f)+28*E(c,c,a,f,f,f,f,f)-3000*E(b,c,b,
a,b,d,b,d)+32376*E(c,c,b,a,b,d,b,d)+736*E(e,c,b,a,b,d,b,d)+634*E(b,c,b,a,e,e,e
,e)+28959/4*E(c,c,b,a,e,e,e,e)-1254*E(d,c,b,a,e,e,e,e)-4*E(e,c,b,a,e,e,e,e)+
234086*E(b,c,b,b,b,d,b,d)-103004*E(c,c,b,b,b,d,b,d)+784*E(e,c,b,b,b,d,b,d)-\
684698*E(b,c,b,b,c,e,c,e)+357534*E(c,c,b,b,c,e,c,e)+112075/4*E(b,c,b,b,f,f,f,f
)-69065/4*E(c,c,b,b,f,f,f,f)-4643*E(d,c,c,c,e,c,c,e)+4643*E(d,c,c,e,c,c,c,e)+
211/4*E(b,c,d,b,d,d,d,d)-E(c,c,d,b,d,d,d,d)-276*E(b,d,b,d,c,c,c,e)+5991/2*E(c,
d,b,d,c,c,c,e)+119/4*E(b,d,b,d,d,b,d,d)-2*E(c,d,b,d,d,b,d,d)+42*E(b,d,b,f,b,b,
d,d)+6287/2*E(c,d,b,f,b,b,d,d)-31/4*E(b,d,c,b,d,d,d,d)+6135/8*E(c,d,c,b,d,d,d,
d)+4643*E(c,d,c,c,c,e,c,e)-259/4*E(b,d,c,d,d,b,d,d)-6247/8*E(c,d,c,d,d,b,d,d)-\
4643*E(c,d,c,e,c,c,c,e)-6295/32*E(c,d,d,c,d,d,d,d)+315/4*E(b,d,b,a,e,e,e,e)+
776*E(d,d,b,b,b,b,b,d)-304*E(b,d,b,b,c,e,c,e)+24644*E(c,d,b,b,c,e,c,e)+81/4*E(
b,d,b,b,f,f,f,f)-6231/8*E(c,d,b,b,f,f,f,f)-776*E(b,d,b,d,b,b,b,d)-42*E(b,d,b,d
,b,b,d,d)-6247/2*E(c,d,b,d,b,b,d,d)-4643*E(c,c,d,c,c,e,c,e)+4643*E(c,c,d,c,e,c
,c,e)-2*E(e,c,d,d,b,b,b,d)-72*E(b,c,d,d,b,b,d,d)+4363*E(c,c,e,a,b,d,b,d)+8*E(e
,c,e,a,b,d,b,d)+2*E(a,f,f,f,b,d,b,d)-119/4*E(b,f,f,f,b,d,b,d), E(d,d,b,f,b,d,b
,d) = -87/2*E(a,e,e,e,c,e,c,e)-646*E(a,f,a,a,a,f,a,f)-2806*E(b,f,b,b,b,d,b,d)-\
2806*E(b,b,f,b,d,b,b,d)+E(b,b,f,b,d,d,d,d)+1/4*E(f,b,f,b,d,d,d,d)+E(b,b,f,b,f,
f,f,f)+1/4*E(f,b,f,b,f,f,f,f)+1667613/2*E(b,c,a,a,f,a,a,f)-579605/2*E(c,c,a,a,
f,a,a,f)-2144*E(e,c,a,a,f,a,a,f)-767/4*E(b,c,a,a,f,f,f,f)+348*E(c,c,a,a,f,f,f,
f)+3437*E(b,c,a,e,a,a,f,f)-54683/8*E(c,c,a,e,a,a,f,f)+39*E(e,c,a,e,a,a,f,f)+
8629/4*E(b,c,e,e,a,a,a,f)-60251/16*E(c,c,e,e,a,a,a,f)-3/2*E(e,c,e,e,a,a,a,f)-\
22*E(b,c,e,e,e,e,e,e)+3577*E(b,d,b,a,b,d,b,d)+13603/4*E(c,d,b,a,b,d,b,d)-177*E
(a,f,f,b,b,d,b,d)+561/2*E(a,f,f,b,d,b,b,d)-43*E(f,b,a,e,e,e,e,e)-3/2*E(f,b,a,f
,f,f,f,f)+1752819/2*E(b,b,b,a,b,d,b,d)+1206617*E(c,b,b,a,b,d,b,d)-2968*E(f,b,b
,a,b,d,b,d)-445*E(b,b,b,a,e,e,e,e)-263089/4*E(c,b,b,a,e,e,e,e)-325*E(f,b,b,a,e
,e,e,e)+1632*E(b,b,b,b,c,e,c,e)-691632*E(c,b,b,b,c,e,c,e)-5468*E(f,b,b,b,c,e,c
,e)+2806*E(d,b,b,b,d,b,b,d)-2806*E(b,b,b,d,b,b,d,d)+1911/16*E(b,b,d,b,d,d,d,d)
+261/4*E(c,b,d,b,d,d,d,d)+373/4*E(b,b,d,c,d,d,d,d)+87975/16*E(c,b,d,c,d,d,d,d)
+1/4*E(d,b,d,c,d,d,d,d)-49*E(b,b,f,a,a,f,a,f)-1/4*E(d,b,f,a,f,f,f,f)-1/4*E(f,b
,f,a,f,f,f,f)+2806*E(b,b,f,b,b,d,b,d)-E(d,b,b,d,d,b,d,d)-2806*E(d,b,b,f,b,b,b,
d)-1693567/16*E(b,b,c,b,d,d,d,d)+553863/16*E(c,b,c,b,d,d,d,d)+1773085/2*E(b,b,
c,c,e,c,c,e)+6122549/4*E(c,b,c,c,e,c,c,e)-65435/4*E(d,b,c,c,e,c,c,e)-1640*E(f,
b,c,c,e,c,c,e)+56947*E(c,b,c,c,e,e,e,e)+24*E(d,b,c,c,e,e,e,e)-35*E(f,b,c,c,e,e
,e,e)+22*E(b,d,d,c,e,e,e,e)+90375/128*E(c,d,d,c,e,e,e,e)-21/2*E(b,d,d,d,b,b,b,
d)-1817/16*E(b,d,d,d,b,b,d,d)+646*E(a,e,a,f,a,a,a,f)+87/4*E(a,a,f,b,f,f,f,f)-\
91/4*E(b,a,f,b,f,f,f,f)-87*E(a,a,f,f,b,d,b,d)+261*E(c,a,f,f,b,d,b,d)-840*E(b,b
,a,a,f,f,f,f)+87661/2*E(c,b,a,a,f,f,f,f)-20697/2*E(b,b,a,e,a,a,a,f)-524397*E(c
,b,a,e,a,a,a,f)+760*E(f,b,a,e,a,a,a,f)-263557*E(c,b,a,e,a,a,f,f)+18*E(f,b,a,e,
a,a,f,f)+646*E(e,a,a,a,f,a,a,f)-646*E(e,a,a,f,a,a,a,f)+646*E(a,a,a,f,a,a,f,f)+
646*E(a,a,f,a,a,f,a,f)-646*E(a,a,f,a,f,a,a,f)+834*E(a,a,f,b,b,d,b,d)-18*E(e,a,
f,b,b,d,b,d)+195/4*E(a,a,f,b,d,d,d,d)-1/4*E(f,a,f,b,d,d,d,d)-5314*E(b,c,a,e,a,
f,a,f)-157521/8*E(c,c,a,e,a,f,a,f)-26*E(d,c,a,e,a,f,a,f)+47*E(e,c,a,e,a,f,a,f)
+19915/32*E(b,c,a,e,e,e,e,e)+892399/128*E(c,c,a,e,e,e,e,e)+9147/16*E(d,c,a,e,e
,e,e,e)-1564799/8*E(b,c,a,f,a,f,a,f)+12*E(d,c,a,f,a,f,a,f)-18*E(e,c,a,f,a,f,a,
f)-497/4*E(b,c,a,f,f,f,f,f)-87*E(c,c,a,f,f,f,f,f)+7358*E(b,c,b,a,b,d,b,d)-\
116638*E(c,c,b,a,b,d,b,d)-2936*E(e,c,b,a,b,d,b,d)-2085/2*E(b,c,b,a,e,e,e,e)-\
413087/16*E(c,c,b,a,e,e,e,e)+9145/2*E(d,c,b,a,e,e,e,e)+4*E(e,c,b,a,e,e,e,e)-\
1645859/2*E(b,c,b,b,b,d,b,d)+366799*E(c,c,b,b,b,d,b,d)-3020*E(e,c,b,b,b,d,b,d)
+4874541/2*E(b,c,b,b,c,e,c,e)-2579615/2*E(c,c,b,b,c,e,c,e)-1585627/16*E(b,c,b,
b,f,f,f,f)+994441/16*E(c,c,b,b,f,f,f,f)+65755/4*E(d,c,c,c,e,c,c,e)-65755/4*E(d
,c,c,e,c,c,c,e)-3203/16*E(b,c,d,b,d,d,d,d)+21/4*E(c,c,d,b,d,d,d,d)+E(d,d,b,d,b
,d,b,d)+1163*E(b,d,b,d,c,c,c,e)-86247/8*E(c,d,b,d,c,c,c,e)-1911/16*E(b,d,b,d,d
,b,d,d)+21/2*E(c,d,b,d,d,b,d,d)-21/2*E(b,d,b,f,b,b,d,d)-89999/8*E(c,d,b,f,b,b,
d,d)-329/16*E(b,d,c,b,d,d,d,d)-88295/32*E(c,d,c,b,d,d,d,d)-65755/4*E(c,d,c,c,c
,e,c,e)+4811/16*E(b,d,c,d,d,b,d,d)+89799/32*E(c,d,c,d,d,b,d,d)+65755/4*E(c,d,c
,e,c,c,c,e)+90375/128*E(c,d,d,c,d,d,d,d)-4363/16*E(b,d,b,a,e,e,e,e)-2806*E(d,d
,b,b,b,b,b,d)-372*E(b,d,b,b,c,e,c,e)-88249*E(c,d,b,b,c,e,c,e)-1817/16*E(b,d,b,
b,f,f,f,f)+89303/32*E(c,d,b,b,f,f,f,f)+2806*E(b,d,b,d,b,b,b,d)+21/2*E(b,d,b,d,
b,b,d,d)+89671/8*E(c,d,b,d,b,b,d,d)+65755/4*E(c,c,d,c,c,e,c,e)-65755/4*E(c,c,d
,c,e,c,c,e)-5/2*E(e,c,d,d,b,b,b,d)+228*E(b,c,d,d,b,b,d,d)+E(e,c,d,d,b,b,d,d)-\
60251/4*E(c,c,e,a,b,d,b,d)-6*E(e,c,e,a,b,d,b,d)-21/2*E(a,f,f,f,b,d,b,d)+1911/
16*E(b,f,f,f,b,d,b,d), E(d,d,c,b,d,d,d,d) = -20*E(a,e,e,e,c,e,c,e)-240*E(a,f,a
,a,a,f,a,f)-1248*E(b,f,b,b,b,d,b,d)-1248*E(b,b,f,b,d,b,b,d)+367648*E(b,c,a,a,f
,a,a,f)-127392*E(c,c,a,a,f,a,a,f)-864*E(e,c,a,a,f,a,a,f)-96*E(b,c,a,a,f,f,f,f)
+160*E(c,c,a,a,f,f,f,f)+1564*E(b,c,a,e,a,a,f,f)-3036*E(c,c,a,e,a,a,f,f)+24*E(e
,c,a,e,a,a,f,f)+990*E(b,c,e,e,a,a,a,f)-1678*E(c,c,e,e,a,a,a,f)-10*E(b,c,e,e,e,
e,e,e)+1632*E(b,d,b,a,b,d,b,d)+1752*E(c,d,b,a,b,d,b,d)-88*E(a,f,f,b,b,d,b,d)+
140*E(a,f,f,b,d,b,b,d)-43/2*E(f,b,a,e,e,e,e,e)-1/2*E(f,b,a,f,f,f,f,f)+389248*E
(b,b,b,a,b,d,b,d)+531136*E(c,b,b,a,b,d,b,d)-1216*E(f,b,b,a,b,d,b,d)-276*E(b,b,
b,a,e,e,e,e)-29004*E(c,b,b,a,e,e,e,e)-160*E(f,b,b,a,e,e,e,e)-384*E(b,b,b,b,c,e
,c,e)-305472*E(c,b,b,b,c,e,c,e)-2496*E(f,b,b,b,c,e,c,e)+1248*E(d,b,b,b,d,b,b,d
)-1248*E(b,b,b,d,b,b,d,d)+54*E(b,b,d,b,d,d,d,d)+30*E(c,b,d,b,d,d,d,d)+43*E(b,b
,d,c,d,d,d,d)+2417*E(c,b,d,c,d,d,d,d)+E(d,b,d,c,d,d,d,d)-40*E(b,b,f,a,a,f,a,f)
+1248*E(b,b,f,b,b,d,b,d)-1248*E(d,b,b,f,b,b,b,d)-46682*E(b,b,c,b,d,d,d,d)+
15214*E(c,b,c,b,d,d,d,d)+391992*E(b,b,c,c,e,c,c,e)+673704*E(c,b,c,c,e,c,c,e)-\
7208*E(d,b,c,c,e,c,c,e)-640*E(f,b,c,c,e,c,c,e)+25088*E(c,b,c,c,e,e,e,e)+16*E(d
,b,c,c,e,e,e,e)-16*E(f,b,c,c,e,e,e,e)+10*E(b,d,d,c,e,e,e,e)+311*E(c,d,d,c,e,e,
e,e)+8*E(b,d,d,d,b,b,b,d)-56*E(b,d,d,d,b,b,d,d)+240*E(a,e,a,f,a,a,a,f)+10*E(a,
a,f,b,f,f,f,f)-10*E(b,a,f,b,f,f,f,f)-40*E(a,a,f,f,b,d,b,d)+120*E(c,a,f,f,b,d,b
,d)-320*E(b,b,a,a,f,f,f,f)+19352*E(c,b,a,a,f,f,f,f)-5028*E(b,b,a,e,a,a,a,f)-\
230952*E(c,b,a,e,a,a,a,f)+296*E(f,b,a,e,a,a,a,f)-115840*E(c,b,a,e,a,a,f,f)+240
*E(e,a,a,a,f,a,a,f)-240*E(e,a,a,f,a,a,a,f)+240*E(a,a,a,f,a,a,f,f)+240*E(a,a,f,
a,a,f,a,f)-240*E(a,a,f,a,f,a,a,f)+384*E(a,a,f,b,b,d,b,d)+23*E(a,a,f,b,d,d,d,d)
-2284*E(b,c,a,e,a,f,a,f)-8692*E(c,c,a,e,a,f,a,f)-16*E(d,c,a,e,a,f,a,f)+8*E(e,c
,a,e,a,f,a,f)+1113/4*E(b,c,a,e,e,e,e,e)+12283/4*E(c,c,a,e,e,e,e,e)+505/2*E(d,c
,a,e,e,e,e,e)-86264*E(b,c,a,f,a,f,a,f)+8*E(d,c,a,f,a,f,a,f)-8*E(e,c,a,f,a,f,a,
f)-54*E(b,c,a,f,f,f,f,f)-40*E(c,c,a,f,f,f,f,f)+3824*E(b,c,b,a,b,d,b,d)-51072*E
(c,c,b,a,b,d,b,d)-1152*E(e,c,b,a,b,d,b,d)-522*E(b,c,b,a,e,e,e,e)-11342*E(c,c,b
,a,e,e,e,e)+2024*E(d,c,b,a,e,e,e,e)-362240*E(b,c,b,b,b,d,b,d)+161632*E(c,c,b,b
,b,d,b,d)-1408*E(e,c,b,b,b,d,b,d)+1073216*E(b,c,b,b,c,e,c,e)-565840*E(c,c,b,b,
c,e,c,e)-43658*E(b,c,b,b,f,f,f,f)+27294*E(c,c,b,b,f,f,f,f)+7240*E(d,c,c,c,e,c,
c,e)-7240*E(d,c,c,e,c,c,c,e)-91*E(b,c,d,b,d,d,d,d)+3*E(c,c,d,b,d,d,d,d)+536*E(
b,d,b,d,c,c,c,e)-4728*E(c,d,b,d,c,c,c,e)-54*E(b,d,b,d,d,b,d,d)+6*E(c,d,b,d,d,b
,d,d)+8*E(b,d,b,f,b,b,d,d)-4952*E(c,d,b,f,b,b,d,d)-18*E(b,d,c,b,d,d,d,d)-1214*
E(c,d,c,b,d,d,d,d)-7240*E(c,d,c,c,c,e,c,e)+144*E(b,d,c,d,d,b,d,d)+1236*E(c,d,c
,d,d,b,d,d)+7240*E(c,d,c,e,c,c,c,e)+311*E(c,d,d,c,d,d,d,d)-124*E(b,d,b,a,e,e,e
,e)-1248*E(d,d,b,b,b,b,b,d)-288*E(b,d,b,b,c,e,c,e)-38864*E(c,d,b,b,c,e,c,e)-56
*E(b,d,b,b,f,f,f,f)+1228*E(c,d,b,b,f,f,f,f)+1248*E(b,d,b,d,b,b,b,d)-8*E(b,d,b,
d,b,b,d,d)+4936*E(c,d,b,d,b,b,d,d)+7240*E(c,c,d,c,c,e,c,e)-7240*E(c,c,d,c,e,c,
c,e)+96*E(b,c,d,d,b,b,d,d)-6712*E(c,c,e,a,b,d,b,d)-6*E(a,f,f,f,b,d,b,d)+54*E(b
,f,f,f,b,d,b,d), E(d,d,c,c,e,e,e,e) = -159*E(a,e,e,e,c,e,c,e)-1960*E(a,f,a,a,a
,f,a,f)-9960*E(b,f,b,b,b,d,b,d)-9960*E(b,b,f,b,d,b,b,d)+4*E(b,b,f,b,d,d,d,d)+E
(f,b,f,b,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)+E(f,b,f,b,f,f,f,f)+2975556*E(b,c,a,a,f,
a,a,f)-1032540*E(c,c,a,a,f,a,a,f)-6936*E(e,c,a,a,f,a,a,f)-640*E(b,c,a,a,f,f,f,
f)+1224*E(c,c,a,a,f,f,f,f)+12378*E(b,c,a,e,a,a,f,f)-24787*E(c,c,a,e,a,a,f,f)+
96*E(e,c,a,e,a,a,f,f)+E(d,c,e,c,d,d,d,d)+7727*E(b,c,e,e,a,a,a,f)-27235/2*E(c,c
,e,e,a,a,a,f)-22*E(e,c,e,e,a,a,a,f)-161/2*E(b,c,e,e,e,e,e,e)+12312*E(b,d,b,a,b
,d,b,d)+14110*E(c,d,b,a,b,d,b,d)-678*E(a,f,f,b,b,d,b,d)+1065*E(a,f,f,b,d,b,b,d
)-333/2*E(f,b,a,e,e,e,e,e)-11/4*E(f,b,a,f,f,f,f,f)+3139780*E(b,b,b,a,b,d,b,d)+
4303656*E(c,b,b,a,b,d,b,d)-8992*E(f,b,b,a,b,d,b,d)-2002*E(b,b,b,a,e,e,e,e)-\
234574*E(c,b,b,a,e,e,e,e)-1270*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,c,e,c,e)-\
2470816*E(c,b,b,b,c,e,c,e)-19792*E(f,b,b,b,c,e,c,e)+9960*E(d,b,b,b,d,b,b,d)-\
9960*E(b,b,b,d,b,b,d,d)+419*E(b,b,d,b,d,d,d,d)+513/2*E(c,b,d,b,d,d,d,d)+679/2*
E(b,b,d,c,d,d,d,d)+39123/2*E(c,b,d,c,d,d,d,d)+E(d,b,d,c,d,d,d,d)-388*E(b,b,f,a
,a,f,a,f)-E(d,b,f,a,f,f,f,f)-E(f,b,f,a,f,f,f,f)+9960*E(b,b,f,b,b,d,b,d)-9960*E
(d,b,b,f,b,b,b,d)-755023/2*E(b,b,c,b,d,d,d,d)+245667/2*E(c,b,c,b,d,d,d,d)+
3165080*E(b,b,c,c,e,c,c,e)+5453738*E(c,b,c,c,e,c,c,e)-58414*E(d,b,c,c,e,c,c,e)
-4808*E(f,b,c,c,e,c,c,e)+202584*E(c,b,c,c,e,e,e,e)+78*E(d,b,c,c,e,e,e,e)-96*E(
f,b,c,c,e,e,e,e)+161/2*E(b,d,d,c,e,e,e,e)+40169/16*E(c,d,d,c,e,e,e,e)-156*E(b,
d,d,d,b,b,b,d)-745/2*E(b,d,d,d,b,b,d,d)+1960*E(a,e,a,f,a,a,a,f)+159/2*E(a,a,f,
b,f,f,f,f)-167/2*E(b,a,f,b,f,f,f,f)-318*E(a,a,f,f,b,d,b,d)+954*E(c,a,f,f,b,d,b
,d)-2676*E(b,b,a,a,f,f,f,f)+156440*E(c,b,a,a,f,f,f,f)-38938*E(b,b,a,e,a,a,a,f)
-1869180*E(c,b,a,e,a,a,a,f)+2260*E(f,b,a,e,a,a,a,f)-937888*E(c,b,a,e,a,a,f,f)+
4*E(f,b,a,e,a,a,f,f)+1960*E(e,a,a,a,f,a,a,f)-1960*E(e,a,a,f,a,a,a,f)+1960*E(a,
a,a,f,a,a,f,f)+1960*E(a,a,f,a,a,f,a,f)-1960*E(a,a,f,a,f,a,a,f)+2964*E(a,a,f,b,
b,d,b,d)-24*E(e,a,f,b,b,d,b,d)+353/2*E(a,a,f,b,d,d,d,d)-E(f,a,f,b,d,d,d,d)-\
17430*E(b,c,a,e,a,f,a,f)-70461*E(c,c,a,e,a,f,a,f)-68*E(d,c,a,e,a,f,a,f)+68*E(e
,c,a,e,a,f,a,f)+16353/8*E(b,c,a,e,e,e,e,e)+398039/16*E(c,c,a,e,e,e,e,e)+2019*E
(d,c,a,e,e,e,e,e)-699001*E(b,c,a,f,a,f,a,f)+8*E(d,c,a,f,a,f,a,f)-32*E(e,c,a,f,
a,f,a,f)-917/2*E(b,c,a,f,f,f,f,f)-318*E(c,c,a,f,f,f,f,f)+31112*E(b,c,b,a,b,d,b
,d)-415456*E(c,c,b,a,b,d,b,d)-9824*E(e,c,b,a,b,d,b,d)-5037*E(b,c,b,a,e,e,e,e)-\
184047/2*E(c,c,b,a,e,e,e,e)+16144*E(d,c,b,a,e,e,e,e)+12*E(e,c,b,a,e,e,e,e)-\
2942612*E(b,c,b,b,b,d,b,d)+1309416*E(c,c,b,b,b,d,b,d)-11008*E(e,c,b,b,b,d,b,d)
+8684716*E(b,c,b,b,c,e,c,e)-4585468*E(c,c,b,b,c,e,c,e)-707567/2*E(b,c,b,b,f,f,
f,f)+442133/2*E(c,c,b,b,f,f,f,f)+58678*E(d,c,c,c,e,c,c,e)-58678*E(d,c,c,e,c,c,
c,e)-1439/2*E(b,c,d,b,d,d,d,d)+23/2*E(c,c,d,b,d,d,d,d)+3980*E(b,d,b,d,c,c,c,e)
-38285*E(c,d,b,d,c,c,c,e)-419*E(b,d,b,d,d,b,d,d)+23*E(c,d,b,d,d,b,d,d)-156*E(b
,d,b,f,b,b,d,d)-40031*E(c,d,b,f,b,b,d,d)-49/2*E(b,d,c,b,d,d,d,d)-39313/4*E(c,d
,c,b,d,d,d,d)-58678*E(c,d,c,c,c,e,c,e)+1023*E(b,d,c,d,d,b,d,d)+39941/4*E(c,d,c
,d,d,b,d,d)+58678*E(c,d,c,e,c,c,c,e)+40169/16*E(c,d,d,c,d,d,d,d)-1959/2*E(b,d,
b,a,e,e,e,e)-9960*E(d,d,b,b,b,b,b,d)+120*E(b,d,b,b,c,e,c,e)-314336*E(c,d,b,b,c
,e,c,e)-745/2*E(b,d,b,b,f,f,f,f)+39713/4*E(c,d,b,b,f,f,f,f)+9960*E(b,d,b,d,b,b
,b,d)+156*E(b,d,b,d,b,b,d,d)+39869*E(c,d,b,d,b,b,d,d)+58678*E(c,c,d,c,c,e,c,e)
-E(d,c,d,c,d,d,d,d)-58678*E(c,c,d,c,e,c,c,e)+6*E(e,c,d,d,b,b,b,d)+828*E(b,c,d,
d,b,b,d,d)+4*E(e,c,d,d,b,b,d,d)-54470*E(c,c,e,a,b,d,b,d)-40*E(e,c,e,a,b,d,b,d)
-35*E(a,f,f,f,b,d,b,d)+419*E(b,f,f,f,b,d,b,d), E(d,d,c,d,c,c,c,e) = 4*E(a,e,e,
e,c,e,c,e)+56*E(a,f,a,a,a,f,a,f)+258*E(b,f,b,b,b,d,b,d)+258*E(b,b,f,b,d,b,b,d)
-76674*E(b,c,a,a,f,a,a,f)+26650*E(c,c,a,a,f,a,a,f)+188*E(e,c,a,a,f,a,a,f)+15*E
(b,c,a,a,f,f,f,f)-34*E(c,c,a,a,f,f,f,f)-326*E(b,c,a,e,a,a,f,f)+626*E(c,c,a,e,a
,a,f,f)-4*E(e,c,a,e,a,a,f,f)+E(d,c,e,c,e,c,c,e)-202*E(b,c,e,e,a,a,a,f)+347*E(c
,c,e,e,a,a,a,f)-E(d,c,e,e,c,c,c,e)+2*E(b,c,e,e,e,e,e,e)-340*E(b,d,b,a,b,d,b,d)
-309*E(c,d,b,a,b,d,b,d)+16*E(a,f,f,b,b,d,b,d)-25*E(a,f,f,b,d,b,b,d)+15/4*E(f,b
,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,f,f,f)-80684*E(b,b,b,a,b,d,b,d)-111100*E(c,b,b,a
,b,d,b,d)+276*E(f,b,b,a,b,d,b,d)+46*E(b,b,b,a,e,e,e,e)+6058*E(c,b,b,a,e,e,e,e)
+28*E(f,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)+63744*E(c,b,b,b,c,e,c,e)+480*E(f,
b,b,b,c,e,c,e)-258*E(d,b,b,b,d,b,b,d)+258*E(b,b,b,d,b,b,d,d)-43/4*E(b,b,d,b,d,
d,d,d)-21/4*E(c,b,d,b,d,d,d,d)-17/2*E(b,b,d,c,d,d,d,d)-506*E(c,b,d,c,d,d,d,d)+
4*E(b,b,f,a,a,f,a,f)-258*E(b,b,f,b,b,d,b,d)+258*E(d,b,b,f,b,b,b,d)+19455/2*E(b
,b,c,b,d,d,d,d)-3178*E(c,b,c,b,d,d,d,d)-81502*E(b,b,c,c,e,c,c,e)-140872*E(c,b,
c,c,e,c,c,e)+1499*E(d,b,c,c,e,c,c,e)+160*E(f,b,c,c,e,c,c,e)-10491/2*E(c,b,c,c,
e,e,e,e)-2*E(d,b,c,c,e,e,e,e)+4*E(f,b,c,c,e,e,e,e)-2*E(b,d,d,c,e,e,e,e)-1039/
16*E(c,d,d,c,e,e,e,e)+43/4*E(b,d,d,d,b,b,d,d)-56*E(a,e,a,f,a,a,a,f)-2*E(a,a,f,
b,f,f,f,f)+2*E(b,a,f,b,f,f,f,f)+8*E(a,a,f,f,b,d,b,d)-24*E(c,a,f,f,b,d,b,d)+72*
E(b,b,a,a,f,f,f,f)-4038*E(c,b,a,a,f,f,f,f)+974*E(b,b,a,e,a,a,a,f)+48263*E(c,b,
a,e,a,a,a,f)-72*E(f,b,a,e,a,a,a,f)+24245*E(c,b,a,e,a,a,f,f)-4*E(f,b,a,e,a,a,f,
f)-56*E(e,a,a,a,f,a,a,f)+56*E(e,a,a,f,a,a,a,f)-56*E(a,a,a,f,a,a,f,f)-56*E(a,a,
f,a,a,f,a,f)+56*E(a,a,f,a,f,a,a,f)-77*E(a,a,f,b,b,d,b,d)+2*E(e,a,f,b,b,d,b,d)-\
9/2*E(a,a,f,b,d,d,d,d)+479*E(b,c,a,e,a,f,a,f)+1824*E(c,c,a,e,a,f,a,f)+5*E(d,c,
a,e,a,f,a,f)-4*E(e,c,a,e,a,f,a,f)-455/8*E(b,c,a,e,e,e,e,e)-10257/16*E(c,c,a,e,
e,e,e,e)-105/2*E(d,c,a,e,e,e,e,e)+17990*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f
)+2*E(e,c,a,f,a,f,a,f)+12*E(b,c,a,f,f,f,f,f)+8*E(c,c,a,f,f,f,f,f)-780*E(b,c,b,
a,b,d,b,d)+10696*E(c,c,b,a,b,d,b,d)+252*E(e,c,b,a,b,d,b,d)+203/2*E(b,c,b,a,e,e
,e,e)+4761/2*E(c,c,b,a,e,e,e,e)-420*E(d,c,b,a,e,e,e,e)+75724*E(b,c,b,b,b,d,b,d
)-33668*E(c,c,b,b,b,d,b,d)+272*E(e,c,b,b,b,d,b,d)-224000*E(b,c,b,b,c,e,c,e)+
118680*E(c,c,b,b,c,e,c,e)+9117*E(b,c,b,b,f,f,f,f)-11429/2*E(c,c,b,b,f,f,f,f)-\
1507*E(d,c,c,c,e,c,c,e)-E(d,c,c,d,c,c,e,e)+1507*E(d,c,c,e,c,c,c,e)+73/4*E(b,c,
d,b,d,d,d,d)-3/4*E(c,c,d,b,d,d,d,d)-108*E(b,d,b,d,c,c,c,e)+993*E(c,d,b,d,c,c,c
,e)+43/4*E(b,d,b,d,d,b,d,d)-3/2*E(c,d,b,d,d,b,d,d)+1035*E(c,d,b,f,b,b,d,d)+7/4
*E(b,d,c,b,d,d,d,d)+1015/4*E(c,d,c,b,d,d,d,d)+1507*E(c,d,c,c,c,e,c,e)-109/4*E(
b,d,c,d,d,b,d,d)-1031/4*E(c,d,c,d,d,b,d,d)-1507*E(c,d,c,e,c,c,c,e)-1039/16*E(c
,d,d,c,d,d,d,d)+99/4*E(b,d,b,a,e,e,e,e)+258*E(d,d,b,b,b,b,b,d)+32*E(b,d,b,b,c,
e,c,e)+8120*E(c,d,b,b,c,e,c,e)+43/4*E(b,d,b,b,f,f,f,f)-1027/4*E(c,d,b,b,f,f,f,
f)-258*E(b,d,b,d,b,b,b,d)-1031*E(c,d,b,d,b,b,d,d)-1507*E(c,c,d,c,c,e,c,e)+1507
*E(c,c,d,c,e,c,c,e)-E(d,c,d,c,e,c,c,e)-20*E(b,c,d,d,b,b,d,d)+1388*E(c,c,e,a,b,
d,b,d)+2*E(e,c,e,a,b,d,b,d)+E(a,f,f,f,b,d,b,d)-43/4*E(b,f,f,f,b,d,b,d), E(d,d,
c,d,c,c,e,e) = -68*E(a,e,e,e,c,e,c,e)-836*E(a,f,a,a,a,f,a,f)-4200*E(b,f,b,b,b,
d,b,d)-4200*E(b,b,f,b,d,b,b,d)+E(b,b,f,b,d,d,d,d)+1/4*E(f,b,f,b,d,d,d,d)+E(b,b
,f,b,f,f,f,f)+1/4*E(f,b,f,b,f,f,f,f)+1256138*E(b,c,a,a,f,a,a,f)-435298*E(c,c,a
,a,f,a,a,f)-2960*E(e,c,a,a,f,a,a,f)-257*E(b,c,a,a,f,f,f,f)+536*E(c,c,a,a,f,f,f
,f)+5199*E(b,c,a,e,a,a,f,f)-20833/2*E(c,c,a,e,a,a,f,f)+38*E(e,c,a,e,a,a,f,f)+
6461/2*E(b,c,e,e,a,a,a,f)-22977/4*E(c,c,e,e,a,a,a,f)-8*E(e,c,e,e,a,a,a,f)-E(d,
c,e,e,c,c,e,e)-137/4*E(b,c,e,e,e,e,e,e)+5164*E(b,d,b,a,b,d,b,d)+5969*E(c,d,b,a
,b,d,b,d)-284*E(a,f,f,b,b,d,b,d)+444*E(a,f,f,b,d,b,b,d)-549/8*E(f,b,a,e,e,e,e,
e)-11/8*E(f,b,a,f,f,f,f,f)+1325606*E(b,b,b,a,b,d,b,d)+1814628*E(c,b,b,a,b,d,b,
d)-3904*E(f,b,b,a,b,d,b,d)-861*E(b,b,b,a,e,e,e,e)-98934*E(c,b,b,a,e,e,e,e)-524
*E(f,b,b,a,e,e,e,e)-224*E(b,b,b,b,c,e,c,e)-1042000*E(c,b,b,b,c,e,c,e)-8272*E(f
,b,b,b,c,e,c,e)+4200*E(d,b,b,b,d,b,b,d)-4200*E(b,b,b,d,b,b,d,d)+703/4*E(b,b,d,
b,d,d,d,d)+105*E(c,b,d,b,d,d,d,d)+575/4*E(b,b,d,c,d,d,d,d)+16501/2*E(c,b,d,c,d
,d,d,d)+1/4*E(d,b,d,c,d,d,d,d)-150*E(b,b,f,a,a,f,a,f)-1/4*E(d,b,f,a,f,f,f,f)-1
/4*E(f,b,f,a,f,f,f,f)+4200*E(b,b,f,b,b,d,b,d)-4200*E(d,b,b,f,b,b,b,d)-637513/4
*E(b,b,c,b,d,d,d,d)+207237/4*E(c,b,c,b,d,d,d,d)+1335960*E(b,b,c,c,e,c,c,e)+
2299959*E(c,b,c,c,e,c,c,e)-24677*E(d,b,c,c,e,c,c,e)-2104*E(f,b,c,c,e,c,c,e)+
85370*E(c,b,c,c,e,e,e,e)+34*E(d,b,c,c,e,e,e,e)-44*E(f,b,c,c,e,e,e,e)+137/4*E(b
,d,d,c,e,e,e,e)+33907/32*E(c,d,d,c,e,e,e,e)-80*E(b,d,d,d,b,b,b,d)-609/4*E(b,d,
d,d,b,b,d,d)+836*E(a,e,a,f,a,a,a,f)+34*E(a,a,f,b,f,f,f,f)-35*E(b,a,f,b,f,f,f,f
)-136*E(a,a,f,f,b,d,b,d)+408*E(c,a,f,f,b,d,b,d)-1128*E(b,b,a,a,f,f,f,f)+66004*
E(c,b,a,a,f,f,f,f)-16423*E(b,b,a,e,a,a,a,f)-788182*E(c,b,a,e,a,a,a,f)+986*E(f,
b,a,e,a,a,a,f)-395532*E(c,b,a,e,a,a,f,f)+12*E(f,b,a,e,a,a,f,f)+836*E(e,a,a,a,f
,a,a,f)-836*E(e,a,a,f,a,a,a,f)+836*E(a,a,a,f,a,a,f,f)+836*E(a,a,f,a,a,f,a,f)-\
836*E(a,a,f,a,f,a,a,f)+1260*E(a,a,f,b,b,d,b,d)-8*E(e,a,f,b,b,d,b,d)+299/4*E(a,
a,f,b,d,d,d,d)-1/4*E(f,a,f,b,d,d,d,d)-7331*E(b,c,a,e,a,f,a,f)-59515/2*E(c,c,a,
e,a,f,a,f)-32*E(d,c,a,e,a,f,a,f)+26*E(e,c,a,e,a,f,a,f)+13651/16*E(b,c,a,e,e,e,
e,e)+336109/32*E(c,c,a,e,e,e,e,e)+6821/8*E(d,c,a,e,e,e,e,e)-590251/2*E(b,c,a,f
,a,f,a,f)+14*E(d,c,a,f,a,f,a,f)-20*E(e,c,a,f,a,f,a,f)-194*E(b,c,a,f,f,f,f,f)-\
136*E(c,c,a,f,f,f,f,f)+12980*E(b,c,b,a,b,d,b,d)-175208*E(c,c,b,a,b,d,b,d)-4192
*E(e,c,b,a,b,d,b,d)-4377/2*E(b,c,b,a,e,e,e,e)-155245/4*E(c,c,b,a,e,e,e,e)+6816
*E(d,c,b,a,e,e,e,e)+8*E(e,c,b,a,e,e,e,e)-1242998*E(b,c,b,b,b,d,b,d)+552388*E(c
,c,b,b,b,d,b,d)-4520*E(e,c,b,b,b,d,b,d)+3666266*E(b,c,b,b,c,e,c,e)-1933234*E(c
,c,b,b,c,e,c,e)-597549/4*E(b,c,b,b,f,f,f,f)+372815/4*E(c,c,b,b,f,f,f,f)+24781*
E(d,c,c,c,e,c,c,e)+E(d,c,c,c,e,e,e,e)-24781*E(d,c,c,e,c,c,c,e)-300*E(b,c,d,b,d
,d,d,d)+23/4*E(c,c,d,b,d,d,d,d)+1670*E(b,d,b,d,c,c,c,e)-32319/2*E(c,d,b,d,c,c,
c,e)-703/4*E(b,d,b,d,d,b,d,d)+23/2*E(c,d,b,d,d,b,d,d)-80*E(b,d,b,f,b,b,d,d)-\
33787/2*E(c,d,b,f,b,b,d,d)-19/4*E(b,d,c,b,d,d,d,d)-33127/8*E(c,d,c,b,d,d,d,d)-\
24781*E(c,d,c,c,c,e,c,e)+1697/4*E(b,d,c,d,d,b,d,d)+33683/8*E(c,d,c,d,d,b,d,d)+
24781*E(c,d,c,e,c,c,c,e)+33907/32*E(c,d,d,c,d,d,d,d)-1659/4*E(b,d,b,a,e,e,e,e)
-4200*E(d,d,b,b,b,b,b,d)+176*E(b,d,b,b,c,e,c,e)-132584*E(c,d,b,b,c,e,c,e)-609/
4*E(b,d,b,b,f,f,f,f)+33515/8*E(c,d,b,b,f,f,f,f)+4200*E(b,d,b,d,b,b,b,d)+80*E(b
,d,b,d,b,b,d,d)+33631/2*E(c,d,b,d,b,b,d,d)+24781*E(c,c,d,c,c,e,c,e)-24781*E(c,
c,d,c,e,c,c,e)+4*E(e,c,d,d,b,b,b,d)+364*E(b,c,d,d,b,b,d,d)+E(e,c,d,d,b,b,d,d)-\
22977*E(c,c,e,a,b,d,b,d)-24*E(e,c,e,a,b,d,b,d)-27/2*E(a,f,f,f,b,d,b,d)+703/4*E
(b,f,f,f,b,d,b,d), E(d,d,c,d,d,b,d,d) = 14*E(a,e,e,e,c,e,c,e)+120*E(a,f,a,a,a,
f,a,f)+776*E(b,f,b,b,b,d,b,d)+776*E(b,b,f,b,d,b,b,d)-235146*E(b,c,a,a,f,a,a,f)
+80730*E(c,c,a,a,f,a,a,f)+496*E(e,c,a,a,f,a,a,f)+31*E(b,c,a,a,f,f,f,f)-112*E(c
,c,a,a,f,f,f,f)-972*E(b,c,a,e,a,a,f,f)+3915/2*E(c,c,a,e,a,a,f,f)-4*E(e,c,a,e,a
,a,f,f)-585*E(b,c,e,e,a,a,a,f)+4363/4*E(c,c,e,e,a,a,a,f)+2*E(e,c,e,e,a,a,a,f)+
7*E(b,c,e,e,e,e,e,e)-868*E(b,d,b,a,b,d,b,d)-1371*E(c,d,b,a,b,d,b,d)+60*E(a,f,f
,b,b,d,b,d)-90*E(a,f,f,b,d,b,b,d)+13*E(f,b,a,e,e,e,e,e)+1/2*E(f,b,a,f,f,f,f,f)
-249734*E(b,b,b,a,b,d,b,d)-336964*E(c,b,b,a,b,d,b,d)+672*E(f,b,b,a,b,d,b,d)+
228*E(b,b,b,a,e,e,e,e)+18425*E(c,b,b,a,e,e,e,e)+100*E(f,b,b,a,e,e,e,e)+896*E(b
,b,b,b,c,e,c,e)+194496*E(c,b,b,b,c,e,c,e)+1520*E(f,b,b,b,c,e,c,e)-776*E(d,b,b,
b,d,b,b,d)+776*E(b,b,b,d,b,b,d,d)-119/4*E(b,b,d,b,d,d,d,d)-21*E(c,b,d,b,d,d,d,
d)-29*E(b,b,d,c,d,d,d,d)-6119/4*E(c,b,d,c,d,d,d,d)+E(d,b,d,c,d,d,d,d)+52*E(b,b
,f,a,a,f,a,f)-776*E(b,b,f,b,b,d,b,d)+776*E(d,b,b,f,b,b,b,d)+119327/4*E(b,b,c,b
,d,d,d,d)-38455/4*E(c,b,c,b,d,d,d,d)-249946*E(b,b,c,c,e,c,c,e)-427333*E(c,b,c,
c,e,c,c,e)+4627*E(d,b,c,c,e,c,c,e)+384*E(f,b,c,c,e,c,c,e)-15792*E(c,b,c,c,e,e,
e,e)-8*E(d,b,c,c,e,e,e,e)+12*E(f,b,c,c,e,e,e,e)-7*E(b,d,d,c,e,e,e,e)-6295/32*E
(c,d,d,c,e,e,e,e)+42*E(b,d,d,d,b,b,b,d)+81/4*E(b,d,d,d,b,b,d,d)-120*E(a,e,a,f,
a,a,a,f)-7*E(a,a,f,b,f,f,f,f)+7*E(b,a,f,b,f,f,f,f)+28*E(a,a,f,f,b,d,b,d)-84*E(
c,a,f,f,b,d,b,d)+176*E(b,b,a,a,f,f,f,f)-12322*E(c,b,a,a,f,f,f,f)+3242*E(b,b,a,
e,a,a,a,f)+146524*E(c,b,a,e,a,a,a,f)-176*E(f,b,a,e,a,a,a,f)+73372*E(c,b,a,e,a,
a,f,f)-8*E(f,b,a,e,a,a,f,f)-120*E(e,a,a,a,f,a,a,f)+120*E(e,a,a,f,a,a,a,f)-120*
E(a,a,a,f,a,a,f,f)-120*E(a,a,f,a,a,f,a,f)+120*E(a,a,f,a,f,a,a,f)-256*E(a,a,f,b
,b,d,b,d)-8*E(e,a,f,b,b,d,b,d)-15*E(a,a,f,b,d,d,d,d)+1176*E(b,c,a,e,a,f,a,f)+
11105/2*E(c,c,a,e,a,f,a,f)+8*E(d,c,a,e,a,f,a,f)+12*E(e,c,a,e,a,f,a,f)-1031/8*E
(b,c,a,e,e,e,e,e)-62735/32*E(c,c,a,e,e,e,e,e)-629/4*E(d,c,a,e,e,e,e,e)+110879/
2*E(b,c,a,f,a,f,a,f)+37*E(b,c,a,f,f,f,f,f)+28*E(c,c,a,f,f,f,f,f)-3000*E(b,c,b,
a,b,d,b,d)+32376*E(c,c,b,a,b,d,b,d)+736*E(e,c,b,a,b,d,b,d)+634*E(b,c,b,a,e,e,e
,e)+28959/4*E(c,c,b,a,e,e,e,e)-1254*E(d,c,b,a,e,e,e,e)-4*E(e,c,b,a,e,e,e,e)+
234086*E(b,c,b,b,b,d,b,d)-103004*E(c,c,b,b,b,d,b,d)+784*E(e,c,b,b,b,d,b,d)-\
684698*E(b,c,b,b,c,e,c,e)+357534*E(c,c,b,b,c,e,c,e)+112075/4*E(b,c,b,b,f,f,f,f
)-69065/4*E(c,c,b,b,f,f,f,f)-4643*E(d,c,c,c,e,c,c,e)+4643*E(d,c,c,e,c,c,c,e)+
211/4*E(b,c,d,b,d,d,d,d)-E(c,c,d,b,d,d,d,d)-276*E(b,d,b,d,c,c,c,e)+5991/2*E(c,
d,b,d,c,c,c,e)+119/4*E(b,d,b,d,d,b,d,d)-2*E(c,d,b,d,d,b,d,d)+42*E(b,d,b,f,b,b,
d,d)+6287/2*E(c,d,b,f,b,b,d,d)-31/4*E(b,d,c,b,d,d,d,d)+6135/8*E(c,d,c,b,d,d,d,
d)+4643*E(c,d,c,c,c,e,c,e)-259/4*E(b,d,c,d,d,b,d,d)-6247/8*E(c,d,c,d,d,b,d,d)-\
4643*E(c,d,c,e,c,c,c,e)-6295/32*E(c,d,d,c,d,d,d,d)+315/4*E(b,d,b,a,e,e,e,e)+
776*E(d,d,b,b,b,b,b,d)-304*E(b,d,b,b,c,e,c,e)+24644*E(c,d,b,b,c,e,c,e)+81/4*E(
b,d,b,b,f,f,f,f)-6231/8*E(c,d,b,b,f,f,f,f)-776*E(b,d,b,d,b,b,b,d)-42*E(b,d,b,d
,b,b,d,d)-6247/2*E(c,d,b,d,b,b,d,d)-4643*E(c,c,d,c,c,e,c,e)+4643*E(c,c,d,c,e,c
,c,e)-2*E(e,c,d,d,b,b,b,d)-72*E(b,c,d,d,b,b,d,d)+4363*E(c,c,e,a,b,d,b,d)+8*E(e
,c,e,a,b,d,b,d)+2*E(a,f,f,f,b,d,b,d)-119/4*E(b,f,f,f,b,d,b,d), E(d,d,c,e,c,c,c
,e) = -296*E(b,c,a,a,f,a,a,f)+104*E(c,c,a,a,f,a,a,f)+2*E(c,c,a,e,a,a,f,f)+E(c,
c,e,e,a,a,a,f)-E(d,c,e,e,c,c,c,e)+4*E(c,d,b,a,b,d,b,d)-296*E(b,b,b,a,b,d,b,d)-\
432*E(c,b,b,a,b,d,b,d)+24*E(c,b,b,a,e,e,e,e)+256*E(c,b,b,b,c,e,c,e)-2*E(c,b,d,
c,d,d,d,d)+37*E(b,b,c,b,d,d,d,d)-13*E(c,b,c,b,d,d,d,d)-296*E(b,b,c,c,e,c,c,e)-\
556*E(c,b,c,c,e,c,c,e)-4*E(d,b,c,c,e,c,c,e)-20*E(c,b,c,c,e,e,e,e)-1/4*E(c,d,d,
c,e,e,e,e)-16*E(c,b,a,a,f,f,f,f)+192*E(c,b,a,e,a,a,a,f)+96*E(c,b,a,e,a,a,f,f)+
6*E(c,c,a,e,a,f,a,f)-17/8*E(c,c,a,e,e,e,e,e)+74*E(b,c,a,f,a,f,a,f)+32*E(c,c,b,
a,b,d,b,d)+13*E(c,c,b,a,e,e,e,e)+296*E(b,c,b,b,b,d,b,d)-112*E(c,c,b,b,b,d,b,d)
-888*E(b,c,b,b,c,e,c,e)+488*E(c,c,b,b,c,e,c,e)+37*E(b,c,b,b,f,f,f,f)-23*E(c,c,
b,b,f,f,f,f)-4*E(d,c,c,c,e,c,c,e)+4*E(d,c,c,e,c,c,c,e)+4*E(c,d,b,d,c,c,c,e)+4*
E(c,d,b,f,b,b,d,d)+E(c,d,c,b,d,d,d,d)+4*E(c,d,c,c,c,e,c,e)-E(c,d,c,d,d,b,d,d)-\
4*E(c,d,c,e,c,c,c,e)-1/4*E(c,d,d,c,d,d,d,d)+32*E(c,d,b,b,c,e,c,e)-E(c,d,b,b,f,
f,f,f)-4*E(c,d,b,d,b,b,d,d)-4*E(c,c,d,c,c,e,c,e)+4*E(c,c,d,c,e,c,c,e)+4*E(c,c,
e,a,b,d,b,d), E(d,d,d,b,d,d,d,d) = E(d,b,d,d,d,d,d,d), E(d,d,d,c,c,e,c,e) = -\
15/2*E(a,e,e,e,c,e,c,e)-38*E(a,f,a,a,a,f,a,f)-482*E(b,f,b,b,b,d,b,d)-482*E(b,b
,f,b,d,b,b,d)+1/4*E(b,b,f,b,d,d,d,d)+1/4*E(b,b,f,b,f,f,f,f)+302397/2*E(b,c,a,a
,f,a,a,f)-103357/2*E(c,c,a,a,f,a,a,f)-244*E(e,c,a,a,f,a,a,f)-75/4*E(b,c,a,a,f,
f,f,f)+70*E(c,c,a,a,f,f,f,f)+567*E(b,c,a,e,a,a,f,f)-10659/8*E(c,c,a,e,a,a,f,f)
+25*E(e,c,a,e,a,a,f,f)+E(c,c,e,c,d,d,d,d)+1433/4*E(b,c,e,e,a,a,a,f)-11747/16*E
(c,c,e,e,a,a,a,f)+1/2*E(e,c,e,e,a,a,a,f)+E(e,c,e,e,c,e,c,e)-4*E(b,c,e,e,e,e,e,
e)-1/16*E(e,c,e,e,e,e,e,e)+321*E(b,d,b,a,b,d,b,d)+4131/4*E(c,d,b,a,b,d,b,d)-40
*E(a,f,f,b,b,d,b,d)+65*E(a,f,f,b,d,b,b,d)-71/8*E(f,b,a,e,e,e,e,e)-5/4*E(f,b,a,
f,f,f,f,f)+321739/2*E(b,b,b,a,b,d,b,d)+216297*E(c,b,b,a,b,d,b,d)-456*E(f,b,b,a
,b,d,b,d)-194*E(b,b,b,a,e,e,e,e)-47653/4*E(c,b,b,a,e,e,e,e)-53*E(f,b,b,a,e,e,e
,e)-1344*E(b,b,b,b,c,e,c,e)-126000*E(c,b,b,b,c,e,c,e)-884*E(f,b,b,b,c,e,c,e)+
482*E(d,b,b,b,d,b,b,d)-482*E(b,b,b,d,b,b,d,d)+235/16*E(b,b,d,b,d,d,d,d)+14*E(c
,b,d,b,d,d,d,d)+20*E(b,b,d,c,d,d,d,d)+15723/16*E(c,b,d,c,d,d,d,d)-49*E(b,b,f,a
,a,f,a,f)+1/4*E(f,b,f,a,f,f,f,f)+482*E(b,b,f,b,b,d,b,d)-482*E(d,b,b,f,b,b,b,d)
-306151/16*E(b,b,c,b,d,d,d,d)+98639/16*E(c,b,c,b,d,d,d,d)+319549/2*E(b,b,c,c,e
,c,c,e)+1096333/4*E(c,b,c,c,e,c,c,e)-11803/4*E(d,b,c,c,e,c,c,e)-324*E(f,b,c,c,
e,c,c,e)+10144*E(c,b,c,c,e,e,e,e)+11*E(d,b,c,c,e,e,e,e)-22*E(f,b,c,c,e,e,e,e)+
4*E(b,d,d,c,e,e,e,e)+16183/128*E(c,d,d,c,e,e,e,e)-109/2*E(b,d,d,d,b,b,b,d)-33/
16*E(b,d,d,d,b,b,d,d)-E(c,d,d,d,c,e,c,e)+38*E(a,e,a,f,a,a,a,f)+4*E(a,a,f,b,f,f
,f,f)-13/4*E(b,a,f,b,f,f,f,f)-20*E(a,a,f,f,b,d,b,d)+50*E(c,a,f,f,b,d,b,d)-80*E
(b,b,a,a,f,f,f,f)+15861/2*E(c,b,a,a,f,f,f,f)-4105/2*E(b,b,a,e,a,a,a,f)-94203*E
(c,b,a,e,a,a,a,f)+124*E(f,b,a,e,a,a,a,f)-46975*E(c,b,a,e,a,a,f,f)+16*E(f,b,a,e
,a,a,f,f)+38*E(e,a,a,a,f,a,a,f)-38*E(e,a,a,f,a,a,a,f)+38*E(a,a,a,f,a,a,f,f)+38
*E(a,a,f,a,a,f,a,f)-38*E(a,a,f,a,f,a,a,f)+236*E(a,a,f,b,b,d,b,d)+18*E(e,a,f,b,
b,d,b,d)+49/4*E(a,a,f,b,d,d,d,d)+1/2*E(e,a,f,b,d,d,d,d)+1/4*E(f,a,f,b,d,d,d,d)
-538*E(b,c,a,e,a,f,a,f)-28777/8*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)-33*E(e
,c,a,e,a,f,a,f)+1343/32*E(b,c,a,e,e,e,e,e)+160743/128*E(c,c,a,e,e,e,e,e)+1537/
16*E(d,c,a,e,e,e,e,e)-286887/8*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)-2*E(e,c
,a,f,a,f,a,f)-39/2*E(b,c,a,f,f,f,f,f)-37/2*E(c,c,a,f,f,f,f,f)+2414*E(b,c,b,a,b
,d,b,d)-20662*E(c,c,b,a,b,d,b,d)-280*E(e,c,b,a,b,d,b,d)-1321/2*E(b,c,b,a,e,e,e
,e)-75175/16*E(c,c,b,a,e,e,e,e)+1559/2*E(d,c,b,a,e,e,e,e)-6*E(e,c,b,a,e,e,e,e)
-305051/2*E(b,c,b,b,b,d,b,d)+65951*E(c,c,b,b,b,d,b,d)-468*E(e,c,b,b,b,d,b,d)+
876789/2*E(b,c,b,b,c,e,c,e)-455991/2*E(c,c,b,b,c,e,c,e)-289347/16*E(b,c,b,b,f,
f,f,f)+176465/16*E(c,c,b,b,f,f,f,f)+11915/4*E(d,c,c,c,e,c,c,e)-11915/4*E(d,c,c
,e,c,c,c,e)-491/16*E(b,c,d,b,d,d,d,d)+13/4*E(c,c,d,b,d,d,d,d)+109*E(b,d,b,d,c,
c,c,e)-15399/8*E(c,d,b,d,c,c,c,e)-235/16*E(b,d,b,d,d,b,d,d)+9/2*E(c,d,b,d,d,b,
d,d)-109/2*E(b,d,b,f,b,b,d,d)-16071/8*E(c,d,b,f,b,b,d,d)+135/16*E(b,d,c,b,d,d,
d,d)-16071/32*E(c,d,c,b,d,d,d,d)-11915/4*E(c,d,c,c,c,e,c,e)+407/16*E(b,d,c,d,d
,b,d,d)+16215/32*E(c,d,c,d,d,b,d,d)+11915/4*E(c,d,c,e,c,c,c,e)+16183/128*E(c,d
,d,c,d,d,d,d)-691/16*E(b,d,b,a,e,e,e,e)-482*E(d,d,b,b,b,b,b,d)+440*E(b,d,b,b,c
,e,c,e)-15881*E(c,d,b,b,c,e,c,e)-33/16*E(b,d,b,b,f,f,f,f)+15975/32*E(c,d,b,b,f
,f,f,f)+482*E(b,d,b,d,b,b,b,d)+109/2*E(b,d,b,d,b,b,d,d)+16103/8*E(c,d,b,d,b,b,
d,d)+11915/4*E(c,c,d,c,c,e,c,e)-11915/4*E(c,c,d,c,e,c,c,e)+5/2*E(e,c,d,d,b,b,b
,d)+30*E(b,c,d,d,b,b,d,d)-2*E(e,c,d,d,b,b,d,d)+E(d,c,d,d,c,e,c,e)-1/16*E(e,c,d
,d,d,d,d,d)-11667/4*E(c,c,e,a,b,d,b,d)-6*E(e,c,e,a,b,d,b,d)-5*E(a,f,f,f,b,d,b,
d)+235/16*E(b,f,f,f,b,d,b,d), E(d,d,d,c,d,d,d,d) = -904*E(a,e,e,e,c,e,c,e)-\
11968*E(a,f,a,a,a,f,a,f)-56064*E(b,f,b,b,b,d,b,d)-56064*E(b,b,f,b,d,b,b,d)+16*
E(b,b,f,b,d,d,d,d)+4*E(f,b,f,b,d,d,d,d)+16*E(b,b,f,b,f,f,f,f)+4*E(f,b,f,b,f,f,
f,f)+16735440*E(b,c,a,a,f,a,a,f)-5799888*E(c,c,a,a,f,a,a,f)-41408*E(e,c,a,a,f,
a,a,f)-3464*E(b,c,a,a,f,f,f,f)+7168*E(c,c,a,a,f,f,f,f)+69024*E(b,c,a,e,a,a,f,f
)-137724*E(c,c,a,e,a,a,f,f)+608*E(e,c,a,e,a,a,f,f)+42824*E(b,c,e,e,a,a,a,f)-\
76030*E(c,c,e,e,a,a,a,f)-64*E(e,c,e,e,a,a,a,f)-456*E(b,c,e,e,e,e,e,e)-E(d,c,e,
e,e,e,e,e)+69280*E(b,d,b,a,b,d,b,d)+75064*E(c,d,b,a,b,d,b,d)-3728*E(a,f,f,b,b,
d,b,d)+5816*E(a,f,f,b,d,b,b,d)-876*E(f,b,a,e,e,e,e,e)-30*E(f,b,a,f,f,f,f,f)+
17633904*E(b,b,b,a,b,d,b,d)+24157728*E(c,b,b,a,b,d,b,d)-56832*E(f,b,b,a,b,d,b,
d)-10576*E(b,b,b,a,e,e,e,e)-1317736*E(c,b,b,a,e,e,e,e)-6672*E(f,b,b,a,e,e,e,e)
+11264*E(b,b,b,b,c,e,c,e)-13869056*E(c,b,b,b,c,e,c,e)-109440*E(f,b,b,b,c,e,c,e
)+56064*E(d,b,b,b,d,b,b,d)-56064*E(b,b,b,d,b,b,d,d)+2330*E(b,b,d,b,d,d,d,d)+
1380*E(c,b,d,b,d,d,d,d)+1916*E(b,b,d,c,d,d,d,d)+109990*E(c,b,d,c,d,d,d,d)-4*E(
d,b,d,c,d,d,d,d)-1632*E(b,b,f,a,a,f,a,f)-4*E(d,b,f,a,f,f,f,f)-4*E(f,b,f,a,f,f,
f,f)+56064*E(b,b,f,b,b,d,b,d)-56064*E(d,b,b,f,b,b,b,d)-2124454*E(b,b,c,b,d,d,d
,d)+692454*E(c,b,c,b,d,d,d,d)+17794576*E(b,b,c,c,e,c,c,e)+30646344*E(c,b,c,c,e
,c,c,e)-328632*E(d,b,c,c,e,c,c,e)-31552*E(f,b,c,c,e,c,c,e)+1138176*E(c,b,c,c,e
,e,e,e)+496*E(d,b,c,c,e,e,e,e)-736*E(f,b,c,c,e,e,e,e)+456*E(b,d,d,c,e,e,e,e)+
56515/4*E(c,d,d,c,e,e,e,e)-848*E(b,d,d,d,b,b,b,d)-2082*E(b,d,d,d,b,b,d,d)+
11968*E(a,e,a,f,a,a,a,f)+452*E(a,a,f,b,f,f,f,f)-468*E(b,a,f,b,f,f,f,f)-1808*E(
a,a,f,f,b,d,b,d)+5424*E(c,a,f,f,b,d,b,d)-15904*E(b,b,a,a,f,f,f,f)+878992*E(c,b
,a,a,f,f,f,f)-212848*E(b,b,a,e,a,a,a,f)-10501344*E(c,b,a,e,a,a,a,f)+14624*E(f,
b,a,e,a,a,a,f)-5273696*E(c,b,a,e,a,a,f,f)+416*E(f,b,a,e,a,a,f,f)+11968*E(e,a,a
,a,f,a,a,f)-11968*E(e,a,a,f,a,a,a,f)+11968*E(a,a,a,f,a,a,f,f)+11968*E(a,a,f,a,
a,f,a,f)-11968*E(a,a,f,a,f,a,a,f)+16992*E(a,a,f,b,b,d,b,d)-128*E(e,a,f,b,b,d,b
,d)+996*E(a,a,f,b,d,d,d,d)-4*E(f,a,f,b,d,d,d,d)-101920*E(b,c,a,e,a,f,a,f)-\
394708*E(c,c,a,e,a,f,a,f)-480*E(d,c,a,e,a,f,a,f)+512*E(e,c,a,e,a,f,a,f)+11779*
E(b,c,a,e,e,e,e,e)+559347/4*E(c,c,a,e,e,e,e,e)+11408*E(d,c,a,e,e,e,e,e)-\
3930348*E(b,c,a,f,a,f,a,f)+160*E(d,c,a,f,a,f,a,f)-256*E(e,c,a,f,a,f,a,f)-2508*
E(b,c,a,f,f,f,f,f)-1808*E(c,c,a,f,f,f,f,f)+160832*E(b,c,b,a,b,d,b,d)-2332224*E
(c,c,b,a,b,d,b,d)-57984*E(e,c,b,a,b,d,b,d)-26272*E(b,c,b,a,e,e,e,e)-517446*E(c
,c,b,a,e,e,e,e)+91184*E(d,c,b,a,e,e,e,e)+160*E(e,c,b,a,e,e,e,e)-16547440*E(b,c
,b,b,b,d,b,d)+7355360*E(c,c,b,b,b,d,b,d)-59264*E(e,c,b,b,b,d,b,d)+48877968*E(b
,c,b,b,c,e,c,e)-25782832*E(c,c,b,b,c,e,c,e)-1990110*E(b,c,b,b,f,f,f,f)+1243130
*E(c,c,b,b,f,f,f,f)+330104*E(d,c,c,c,e,c,c,e)-330104*E(d,c,c,e,c,c,c,e)-3934*E
(b,c,d,b,d,d,d,d)+84*E(c,c,d,b,d,d,d,d)+22464*E(b,d,b,d,c,c,c,e)-215596*E(c,d,
b,d,c,c,c,e)-2330*E(b,d,b,d,d,b,d,d)+168*E(c,d,b,d,d,b,d,d)-848*E(b,d,b,f,b,b,
d,d)-225308*E(c,d,b,f,b,b,d,d)-194*E(b,d,c,b,d,d,d,d)-55171*E(c,d,c,b,d,d,d,d)
-330104*E(c,d,c,c,c,e,c,e)+5698*E(b,d,c,d,d,b,d,d)+56139*E(c,d,c,d,d,b,d,d)+
330104*E(c,d,c,e,c,c,c,e)+56515/4*E(c,d,d,c,d,d,d,d)-5510*E(b,d,b,a,e,e,e,e)-\
56064*E(d,d,b,b,b,b,b,d)-832*E(b,d,b,b,c,e,c,e)-1767072*E(c,d,b,b,c,e,c,e)-\
2082*E(b,d,b,b,f,f,f,f)+55875*E(c,d,b,b,f,f,f,f)+56064*E(b,d,b,d,b,b,b,d)+848*
E(b,d,b,d,b,b,d,d)+224300*E(c,d,b,d,b,b,d,d)+330104*E(c,c,d,c,c,e,c,e)-330104*
E(c,c,d,c,e,c,c,e)-16*E(e,c,d,d,b,b,b,d)+4768*E(b,c,d,d,b,b,d,d)+16*E(e,c,d,d,
b,b,d,d)-304120*E(c,c,e,a,b,d,b,d)-192*E(e,c,e,a,b,d,b,d)-184*E(a,f,f,f,b,d,b,
d)+2330*E(b,f,f,f,b,d,b,d), E(d,d,d,c,e,c,c,e) = 59/2*E(a,e,e,e,c,e,c,e)+352*E
(a,f,a,a,a,f,a,f)+1848*E(b,f,b,b,b,d,b,d)+1848*E(b,b,f,b,d,b,b,d)-E(b,b,f,b,d,
d,d,d)-1/4*E(f,b,f,b,d,d,d,d)-E(b,b,f,b,f,f,f,f)-1/4*E(f,b,f,b,f,f,f,f)-551742
*E(b,c,a,a,f,a,a,f)+191518*E(c,c,a,a,f,a,a,f)+1264*E(e,c,a,a,f,a,a,f)+124*E(b,
c,a,a,f,f,f,f)-220*E(c,c,a,a,f,f,f,f)-2290*E(b,c,a,e,a,a,f,f)+9249/2*E(c,c,a,e
,a,a,f,f)-16*E(e,c,a,e,a,a,f,f)-1432*E(b,c,e,e,a,a,a,f)+10129/4*E(c,c,e,e,a,a,
a,f)+5*E(e,c,e,e,a,a,a,f)+E(d,c,e,e,c,c,e,e)+15*E(b,c,e,e,e,e,e,e)-2252*E(b,d,
b,a,b,d,b,d)-2691*E(c,d,b,a,b,d,b,d)+129*E(a,f,f,b,b,d,b,d)-405/2*E(a,f,f,b,d,
b,b,d)+127/4*E(f,b,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,f,f,f)-582610*E(b,b,b,a,b,d,b,
d)-798092*E(c,b,b,a,b,d,b,d)+1584*E(f,b,b,a,b,d,b,d)+379*E(b,b,b,a,e,e,e,e)+
43505*E(c,b,b,a,e,e,e,e)+243*E(f,b,b,a,e,e,e,e)+128*E(b,b,b,b,c,e,c,e)+458400*
E(c,b,b,b,c,e,c,e)+3712*E(f,b,b,b,c,e,c,e)-1848*E(d,b,b,b,d,b,b,d)+1848*E(b,b,
b,d,b,b,d,d)-155/2*E(b,b,d,b,d,d,d,d)-201/4*E(c,b,d,b,d,d,d,d)-253/4*E(b,b,d,c
,d,d,d,d)-14505/4*E(c,b,d,c,d,d,d,d)+84*E(b,b,f,a,a,f,a,f)+1/4*E(f,b,f,a,f,f,f
,f)-1848*E(b,b,f,b,b,d,b,d)+1848*E(d,b,b,f,b,b,b,d)+280041/4*E(b,b,c,b,d,d,d,d
)-91121/4*E(c,b,c,b,d,d,d,d)-587078*E(b,b,c,c,e,c,c,e)-1011371*E(c,b,c,c,e,c,c
,e)+10823*E(d,b,c,c,e,c,c,e)+836*E(f,b,c,c,e,c,c,e)-37569*E(c,b,c,c,e,e,e,e)-\
16*E(d,b,c,c,e,e,e,e)+16*E(f,b,c,c,e,e,e,e)-15*E(b,d,d,c,e,e,e,e)-14889/32*E(c
,d,d,c,e,e,e,e)+30*E(b,d,d,d,b,b,b,d)+275/4*E(b,d,d,d,b,b,d,d)-352*E(a,e,a,f,a
,a,a,f)-59/4*E(a,a,f,b,f,f,f,f)+63/4*E(b,a,f,b,f,f,f,f)+59*E(a,a,f,f,b,d,b,d)-\
177*E(c,a,f,f,b,d,b,d)+490*E(b,b,a,a,f,f,f,f)-29016*E(c,b,a,a,f,f,f,f)+7262*E(
b,b,a,e,a,a,a,f)+346690*E(c,b,a,e,a,a,a,f)-398*E(f,b,a,e,a,a,a,f)+173898*E(c,b
,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)-352*E(e,a,a,a,f,a,a,f)+352*E(e,a,a,f,a,a,a,
f)-352*E(a,a,a,f,a,a,f,f)-352*E(a,a,f,a,a,f,a,f)+352*E(a,a,f,a,f,a,a,f)-552*E(
a,a,f,b,b,d,b,d)-131/4*E(a,a,f,b,d,d,d,d)+1/4*E(f,a,f,b,d,d,d,d)+3218*E(b,c,a,
e,a,f,a,f)+26095/2*E(c,c,a,e,a,f,a,f)+10*E(d,c,a,e,a,f,a,f)-6*E(e,c,a,e,a,f,a,
f)-1509/4*E(b,c,a,e,e,e,e,e)-147633/32*E(c,c,a,e,e,e,e,e)-374*E(d,c,a,e,e,e,e,
e)+259277/2*E(b,c,a,f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)+2*E(e,c,a,f,a,f,a,f)+333/4
*E(b,c,a,f,f,f,f,f)+59*E(c,c,a,f,f,f,f,f)-5776*E(b,c,b,a,b,d,b,d)+77056*E(c,c,
b,a,b,d,b,d)+1824*E(e,c,b,a,b,d,b,d)+955*E(b,c,b,a,e,e,e,e)+68225/4*E(c,c,b,a,
e,e,e,e)-2991*E(d,c,b,a,e,e,e,e)-3*E(e,c,b,a,e,e,e,e)+545570*E(b,c,b,b,b,d,b,d
)-243012*E(c,c,b,b,b,d,b,d)+2048*E(e,c,b,b,b,d,b,d)-1610118*E(b,c,b,b,c,e,c,e)
+850058*E(c,c,b,b,c,e,c,e)+262361/4*E(b,c,b,b,f,f,f,f)-163979/4*E(c,c,b,b,f,f,
f,f)-10887*E(d,c,c,c,e,c,c,e)+10887*E(d,c,c,e,c,c,c,e)+533/4*E(b,c,d,b,d,d,d,d
)-5/4*E(c,c,d,b,d,d,d,d)-732*E(b,d,b,d,c,c,c,e)+14185/2*E(c,d,b,d,c,c,c,e)+155
/2*E(b,d,b,d,d,b,d,d)-5/2*E(c,d,b,d,d,b,d,d)+30*E(b,d,b,f,b,b,d,d)+14843/2*E(c
,d,b,f,b,b,d,d)+23/4*E(b,d,c,b,d,d,d,d)+14585/8*E(c,d,c,b,d,d,d,d)+10887*E(c,d
,c,c,c,e,c,e)-190*E(b,d,c,d,d,b,d,d)-14817/8*E(c,d,c,d,d,b,d,d)-10887*E(c,d,c,
e,c,c,c,e)-14889/32*E(c,d,d,c,d,d,d,d)+727/4*E(b,d,b,a,e,e,e,e)+1848*E(d,d,b,b
,b,b,b,d)-20*E(b,d,b,b,c,e,c,e)+58292*E(c,d,b,b,c,e,c,e)+275/4*E(b,d,b,b,f,f,f
,f)-14725/8*E(c,d,b,b,f,f,f,f)-1848*E(b,d,b,d,b,b,b,d)-30*E(b,d,b,d,b,b,d,d)-\
14785/2*E(c,d,b,d,b,b,d,d)-10887*E(c,c,d,c,c,e,c,e)+10887*E(c,c,d,c,e,c,c,e)-E
(e,c,d,d,b,b,b,d)-152*E(b,c,d,d,b,b,d,d)-E(e,c,d,d,b,b,d,d)+10129*E(c,c,e,a,b,
d,b,d)+4*E(e,c,e,a,b,d,b,d)+13/2*E(a,f,f,f,b,d,b,d)-155/2*E(b,f,f,f,b,d,b,d),
E(d,d,d,c,e,e,e,e) = 516*E(a,e,e,e,c,e,c,e)+7328*E(a,f,a,a,a,f,a,f)+32608*E(b,
f,b,b,b,d,b,d)+32608*E(b,b,f,b,d,b,b,d)-16*E(b,b,f,b,d,d,d,d)-4*E(f,b,f,b,d,d,
d,d)-16*E(b,b,f,b,f,f,f,f)-4*E(f,b,f,b,f,f,f,f)-9759600*E(b,c,a,a,f,a,a,f)+
3387408*E(c,c,a,a,f,a,a,f)+24736*E(e,c,a,a,f,a,a,f)+2080*E(b,c,a,a,f,f,f,f)-\
4064*E(c,c,a,a,f,f,f,f)-39784*E(b,c,a,e,a,a,f,f)+80292*E(c,c,a,e,a,a,f,f)-352*
E(e,c,a,e,a,a,f,f)-24812*E(b,c,e,e,a,a,a,f)+44210*E(c,c,e,e,a,a,a,f)+40*E(e,c,
e,e,a,a,a,f)+262*E(b,c,e,e,e,e,e,e)+E(d,c,e,e,e,e,e,e)-39968*E(b,d,b,a,b,d,b,d
)-41960*E(c,d,b,a,b,d,b,d)+2088*E(a,f,f,b,b,d,b,d)-3292*E(a,f,f,b,d,b,b,d)+504
*E(f,b,a,e,e,e,e,e)+15*E(f,b,a,f,f,f,f,f)-10260848*E(b,b,b,a,b,d,b,d)-14104160
*E(c,b,b,a,b,d,b,d)+33408*E(f,b,b,a,b,d,b,d)+5448*E(b,b,b,a,e,e,e,e)+768728*E(
c,b,b,a,e,e,e,e)+3848*E(f,b,b,a,e,e,e,e)-16384*E(b,b,b,b,c,e,c,e)+8086656*E(c,
b,b,b,c,e,c,e)+63936*E(f,b,b,b,c,e,c,e)-32608*E(d,b,b,b,d,b,b,d)+32608*E(b,b,b
,d,b,b,d,d)-1364*E(b,b,d,b,d,d,d,d)-798*E(c,b,d,b,d,d,d,d)-1102*E(b,b,d,c,d,d,
d,d)-64230*E(c,b,d,c,d,d,d,d)+848*E(b,b,f,a,a,f,a,f)+4*E(d,b,f,a,f,f,f,f)+4*E(
f,b,f,a,f,f,f,f)-32608*E(b,b,f,b,b,d,b,d)+32608*E(d,b,b,f,b,b,b,d)+1238762*E(b
,b,c,b,d,d,d,d)-404242*E(c,b,c,b,d,d,d,d)-10369984*E(b,b,c,c,e,c,c,e)-17888632
*E(c,b,c,c,e,c,c,e)+191720*E(d,b,c,c,e,c,c,e)+18272*E(f,b,c,c,e,c,c,e)-664352*
E(c,b,c,c,e,e,e,e)-264*E(d,b,c,c,e,e,e,e)+384*E(f,b,c,c,e,e,e,e)-262*E(b,d,d,c
,e,e,e,e)-32983/4*E(c,d,d,c,e,e,e,e)+560*E(b,d,d,d,b,b,b,d)+1182*E(b,d,d,d,b,b
,d,d)-7328*E(a,e,a,f,a,a,a,f)-258*E(a,a,f,b,f,f,f,f)+274*E(b,a,f,b,f,f,f,f)+
1032*E(a,a,f,f,b,d,b,d)-3096*E(c,a,f,f,b,d,b,d)+9712*E(b,b,a,a,f,f,f,f)-512448
*E(c,b,a,a,f,f,f,f)+120712*E(b,b,a,e,a,a,a,f)+6128880*E(c,b,a,e,a,a,a,f)-8528*
E(f,b,a,e,a,a,a,f)+3079552*E(c,b,a,e,a,a,f,f)-176*E(f,b,a,e,a,a,f,f)-7328*E(e,
a,a,a,f,a,a,f)+7328*E(e,a,a,f,a,a,a,f)-7328*E(a,a,a,f,a,a,f,f)-7328*E(a,a,f,a,
a,f,a,f)+7328*E(a,a,f,a,f,a,a,f)-9712*E(a,a,f,b,b,d,b,d)+160*E(e,a,f,b,b,d,b,d
)-570*E(a,a,f,b,d,d,d,d)+4*E(f,a,f,b,d,d,d,d)+59896*E(b,c,a,e,a,f,a,f)+230300*
E(c,c,a,e,a,f,a,f)+240*E(d,c,a,e,a,f,a,f)-464*E(e,c,a,e,a,f,a,f)-13717/2*E(b,c
,a,e,e,e,e,e)-326357/4*E(c,c,a,e,e,e,e,e)-6638*E(d,c,a,e,e,e,e,e)+2291740*E(b,
c,a,f,a,f,a,f)-64*E(d,c,a,f,a,f,a,f)+160*E(e,c,a,f,a,f,a,f)+1462*E(b,c,a,f,f,f
,f,f)+1032*E(c,c,a,f,f,f,f,f)-88608*E(b,c,b,a,b,d,b,d)+1364352*E(c,c,b,a,b,d,b
,d)+34432*E(e,c,b,a,b,d,b,d)+14628*E(b,c,b,a,e,e,e,e)+302106*E(c,c,b,a,e,e,e,e
)-53088*E(d,c,b,a,e,e,e,e)-80*E(e,c,b,a,e,e,e,e)+9651760*E(b,c,b,b,b,d,b,d)-\
4292320*E(c,c,b,b,b,d,b,d)+34816*E(e,c,b,b,b,d,b,d)-28515792*E(b,c,b,b,c,e,c,e
)+15065680*E(c,c,b,b,c,e,c,e)+1160682*E(b,c,b,b,f,f,f,f)-726158*E(c,c,b,b,f,f,
f,f)-192584*E(d,c,c,c,e,c,c,e)+192584*E(d,c,c,e,c,c,c,e)+2310*E(b,c,d,b,d,d,d,
d)-46*E(c,c,d,b,d,d,d,d)-12976*E(b,d,b,d,c,c,c,e)+125932*E(c,d,b,d,c,c,c,e)+
1364*E(b,d,b,d,d,b,d,d)-92*E(c,d,b,d,d,b,d,d)+560*E(b,d,b,f,b,b,d,d)+131460*E(
c,d,b,f,b,b,d,d)+70*E(b,d,c,b,d,d,d,d)+32231*E(c,d,c,b,d,d,d,d)+192584*E(c,d,c
,c,c,e,c,e)-3292*E(b,d,c,d,d,b,d,d)-32779*E(c,d,c,d,d,b,d,d)-192584*E(c,d,c,e,
c,c,c,e)-32983/4*E(c,d,d,c,d,d,d,d)+3186*E(b,d,b,a,e,e,e,e)+32608*E(d,d,b,b,b,
b,b,d)-32*E(b,d,b,b,c,e,c,e)+1031232*E(c,d,b,b,c,e,c,e)+1182*E(b,d,b,b,f,f,f,f
)-32607*E(c,d,b,b,f,f,f,f)-32608*E(b,d,b,d,b,b,b,d)-560*E(b,d,b,d,b,b,d,d)-\
130924*E(c,d,b,d,b,b,d,d)-192584*E(c,c,d,c,c,e,c,e)+192584*E(c,c,d,c,e,c,c,e)+
24*E(e,c,d,d,b,b,b,d)-2768*E(b,c,d,d,b,b,d,d)-16*E(e,c,d,d,b,b,d,d)+176840*E(c
,c,e,a,b,d,b,d)+96*E(e,c,e,a,b,d,b,d)+108*E(a,f,f,f,b,d,b,d)-1364*E(b,f,f,f,b,
d,b,d), E(d,d,d,d,b,b,b,d) = -203/2*E(a,e,e,e,c,e,c,e)-1328*E(a,f,a,a,a,f,a,f)
-6304*E(b,f,b,b,b,d,b,d)-6304*E(b,b,f,b,d,b,b,d)+1865237*E(b,c,a,a,f,a,a,f)-\
646465*E(c,c,a,a,f,a,a,f)-4612*E(e,c,a,a,f,a,a,f)-813/2*E(b,c,a,a,f,f,f,f)+812
*E(c,c,a,a,f,f,f,f)+7833*E(b,c,a,e,a,a,f,f)-61243/4*E(c,c,a,e,a,a,f,f)+78*E(e,
c,a,e,a,a,f,f)+4860*E(b,c,e,e,a,a,a,f)-67739/8*E(c,c,e,e,a,a,a,f)-4*E(e,c,e,e,
a,a,a,f)-203/4*E(b,c,e,e,e,e,e,e)+8106*E(b,d,b,a,b,d,b,d)+16507/2*E(c,d,b,a,b,
d,b,d)-427*E(a,f,f,b,b,d,b,d)+1325/2*E(a,f,f,b,d,b,b,d)-197/2*E(f,b,a,e,e,e,e,
e)-31/8*E(f,b,a,f,f,f,f,f)+1968423*E(b,b,b,a,b,d,b,d)+2692834*E(c,b,b,a,b,d,b,
d)-6512*E(f,b,b,a,b,d,b,d)-1237*E(b,b,b,a,e,e,e,e)-293973/2*E(c,b,b,a,e,e,e,e)
-745*E(f,b,b,a,e,e,e,e)+384*E(b,b,b,b,c,e,c,e)-1547088*E(c,b,b,b,c,e,c,e)-\
12208*E(f,b,b,b,c,e,c,e)+6304*E(d,b,b,b,d,b,b,d)-6304*E(b,b,b,d,b,b,d,d)+2121/
8*E(b,b,d,b,d,d,d,d)+609/4*E(c,b,d,b,d,d,d,d)+855/4*E(b,b,d,c,d,d,d,d)+98127/8
*E(c,b,d,c,d,d,d,d)+1/4*E(d,b,d,c,d,d,d,d)-148*E(b,b,f,a,a,f,a,f)-1/4*E(d,b,f,
a,f,f,f,f)+6304*E(b,b,f,b,b,d,b,d)-6304*E(d,b,b,f,b,b,b,d)-1894927/8*E(b,b,c,b
,d,d,d,d)+618335/8*E(c,b,c,b,d,d,d,d)+1985883*E(b,b,c,c,e,c,c,e)+6835173/2*E(c
,b,c,c,e,c,c,e)-73171/2*E(d,b,c,c,e,c,c,e)-3684*E(f,b,c,c,e,c,c,e)+127108*E(c,
b,c,c,e,e,e,e)+61*E(d,b,c,c,e,e,e,e)-92*E(f,b,c,c,e,e,e,e)+203/4*E(b,d,d,c,e,e
,e,e)+100915/64*E(c,d,d,c,e,e,e,e)-5*E(b,d,d,d,b,b,b,d)-2105/8*E(b,d,d,d,b,b,d
,d)+1328*E(a,e,a,f,a,a,a,f)+203/4*E(a,a,f,b,f,f,f,f)-203/4*E(b,a,f,b,f,f,f,f)-\
203*E(a,a,f,f,b,d,b,d)+609*E(c,a,f,f,b,d,b,d)-1734*E(b,b,a,a,f,f,f,f)+98083*E(
c,b,a,a,f,f,f,f)-24294*E(b,b,a,e,a,a,a,f)-1171152*E(c,b,a,e,a,a,a,f)+1694*E(f,
b,a,e,a,a,a,f)-588062*E(c,b,a,e,a,a,f,f)+62*E(f,b,a,e,a,a,f,f)+1328*E(e,a,a,a,
f,a,a,f)-1328*E(e,a,a,f,a,a,a,f)+1328*E(a,a,a,f,a,a,f,f)+1328*E(a,a,f,a,a,f,a,
f)-1328*E(a,a,f,a,f,a,a,f)+1922*E(a,a,f,b,b,d,b,d)-8*E(e,a,f,b,b,d,b,d)+449/4*
E(a,a,f,b,d,d,d,d)-11769*E(b,c,a,e,a,f,a,f)-175785/4*E(c,c,a,e,a,f,a,f)-66*E(d
,c,a,e,a,f,a,f)+44*E(e,c,a,e,a,f,a,f)+1398*E(b,c,a,e,e,e,e,e)+997295/64*E(c,c,
a,e,e,e,e,e)+10267/8*E(d,c,a,e,e,e,e,e)-1750683/4*E(b,c,a,f,a,f,a,f)+32*E(d,c,
a,f,a,f,a,f)-34*E(e,c,a,f,a,f,a,f)-1105/4*E(b,c,a,f,f,f,f,f)-203*E(c,c,a,f,f,f
,f,f)+17936*E(b,c,b,a,b,d,b,d)-259460*E(c,c,b,a,b,d,b,d)-6448*E(e,c,b,a,b,d,b,
d)-5121/2*E(b,c,b,a,e,e,e,e)-460959/8*E(c,c,b,a,e,e,e,e)+10254*E(d,c,b,a,e,e,e
,e)+18*E(e,c,b,a,e,e,e,e)-1840143*E(b,c,b,b,b,d,b,d)+819654*E(c,c,b,b,b,d,b,d)
-6624*E(e,c,b,b,b,d,b,d)+5448513*E(b,c,b,b,c,e,c,e)-2874351*E(c,c,b,b,c,e,c,e)
-1773155/8*E(b,c,b,b,f,f,f,f)+1108833/8*E(c,c,b,b,f,f,f,f)+73515/2*E(d,c,c,c,e
,c,c,e)-73515/2*E(d,c,c,e,c,c,c,e)-3515/8*E(b,c,d,b,d,d,d,d)+43/4*E(c,c,d,b,d,
d,d,d)+2636*E(b,d,b,d,c,c,c,e)-96155/4*E(c,d,b,d,c,c,c,e)-2121/8*E(b,d,b,d,d,b
,d,d)+43/2*E(c,d,b,d,d,b,d,d)-5*E(b,d,b,f,b,b,d,d)-100559/4*E(c,d,b,f,b,b,d,d)
-E(d,d,b,f,b,b,d,d)-473/8*E(b,d,c,b,d,d,d,d)-98387/16*E(c,d,c,b,d,d,d,d)-73515
/2*E(c,d,c,c,c,e,c,e)+5445/8*E(b,d,c,d,d,b,d,d)+100187/16*E(c,d,c,d,d,b,d,d)+
73515/2*E(c,d,c,e,c,c,c,e)+100915/64*E(c,d,d,c,d,d,d,d)-4963/8*E(b,d,b,a,e,e,e
,e)-6304*E(d,d,b,b,b,b,b,d)-980*E(b,d,b,b,c,e,c,e)-197126*E(c,d,b,b,c,e,c,e)-\
2105/8*E(b,d,b,b,f,f,f,f)+99747/16*E(c,d,b,b,f,f,f,f)+6304*E(b,d,b,d,b,b,b,d)+
5*E(b,d,b,d,b,b,d,d)+100091/4*E(c,d,b,d,b,b,d,d)+E(d,d,b,d,b,b,d,d)+73515/2*E(
c,c,d,c,c,e,c,e)-73515/2*E(c,c,d,c,e,c,c,e)-E(e,c,d,d,b,b,b,d)+526*E(b,c,d,d,b
,b,d,d)-67739/2*E(c,c,e,a,b,d,b,d)-16*E(e,c,e,a,b,d,b,d)-43/2*E(a,f,f,f,b,d,b,
d)+2121/8*E(b,f,f,f,b,d,b,d), E(d,d,d,d,b,b,d,d) = -7*E(a,e,e,e,c,e,c,e)-124*E
(a,f,a,a,a,f,a,f)-564*E(b,f,b,b,b,d,b,d)-564*E(b,b,f,b,d,b,b,d)-4*E(b,b,f,b,d,
d,d,d)-E(f,b,f,b,d,d,d,d)-4*E(b,b,f,b,f,f,f,f)-E(b,b,f,f,f,f,f,f)-E(c,b,f,f,f,
f,f,f)+123641*E(b,c,a,a,f,a,a,f)-45121*E(c,c,a,a,f,a,a,f)-312*E(e,c,a,a,f,a,a,
f)-299/2*E(b,c,a,a,f,f,f,f)+40*E(c,c,a,a,f,f,f,f)+962*E(b,c,a,e,a,a,f,f)-3783/
4*E(c,c,a,e,a,a,f,f)+18*E(e,c,a,e,a,a,f,f)+1297/2*E(b,c,e,e,a,a,a,f)-4103/8*E(
c,c,e,e,a,a,a,f)+3*E(e,c,e,e,a,a,a,f)-1/2*E(b,c,e,e,e,e,e,e)+1690*E(b,d,b,a,b,
d,b,d)-745/2*E(c,d,b,a,b,d,b,d)-46*E(a,f,f,b,b,d,b,d)+77*E(a,f,f,b,d,b,b,d)-12
*E(f,b,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,f,f,f)+135119*E(b,b,b,a,b,d,b,d)+188010*E(
c,b,b,a,b,d,b,d)-592*E(f,b,b,a,b,d,b,d)-54*E(b,b,b,a,e,e,e,e)-20677/2*E(c,b,b,
a,e,e,e,e)-90*E(f,b,b,a,e,e,e,e)-320*E(b,b,b,b,c,e,c,e)-108576*E(c,b,b,b,c,e,c
,e)-1112*E(f,b,b,b,c,e,c,e)+564*E(d,b,b,b,d,b,b,d)-564*E(b,b,b,d,b,b,d,d)+371/
8*E(b,b,d,b,d,d,d,d)+33/2*E(c,b,d,b,d,d,d,d)+E(d,b,d,b,d,d,d,d)+11/2*E(b,b,d,c
,d,d,d,d)+6939/8*E(c,b,d,c,d,d,d,d)+134*E(b,b,f,a,a,f,a,f)+564*E(b,b,f,b,b,d,b
,d)-564*E(d,b,b,f,b,b,b,d)-126923/8*E(b,b,c,b,d,d,d,d)+45283/8*E(c,b,c,b,d,d,d
,d)+139721*E(b,b,c,c,e,c,c,e)+481865/2*E(c,b,c,c,e,c,c,e)-4495/2*E(d,b,c,c,e,c
,c,e)-320*E(f,b,c,c,e,c,c,e)+9624*E(c,b,c,c,e,e,e,e)+4*E(d,b,c,c,e,e,e,e)+2*E(
f,b,c,c,e,e,e,e)+3/2*E(b,d,d,c,e,e,e,e)+7123/64*E(c,d,d,c,e,e,e,e)+311*E(b,d,d
,d,b,b,b,d)-981/8*E(b,d,d,d,b,b,d,d)+124*E(a,e,a,f,a,a,a,f)+7/2*E(a,a,f,b,f,f,
f,f)-7/2*E(b,a,f,b,f,f,f,f)-6*E(a,a,f,f,b,d,b,d)+34*E(c,a,f,f,b,d,b,d)-40*E(b,
b,a,a,f,f,f,f)+6845*E(c,b,a,a,f,f,f,f)-2997*E(b,b,a,e,a,a,a,f)-82910*E(c,b,a,e
,a,a,a,f)+160*E(f,b,a,e,a,a,a,f)-41606*E(c,b,a,e,a,a,f,f)-12*E(f,b,a,e,a,a,f,f
)+124*E(e,a,a,a,f,a,a,f)-124*E(e,a,a,f,a,a,a,f)+124*E(a,a,a,f,a,a,f,f)+124*E(a
,a,f,a,a,f,a,f)-124*E(a,a,f,a,f,a,a,f)+96*E(a,a,f,b,b,d,b,d)-12*E(e,a,f,b,b,d,
b,d)+13/2*E(a,a,f,b,d,d,d,d)-E(e,a,f,b,d,d,d,d)+E(f,a,f,b,d,d,d,d)-2256*E(b,c,
a,e,a,f,a,f)-10709/4*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+26*E(e,c,a,e,a,f,
a,f)+6287/16*E(b,c,a,e,e,e,e,e)+64475/64*E(c,c,a,e,e,e,e,e)+893/8*E(d,c,a,e,e,
e,e,e)-110267/4*E(b,c,a,f,a,f,a,f)+8*E(d,c,a,f,a,f,a,f)-8*E(e,c,a,f,a,f,a,f)-\
17/2*E(b,c,a,f,f,f,f,f)-10*E(c,c,a,f,f,f,f,f)+220*E(b,c,b,a,b,d,b,d)-16428*E(c
,c,b,a,b,d,b,d)-432*E(e,c,b,a,b,d,b,d)+1321*E(b,c,b,a,e,e,e,e)-31851/8*E(c,c,b
,a,e,e,e,e)+903*E(d,c,b,a,e,e,e,e)-6*E(e,c,b,a,e,e,e,e)-107071*E(b,c,b,b,b,d,b
,d)+54022*E(c,c,b,b,b,d,b,d)-872*E(e,c,b,b,b,d,b,d)+366529*E(b,c,b,b,c,e,c,e)-\
205435*E(c,c,b,b,c,e,c,e)-112615/8*E(b,c,b,b,f,f,f,f)+78909/8*E(c,c,b,b,f,f,f,
f)+4575/2*E(d,c,c,c,e,c,c,e)-4575/2*E(d,c,c,e,c,c,c,e)-407/8*E(b,c,d,b,d,d,d,d
)+3/2*E(c,c,d,b,d,d,d,d)+602*E(b,d,b,d,c,c,c,e)-6723/4*E(c,d,b,d,c,c,c,e)-371/
8*E(b,d,b,d,d,b,d,d)+3*E(c,d,b,d,d,b,d,d)+311*E(b,d,b,f,b,b,d,d)-7051/4*E(c,d,
b,f,b,b,d,d)-1013/8*E(b,d,c,b,d,d,d,d)-7123/16*E(c,d,c,b,d,d,d,d)-4575/2*E(c,d
,c,c,c,e,c,e)+1695/8*E(b,d,c,d,d,b,d,d)+7139/16*E(c,d,c,d,d,b,d,d)+4575/2*E(c,
d,c,e,c,c,c,e)-E(b,d,d,b,d,d,d,d)+7123/64*E(c,d,d,c,d,d,d,d)-455/8*E(b,d,b,a,e
,e,e,e)-564*E(d,d,b,b,b,b,b,d)-3144*E(b,d,b,b,c,e,c,e)-13978*E(c,d,b,b,c,e,c,e
)-981/8*E(b,d,b,b,f,f,f,f)+7059/16*E(c,d,b,b,f,f,f,f)+564*E(b,d,b,d,b,b,b,d)-\
311*E(b,d,b,d,b,b,d,d)+7107/4*E(c,d,b,d,b,b,d,d)+4575/2*E(c,c,d,c,c,e,c,e)-\
4575/2*E(c,c,d,c,e,c,c,e)-3*E(e,c,d,d,b,b,b,d)-4*E(b,c,d,d,b,b,d,d)-4103/2*E(c
,c,e,a,b,d,b,d)+12*E(e,c,e,a,b,d,b,d)-7*E(a,f,f,f,b,d,b,d)+371/8*E(b,f,f,f,b,d
,b,d), E(d,d,d,d,c,e,c,e) = 20*E(a,e,e,e,c,e,c,e)+304*E(a,f,a,a,a,f,a,f)+1344*
E(b,f,b,b,b,d,b,d)+1344*E(b,b,f,b,d,b,b,d)-390104*E(b,c,a,a,f,a,a,f)+136120*E(
c,c,a,a,f,a,a,f)+992*E(e,c,a,a,f,a,a,f)+116*E(b,c,a,a,f,f,f,f)-160*E(c,c,a,a,f
,f,f,f)-1636*E(b,c,a,e,a,a,f,f)+3206*E(c,c,a,e,a,a,f,f)-24*E(e,c,a,e,a,a,f,f)+
E(d,c,e,c,d,d,d,d)-1046*E(b,c,e,e,a,a,a,f)+1763*E(c,c,e,e,a,a,a,f)+10*E(b,c,e,
e,e,e,e,e)-1872*E(b,d,b,a,b,d,b,d)-1452*E(c,d,b,a,b,d,b,d)+88*E(a,f,f,b,b,d,b,
d)-140*E(a,f,f,b,d,b,b,d)+43/2*E(f,b,a,e,e,e,e,e)+1/2*E(f,b,a,f,f,f,f,f)-\
410888*E(b,b,b,a,b,d,b,d)-566640*E(c,b,b,a,b,d,b,d)+1344*E(f,b,b,a,b,d,b,d)+
212*E(b,b,b,a,e,e,e,e)+30936*E(c,b,b,a,e,e,e,e)+160*E(f,b,b,a,e,e,e,e)-640*E(b
,b,b,b,c,e,c,e)+325312*E(c,b,b,b,c,e,c,e)+2624*E(f,b,b,b,c,e,c,e)-1344*E(d,b,b
,b,d,b,b,d)+1344*E(b,b,b,d,b,b,d,d)-59*E(b,b,d,b,d,d,d,d)-30*E(c,b,d,b,d,d,d,d
)-43*E(b,b,d,c,d,d,d,d)-2586*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)-1344*E(b,
b,f,b,b,d,b,d)+1344*E(d,b,b,f,b,b,b,d)+49563*E(b,b,c,b,d,d,d,d)-16311*E(c,b,c,
b,d,d,d,d)-416000*E(b,b,c,c,e,c,c,e)-719348*E(c,b,c,c,e,c,c,e)+7612*E(d,b,c,c,
e,c,c,e)+768*E(f,b,c,c,e,c,c,e)-26912*E(c,b,c,c,e,e,e,e)-16*E(d,b,c,c,e,e,e,e)
+16*E(f,b,c,c,e,e,e,e)-10*E(b,d,d,c,e,e,e,e)-2657/8*E(c,d,d,c,e,e,e,e)-48*E(b,
d,d,d,b,b,b,d)+71*E(b,d,d,d,b,b,d,d)-304*E(a,e,a,f,a,a,a,f)-10*E(a,a,f,b,f,f,f
,f)+10*E(b,a,f,b,f,f,f,f)+40*E(a,a,f,f,b,d,b,d)-120*E(c,a,f,f,b,d,b,d)+384*E(b
,b,a,a,f,f,f,f)-20608*E(c,b,a,a,f,f,f,f)+5012*E(b,b,a,e,a,a,a,f)+246536*E(c,b,
a,e,a,a,a,f)-360*E(f,b,a,e,a,a,a,f)+123856*E(c,b,a,e,a,a,f,f)-304*E(e,a,a,a,f,
a,a,f)+304*E(e,a,a,f,a,a,a,f)-304*E(a,a,a,f,a,a,f,f)-304*E(a,a,f,a,a,f,a,f)+
304*E(a,a,f,a,f,a,a,f)-416*E(a,a,f,b,b,d,b,d)-23*E(a,a,f,b,d,d,d,d)+2692*E(b,c
,a,e,a,f,a,f)+9202*E(c,c,a,e,a,f,a,f)+16*E(d,c,a,e,a,f,a,f)-8*E(e,c,a,e,a,f,a,
f)-1349/4*E(b,c,a,e,e,e,e,e)-26119/8*E(c,c,a,e,e,e,e,e)-547/2*E(d,c,a,e,e,e,e,
e)+91330*E(b,c,a,f,a,f,a,f)-8*E(d,c,a,f,a,f,a,f)+8*E(e,c,a,f,a,f,a,f)+54*E(b,c
,a,f,f,f,f,f)+40*E(c,c,a,f,f,f,f,f)-3184*E(b,c,b,a,b,d,b,d)+54560*E(c,c,b,a,b,
d,b,d)+1408*E(e,c,b,a,b,d,b,d)+246*E(b,c,b,a,e,e,e,e)+12079*E(c,c,b,a,e,e,e,e)
-2192*E(d,c,b,a,e,e,e,e)+382664*E(b,c,b,b,b,d,b,d)-172016*E(c,c,b,b,b,d,b,d)+
1408*E(e,c,b,b,b,d,b,d)-1141368*E(b,c,b,b,c,e,c,e)+606296*E(c,c,b,b,c,e,c,e)+
46279*E(b,c,b,b,f,f,f,f)-29221*E(c,c,b,b,f,f,f,f)-7676*E(d,c,c,c,e,c,c,e)+7676
*E(d,c,c,e,c,c,c,e)+96*E(b,c,d,b,d,d,d,d)-3*E(c,c,d,b,d,d,d,d)-616*E(b,d,b,d,c
,c,c,e)+5066*E(c,d,b,d,c,c,c,e)+59*E(b,d,b,d,d,b,d,d)-6*E(c,d,b,d,d,b,d,d)-48*
E(b,d,b,f,b,b,d,d)+5290*E(c,d,b,f,b,b,d,d)+33*E(b,d,c,b,d,d,d,d)+2597/2*E(c,d,
c,b,d,d,d,d)+7676*E(c,d,c,c,c,e,c,e)-169*E(b,d,c,d,d,b,d,d)-2641/2*E(c,d,c,d,d
,b,d,d)-7676*E(c,d,c,e,c,c,c,e)-2657/8*E(c,d,d,c,d,d,d,d)+129*E(b,d,b,a,e,e,e,
e)+1344*E(d,d,b,b,b,b,b,d)+736*E(b,d,b,b,c,e,c,e)+41504*E(c,d,b,b,c,e,c,e)+71*
E(b,d,b,b,f,f,f,f)-2625/2*E(c,d,b,b,f,f,f,f)-1344*E(b,d,b,d,b,b,b,d)+48*E(b,d,
b,d,b,b,d,d)-5274*E(c,d,b,d,b,b,d,d)-7676*E(c,c,d,c,c,e,c,e)+7676*E(c,c,d,c,e,
c,c,e)-96*E(b,c,d,d,b,b,d,d)+7052*E(c,c,e,a,b,d,b,d)+6*E(a,f,f,f,b,d,b,d)-59*E
(b,f,f,f,b,d,b,d), E(d,e,a,a,a,a,a,f) = 0, E(d,e,a,a,a,f,a,f) = 0, E(d,e,a,f,a
,a,a,f) = 0, E(d,e,a,f,a,f,a,f) = 0, E(d,e,c,c,c,c,c,e) = 0, E(d,e,c,c,c,e,c,e
) = 0, E(d,e,c,c,e,c,c,e) = 0, E(d,e,c,e,c,e,c,e) = 0, E(d,e,e,e,a,a,a,f) = 0,
E(d,e,e,e,a,a,f,f) = 0, E(d,e,e,e,c,e,c,e) = 0, E(d,e,e,e,e,c,e,e) = 0, E(d,e,
e,e,e,e,e,e) = 0, E(d,f,a,a,a,a,a,f) = 0, E(d,f,a,a,a,f,a,f) = 0, E(d,f,a,a,f,
a,a,f) = 0, E(d,f,b,b,b,b,b,d) = 0, E(d,f,b,b,b,d,b,d) = 0, E(d,f,b,f,b,b,d,d)
= 0, E(d,f,f,a,a,a,a,f) = 0, E(d,f,f,a,a,f,a,f) = 0, E(d,f,f,a,f,a,a,f) = 0, E
(d,f,f,a,f,f,f,f) = 0, E(d,f,f,b,b,b,b,d) = 0, E(d,f,f,b,b,d,b,d) = 0, E(d,f,f
,b,d,b,b,d) = 0, E(d,f,f,b,d,d,d,d) = 0, E(d,f,f,b,f,f,f,f) = 0, E(d,f,f,f,a,a
,a,f) = 0, E(d,f,f,f,a,f,a,f) = 0, E(d,f,f,f,b,d,b,d) = 0, E(d,f,f,f,f,f,f,f)
= 0, E(e,a,e,e,a,a,f,f) = E(a,e,e,e,a,a,f,f)-45/2*E(a,e,e,e,c,e,c,e)-328*E(a,f
,a,a,a,f,a,f)-1508*E(b,f,b,b,b,d,b,d)-1508*E(b,b,f,b,d,b,b,d)+E(b,b,f,b,d,d,d,
d)+1/4*E(f,b,f,b,d,d,d,d)+E(b,b,f,b,f,f,f,f)+1/4*E(f,b,f,b,f,f,f,f)+453839*E(b
,c,a,a,f,a,a,f)-157579*E(c,c,a,a,f,a,a,f)-1136*E(e,c,a,a,f,a,a,f)-201/2*E(b,c,
a,a,f,f,f,f)+186*E(c,c,a,a,f,f,f,f)+1801*E(b,c,a,e,a,a,f,f)-15061/4*E(c,c,a,e,
a,a,f,f)+28*E(e,c,a,e,a,a,f,f)+1137*E(b,c,e,e,a,a,a,f)-16597/8*E(c,c,e,e,a,a,a
,f)-4*E(e,c,e,e,a,a,a,f)-23/2*E(b,c,e,e,e,e,e,e)-1/16*E(e,c,e,e,e,e,e,e)+1718*
E(b,d,b,a,b,d,b,d)+3937/2*E(c,d,b,a,b,d,b,d)-95*E(a,f,f,b,b,d,b,d)+311/2*E(a,f
,f,b,d,b,b,d)-24*E(f,b,a,e,e,e,e,e)-E(f,b,a,f,f,f,f,f)+476657*E(b,b,b,a,b,d,b,
d)+656406*E(c,b,b,a,b,d,b,d)-1536*E(f,b,b,a,b,d,b,d)-268*E(b,b,b,a,e,e,e,e)-\
71685/2*E(c,b,b,a,e,e,e,e)-170*E(f,b,b,a,e,e,e,e)+480*E(b,b,b,b,c,e,c,e)-\
376976*E(c,b,b,b,c,e,c,e)-2944*E(f,b,b,b,c,e,c,e)+1508*E(d,b,b,b,d,b,b,d)-1508
*E(b,b,b,d,b,b,d,d)+481/8*E(b,b,d,b,d,d,d,d)+36*E(c,b,d,b,d,d,d,d)+52*E(b,b,d,
c,d,d,d,d)+23943/8*E(c,b,d,c,d,d,d,d)-40*E(b,b,f,a,a,f,a,f)-1/4*E(f,b,f,a,f,f,
f,f)+1508*E(b,b,f,b,b,d,b,d)-1508*E(d,b,b,f,b,b,b,d)-460633/8*E(b,b,c,b,d,d,d,
d)+150561/8*E(c,b,c,b,d,d,d,d)+481381*E(b,b,c,c,e,c,c,e)+1664771/2*E(c,b,c,c,e
,c,c,e)-17769/2*E(d,b,c,c,e,c,c,e)-876*E(f,b,c,c,e,c,c,e)+30967*E(c,b,c,c,e,e,
e,e)+19*E(d,b,c,c,e,e,e,e)-27*E(f,b,c,c,e,e,e,e)+23/2*E(b,d,d,c,e,e,e,e)+24581
/64*E(c,d,d,c,e,e,e,e)-40*E(b,d,d,d,b,b,b,d)-391/8*E(b,d,d,d,b,b,d,d)+328*E(a,
e,a,f,a,a,a,f)+45/4*E(a,a,f,b,f,f,f,f)-49/4*E(b,a,f,b,f,f,f,f)-50*E(a,a,f,f,b,
d,b,d)+144*E(c,a,f,f,b,d,b,d)-438*E(b,b,a,a,f,f,f,f)+23851*E(c,b,a,a,f,f,f,f)-\
5456*E(b,b,a,e,a,a,a,f)-285310*E(c,b,a,e,a,a,a,f)+398*E(f,b,a,e,a,a,a,f)-\
143276*E(c,b,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)+328*E(e,a,a,a,f,a,a,f)-328*E(e,
a,a,f,a,a,a,f)+328*E(a,a,a,f,a,a,f,f)+E(f,a,e,e,a,a,f,f)+328*E(a,a,f,a,a,f,a,f
)-328*E(a,a,f,a,f,a,a,f)+524*E(a,a,f,b,b,d,b,d)+4*E(e,a,f,b,b,d,b,d)+57/2*E(a,
a,f,b,d,d,d,d)+1/2*E(e,a,f,b,d,d,d,d)-1/4*E(f,a,f,b,d,d,d,d)-2663*E(b,c,a,e,a,
f,a,f)-42983/4*E(c,c,a,e,a,f,a,f)-14*E(d,c,a,e,a,f,a,f)+2*E(e,c,a,e,a,f,a,f)+
589/2*E(b,c,a,e,e,e,e,e)+242537/64*E(c,c,a,e,e,e,e,e)+1225/4*E(d,c,a,e,e,e,e,e
)-426845/4*E(b,c,a,f,a,f,a,f)+4*E(d,c,a,f,a,f,a,f)-8*E(e,c,a,f,a,f,a,f)-63*E(b
,c,a,f,f,f,f,f)-91/2*E(c,c,a,f,f,f,f,f)+4336*E(b,c,b,a,b,d,b,d)-63380*E(c,c,b,
a,b,d,b,d)-1552*E(e,c,b,a,b,d,b,d)-1619/2*E(b,c,b,a,e,e,e,e)-112809/8*E(c,c,b,
a,e,e,e,e)+2461*E(d,c,b,a,e,e,e,e)-3*E(e,c,b,a,e,e,e,e)-450073*E(b,c,b,b,b,d,b
,d)+199554*E(c,c,b,b,b,d,b,d)-1560*E(e,c,b,b,b,d,b,d)+1325383*E(b,c,b,b,c,e,c,
e)-700705*E(c,c,b,b,c,e,c,e)-432173/8*E(b,c,b,b,f,f,f,f)+270303/8*E(c,c,b,b,f,
f,f,f)+17897/2*E(d,c,c,c,e,c,c,e)-17897/2*E(d,c,c,e,c,c,c,e)-841/8*E(b,c,d,b,d
,d,d,d)+21/4*E(c,c,d,b,d,d,d,d)+564*E(b,d,b,d,c,c,c,e)-23469/4*E(c,d,b,d,c,c,c
,e)-481/8*E(b,d,b,d,d,b,d,d)+15/2*E(c,d,b,d,d,b,d,d)-40*E(b,d,b,f,b,b,d,d)-\
24449/4*E(c,d,b,f,b,b,d,d)-35/8*E(b,d,c,b,d,d,d,d)-24141/16*E(c,d,c,b,d,d,d,d)
-17897/2*E(c,d,c,c,c,e,c,e)+1157/8*E(b,d,c,d,d,b,d,d)+24469/16*E(c,d,c,d,d,b,d
,d)+17897/2*E(c,d,c,e,c,c,c,e)+24581/64*E(c,d,d,c,d,d,d,d)-1137/8*E(b,d,b,a,e,
e,e,e)-1508*E(d,d,b,b,b,b,b,d)+88*E(b,d,b,b,c,e,c,e)-48034*E(c,d,b,b,c,e,c,e)-\
391/8*E(b,d,b,b,f,f,f,f)+24269/16*E(c,d,b,b,f,f,f,f)+1508*E(b,d,b,d,b,b,b,d)+
40*E(b,d,b,d,b,b,d,d)+24413/4*E(c,d,b,d,b,b,d,d)+17897/2*E(c,c,d,c,c,e,c,e)-\
17897/2*E(c,c,d,c,e,c,c,e)+E(e,c,d,d,b,b,b,d)+113*E(b,c,d,d,b,b,d,d)-1/16*E(e,
c,d,d,d,d,d,d)-16573/2*E(c,c,e,a,b,d,b,d)-12*E(e,c,e,a,b,d,b,d)-8*E(a,f,f,f,b,
d,b,d)+481/8*E(b,f,f,f,b,d,b,d), E(e,a,f,b,f,f,f,f) = -144*E(a,f,a,a,a,f,a,f)-\
144*E(b,f,b,b,b,d,b,d)-144*E(b,b,f,b,d,b,b,d)+26964*E(b,c,a,a,f,a,a,f)-10836*E
(c,c,a,a,f,a,a,f)-320*E(e,c,a,a,f,a,a,f)-54*E(b,c,a,a,f,f,f,f)+144*E(b,c,a,e,a
,a,f,f)-99*E(c,c,a,e,a,a,f,f)-8*E(e,c,a,e,a,a,f,f)+126*E(b,c,e,e,a,a,a,f)-99/2
*E(c,c,e,e,a,a,a,f)-4*E(e,c,e,e,a,a,a,f)+648*E(b,d,b,a,b,d,b,d)-810*E(c,d,b,a,
b,d,b,d)+25164*E(b,b,b,a,b,d,b,d)+43272*E(c,b,b,a,b,d,b,d)-576*E(f,b,b,a,b,d,b
,d)+144*E(b,b,b,a,e,e,e,e)-2322*E(c,b,b,a,e,e,e,e)+2304*E(b,b,b,b,c,e,c,e)-\
23040*E(c,b,b,b,c,e,c,e)-288*E(f,b,b,b,c,e,c,e)+144*E(d,b,b,b,d,b,b,d)-144*E(b
,b,b,d,b,b,d,d)+27/2*E(b,b,d,b,d,d,d,d)+423/2*E(c,b,d,c,d,d,d,d)+72*E(b,b,f,a,
a,f,a,f)+144*E(b,b,f,b,b,d,b,d)-144*E(d,b,b,f,b,b,b,d)-7047/2*E(b,b,c,b,d,d,d,
d)+2943/2*E(c,b,c,b,d,d,d,d)+29988*E(b,b,c,c,e,c,c,e)+56538*E(c,b,c,c,e,c,c,e)
-486*E(d,b,c,c,e,c,c,e)-288*E(f,b,c,c,e,c,c,e)+2376*E(c,b,c,c,e,e,e,e)+423/16*
E(c,d,d,c,e,e,e,e)+108*E(b,d,d,d,b,b,b,d)-81/2*E(b,d,d,d,b,b,d,d)+144*E(a,e,a,
f,a,a,a,f)-144*E(b,b,a,a,f,f,f,f)+1476*E(c,b,a,a,f,f,f,f)+36*E(b,b,a,e,a,a,a,f
)-19224*E(c,b,a,e,a,a,a,f)+144*E(f,b,a,e,a,a,a,f)-10152*E(c,b,a,e,a,a,f,f)+144
*E(e,a,a,a,f,a,a,f)-144*E(e,a,a,f,a,a,a,f)+144*E(a,a,a,f,a,a,f,f)+144*E(a,a,f,
a,a,f,a,f)-144*E(a,a,f,a,f,a,a,f)-32*E(e,a,f,b,b,d,b,d)-E(e,a,f,b,d,d,d,d)-936
*E(b,c,a,e,a,f,a,f)-441*E(c,c,a,e,a,f,a,f)+72*E(e,c,a,e,a,f,a,f)+585/4*E(b,c,a
,e,e,e,e,e)+3447/16*E(c,c,a,e,e,e,e,e)+63/2*E(d,c,a,e,e,e,e,e)-5679*E(b,c,a,f,
a,f,a,f)-8*E(e,c,a,f,a,f,a,f)-1584*E(b,c,b,a,b,d,b,d)-3888*E(c,c,b,a,b,d,b,d)-\
448*E(e,c,b,a,b,d,b,d)+792*E(b,c,b,a,e,e,e,e)-1863/2*E(c,c,b,a,e,e,e,e)+252*E(
d,c,b,a,e,e,e,e)-20556*E(b,c,b,b,b,d,b,d)+12024*E(c,c,b,b,b,d,b,d)-320*E(e,c,b
,b,b,d,b,d)+84852*E(b,c,b,b,c,e,c,e)-52380*E(c,c,b,b,c,e,c,e)-6003/2*E(b,c,b,b
,f,f,f,f)+4977/2*E(c,c,b,b,f,f,f,f)+486*E(d,c,c,c,e,c,c,e)-486*E(d,c,c,e,c,c,c
,e)-27/2*E(b,c,d,b,d,d,d,d)+216*E(b,d,b,d,c,c,c,e)-423*E(c,d,b,d,c,c,c,e)-27/2
*E(b,d,b,d,d,b,d,d)+108*E(b,d,b,f,b,b,d,d)-423*E(c,d,b,f,b,b,d,d)-81/2*E(b,d,c
,b,d,d,d,d)-423/4*E(c,d,c,b,d,d,d,d)-486*E(c,d,c,c,c,e,c,e)+135/2*E(b,d,c,d,d,
b,d,d)+423/4*E(c,d,c,d,d,b,d,d)+486*E(c,d,c,e,c,c,c,e)+423/16*E(c,d,d,c,d,d,d,
d)-27/2*E(b,d,b,a,e,e,e,e)-144*E(d,d,b,b,b,b,b,d)-1152*E(b,d,b,b,c,e,c,e)-3240
*E(c,d,b,b,c,e,c,e)-81/2*E(b,d,b,b,f,f,f,f)+423/4*E(c,d,b,b,f,f,f,f)+144*E(b,d
,b,d,b,b,b,d)-108*E(b,d,b,d,b,b,d,d)+423*E(c,d,b,d,b,b,d,d)+486*E(c,c,d,c,c,e,
c,e)-486*E(c,c,d,c,e,c,c,e)-4*E(e,c,d,d,b,b,b,d)+4*E(e,c,d,d,b,b,d,d)-198*E(c,
c,e,a,b,d,b,d)-16*E(e,c,e,a,b,d,b,d)+27/2*E(b,f,f,f,b,d,b,d), E(e,a,f,f,b,d,b,
d) = -23*E(a,e,e,e,c,e,c,e)-308*E(a,f,a,a,a,f,a,f)-1444*E(b,f,b,b,b,d,b,d)-\
1444*E(b,b,f,b,d,b,b,d)+430706*E(b,c,a,a,f,a,a,f)-149246*E(c,c,a,a,f,a,a,f)-\
1100*E(e,c,a,a,f,a,a,f)-91*E(b,c,a,a,f,f,f,f)+192*E(c,c,a,a,f,f,f,f)+1737*E(b,
c,a,e,a,a,f,f)-7079/2*E(c,c,a,e,a,a,f,f)+24*E(e,c,a,e,a,a,f,f)+2167/2*E(b,c,e,
e,a,a,a,f)-7879/4*E(c,c,e,e,a,a,a,f)-2*E(e,c,e,e,a,a,a,f)-23/2*E(b,c,e,e,e,e,e
,e)-1/16*E(e,c,e,e,e,e,e,e)+1708*E(b,d,b,a,b,d,b,d)+1933*E(c,d,b,a,b,d,b,d)-96
*E(a,f,f,b,b,d,b,d)+151*E(a,f,f,b,d,b,b,d)-177/8*E(f,b,a,e,e,e,e,e)-5/4*E(f,b,
a,f,f,f,f,f)+454066*E(b,b,b,a,b,d,b,d)+622100*E(c,b,b,a,b,d,b,d)-1568*E(f,b,b,
a,b,d,b,d)-298*E(b,b,b,a,e,e,e,e)-33983*E(c,b,b,a,e,e,e,e)-159*E(f,b,b,a,e,e,e
,e)-64*E(b,b,b,b,c,e,c,e)-357520*E(c,b,b,b,c,e,c,e)-2768*E(f,b,b,b,c,e,c,e)+
1444*E(d,b,b,b,d,b,b,d)-1444*E(b,b,b,d,b,b,d,d)+231/4*E(b,b,d,b,d,d,d,d)+63/2*
E(c,b,d,b,d,d,d,d)+101/2*E(b,b,d,c,d,d,d,d)+11341/4*E(c,b,d,c,d,d,d,d)-30*E(b,
b,f,a,a,f,a,f)+1444*E(b,b,f,b,b,d,b,d)-1444*E(d,b,b,f,b,b,b,d)-218791/4*E(b,b,
c,b,d,d,d,d)+71267/4*E(c,b,c,b,d,d,d,d)+457760*E(b,b,c,c,e,c,c,e)+788973*E(c,b
,c,c,e,c,c,e)-8449*E(d,b,c,c,e,c,c,e)-920*E(f,b,c,c,e,c,c,e)+29333*E(c,b,c,c,e
,e,e,e)+20*E(d,b,c,c,e,e,e,e)-30*E(f,b,c,c,e,e,e,e)+23/2*E(b,d,d,c,e,e,e,e)+
11657/32*E(c,d,d,c,e,e,e,e)-26*E(b,d,d,d,b,b,b,d)-205/4*E(b,d,d,d,b,b,d,d)+308
*E(a,e,a,f,a,a,a,f)+23/2*E(a,a,f,b,f,f,f,f)-23/2*E(b,a,f,b,f,f,f,f)-50*E(a,a,f
,f,b,d,b,d)+142*E(c,a,f,f,b,d,b,d)-400*E(b,b,a,a,f,f,f,f)+22646*E(c,b,a,a,f,f,
f,f)-5423*E(b,b,a,e,a,a,a,f)-270360*E(c,b,a,e,a,a,a,f)+414*E(f,b,a,e,a,a,a,f)-\
135734*E(c,b,a,e,a,a,f,f)+20*E(f,b,a,e,a,a,f,f)+308*E(e,a,a,a,f,a,a,f)-308*E(e
,a,a,f,a,a,a,f)+308*E(a,a,a,f,a,a,f,f)+308*E(a,a,f,a,a,f,a,f)-308*E(a,a,f,a,f,
a,a,f)+498*E(a,a,f,b,b,d,b,d)+12*E(e,a,f,b,b,d,b,d)+55/2*E(a,a,f,b,d,d,d,d)+1/
2*E(e,a,f,b,d,d,d,d)-2619*E(b,c,a,e,a,f,a,f)-20485/2*E(c,c,a,e,a,f,a,f)-20*E(d
,c,a,e,a,f,a,f)-8*E(e,c,a,e,a,f,a,f)+4741/16*E(b,c,a,e,e,e,e,e)+115343/32*E(c,
c,a,e,e,e,e,e)+1177/4*E(d,c,a,e,e,e,e,e)-202441/2*E(b,c,a,f,a,f,a,f)+10*E(d,c,
a,f,a,f,a,f)-10*E(e,c,a,f,a,f,a,f)-119/2*E(b,c,a,f,f,f,f,f)-44*E(c,c,a,f,f,f,f
,f)+4068*E(b,c,b,a,b,d,b,d)-60072*E(c,c,b,a,b,d,b,d)-1536*E(e,c,b,a,b,d,b,d)-\
1465/2*E(b,c,b,a,e,e,e,e)-53271/4*E(c,c,b,a,e,e,e,e)+2358*E(d,c,b,a,e,e,e,e)+4
*E(e,c,b,a,e,e,e,e)-426410*E(b,c,b,b,b,d,b,d)+189460*E(c,c,b,b,b,d,b,d)-1376*E
(e,c,b,b,b,d,b,d)+1257822*E(b,c,b,b,c,e,c,e)-663238*E(c,c,b,b,c,e,c,e)-204979/
4*E(b,c,b,b,f,f,f,f)+127961/4*E(c,c,b,b,f,f,f,f)+8501*E(d,c,c,c,e,c,c,e)-8501*
E(d,c,c,e,c,c,c,e)-389/4*E(b,c,d,b,d,d,d,d)+11/2*E(c,c,d,b,d,d,d,d)+562*E(b,d,
b,d,c,c,c,e)-11117/2*E(c,d,b,d,c,c,c,e)-231/4*E(b,d,b,d,d,b,d,d)+8*E(c,d,b,d,d
,b,d,d)-26*E(b,d,b,f,b,b,d,d)-11609/2*E(c,d,b,f,b,b,d,d)-37/4*E(b,d,c,b,d,d,d,
d)-11393/8*E(c,d,c,b,d,d,d,d)-8501*E(c,d,c,c,c,e,c,e)+573/4*E(b,d,c,d,d,b,d,d)
+11573/8*E(c,d,c,d,d,b,d,d)+8501*E(c,d,c,e,c,c,c,e)+11657/32*E(c,d,d,c,d,d,d,d
)-557/4*E(b,d,b,a,e,e,e,e)-1444*E(d,d,b,b,b,b,b,d)-32*E(b,d,b,b,c,e,c,e)-45520
*E(c,d,b,b,c,e,c,e)-205/4*E(b,d,b,b,f,f,f,f)+11517/8*E(c,d,b,b,f,f,f,f)+1444*E
(b,d,b,d,b,b,b,d)+26*E(b,d,b,d,b,b,d,d)+11565/2*E(c,d,b,d,b,b,d,d)+8501*E(c,c,
d,c,c,e,c,e)-8501*E(c,c,d,c,e,c,c,e)+E(e,c,d,d,b,b,b,d)+118*E(b,c,d,d,b,b,d,d)
-1/16*E(e,c,d,d,d,d,d,d)-7863*E(c,c,e,a,b,d,b,d)-8*E(e,c,e,a,b,d,b,d)-6*E(a,f,
f,f,b,d,b,d)+231/4*E(b,f,f,f,b,d,b,d), E(e,b,a,a,f,f,f,f) = 0, E(e,b,a,e,a,a,a
,f) = 0, E(e,b,a,e,a,a,f,f) = 0, E(e,b,a,e,e,e,e,e) = 0, E(e,b,a,f,f,f,f,f) =
0, E(e,b,b,a,b,d,b,d) = 0, E(e,b,b,a,e,e,e,e) = 0, E(e,b,b,b,b,b,b,d) = 0, E(e
,b,b,b,b,d,b,d) = 0, E(e,b,b,b,c,e,c,e) = 0, E(e,b,b,b,d,b,b,d) = 0, E(e,b,b,d
,b,b,d,d) = 0, E(e,b,b,d,d,b,d,d) = 0, E(e,b,b,f,a,f,a,f) = 0, E(e,b,b,f,b,b,b
,d) = 0, E(e,b,b,f,b,b,d,d) = 0, E(e,b,b,f,b,d,b,d) = 0, E(e,b,c,b,d,d,d,d) =
0, E(e,b,c,c,e,c,c,e) = 0, E(e,b,c,c,e,e,e,e) = 0, E(e,b,d,b,d,d,d,d) = 0, E(e
,b,d,c,d,d,d,d) = 0, E(e,b,d,d,b,b,b,d) = 0, E(e,b,d,d,b,b,d,d) = 0, E(e,b,d,d
,d,d,d,d) = 0, E(e,b,f,a,a,f,a,f) = 0, E(e,b,f,a,f,f,f,f) = 0, E(e,b,f,b,b,b,b
,d) = 0, E(e,b,f,b,b,d,b,d) = 0, E(e,b,f,b,d,b,b,d) = 0, E(e,b,f,b,d,d,d,d) =
0, E(e,b,f,b,f,f,f,f) = 0, E(e,b,f,f,b,d,b,d) = 0, E(e,b,f,f,f,f,f,f) = 0, E(e
,c,a,a,f,f,f,f) = -4*E(a,f,a,a,a,f,a,f)-28*E(b,f,b,b,b,d,b,d)-28*E(b,b,f,b,d,b
,b,d)+6365*E(b,c,a,a,f,a,a,f)-2445*E(c,c,a,a,f,a,a,f)-16*E(e,c,a,a,f,a,a,f)-15
/2*E(b,c,a,a,f,f,f,f)+40*E(b,c,a,e,a,a,f,f)-243/4*E(c,c,a,e,a,a,f,f)+2*E(e,c,a
,e,a,a,f,f)+63/2*E(b,c,e,e,a,a,a,f)-243/8*E(c,c,e,e,a,a,a,f)+66*E(b,d,b,a,b,d,
b,d)-5/2*E(c,d,b,a,b,d,b,d)-2*E(a,f,f,b,b,d,b,d)+4*E(a,f,f,b,d,b,b,d)-3/4*E(f,
b,a,e,e,e,e,e)+6867*E(b,b,b,a,b,d,b,d)+10274*E(c,b,b,a,b,d,b,d)-32*E(f,b,b,a,b
,d,b,d)-2*E(b,b,b,a,e,e,e,e)-1109/2*E(c,b,b,a,e,e,e,e)-4*E(f,b,b,a,e,e,e,e)-\
5824*E(c,b,b,b,c,e,c,e)-56*E(f,b,b,b,c,e,c,e)+28*E(d,b,b,b,d,b,b,d)-28*E(b,b,b
,d,b,b,d,d)+15/8*E(b,b,d,b,d,d,d,d)+1/2*E(b,b,d,c,d,d,d,d)+371/8*E(c,b,d,c,d,d
,d,d)+2*E(b,b,f,a,a,f,a,f)+28*E(b,b,f,b,b,d,b,d)-28*E(d,b,b,f,b,b,b,d)-6519/8*
E(b,b,c,b,d,d,d,d)+2255/8*E(c,b,c,b,d,d,d,d)+7065*E(b,b,c,c,e,c,c,e)+25677/2*E
(c,b,c,c,e,c,c,e)-227/2*E(d,b,c,c,e,c,c,e)-24*E(f,b,c,c,e,c,c,e)+514*E(c,b,c,c
,e,e,e,e)+E(d,b,c,c,e,e,e,e)-E(f,b,c,c,e,e,e,e)+375/64*E(c,d,d,c,e,e,e,e)+13*E
(b,d,d,d,b,b,b,d)-41/8*E(b,d,d,d,b,b,d,d)+4*E(a,e,a,f,a,a,a,f)-4*E(b,b,a,a,f,f
,f,f)+361*E(c,b,a,a,f,f,f,f)-127*E(b,b,a,e,a,a,a,f)-4414*E(c,b,a,e,a,a,a,f)+8*
E(f,b,a,e,a,a,a,f)-2202*E(c,b,a,e,a,a,f,f)+4*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,
a,a,f)+4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,a,f,a,f)-4*E(a,a,f,a,f,a,a,f)+8*E(a,a,
f,b,b,d,b,d)+1/2*E(a,a,f,b,d,d,d,d)-102*E(b,c,a,e,a,f,a,f)-681/4*E(c,c,a,e,a,f
,a,f)+2*E(e,c,a,e,a,f,a,f)+265/16*E(b,c,a,e,e,e,e,e)+3559/64*E(c,c,a,e,e,e,e,e
)+43/8*E(d,c,a,e,e,e,e,e)-5743/4*E(b,c,a,f,a,f,a,f)-2*E(e,c,a,f,a,f,a,f)+20*E(
b,c,b,a,b,d,b,d)-972*E(c,c,b,a,b,d,b,d)-16*E(e,c,b,a,b,d,b,d)+52*E(b,c,b,a,e,e
,e,e)-1607/8*E(c,c,b,a,e,e,e,e)+45*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)-5667*
E(b,c,b,b,b,d,b,d)+2974*E(c,c,b,b,b,d,b,d)-48*E(e,c,b,b,b,d,b,d)+18765*E(b,c,b
,b,c,e,c,e)-10919*E(c,c,b,b,c,e,c,e)-5843/8*E(b,c,b,b,f,f,f,f)+4177/8*E(c,c,b,
b,f,f,f,f)+243/2*E(d,c,c,c,e,c,c,e)-243/2*E(d,c,c,e,c,c,c,e)-19/8*E(b,c,d,b,d,
d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+24*E(b,d,b,d,c,c,c,e)-351/4*E(c,d,b,d,c,c,c,e)-\
15/8*E(b,d,b,d,d,b,d,d)+1/2*E(c,d,b,d,d,b,d,d)+13*E(b,d,b,f,b,b,d,d)-367/4*E(c
,d,b,f,b,b,d,d)-49/8*E(b,d,c,b,d,d,d,d)-391/16*E(c,d,c,b,d,d,d,d)-243/2*E(c,d,
c,c,c,e,c,e)+75/8*E(b,d,c,d,d,b,d,d)+383/16*E(c,d,c,d,d,b,d,d)+243/2*E(c,d,c,e
,c,c,c,e)+375/64*E(c,d,d,c,d,d,d,d)-15/8*E(b,d,b,a,e,e,e,e)-28*E(d,d,b,b,b,b,b
,d)-136*E(b,d,b,b,c,e,c,e)-738*E(c,d,b,b,c,e,c,e)-41/8*E(b,d,b,b,f,f,f,f)+367/
16*E(c,d,b,b,f,f,f,f)+28*E(b,d,b,d,b,b,b,d)-13*E(b,d,b,d,b,b,d,d)+375/4*E(c,d,
b,d,b,b,d,d)+243/2*E(c,c,d,c,c,e,c,e)-243/2*E(c,c,d,c,e,c,c,e)-2*E(b,c,d,d,b,b
,d,d)-243/2*E(c,c,e,a,b,d,b,d)-1/2*E(a,f,f,f,b,d,b,d)+15/8*E(b,f,f,f,b,d,b,d),
E(e,c,a,e,e,e,e,e) = 32*E(a,f,a,a,a,f,a,f)+32*E(b,f,b,b,b,d,b,d)+32*E(b,b,f,b,
d,b,b,d)-5992*E(b,c,a,a,f,a,a,f)+2408*E(c,c,a,a,f,a,a,f)+96*E(e,c,a,a,f,a,a,f)
+12*E(b,c,a,a,f,f,f,f)-32*E(b,c,a,e,a,a,f,f)+22*E(c,c,a,e,a,a,f,f)-28*E(b,c,e,
e,a,a,a,f)+11*E(c,c,e,e,a,a,a,f)-144*E(b,d,b,a,b,d,b,d)+180*E(c,d,b,a,b,d,b,d)
-5592*E(b,b,b,a,b,d,b,d)-9616*E(c,b,b,a,b,d,b,d)+128*E(f,b,b,a,b,d,b,d)-32*E(b
,b,b,a,e,e,e,e)+516*E(c,b,b,a,e,e,e,e)-512*E(b,b,b,b,c,e,c,e)+5120*E(c,b,b,b,c
,e,c,e)+64*E(f,b,b,b,c,e,c,e)-32*E(d,b,b,b,d,b,b,d)+32*E(b,b,b,d,b,b,d,d)-3*E(
b,b,d,b,d,d,d,d)-47*E(c,b,d,c,d,d,d,d)-16*E(b,b,f,a,a,f,a,f)-32*E(b,b,f,b,b,d,
b,d)+32*E(d,b,b,f,b,b,b,d)+783*E(b,b,c,b,d,d,d,d)-327*E(c,b,c,b,d,d,d,d)-6664*
E(b,b,c,c,e,c,c,e)-12564*E(c,b,c,c,e,c,c,e)+108*E(d,b,c,c,e,c,c,e)+64*E(f,b,c,
c,e,c,c,e)-528*E(c,b,c,c,e,e,e,e)-47/8*E(c,d,d,c,e,e,e,e)-24*E(b,d,d,d,b,b,b,d
)+9*E(b,d,d,d,b,b,d,d)-32*E(a,e,a,f,a,a,a,f)+32*E(b,b,a,a,f,f,f,f)-328*E(c,b,a
,a,f,f,f,f)-8*E(b,b,a,e,a,a,a,f)+4272*E(c,b,a,e,a,a,a,f)-32*E(f,b,a,e,a,a,a,f)
+2256*E(c,b,a,e,a,a,f,f)-32*E(e,a,a,a,f,a,a,f)+32*E(e,a,a,f,a,a,a,f)-32*E(a,a,
a,f,a,a,f,f)-32*E(a,a,f,a,a,f,a,f)+32*E(a,a,f,a,f,a,a,f)+208*E(b,c,a,e,a,f,a,f
)+98*E(c,c,a,e,a,f,a,f)-65/2*E(b,c,a,e,e,e,e,e)-383/8*E(c,c,a,e,e,e,e,e)-7*E(d
,c,a,e,e,e,e,e)+1262*E(b,c,a,f,a,f,a,f)+352*E(b,c,b,a,b,d,b,d)+864*E(c,c,b,a,b
,d,b,d)+128*E(e,c,b,a,b,d,b,d)-176*E(b,c,b,a,e,e,e,e)+207*E(c,c,b,a,e,e,e,e)-\
56*E(d,c,b,a,e,e,e,e)-8*E(e,c,b,a,e,e,e,e)+4568*E(b,c,b,b,b,d,b,d)-2672*E(c,c,
b,b,b,d,b,d)-64*E(e,c,b,b,b,d,b,d)-18856*E(b,c,b,b,c,e,c,e)+11640*E(c,c,b,b,c,
e,c,e)+667*E(b,c,b,b,f,f,f,f)-553*E(c,c,b,b,f,f,f,f)-108*E(d,c,c,c,e,c,c,e)+
108*E(d,c,c,e,c,c,c,e)+3*E(b,c,d,b,d,d,d,d)-48*E(b,d,b,d,c,c,c,e)+94*E(c,d,b,d
,c,c,c,e)+3*E(b,d,b,d,d,b,d,d)-24*E(b,d,b,f,b,b,d,d)+94*E(c,d,b,f,b,b,d,d)+9*E
(b,d,c,b,d,d,d,d)+47/2*E(c,d,c,b,d,d,d,d)+108*E(c,d,c,c,c,e,c,e)-15*E(b,d,c,d,
d,b,d,d)-47/2*E(c,d,c,d,d,b,d,d)-108*E(c,d,c,e,c,c,c,e)-47/8*E(c,d,d,c,d,d,d,d
)+3*E(b,d,b,a,e,e,e,e)+32*E(d,d,b,b,b,b,b,d)+256*E(b,d,b,b,c,e,c,e)+720*E(c,d,
b,b,c,e,c,e)+9*E(b,d,b,b,f,f,f,f)-47/2*E(c,d,b,b,f,f,f,f)-32*E(b,d,b,d,b,b,b,d
)+24*E(b,d,b,d,b,b,d,d)-94*E(c,d,b,d,b,b,d,d)-108*E(c,c,d,c,c,e,c,e)+108*E(c,c
,d,c,e,c,c,e)+44*E(c,c,e,a,b,d,b,d)-3*E(b,f,f,f,b,d,b,d), E(e,c,a,f,f,f,f,f) =
40*E(a,e,e,e,c,e,c,e)+544*E(a,f,a,a,a,f,a,f)+2336*E(b,f,b,b,b,d,b,d)+2336*E(b,
b,f,b,d,b,b,d)-699560*E(b,c,a,a,f,a,a,f)+241064*E(c,c,a,a,f,a,a,f)+1856*E(e,c,
a,a,f,a,a,f)+120*E(b,c,a,a,f,f,f,f)-312*E(c,c,a,a,f,f,f,f)-2864*E(b,c,a,e,a,a,
f,f)+5654*E(c,c,a,e,a,a,f,f)-16*E(e,c,a,e,a,a,f,f)-1748*E(b,c,e,e,a,a,a,f)+
3131*E(c,c,e,e,a,a,a,f)+20*E(b,c,e,e,e,e,e,e)-2992*E(b,d,b,a,b,d,b,d)-2956*E(c
,d,b,a,b,d,b,d)+152*E(a,f,f,b,b,d,b,d)-232*E(a,f,f,b,d,b,b,d)+33*E(f,b,a,e,e,e
,e,e)+2*E(f,b,a,f,f,f,f,f)-735992*E(b,b,b,a,b,d,b,d)-1002192*E(c,b,b,a,b,d,b,d
)+2624*E(f,b,b,a,b,d,b,d)+428*E(b,b,b,a,e,e,e,e)+54776*E(c,b,b,a,e,e,e,e)+260*
E(f,b,b,a,e,e,e,e)-896*E(b,b,b,b,c,e,c,e)+576128*E(c,b,b,b,c,e,c,e)+4480*E(f,b
,b,b,c,e,c,e)-2336*E(d,b,b,b,d,b,b,d)+2336*E(b,b,b,d,b,b,d,d)-96*E(b,b,d,b,d,d
,d,d)-63*E(c,b,d,b,d,d,d,d)-81*E(b,b,d,c,d,d,d,d)-4576*E(c,b,d,c,d,d,d,d)+48*E
(b,b,f,a,a,f,a,f)-2336*E(b,b,f,b,b,d,b,d)+2336*E(d,b,b,f,b,b,b,d)+88807*E(b,b,
c,b,d,d,d,d)-29023*E(c,b,c,b,d,d,d,d)-742984*E(b,b,c,c,e,c,c,e)-1274756*E(c,b,
c,c,e,c,c,e)+13740*E(d,b,c,c,e,c,c,e)+1472*E(f,b,c,c,e,c,c,e)-47264*E(c,b,c,c,
e,e,e,e)-16*E(d,b,c,c,e,e,e,e)+32*E(f,b,c,c,e,e,e,e)-20*E(b,d,d,c,e,e,e,e)-\
4711/8*E(c,d,d,c,e,e,e,e)+52*E(b,d,d,d,b,b,b,d)+83*E(b,d,d,d,b,b,d,d)-544*E(a,
e,a,f,a,a,a,f)-20*E(a,a,f,b,f,f,f,f)+20*E(b,a,f,b,f,f,f,f)+76*E(a,a,f,f,b,d,b,
d)-236*E(c,a,f,f,b,d,b,d)+704*E(b,b,a,a,f,f,f,f)-36584*E(c,b,a,a,f,f,f,f)+8664
*E(b,b,a,e,a,a,a,f)+436784*E(c,b,a,e,a,a,a,f)-688*E(f,b,a,e,a,a,a,f)+219584*E(
c,b,a,e,a,a,f,f)-32*E(f,b,a,e,a,a,f,f)-544*E(e,a,a,a,f,a,a,f)+544*E(e,a,a,f,a,
a,a,f)-544*E(a,a,a,f,a,a,f,f)-544*E(a,a,f,a,a,f,a,f)+544*E(a,a,f,a,f,a,a,f)-\
704*E(a,a,f,b,b,d,b,d)-41*E(a,a,f,b,d,d,d,d)+4224*E(b,c,a,e,a,f,a,f)+16146*E(c
,c,a,e,a,f,a,f)+32*E(d,c,a,e,a,f,a,f)-16*E(e,c,a,e,a,f,a,f)-483*E(b,c,a,e,e,e,
e,e)-46463/8*E(c,c,a,e,e,e,e,e)-479*E(d,c,a,e,e,e,e,e)+164350*E(b,c,a,f,a,f,a,
f)-16*E(d,c,a,f,a,f,a,f)+16*E(e,c,a,f,a,f,a,f)+111*E(b,c,a,f,f,f,f,f)+82*E(c,c
,a,f,f,f,f,f)-6560*E(b,c,b,a,b,d,b,d)+96512*E(c,c,b,a,b,d,b,d)+2624*E(e,c,b,a,
b,d,b,d)+1104*E(b,c,b,a,e,e,e,e)+21639*E(c,c,b,a,e,e,e,e)-3812*E(d,c,b,a,e,e,e
,e)-20*E(e,c,b,a,e,e,e,e)+692600*E(b,c,b,b,b,d,b,d)-305584*E(c,c,b,b,b,d,b,d)+
2176*E(e,c,b,b,b,d,b,d)-2044264*E(b,c,b,b,c,e,c,e)+1073208*E(c,c,b,b,c,e,c,e)+
83267*E(b,c,b,b,f,f,f,f)-51773*E(c,c,b,b,f,f,f,f)-13772*E(d,c,c,c,e,c,c,e)+
13772*E(d,c,c,e,c,c,c,e)+163*E(b,c,d,b,d,d,d,d)-952*E(b,d,b,d,c,c,c,e)+8998*E(
c,d,b,d,c,c,c,e)+96*E(b,d,b,d,d,b,d,d)-4*E(c,d,b,d,d,b,d,d)+52*E(b,d,b,f,b,b,d
,d)+9398*E(c,d,b,f,b,b,d,d)-3*E(b,d,c,b,d,d,d,d)+4571/2*E(c,d,c,b,d,d,d,d)+
13772*E(c,d,c,c,c,e,c,e)-228*E(b,d,c,d,d,b,d,d)-4667/2*E(c,d,c,d,d,b,d,d)-\
13772*E(c,d,c,e,c,c,c,e)-4711/8*E(c,d,d,c,d,d,d,d)+235*E(b,d,b,a,e,e,e,e)+2336
*E(d,d,b,b,b,b,b,d)-112*E(b,d,b,b,c,e,c,e)+73520*E(c,d,b,b,c,e,c,e)+83*E(b,d,b
,b,f,f,f,f)-4659/2*E(c,d,b,b,f,f,f,f)-2336*E(b,d,b,d,b,b,b,d)-52*E(b,d,b,d,b,b
,d,d)-9342*E(c,d,b,d,b,b,d,d)-13772*E(c,c,d,c,c,e,c,e)+13772*E(c,c,d,c,e,c,c,e
)-212*E(b,c,d,d,b,b,d,d)+12540*E(c,c,e,a,b,d,b,d)+6*E(a,f,f,f,b,d,b,d)-96*E(b,
f,f,f,b,d,b,d), E(e,c,b,b,c,e,c,e) = -1/2*E(a,f,a,a,a,f,a,f)-1/2*E(b,f,b,b,b,d
,b,d)-1/2*E(b,b,f,b,d,b,b,d)+749/8*E(b,c,a,a,f,a,a,f)-301/8*E(c,c,a,a,f,a,a,f)
-3/2*E(e,c,a,a,f,a,a,f)-3/16*E(b,c,a,a,f,f,f,f)+1/2*E(b,c,a,e,a,a,f,f)-11/32*E
(c,c,a,e,a,a,f,f)+7/16*E(b,c,e,e,a,a,a,f)-11/64*E(c,c,e,e,a,a,a,f)+9/4*E(b,d,b
,a,b,d,b,d)-45/16*E(c,d,b,a,b,d,b,d)+699/8*E(b,b,b,a,b,d,b,d)+601/4*E(c,b,b,a,
b,d,b,d)-2*E(f,b,b,a,b,d,b,d)+1/2*E(b,b,b,a,e,e,e,e)-129/16*E(c,b,b,a,e,e,e,e)
+8*E(b,b,b,b,c,e,c,e)-80*E(c,b,b,b,c,e,c,e)-E(f,b,b,b,c,e,c,e)+1/2*E(d,b,b,b,d
,b,b,d)-1/2*E(b,b,b,d,b,b,d,d)+3/64*E(b,b,d,b,d,d,d,d)+47/64*E(c,b,d,c,d,d,d,d
)+1/4*E(b,b,f,a,a,f,a,f)+1/2*E(b,b,f,b,b,d,b,d)-1/2*E(d,b,b,f,b,b,b,d)-783/64*
E(b,b,c,b,d,d,d,d)+327/64*E(c,b,c,b,d,d,d,d)+833/8*E(b,b,c,c,e,c,c,e)+3141/16*
E(c,b,c,c,e,c,c,e)-27/16*E(d,b,c,c,e,c,c,e)-E(f,b,c,c,e,c,c,e)+33/4*E(c,b,c,c,
e,e,e,e)+47/512*E(c,d,d,c,e,e,e,e)+3/8*E(b,d,d,d,b,b,b,d)-9/64*E(b,d,d,d,b,b,d
,d)+1/2*E(a,e,a,f,a,a,a,f)-1/2*E(b,b,a,a,f,f,f,f)+41/8*E(c,b,a,a,f,f,f,f)+1/8*
E(b,b,a,e,a,a,a,f)-267/4*E(c,b,a,e,a,a,a,f)+1/2*E(f,b,a,e,a,a,a,f)-141/4*E(c,b
,a,e,a,a,f,f)+1/2*E(e,a,a,a,f,a,a,f)-1/2*E(e,a,a,f,a,a,a,f)+1/2*E(a,a,a,f,a,a,
f,f)+1/2*E(a,a,f,a,a,f,a,f)-1/2*E(a,a,f,a,f,a,a,f)-13/4*E(b,c,a,e,a,f,a,f)-49/
32*E(c,c,a,e,a,f,a,f)+65/128*E(b,c,a,e,e,e,e,e)+383/512*E(c,c,a,e,e,e,e,e)+7/
64*E(d,c,a,e,e,e,e,e)-631/32*E(b,c,a,f,a,f,a,f)-11/2*E(b,c,b,a,b,d,b,d)-27/2*E
(c,c,b,a,b,d,b,d)-2*E(e,c,b,a,b,d,b,d)+11/4*E(b,c,b,a,e,e,e,e)-207/64*E(c,c,b,
a,e,e,e,e)+7/8*E(d,c,b,a,e,e,e,e)-571/8*E(b,c,b,b,b,d,b,d)+167/4*E(c,c,b,b,b,d
,b,d)+2357/8*E(b,c,b,b,c,e,c,e)-1455/8*E(c,c,b,b,c,e,c,e)-667/64*E(b,c,b,b,f,f
,f,f)+553/64*E(c,c,b,b,f,f,f,f)+27/16*E(d,c,c,c,e,c,c,e)-27/16*E(d,c,c,e,c,c,c
,e)-3/64*E(b,c,d,b,d,d,d,d)+3/4*E(b,d,b,d,c,c,c,e)-47/32*E(c,d,b,d,c,c,c,e)-3/
64*E(b,d,b,d,d,b,d,d)+3/8*E(b,d,b,f,b,b,d,d)-47/32*E(c,d,b,f,b,b,d,d)-9/64*E(b
,d,c,b,d,d,d,d)-47/128*E(c,d,c,b,d,d,d,d)-27/16*E(c,d,c,c,c,e,c,e)+15/64*E(b,d
,c,d,d,b,d,d)+47/128*E(c,d,c,d,d,b,d,d)+27/16*E(c,d,c,e,c,c,c,e)+47/512*E(c,d,
d,c,d,d,d,d)-3/64*E(b,d,b,a,e,e,e,e)-1/2*E(d,d,b,b,b,b,b,d)-4*E(b,d,b,b,c,e,c,
e)-45/4*E(c,d,b,b,c,e,c,e)-9/64*E(b,d,b,b,f,f,f,f)+47/128*E(c,d,b,b,f,f,f,f)+1
/2*E(b,d,b,d,b,b,b,d)-3/8*E(b,d,b,d,b,b,d,d)+47/32*E(c,d,b,d,b,b,d,d)+27/16*E(
c,c,d,c,c,e,c,e)-27/16*E(c,c,d,c,e,c,c,e)-11/16*E(c,c,e,a,b,d,b,d)+3/64*E(b,f,
f,f,b,d,b,d), E(e,c,b,b,f,f,f,f) = -5*E(a,e,e,e,c,e,c,e)-80*E(a,f,a,a,a,f,a,f)
-316*E(b,f,b,b,b,d,b,d)-316*E(b,b,f,b,d,b,b,d)+92803*E(b,c,a,a,f,a,a,f)-32215*
E(c,c,a,a,f,a,a,f)-264*E(e,c,a,a,f,a,a,f)-45/2*E(b,c,a,a,f,f,f,f)+40*E(c,c,a,a
,f,f,f,f)+383*E(b,c,a,e,a,a,f,f)-2985/4*E(c,c,a,e,a,a,f,f)+4*E(e,c,a,e,a,a,f,f
)+240*E(b,c,e,e,a,a,a,f)-3305/8*E(c,c,e,e,a,a,a,f)-5/2*E(b,c,e,e,e,e,e,e)+438*
E(b,d,b,a,b,d,b,d)+641/2*E(c,d,b,a,b,d,b,d)-20*E(a,f,f,b,b,d,b,d)+31*E(a,f,f,b
,d,b,b,d)-9/2*E(f,b,a,e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+97485*E(b,b,b,a,b,d,b,
d)+133934*E(c,b,b,a,b,d,b,d)-384*E(f,b,b,a,b,d,b,d)-46*E(b,b,b,a,e,e,e,e)-\
14627/2*E(c,b,b,a,e,e,e,e)-34*E(f,b,b,a,e,e,e,e)+256*E(b,b,b,b,c,e,c,e)-76816*
E(c,b,b,b,c,e,c,e)-608*E(f,b,b,b,c,e,c,e)+316*E(d,b,b,b,d,b,b,d)-316*E(b,b,b,d
,b,b,d,d)+109/8*E(b,b,d,b,d,d,d,d)+15/2*E(c,b,d,b,d,d,d,d)+21/2*E(b,b,d,c,d,d,
d,d)+4897/8*E(c,b,d,c,d,d,d,d)+316*E(b,b,f,b,b,d,b,d)-316*E(d,b,b,f,b,b,b,d)-\
94341/8*E(b,b,c,b,d,d,d,d)+31021/8*E(c,b,c,b,d,d,d,d)+98761*E(b,b,c,c,e,c,c,e)
+340511/2*E(c,b,c,c,e,c,c,e)-3633/2*E(d,b,c,c,e,c,c,e)-216*E(f,b,c,c,e,c,c,e)+
6348*E(c,b,c,c,e,e,e,e)+3*E(d,b,c,c,e,e,e,e)-5*E(f,b,c,c,e,e,e,e)+5/2*E(b,d,d,
c,e,e,e,e)+5033/64*E(c,d,d,c,e,e,e,e)+5*E(b,d,d,d,b,b,b,d)-119/8*E(b,d,d,d,b,b
,d,d)+80*E(a,e,a,f,a,a,a,f)+5/2*E(a,a,f,b,f,f,f,f)-5/2*E(b,a,f,b,f,f,f,f)-10*E
(a,a,f,f,b,d,b,d)+30*E(c,a,f,f,b,d,b,d)-100*E(b,b,a,a,f,f,f,f)+4873*E(c,b,a,a,
f,f,f,f)-1136*E(b,b,a,e,a,a,a,f)-58328*E(c,b,a,e,a,a,a,f)+100*E(f,b,a,e,a,a,a,
f)-29346*E(c,b,a,e,a,a,f,f)+4*E(f,b,a,e,a,a,f,f)+80*E(e,a,a,a,f,a,a,f)-80*E(e,
a,a,f,a,a,a,f)+80*E(a,a,a,f,a,a,f,f)+80*E(a,a,f,a,a,f,a,f)-80*E(a,a,f,a,f,a,a,
f)+96*E(a,a,f,b,b,d,b,d)+11/2*E(a,a,f,b,d,d,d,d)-637*E(b,c,a,e,a,f,a,f)-8619/4
*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+4*E(e,c,a,e,a,f,a,f)+307/4*E(b,c,a,e,
e,e,e,e)+49445/64*E(c,c,a,e,e,e,e,e)+259/4*E(d,c,a,e,e,e,e,e)-86961/4*E(b,c,a,
f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)-4*E(e,c,a,f,a,f,a,f)-27/2*E(b,c,a,f,f,f,f,f)-\
10*E(c,c,a,f,f,f,f,f)+712*E(b,c,b,a,b,d,b,d)-12884*E(c,c,b,a,b,d,b,d)-368*E(e,
c,b,a,b,d,b,d)-141/2*E(b,c,b,a,e,e,e,e)-23029/8*E(c,c,b,a,e,e,e,e)+517*E(d,c,b
,a,e,e,e,e)+2*E(e,c,b,a,e,e,e,e)-91253*E(b,c,b,b,b,d,b,d)+40698*E(c,c,b,b,b,d,
b,d)-304*E(e,c,b,b,b,d,b,d)+271659*E(b,c,b,b,c,e,c,e)-143669*E(c,c,b,b,c,e,c,e
)-88177/8*E(b,c,b,b,f,f,f,f)+55411/8*E(c,c,b,b,f,f,f,f)+3649/2*E(d,c,c,c,e,c,c
,e)-3649/2*E(d,c,c,e,c,c,c,e)-177/8*E(b,c,d,b,d,d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+
142*E(b,d,b,d,c,c,c,e)-4809/4*E(c,d,b,d,c,c,c,e)-109/8*E(b,d,b,d,d,b,d,d)+E(c,
d,b,d,d,b,d,d)+5*E(b,d,b,f,b,b,d,d)-5017/4*E(c,d,b,f,b,b,d,d)-39/8*E(b,d,c,b,d
,d,d,d)-4905/16*E(c,d,c,b,d,d,d,d)-3649/2*E(c,d,c,c,c,e,c,e)+293/8*E(b,d,c,d,d
,b,d,d)+4993/16*E(c,d,c,d,d,b,d,d)+3649/2*E(c,d,c,e,c,c,c,e)+5033/64*E(c,d,d,c
,d,d,d,d)-249/8*E(b,d,b,a,e,e,e,e)-316*E(d,d,b,b,b,b,b,d)-112*E(b,d,b,b,c,e,c,
e)-9818*E(c,d,b,b,c,e,c,e)-119/8*E(b,d,b,b,f,f,f,f)+4977/16*E(c,d,b,b,f,f,f,f)
+316*E(b,d,b,d,b,b,b,d)-5*E(b,d,b,d,b,b,d,d)+4993/4*E(c,d,b,d,b,b,d,d)+3649/2*
E(c,c,d,c,c,e,c,e)-3649/2*E(c,c,d,c,e,c,c,e)+26*E(b,c,d,d,b,b,d,d)-3305/2*E(c,
c,e,a,b,d,b,d)-E(a,f,f,f,b,d,b,d)+109/8*E(b,f,f,f,b,d,b,d), E(e,c,c,c,c,c,c,e)
= -16*E(c,c,b,a,b,d,b,d)+2*E(c,c,b,a,e,e,e,e)+1/4*E(c,c,a,e,e,e,e,e)+16*E(c,c,
b,b,b,d,b,d)+1/4*E(c,c,a,f,f,f,f,f)+2*E(c,c,b,b,f,f,f,f)-2*E(c,c,a,a,f,f,f,f)-\
8*E(c,c,a,a,f,a,a,f)+E(d,c,c,c,c,c,c,e)+E(c,e,c,c,c,c,c,e)-E(c,d,c,c,c,c,c,e),
E(e,c,c,c,c,e,c,e) = E(c,e,c,c,c,e,c,e)+3/2*E(b,f,b,b,b,d,b,d)+3/2*E(b,b,f,b,d
,b,b,d)-2521/8*E(b,c,a,a,f,a,a,f)+1017/8*E(c,c,a,a,f,a,a,f)+3/8*E(b,c,a,a,f,f,
f,f)+1/8*E(c,c,a,a,f,f,f,f)-23/8*E(b,c,a,e,a,a,f,f)-21/32*E(c,c,a,e,a,a,f,f)-\
17/8*E(b,c,e,e,a,a,a,f)+91/64*E(c,c,e,e,a,a,a,f)-19/4*E(b,d,b,a,b,d,b,d)-3/16*
E(c,d,b,a,b,d,b,d)+1/8*E(a,f,f,b,b,d,b,d)-1/4*E(a,f,f,b,d,b,b,d)+3/64*E(f,b,a,
e,e,e,e,e)-2795/8*E(b,b,b,a,b,d,b,d)-1993/4*E(c,b,b,a,b,d,b,d)+E(f,b,b,a,b,d,b
,d)+3/16*E(b,b,b,a,e,e,e,e)+217/8*E(c,b,b,a,e,e,e,e)+5/16*E(f,b,b,a,e,e,e,e)+2
*E(b,b,b,b,c,e,c,e)+288*E(c,b,b,b,c,e,c,e)+3*E(f,b,b,b,c,e,c,e)-3/2*E(d,b,b,b,
d,b,b,d)+3/2*E(b,b,b,d,b,b,d,d)-1/8*E(b,b,d,b,d,d,d,d)-3/64*E(c,b,d,b,d,d,d,d)
-1/64*E(b,b,d,c,d,d,d,d)-9/4*E(c,b,d,c,d,d,d,d)-3/2*E(b,b,f,b,b,d,b,d)+3/2*E(d
,b,b,f,b,b,b,d)+2567/64*E(b,b,c,b,d,d,d,d)-927/64*E(c,b,c,b,d,d,d,d)-2859/8*E(
b,b,c,c,e,c,c,e)-10137/16*E(c,b,c,c,e,c,c,e)+91/16*E(d,b,c,c,e,c,c,e)+E(f,b,c,
c,e,c,c,e)-103/4*E(c,b,c,c,e,e,e,e)-147/512*E(c,d,d,c,e,e,e,e)-15/16*E(b,d,d,d
,b,b,b,d)+23/64*E(b,d,d,d,b,b,d,d)-1/16*E(a,a,f,f,b,d,b,d)+1/16*E(c,a,f,f,b,d,
b,d)-143/8*E(c,b,a,a,f,f,f,f)+9*E(b,b,a,e,a,a,a,f)+219*E(c,b,a,e,a,a,a,f)-1/4*
E(f,b,a,e,a,a,a,f)+217/2*E(c,b,a,e,a,a,f,f)-1/64*E(a,a,f,b,d,d,d,d)+45/8*E(b,c
,a,e,a,f,a,f)+217/32*E(c,c,a,e,a,f,a,f)-133/128*E(b,c,a,e,e,e,e,e)-1311/512*E(
c,c,a,e,e,e,e,e)-9/32*E(d,c,a,e,e,e,e,e)+2235/32*E(b,c,a,f,a,f,a,f)+3/64*E(b,c
,a,f,f,f,f,f)+1/32*E(c,c,a,f,f,f,f,f)-5*E(b,c,b,a,b,d,b,d)+45*E(c,c,b,a,b,d,b,
d)-57/16*E(b,c,b,a,e,e,e,e)+647/64*E(c,c,b,a,e,e,e,e)-37/16*E(d,c,b,a,e,e,e,e)
+1/16*E(e,c,b,a,e,e,e,e)+2147/8*E(b,c,b,b,b,d,b,d)-563/4*E(c,c,b,b,b,d,b,d)+3*
E(e,c,b,b,b,d,b,d)-7401/8*E(b,c,b,b,c,e,c,e)+4415/8*E(c,c,b,b,c,e,c,e)+2283/64
*E(b,c,b,b,f,f,f,f)-1645/64*E(c,c,b,b,f,f,f,f)+E(d,c,c,c,c,e,c,e)-91/16*E(d,c,
c,c,e,c,c,e)+91/16*E(d,c,c,e,c,c,c,e)+11/64*E(b,c,d,b,d,d,d,d)-13/8*E(b,d,b,d,
c,c,c,e)+135/32*E(c,d,b,d,c,c,c,e)+1/8*E(b,d,b,d,d,b,d,d)-15/16*E(b,d,b,f,b,b,
d,d)+143/32*E(c,d,b,f,b,b,d,d)+25/64*E(b,d,c,b,d,d,d,d)+151/128*E(c,d,c,b,d,d,
d,d)+75/16*E(c,d,c,c,c,e,c,e)-5/8*E(b,d,c,d,d,b,d,d)-151/128*E(c,d,c,d,d,b,d,d
)-91/16*E(c,d,c,e,c,c,c,e)-147/512*E(c,d,d,c,d,d,d,d)+7/64*E(b,d,b,a,e,e,e,e)+
3/2*E(d,d,b,b,b,b,b,d)+37/4*E(b,d,b,b,c,e,c,e)+145/4*E(c,d,b,b,c,e,c,e)+23/64*
E(b,d,b,b,f,f,f,f)-143/128*E(c,d,b,b,f,f,f,f)-3/2*E(b,d,b,d,b,b,b,d)+15/16*E(b
,d,b,d,b,b,d,d)-147/32*E(c,d,b,d,b,b,d,d)-91/16*E(c,c,d,c,c,e,c,e)+91/16*E(c,c
,d,c,e,c,c,e)+3/16*E(b,c,d,d,b,b,d,d)+87/16*E(c,c,e,a,b,d,b,d)+1/32*E(a,f,f,f,
b,d,b,d)-1/8*E(b,f,f,f,b,d,b,d), E(e,c,c,c,e,c,c,e) = E(e,e,c,c,c,c,c,e)-13*E(
b,f,b,b,b,d,b,d)-13*E(b,b,f,b,d,b,b,d)+10271/4*E(b,c,a,a,f,a,a,f)-3995/4*E(c,c
,a,a,f,a,a,f)-13/4*E(b,c,a,a,f,f,f,f)-7/4*E(c,c,a,a,f,f,f,f)+81/4*E(b,c,a,e,a,
a,f,f)-493/16*E(c,c,a,e,a,a,f,f)+71/4*E(b,c,e,e,a,a,a,f)-381/32*E(c,c,e,e,a,a,
a,f)+85/2*E(b,d,b,a,b,d,b,d)+5/8*E(c,d,b,a,b,d,b,d)-7/4*E(a,f,f,b,b,d,b,d)+7/2
*E(a,f,f,b,d,b,b,d)-21/32*E(f,b,a,e,e,e,e,e)+11485/4*E(b,b,b,a,b,d,b,d)+8095/2
*E(c,b,b,a,b,d,b,d)+2*E(f,b,b,a,b,d,b,d)-21/8*E(b,b,b,a,e,e,e,e)-895/4*E(c,b,b
,a,e,e,e,e)-35/8*E(f,b,b,a,e,e,e,e)-28*E(b,b,b,b,c,e,c,e)-2368*E(c,b,b,b,c,e,c
,e)-42*E(f,b,b,b,c,e,c,e)+13*E(d,b,b,b,d,b,b,d)-13*E(b,b,b,d,b,b,d,d)+5/4*E(b,
b,d,b,d,d,d,d)+21/32*E(c,b,d,b,d,d,d,d)+7/32*E(b,b,d,c,d,d,d,d)+37/2*E(c,b,d,c
,d,d,d,d)+13*E(b,b,f,b,b,d,b,d)-13*E(d,b,b,f,b,b,b,d)-10401/32*E(b,b,c,b,d,d,d
,d)+3913/32*E(c,b,c,b,d,d,d,d)+11709/4*E(b,b,c,c,e,c,c,e)+41359/8*E(c,b,c,c,e,
c,c,e)-365/8*E(d,b,c,c,e,c,c,e)-14*E(f,b,c,c,e,c,c,e)+433/2*E(c,b,c,c,e,e,e,e)
+613/256*E(c,d,d,c,e,e,e,e)+73/8*E(b,d,d,d,b,b,b,d)-113/32*E(b,d,d,d,b,b,d,d)+
7/8*E(a,a,f,f,b,d,b,d)-7/8*E(c,a,f,f,b,d,b,d)+585/4*E(c,b,a,a,f,f,f,f)-78*E(b,
b,a,e,a,a,a,f)-1800*E(c,b,a,e,a,a,a,f)+7/2*E(f,b,a,e,a,a,a,f)-885*E(c,b,a,e,a,
a,f,f)+4*E(a,a,f,b,b,d,b,d)+7/32*E(a,a,f,b,d,d,d,d)-155/4*E(b,c,a,e,a,f,a,f)-\
879/16*E(c,c,a,e,a,f,a,f)+547/64*E(b,c,a,e,e,e,e,e)+5193/256*E(c,c,a,e,e,e,e,e
)+39/16*E(d,c,a,e,e,e,e,e)-9101/16*E(b,c,a,f,a,f,a,f)-21/32*E(b,c,a,f,f,f,f,f)
-7/16*E(c,c,a,f,f,f,f,f)+54*E(b,c,b,a,b,d,b,d)-388*E(c,c,b,a,b,d,b,d)+239/8*E(
b,c,b,a,e,e,e,e)-2609/32*E(c,c,b,a,e,e,e,e)+163/8*E(d,c,b,a,e,e,e,e)-7/8*E(e,c
,b,a,e,e,e,e)-8613/4*E(b,c,b,b,b,d,b,d)+2381/2*E(c,c,b,b,b,d,b,d)-26*E(e,c,b,b
,b,d,b,d)+30127/4*E(b,c,b,b,c,e,c,e)-17665/4*E(c,c,b,b,c,e,c,e)-9309/32*E(b,c,
b,b,f,f,f,f)+6747/32*E(c,c,b,b,f,f,f,f)+373/8*E(d,c,c,c,e,c,c,e)+E(c,c,c,d,c,c
,e,e)-365/8*E(d,c,c,e,c,c,c,e)-61/32*E(b,c,d,b,d,d,d,d)+59/4*E(b,d,b,d,c,c,c,e
)-545/16*E(c,d,b,d,c,c,c,e)-5/4*E(b,d,b,d,d,b,d,d)+73/8*E(b,d,b,f,b,b,d,d)-585
/16*E(c,d,b,f,b,b,d,d)-127/32*E(b,d,c,b,d,d,d,d)-641/64*E(c,d,c,b,d,d,d,d)+E(d
,d,c,c,c,c,c,e)-365/8*E(c,d,c,c,c,e,c,e)+25/4*E(b,d,c,d,d,b,d,d)+641/64*E(c,d,
c,d,d,b,d,d)+365/8*E(c,d,c,e,c,c,c,e)+613/256*E(c,d,d,c,d,d,d,d)-33/32*E(b,d,b
,a,e,e,e,e)-13*E(d,d,b,b,b,b,b,d)-195/2*E(b,d,b,b,c,e,c,e)-599/2*E(c,d,b,b,c,e
,c,e)-113/32*E(b,d,b,b,f,f,f,f)+585/64*E(c,d,b,b,f,f,f,f)+13*E(b,d,b,d,b,b,b,d
)-73/8*E(b,d,b,d,b,b,d,d)+613/16*E(c,d,b,d,b,b,d,d)+365/8*E(c,c,d,c,c,e,c,e)-\
365/8*E(c,c,d,c,e,c,c,e)-21/8*E(b,c,d,d,b,b,d,d)-409/8*E(c,c,e,a,b,d,b,d)-7/16
*E(a,f,f,f,b,d,b,d)+5/4*E(b,f,f,f,b,d,b,d), E(e,c,c,c,e,e,e,e) = -69/2*E(a,e,e
,e,c,e,c,e)-440*E(a,f,a,a,a,f,a,f)-2244*E(b,f,b,b,b,d,b,d)-2244*E(b,b,f,b,d,b,
b,d)+E(b,b,f,b,d,d,d,d)+1/4*E(f,b,f,b,d,d,d,d)+E(b,b,f,b,f,f,f,f)+1/4*E(f,b,f,
b,f,f,f,f)+672405*E(b,c,a,a,f,a,a,f)-233817*E(c,c,a,a,f,a,a,f)-1568*E(e,c,a,a,
f,a,a,f)-293/2*E(b,c,a,a,f,f,f,f)+276*E(c,c,a,a,f,f,f,f)+2763*E(b,c,a,e,a,a,f,
f)-22511/4*E(c,c,a,e,a,a,f,f)+36*E(e,c,a,e,a,a,f,f)+1737*E(b,c,e,e,a,a,a,f)-\
24783/8*E(c,c,e,e,a,a,a,f)-4*E(e,c,e,e,a,a,a,f)-E(d,c,e,e,c,c,e,e)+E(e,c,e,e,c
,c,e,e)-35/2*E(b,c,e,e,e,e,e,e)-1/16*E(e,c,e,e,e,e,e,e)+2634*E(b,d,b,a,b,d,b,d
)+6387/2*E(c,d,b,a,b,d,b,d)-147*E(a,f,f,b,b,d,b,d)+475/2*E(a,f,f,b,d,b,b,d)-75
/2*E(f,b,a,e,e,e,e,e)-E(f,b,a,f,f,f,f,f)+708843*E(b,b,b,a,b,d,b,d)+975346*E(c,
b,b,a,b,d,b,d)-2048*E(f,b,b,a,b,d,b,d)-453*E(b,b,b,a,e,e,e,e)-106297/2*E(c,b,b
,a,e,e,e,e)-275*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,c,e,c,e)-559696*E(c,b,b,b,c,e
,c,e)-4416*E(f,b,b,b,c,e,c,e)+2244*E(d,b,b,b,d,b,b,d)-2244*E(b,b,b,d,b,b,d,d)+
737/8*E(b,b,d,b,d,d,d,d)+207/4*E(c,b,d,b,d,d,d,d)+307/4*E(b,b,d,c,d,d,d,d)+
35455/8*E(c,b,d,c,d,d,d,d)-80*E(b,b,f,a,a,f,a,f)-1/4*E(f,b,f,a,f,f,f,f)+2244*E
(b,b,f,b,b,d,b,d)-2244*E(d,b,b,f,b,b,b,d)-682347/8*E(b,b,c,b,d,d,d,d)+221763/8
*E(c,b,c,b,d,d,d,d)+714551*E(b,b,c,c,e,c,c,e)+2469217/2*E(c,b,c,c,e,c,c,e)-\
26379/2*E(d,b,c,c,e,c,c,e)-1132*E(f,b,c,c,e,c,c,e)+45887*E(c,b,c,c,e,e,e,e)+23
*E(d,b,c,c,e,e,e,e)-30*E(f,b,c,c,e,e,e,e)+35/2*E(b,d,d,c,e,e,e,e)+36343/64*E(c
,d,d,c,e,e,e,e)-47*E(b,d,d,d,b,b,b,d)-625/8*E(b,d,d,d,b,b,d,d)+440*E(a,e,a,f,a
,a,a,f)+69/4*E(a,a,f,b,f,f,f,f)-73/4*E(b,a,f,b,f,f,f,f)-73*E(a,a,f,f,b,d,b,d)+
211*E(c,a,f,f,b,d,b,d)-598*E(b,b,a,a,f,f,f,f)+35405*E(c,b,a,a,f,f,f,f)-8644*E(
b,b,a,e,a,a,a,f)-423098*E(c,b,a,e,a,a,a,f)+518*E(f,b,a,e,a,a,a,f)-212264*E(c,b
,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)+440*E(e,a,a,a,f,a,a,f)-440*E(e,a,a,f,a,a,a,
f)+440*E(a,a,a,f,a,a,f,f)+440*E(a,a,f,a,a,f,a,f)-440*E(a,a,f,a,f,a,a,f)+716*E(
a,a,f,b,b,d,b,d)+4*E(e,a,f,b,b,d,b,d)+165/4*E(a,a,f,b,d,d,d,d)+1/2*E(e,a,f,b,d
,d,d,d)-1/4*E(f,a,f,b,d,d,d,d)-3885*E(b,c,a,e,a,f,a,f)-64469/4*E(c,c,a,e,a,f,a
,f)-14*E(d,c,a,e,a,f,a,f)+2*E(e,c,a,e,a,f,a,f)+3559/8*E(b,c,a,e,e,e,e,e)+
360779/64*E(c,c,a,e,e,e,e,e)+1817/4*E(d,c,a,e,e,e,e,e)-632167/4*E(b,c,a,f,a,f,
a,f)+4*E(d,c,a,f,a,f,a,f)-8*E(e,c,a,f,a,f,a,f)-399/4*E(b,c,a,f,f,f,f,f)-67*E(c
,c,a,f,f,f,f,f)+7088*E(b,c,b,a,b,d,b,d)-94372*E(c,c,b,a,b,d,b,d)-2160*E(e,c,b,
a,b,d,b,d)-2461/2*E(b,c,b,a,e,e,e,e)-166571/8*E(c,c,b,a,e,e,e,e)+3644*E(d,c,b,
a,e,e,e,e)-2*E(e,c,b,a,e,e,e,e)-666067*E(b,c,b,b,b,d,b,d)+296470*E(c,c,b,b,b,d
,b,d)-2424*E(e,c,b,b,b,d,b,d)+1962085*E(b,c,b,b,c,e,c,e)-1038067*E(c,c,b,b,c,e
,c,e)-639879/8*E(b,c,b,b,f,f,f,f)+400229/8*E(c,c,b,b,f,f,f,f)+26539/2*E(d,c,c,
c,e,c,c,e)+E(d,c,c,c,e,e,e,e)-26539/2*E(d,c,c,e,c,c,c,e)-1283/8*E(b,c,d,b,d,d,
d,d)+27/4*E(c,c,d,b,d,d,d,d)+860*E(b,d,b,d,c,c,c,e)-34687/4*E(c,d,b,d,c,c,c,e)
-737/8*E(b,d,b,d,d,b,d,d)+10*E(c,d,b,d,d,b,d,d)-47*E(b,d,b,f,b,b,d,d)-36227/4*
E(c,d,b,f,b,b,d,d)-41/8*E(b,d,c,b,d,d,d,d)-35687/16*E(c,d,c,b,d,d,d,d)-26539/2
*E(c,d,c,c,c,e,c,e)-E(c,d,c,c,e,e,e,e)+1781/8*E(b,d,c,d,d,b,d,d)+36135/16*E(c,
d,c,d,d,b,d,d)+26539/2*E(c,d,c,e,c,c,c,e)+36343/64*E(c,d,d,c,d,d,d,d)-1719/8*E
(b,d,b,a,e,e,e,e)-2244*E(d,d,b,b,b,b,b,d)+124*E(b,d,b,b,c,e,c,e)-71142*E(c,d,b
,b,c,e,c,e)-625/8*E(b,d,b,b,f,f,f,f)+35951/16*E(c,d,b,b,f,f,f,f)+2244*E(b,d,b,
d,b,b,b,d)+47*E(b,d,b,d,b,b,d,d)+36111/4*E(c,d,b,d,b,b,d,d)+26539/2*E(c,c,d,c,
c,e,c,e)-26539/2*E(c,c,d,c,e,c,c,e)+E(e,c,d,d,b,b,b,d)+176*E(b,c,d,d,b,b,d,d)-\
1/16*E(e,c,d,d,d,d,d,d)-24751/2*E(c,c,e,a,b,d,b,d)-12*E(e,c,e,a,b,d,b,d)-10*E(
a,f,f,f,b,d,b,d)+737/8*E(b,f,f,f,b,d,b,d), E(e,c,c,d,c,c,e,e) = -1/2*E(a,e,e,e
,c,e,c,e)-4*E(a,f,a,a,a,f,a,f)-46*E(b,f,b,b,b,d,b,d)-46*E(b,b,f,b,d,b,b,d)+
13196*E(b,c,a,a,f,a,a,f)-4516*E(c,c,a,a,f,a,a,f)-16*E(e,c,a,a,f,a,a,f)-3*E(b,c
,a,a,f,f,f,f)+8*E(c,c,a,a,f,f,f,f)+79*E(b,c,a,e,a,a,f,f)-195/2*E(c,c,a,e,a,a,f
,f)+2*E(e,c,a,e,a,a,f,f)+99/2*E(b,c,e,e,a,a,a,f)-231/4*E(c,c,e,e,a,a,a,f)+E(d,
c,e,e,c,c,c,e)-E(e,c,e,e,c,c,c,e)+E(c,c,e,e,c,c,e,e)-1/4*E(b,c,e,e,e,e,e,e)+88
*E(b,d,b,a,b,d,b,d)+12*E(c,d,b,a,b,d,b,d)-3*E(a,f,f,b,b,d,b,d)+11/2*E(a,f,f,b,
d,b,b,d)-3/4*E(f,b,a,e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+13982*E(b,b,b,a,b,d,b,d
)+18816*E(c,b,b,a,b,d,b,d)-52*E(f,b,b,a,b,d,b,d)-14*E(b,b,b,a,e,e,e,e)-1050*E(
c,b,b,a,e,e,e,e)-4*E(f,b,b,a,e,e,e,e)-96*E(b,b,b,b,c,e,c,e)-11088*E(c,b,b,b,c,
e,c,e)-72*E(f,b,b,b,c,e,c,e)+46*E(d,b,b,b,d,b,b,d)-46*E(b,b,b,d,b,b,d,d)+7/4*E
(b,b,d,b,d,d,d,d)+3/2*E(c,b,d,b,d,d,d,d)+3/2*E(b,b,d,c,d,d,d,d)+87*E(c,b,d,c,d
,d,d,d)-2*E(b,b,f,a,a,f,a,f)+46*E(b,b,f,b,b,d,b,d)-46*E(d,b,b,f,b,b,b,d)-6649/
4*E(b,b,c,b,d,d,d,d)+2279/4*E(c,b,c,b,d,d,d,d)+13998*E(b,b,c,c,e,c,c,e)+24113*
E(c,b,c,c,e,c,c,e)-242*E(d,b,c,c,e,c,c,e)-36*E(f,b,c,c,e,c,c,e)+1855/2*E(c,b,c
,c,e,e,e,e)-2*E(f,b,c,c,e,e,e,e)-E(c,d,d,c,e,c,c,e)+1/4*E(b,d,d,c,e,e,e,e)+353
/32*E(c,d,d,c,e,e,e,e)+6*E(b,d,d,d,b,b,b,d)-4*E(b,d,d,d,b,b,d,d)+4*E(a,e,a,f,a
,a,a,f)+1/4*E(a,a,f,b,f,f,f,f)-1/4*E(b,a,f,b,f,f,f,f)-E(a,a,f,f,b,d,b,d)+4*E(c
,a,f,f,b,d,b,d)-6*E(b,b,a,a,f,f,f,f)+690*E(c,b,a,a,f,f,f,f)-197*E(b,b,a,e,a,a,
a,f)-8333*E(c,b,a,e,a,a,a,f)+14*E(f,b,a,e,a,a,a,f)-4161*E(c,b,a,e,a,a,f,f)+2*E
(f,b,a,e,a,a,f,f)+4*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+4*E(a,a,a,f,a,a,f,
f)+4*E(a,a,f,a,a,f,a,f)-4*E(a,a,f,a,f,a,a,f)+19*E(a,a,f,b,b,d,b,d)+E(a,a,f,b,d
,d,d,d)-74*E(b,c,a,e,a,f,a,f)-529/2*E(c,c,a,e,a,f,a,f)-E(d,c,a,e,a,f,a,f)-E(e,
c,a,e,a,f,a,f)+187/16*E(b,c,a,e,e,e,e,e)+3237/32*E(c,c,a,e,e,e,e,e)+9*E(d,c,a,
e,e,e,e,e)-6193/2*E(b,c,a,f,a,f,a,f)-11/4*E(b,c,a,f,f,f,f,f)-9/4*E(c,c,a,f,f,f
,f,f)+352*E(b,c,b,a,b,d,b,d)-1568*E(c,c,b,a,b,d,b,d)-16*E(e,c,b,a,b,d,b,d)-10*
E(b,c,b,a,e,e,e,e)-1773/4*E(c,c,b,a,e,e,e,e)+74*E(d,c,b,a,e,e,e,e)-2*E(e,c,b,a
,e,e,e,e)-12926*E(b,c,b,b,b,d,b,d)+5432*E(c,c,b,b,b,d,b,d)-60*E(e,c,b,b,b,d,b,
d)+38398*E(b,c,b,b,c,e,c,e)-20470*E(c,c,b,b,c,e,c,e)-6275/4*E(b,c,b,b,f,f,f,f)
+3943/4*E(c,c,b,b,f,f,f,f)+242*E(d,c,c,c,e,c,c,e)+E(d,c,c,d,c,c,e,e)-242*E(d,c
,c,e,c,c,c,e)-17/4*E(b,c,d,b,d,d,d,d)+1/4*E(c,c,d,b,d,d,d,d)+26*E(b,d,b,d,c,c,
c,e)-341/2*E(c,d,b,d,c,c,c,e)-7/4*E(b,d,b,d,d,b,d,d)+1/2*E(c,d,b,d,d,b,d,d)+6*
E(b,d,b,f,b,b,d,d)-349/2*E(c,d,b,f,b,b,d,d)-5/2*E(b,d,c,b,d,d,d,d)-365/8*E(c,d
,c,b,d,d,d,d)-242*E(c,d,c,c,c,e,c,e)-E(c,d,c,d,c,c,e,e)+27/4*E(b,d,c,d,d,b,d,d
)+361/8*E(c,d,c,d,d,b,d,d)+242*E(c,d,c,e,c,c,c,e)+353/32*E(c,d,d,c,d,d,d,d)-7/
2*E(b,d,b,a,e,e,e,e)-46*E(d,d,b,b,b,b,b,d)-52*E(b,d,b,b,c,e,c,e)-1396*E(c,d,b,
b,c,e,c,e)-4*E(b,d,b,b,f,f,f,f)+349/8*E(c,d,b,b,f,f,f,f)+46*E(b,d,b,d,b,b,b,d)
-6*E(b,d,b,d,b,b,d,d)+355/2*E(c,d,b,d,b,b,d,d)+242*E(c,c,d,c,c,e,c,e)-242*E(c,
c,d,c,e,c,c,e)-4*E(b,c,d,d,b,b,d,d)-231*E(c,c,e,a,b,d,b,d)-E(a,f,f,f,b,d,b,d)+
7/4*E(b,f,f,f,b,d,b,d), E(e,c,c,e,c,c,c,e) = -2*E(a,f,a,a,a,f,a,f)+4*E(b,f,b,b
,b,d,b,d)+4*E(b,b,f,b,d,b,b,d)-1036*E(b,c,a,a,f,a,a,f)+342*E(c,c,a,a,f,a,a,f)-\
4*E(e,c,a,a,f,a,a,f)+3/4*E(b,c,a,a,f,f,f,f)+1/2*E(c,c,a,a,f,f,f,f)-19/2*E(b,c,
a,e,a,a,f,f)+7/2*E(c,c,a,e,a,a,f,f)-27/4*E(b,c,e,e,a,a,a,f)+15/4*E(c,c,e,e,a,a
,a,f)+E(c,c,e,e,c,c,c,e)-10*E(b,d,b,a,b,d,b,d)+3*E(c,d,b,a,b,d,b,d)+1/2*E(a,f,
f,b,b,d,b,d)-E(a,f,f,b,d,b,b,d)+3/16*E(f,b,a,e,e,e,e,e)-1198*E(b,b,b,a,b,d,b,d
)-1412*E(c,b,b,a,b,d,b,d)-4*E(f,b,b,a,b,d,b,d)+11/4*E(b,b,b,a,e,e,e,e)+329/4*E
(c,b,b,a,e,e,e,e)+5/4*E(f,b,b,a,e,e,e,e)+40*E(b,b,b,b,c,e,c,e)+896*E(c,b,b,b,c
,e,c,e)+8*E(f,b,b,b,c,e,c,e)-4*E(d,b,b,b,d,b,b,d)+4*E(b,b,b,d,b,b,d,d)-5/16*E(
b,b,d,b,d,d,d,d)-3/16*E(c,b,d,b,d,d,d,d)-1/16*E(b,b,d,c,d,d,d,d)-105/16*E(c,b,
d,c,d,d,d,d)+E(b,b,f,a,a,f,a,f)-4*E(b,b,f,b,b,d,b,d)+4*E(d,b,b,f,b,b,b,d)+521/
4*E(b,b,c,b,d,d,d,d)-189/4*E(c,b,c,b,d,d,d,d)-1163*E(b,b,c,c,e,c,c,e)-1886*E(c
,b,c,c,e,c,c,e)+15*E(d,b,c,c,e,c,c,e)-76*E(c,b,c,c,e,e,e,e)-27/32*E(c,d,d,c,e,
e,e,e)-9/4*E(b,d,d,d,b,b,b,d)+7/8*E(b,d,d,d,b,b,d,d)+2*E(a,e,a,f,a,a,a,f)-1/4*
E(a,a,f,f,b,d,b,d)+1/4*E(c,a,f,f,b,d,b,d)-2*E(b,b,a,a,f,f,f,f)-55*E(c,b,a,a,f,
f,f,f)+73/2*E(b,b,a,e,a,a,a,f)+661*E(c,b,a,e,a,a,a,f)+E(f,b,a,e,a,a,a,f)+321*E
(c,b,a,e,a,a,f,f)+2*E(e,a,a,a,f,a,a,f)-2*E(e,a,a,f,a,a,a,f)+2*E(a,a,a,f,a,a,f,
f)+2*E(a,a,f,a,a,f,a,f)-2*E(a,a,f,a,f,a,a,f)-1/16*E(a,a,f,b,d,d,d,d)+19/2*E(b,
c,a,e,a,f,a,f)+19/2*E(c,c,a,e,a,f,a,f)-17/8*E(b,c,a,e,e,e,e,e)-191/32*E(c,c,a,
e,e,e,e,e)-11/16*E(d,c,a,e,e,e,e,e)+238*E(b,c,a,f,a,f,a,f)+3/16*E(b,c,a,f,f,f,
f,f)+1/8*E(c,c,a,f,f,f,f,f)-42*E(b,c,b,a,b,d,b,d)+74*E(c,c,b,a,b,d,b,d)-4*E(e,
c,b,a,b,d,b,d)-13/4*E(b,c,b,a,e,e,e,e)+165/4*E(c,c,b,a,e,e,e,e)-23/4*E(d,c,b,a
,e,e,e,e)+1/4*E(e,c,b,a,e,e,e,e)+938*E(b,c,b,b,b,d,b,d)-360*E(c,c,b,b,b,d,b,d)
+12*E(e,c,b,b,b,d,b,d)-2972*E(b,c,b,b,c,e,c,e)+1586*E(c,c,b,b,c,e,c,e)+479/4*E
(b,c,b,b,f,f,f,f)-155/2*E(c,c,b,b,f,f,f,f)-15*E(d,c,c,c,e,c,c,e)+16*E(d,c,c,e,
c,c,c,e)+1/2*E(b,c,d,b,d,d,d,d)-7/2*E(b,d,b,d,c,c,c,e)+12*E(c,d,b,d,c,c,c,e)+5
/16*E(b,d,b,d,d,b,d,d)-9/4*E(b,d,b,f,b,b,d,d)+13*E(c,d,b,f,b,b,d,d)+E(b,d,c,b,
d,d,d,d)+7/2*E(c,d,c,b,d,d,d,d)+15*E(c,d,c,c,c,e,c,e)-25/16*E(b,d,c,d,d,b,d,d)
-7/2*E(c,d,c,d,d,b,d,d)-15*E(c,d,c,e,c,c,c,e)-27/32*E(c,d,d,c,d,d,d,d)+1/4*E(b
,d,b,a,e,e,e,e)+4*E(d,d,b,b,b,b,b,d)+21*E(b,d,b,b,c,e,c,e)+108*E(c,d,b,b,c,e,c
,e)+7/8*E(b,d,b,b,f,f,f,f)-13/4*E(c,d,b,b,f,f,f,f)-4*E(b,d,b,d,b,b,b,d)+9/4*E(
b,d,b,d,b,b,d,d)-27/2*E(c,d,b,d,b,b,d,d)-15*E(c,c,d,c,c,e,c,e)+15*E(c,c,d,c,e,
c,c,e)+3/4*E(b,c,d,d,b,b,d,d)+12*E(c,c,e,a,b,d,b,d)+1/8*E(a,f,f,f,b,d,b,d)-5/
16*E(b,f,f,f,b,d,b,d), E(e,c,c,e,c,e,c,e) = E(e,e,c,c,c,e,c,e)-1/8*E(a,e,e,e,c
,e,c,e)+23/2*E(a,f,a,a,a,f,a,f)+51/2*E(b,f,b,b,b,d,b,d)+51/2*E(b,b,f,b,d,b,b,d
)-34609/8*E(b,c,a,a,f,a,a,f)+15105/8*E(c,c,a,a,f,a,a,f)+22*E(e,c,a,a,f,a,a,f)+
179/16*E(b,c,a,a,f,f,f,f)+2*E(c,c,a,a,f,f,f,f)-155/4*E(b,c,a,e,a,a,f,f)+1079/
32*E(c,c,a,e,a,a,f,f)+1/4*E(e,c,a,e,a,a,f,f)-525/16*E(b,c,e,e,a,a,a,f)+951/64*
E(c,c,e,e,a,a,a,f)-1/8*E(e,c,e,e,a,a,a,f)-1/16*E(b,c,e,e,e,e,e,e)-437/4*E(b,d,
b,a,b,d,b,d)+1201/16*E(c,d,b,a,b,d,b,d)+1/4*E(a,f,f,b,b,d,b,d)-13/8*E(a,f,f,b,
d,b,b,d)+7/16*E(f,b,a,e,e,e,e,e)-35487/8*E(b,b,b,a,b,d,b,d)-30733/4*E(c,b,b,a,
b,d,b,d)+38*E(f,b,b,a,b,d,b,d)-23/2*E(b,b,b,a,e,e,e,e)+6593/16*E(c,b,b,a,e,e,e
,e)+5/2*E(f,b,b,a,e,e,e,e)-176*E(b,b,b,b,c,e,c,e)+4228*E(c,b,b,b,c,e,c,e)+47*E
(f,b,b,b,c,e,c,e)-51/2*E(d,b,b,b,d,b,b,d)+51/2*E(b,b,b,d,b,b,d,d)-131/64*E(b,b
,d,b,d,d,d,d)-3/16*E(c,b,d,b,d,d,d,d)-2319/64*E(c,b,d,c,d,d,d,d)-27/4*E(b,b,f,
a,a,f,a,f)-51/2*E(b,b,f,b,b,d,b,d)+51/2*E(d,b,b,f,b,b,b,d)+35867/64*E(b,b,c,b,
d,d,d,d)-14771/64*E(c,b,c,b,d,d,d,d)-39537/8*E(b,b,c,c,e,c,c,e)-155945/16*E(c,
b,c,c,e,c,c,e)+1255/16*E(d,b,c,c,e,c,c,e)+14*E(f,b,c,c,e,c,c,e)-1683/4*E(c,b,c
,c,e,e,e,e)+1/4*E(d,b,c,c,e,e,e,e)-1/4*E(f,b,c,c,e,e,e,e)+1/16*E(b,d,d,c,e,e,e
,e)-2323/512*E(c,d,d,c,e,e,e,e)-163/8*E(b,d,d,d,b,b,b,d)+477/64*E(b,d,d,d,b,b,
d,d)-23/2*E(a,e,a,f,a,a,a,f)+1/16*E(a,a,f,b,f,f,f,f)-1/16*E(b,a,f,b,f,f,f,f)-1
/4*E(a,a,f,f,b,d,b,d)+3/4*E(c,a,f,f,b,d,b,d)+11*E(b,b,a,a,f,f,f,f)-2113/8*E(c,
b,a,a,f,f,f,f)+549/8*E(b,b,a,e,a,a,a,f)+13397/4*E(c,b,a,e,a,a,a,f)-7*E(f,b,a,e
,a,a,a,f)+6833/4*E(c,b,a,e,a,a,f,f)+5/2*E(f,b,a,e,a,a,f,f)-23/2*E(e,a,a,a,f,a,
a,f)+23/2*E(e,a,a,f,a,a,a,f)-23/2*E(a,a,a,f,a,a,f,f)-23/2*E(a,a,f,a,a,f,a,f)+
23/2*E(a,a,f,a,f,a,a,f)-3/2*E(a,a,f,b,b,d,b,d)+1/2*E(e,a,f,b,b,d,b,d)-1/8*E(a,
a,f,b,d,d,d,d)+132*E(b,c,a,e,a,f,a,f)+3557/32*E(c,c,a,e,a,f,a,f)+1/2*E(d,c,a,e
,a,f,a,f)-7/4*E(e,c,a,e,a,f,a,f)-2987/128*E(b,c,a,e,e,e,e,e)-19259/512*E(c,c,a
,e,e,e,e,e)-327/64*E(d,c,a,e,e,e,e,e)+29387/32*E(b,c,a,f,a,f,a,f)-E(d,c,a,f,a,
f,a,f)+E(e,c,a,f,a,f,a,f)-3/16*E(b,c,a,f,f,f,f,f)-1/4*E(c,c,a,f,f,f,f,f)+153/2
*E(b,c,b,a,b,d,b,d)+1387/2*E(c,c,b,a,b,d,b,d)+22*E(e,c,b,a,b,d,b,d)-897/8*E(b,
c,b,a,e,e,e,e)+9803/64*E(c,c,b,a,e,e,e,e)-337/8*E(d,c,b,a,e,e,e,e)+5/4*E(e,c,b
,a,e,e,e,e)+26271/8*E(b,c,b,b,b,d,b,d)-8139/4*E(c,c,b,b,b,d,b,d)+33*E(e,c,b,b,
b,d,b,d)-105905/8*E(b,c,b,b,c,e,c,e)+70427/8*E(c,c,b,b,c,e,c,e)+30487/64*E(b,c
,b,b,f,f,f,f)-26349/64*E(c,c,b,b,f,f,f,f)-1223/16*E(d,c,c,c,e,c,c,e)+1223/16*E
(d,c,c,e,c,c,c,e)+E(d,c,c,e,c,e,c,e)+179/64*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d
,d,d,d)-141/4*E(b,d,b,d,c,c,c,e)+2243/32*E(c,d,b,d,c,c,c,e)+131/64*E(b,d,b,d,d
,b,d,d)-1/4*E(c,d,b,d,d,b,d,d)-163/8*E(b,d,b,f,b,b,d,d)+2235/32*E(c,d,b,f,b,b,
d,d)+517/64*E(b,d,c,b,d,d,d,d)+2371/128*E(c,d,c,b,d,d,d,d)+1223/16*E(c,d,c,c,c
,e,c,e)+E(d,d,c,c,c,e,c,e)-783/64*E(b,d,c,d,d,b,d,d)-2323/128*E(c,d,c,d,d,b,d,
d)-1223/16*E(c,d,c,e,c,c,c,e)-2323/512*E(c,d,d,c,d,d,d,d)+103/64*E(b,d,b,a,e,e
,e,e)+51/2*E(d,d,b,b,b,b,b,d)+203*E(b,d,b,b,c,e,c,e)+2237/4*E(c,d,b,b,c,e,c,e)
+477/64*E(b,d,b,b,f,f,f,f)-2275/128*E(c,d,b,b,f,f,f,f)-51/2*E(b,d,b,d,b,b,b,d)
+163/8*E(b,d,b,d,b,b,d,d)-2339/32*E(c,d,b,d,b,b,d,d)-1223/16*E(c,c,d,c,c,e,c,e
)+1223/16*E(c,c,d,c,e,c,c,e)+1/8*E(e,c,d,d,b,b,b,d)+4*E(b,c,d,d,b,b,d,d)-E(c,c
,d,d,c,e,c,e)+951/16*E(c,c,e,a,b,d,b,d)-1/2*E(e,c,e,a,b,d,b,d)+1/2*E(a,f,f,f,b
,d,b,d)-131/64*E(b,f,f,f,b,d,b,d), E(e,c,d,b,d,d,d,d) = 52*E(a,e,e,e,c,e,c,e)+
704*E(a,f,a,a,a,f,a,f)+3360*E(b,f,b,b,b,d,b,d)+3360*E(b,b,f,b,d,b,b,d)-996524*
E(b,c,a,a,f,a,a,f)+345980*E(c,c,a,a,f,a,a,f)+2480*E(e,c,a,a,f,a,a,f)+226*E(b,c
,a,a,f,f,f,f)-432*E(c,c,a,a,f,f,f,f)-4076*E(b,c,a,e,a,a,f,f)+8229*E(c,c,a,e,a,
a,f,f)-72*E(e,c,a,e,a,a,f,f)-2560*E(b,c,e,e,a,a,a,f)+9125/2*E(c,c,e,e,a,a,a,f)
+4*E(e,c,e,e,a,a,a,f)+26*E(b,c,e,e,e,e,e,e)-4056*E(b,d,b,a,b,d,b,d)-4402*E(c,d
,b,a,b,d,b,d)+224*E(a,f,f,b,b,d,b,d)-356*E(a,f,f,b,d,b,b,d)+105/2*E(f,b,a,e,e,
e,e,e)+3*E(f,b,a,f,f,f,f,f)-1051076*E(b,b,b,a,b,d,b,d)-1442296*E(c,b,b,a,b,d,b
,d)+3648*E(f,b,b,a,b,d,b,d)+688*E(b,b,b,a,e,e,e,e)+78782*E(c,b,b,a,e,e,e,e)+
372*E(f,b,b,a,e,e,e,e)+256*E(b,b,b,b,c,e,c,e)+828864*E(c,b,b,b,c,e,c,e)+6432*E
(f,b,b,b,c,e,c,e)-3360*E(d,b,b,b,d,b,b,d)+3360*E(b,b,b,d,b,b,d,d)-273/2*E(b,b,
d,b,d,d,d,d)-72*E(c,b,d,b,d,d,d,d)-116*E(b,b,d,c,d,d,d,d)-13145/2*E(c,b,d,c,d,
d,d,d)+64*E(b,b,f,a,a,f,a,f)-3360*E(b,b,f,b,b,d,b,d)+3360*E(d,b,b,f,b,b,b,d)+
253113/2*E(b,b,c,b,d,d,d,d)-82569/2*E(c,b,c,b,d,d,d,d)-1059908*E(b,b,c,c,e,c,c
,e)-1828774*E(c,b,c,c,e,c,c,e)+19506*E(d,b,c,c,e,c,c,e)+2176*E(f,b,c,c,e,c,c,e
)-68108*E(c,b,c,c,e,e,e,e)-48*E(d,b,c,c,e,e,e,e)+72*E(f,b,c,c,e,e,e,e)-26*E(b,
d,d,c,e,e,e,e)-13509/16*E(c,d,d,c,e,e,e,e)+20*E(b,d,d,d,b,b,b,d)+263/2*E(b,d,d
,d,b,b,d,d)-704*E(a,e,a,f,a,a,a,f)-26*E(a,a,f,b,f,f,f,f)+26*E(b,a,f,b,f,f,f,f)
+112*E(a,a,f,f,b,d,b,d)-320*E(c,a,f,f,b,d,b,d)+912*E(b,b,a,a,f,f,f,f)-52476*E(
c,b,a,a,f,f,f,f)+12704*E(b,b,a,e,a,a,a,f)+626760*E(c,b,a,e,a,a,a,f)-968*E(f,b,
a,e,a,a,a,f)+314592*E(c,b,a,e,a,a,f,f)-48*E(f,b,a,e,a,a,f,f)-704*E(e,a,a,a,f,a
,a,f)+704*E(e,a,a,f,a,a,a,f)-704*E(a,a,a,f,a,a,f,f)-704*E(a,a,f,a,a,f,a,f)+704
*E(a,a,f,a,f,a,a,f)-1160*E(a,a,f,b,b,d,b,d)-16*E(e,a,f,b,b,d,b,d)-64*E(a,a,f,b
,d,d,d,d)-E(e,a,f,b,d,d,d,d)+6220*E(b,c,a,e,a,f,a,f)+23743*E(c,c,a,e,a,f,a,f)+
48*E(d,c,a,e,a,f,a,f)+8*E(e,c,a,e,a,f,a,f)-718*E(b,c,a,e,e,e,e,e)-133497/16*E(
c,c,a,e,e,e,e,e)-1367/2*E(d,c,a,e,e,e,e,e)+234029*E(b,c,a,f,a,f,a,f)-24*E(d,c,
a,f,a,f,a,f)+24*E(e,c,a,f,a,f,a,f)+136*E(b,c,a,f,f,f,f,f)+100*E(c,c,a,f,f,f,f,
f)-9472*E(b,c,b,a,b,d,b,d)+139216*E(c,c,b,a,b,d,b,d)+3392*E(e,c,b,a,b,d,b,d)+
1534*E(b,c,b,a,e,e,e,e)+61657/2*E(c,c,b,a,e,e,e,e)-5484*E(d,c,b,a,e,e,e,e)+4*E
(e,c,b,a,e,e,e,e)+984932*E(b,c,b,b,b,d,b,d)-438760*E(c,c,b,b,b,d,b,d)+3424*E(e
,c,b,b,b,d,b,d)-2910396*E(b,c,b,b,c,e,c,e)+1537604*E(c,c,b,b,c,e,c,e)+236989/2
*E(b,c,b,b,f,f,f,f)-148303/2*E(c,c,b,b,f,f,f,f)-19650*E(d,c,c,c,e,c,c,e)+19650
*E(d,c,c,e,c,c,c,e)+457/2*E(b,c,d,b,d,d,d,d)-14*E(c,c,d,b,d,d,d,d)-1344*E(b,d,
b,d,c,c,c,e)+12877*E(c,d,b,d,c,c,c,e)+273/2*E(b,d,b,d,d,b,d,d)-20*E(c,d,b,d,d,
b,d,d)+20*E(b,d,b,f,b,b,d,d)+13445*E(c,d,b,f,b,b,d,d)+79/2*E(b,d,c,b,d,d,d,d)+
13221/4*E(c,d,c,b,d,d,d,d)+19650*E(c,d,c,c,c,e,c,e)-705/2*E(b,d,c,d,d,b,d,d)-\
13421/4*E(c,d,c,d,d,b,d,d)-19650*E(c,d,c,e,c,c,c,e)-13509/16*E(c,d,d,c,d,d,d,d
)+641/2*E(b,d,b,a,e,e,e,e)+3360*E(d,d,b,b,b,b,b,d)+480*E(b,d,b,b,c,e,c,e)+
105512*E(c,d,b,b,c,e,c,e)+263/2*E(b,d,b,b,f,f,f,f)-13341/4*E(c,d,b,b,f,f,f,f)-\
3360*E(b,d,b,d,b,b,b,d)-20*E(b,d,b,d,b,b,d,d)-13405*E(c,d,b,d,b,b,d,d)-19650*E
(c,c,d,c,c,e,c,e)+19650*E(c,c,d,c,e,c,c,e)-4*E(e,c,d,d,b,b,b,d)-256*E(b,c,d,d,
b,b,d,d)+18218*E(c,c,e,a,b,d,b,d)+16*E(e,c,e,a,b,d,b,d)+16*E(a,f,f,f,b,d,b,d)-\
273/2*E(b,f,f,f,b,d,b,d), E(e,c,d,c,c,e,c,e) = 2*E(a,e,e,e,c,e,c,e)+28*E(a,f,a
,a,a,f,a,f)+114*E(b,f,b,b,b,d,b,d)+114*E(b,b,f,b,d,b,b,d)-66337/2*E(b,c,a,a,f,
a,a,f)+22909/2*E(c,c,a,a,f,a,a,f)+96*E(e,c,a,a,f,a,a,f)+35/4*E(b,c,a,a,f,f,f,f
)-16*E(c,c,a,a,f,f,f,f)-263/2*E(b,c,a,e,a,a,f,f)+2107/8*E(c,c,a,e,a,a,f,f)-165
/2*E(b,c,e,e,a,a,a,f)+2363/16*E(c,c,e,e,a,a,a,f)+E(b,c,e,e,e,e,e,e)-161*E(b,d,
b,a,b,d,b,d)-523/4*E(c,d,b,a,b,d,b,d)+8*E(a,f,f,b,b,d,b,d)-23/2*E(a,f,f,b,d,b,
b,d)+25/16*E(f,b,a,e,e,e,e,e)+1/16*E(f,b,a,f,f,f,f,f)-70047/2*E(b,b,b,a,b,d,b,
d)-47597*E(c,b,b,a,b,d,b,d)+140*E(f,b,b,a,b,d,b,d)+20*E(b,b,b,a,e,e,e,e)+10417
/4*E(c,b,b,a,e,e,e,e)+25/2*E(f,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)+27368*E(c,
b,b,b,c,e,c,e)+220*E(f,b,b,b,c,e,c,e)-114*E(d,b,b,b,d,b,b,d)+114*E(b,b,b,d,b,b
,d,d)-75/16*E(b,b,d,b,d,d,d,d)-3*E(c,b,d,b,d,d,d,d)-4*E(b,b,d,c,d,d,d,d)-3483/
16*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-114*E(b,b,f,b,b,d,b,d)+114*E(d,b,b,
f,b,b,b,d)+67631/16*E(b,b,c,b,d,d,d,d)-22183/16*E(c,b,c,b,d,d,d,d)-70783/2*E(b
,b,c,c,e,c,c,e)-242541/4*E(c,b,c,c,e,c,c,e)+2603/4*E(d,b,c,c,e,c,c,e)+78*E(f,b
,c,c,e,c,c,e)-2255*E(c,b,c,c,e,e,e,e)-3/2*E(d,b,c,c,e,e,e,e)+2*E(f,b,c,c,e,e,e
,e)-E(b,d,d,c,e,e,e,e)-3595/128*E(c,d,d,c,e,e,e,e)-3/2*E(b,d,d,d,b,b,b,d)+85/
16*E(b,d,d,d,b,b,d,d)-28*E(a,e,a,f,a,a,a,f)-E(a,a,f,b,f,f,f,f)+E(b,a,f,b,f,f,f
,f)+4*E(a,a,f,f,b,d,b,d)-12*E(c,a,f,f,b,d,b,d)+36*E(b,b,a,a,f,f,f,f)-3483/2*E(
c,b,a,a,f,f,f,f)+417*E(b,b,a,e,a,a,a,f)+20768*E(c,b,a,e,a,a,a,f)-36*E(f,b,a,e,
a,a,a,f)+10445*E(c,b,a,e,a,a,f,f)-E(f,b,a,e,a,a,f,f)-28*E(e,a,a,a,f,a,a,f)+28*
E(e,a,a,f,a,a,a,f)-28*E(a,a,a,f,a,a,f,f)-28*E(a,a,f,a,a,f,a,f)+28*E(a,a,f,a,f,
a,a,f)-34*E(a,a,f,b,b,d,b,d)-2*E(a,a,f,b,d,d,d,d)+477/2*E(b,c,a,e,a,f,a,f)+
6081/8*E(c,c,a,e,a,f,a,f)+2*E(d,c,a,e,a,f,a,f)-E(e,c,a,e,a,f,a,f)-457/16*E(b,c
,a,e,e,e,e,e)-35359/128*E(c,c,a,e,e,e,e,e)-47/2*E(d,c,a,e,e,e,e,e)+62203/8*E(b
,c,a,f,a,f,a,f)-E(d,c,a,f,a,f,a,f)+E(e,c,a,f,a,f,a,f)+4*E(b,c,a,f,f,f,f,f)+4*E
(c,c,a,f,f,f,f,f)-200*E(b,c,b,a,b,d,b,d)+4558*E(c,c,b,a,b,d,b,d)+140*E(e,c,b,a
,b,d,b,d)+93/4*E(b,c,b,a,e,e,e,e)+16367/16*E(c,c,b,a,e,e,e,e)-373/2*E(d,c,b,a,
e,e,e,e)-3/2*E(e,c,b,a,e,e,e,e)+65095/2*E(b,c,b,b,b,d,b,d)-14543*E(c,c,b,b,b,d
,b,d)+104*E(e,c,b,b,b,d,b,d)-194297/2*E(b,c,b,b,c,e,c,e)+102063/2*E(c,c,b,b,c,
e,c,e)+62995/16*E(b,c,b,b,f,f,f,f)-39433/16*E(c,c,b,b,f,f,f,f)-2619/4*E(d,c,c,
c,e,c,c,e)+2619/4*E(d,c,c,e,c,c,c,e)+115/16*E(b,c,d,b,d,d,d,d)-51*E(b,d,b,d,c,
c,c,e)+3419/8*E(c,d,b,d,c,c,c,e)+75/16*E(b,d,b,d,d,b,d,d)-3/2*E(b,d,b,f,b,b,d,
d)+3587/8*E(c,d,b,f,b,b,d,d)+37/16*E(b,d,c,b,d,d,d,d)+3467/32*E(c,d,c,b,d,d,d,
d)+2619/4*E(c,d,c,c,c,e,c,e)-211/16*E(b,d,c,d,d,b,d,d)-3555/32*E(c,d,c,d,d,b,d
,d)-2619/4*E(c,d,c,e,c,c,c,e)-E(c,d,d,c,c,e,c,e)-3595/128*E(c,d,d,c,d,d,d,d)+
187/16*E(b,d,b,a,e,e,e,e)+114*E(d,d,b,b,b,b,b,d)+44*E(b,d,b,b,c,e,c,e)+3499*E(
c,d,b,b,c,e,c,e)+85/16*E(b,d,b,b,f,f,f,f)-3555/32*E(c,d,b,b,f,f,f,f)-114*E(b,d
,b,d,b,b,b,d)+3/2*E(b,d,b,d,b,b,d,d)-3555/8*E(c,d,b,d,b,b,d,d)-2619/4*E(c,c,d,
c,c,e,c,e)+E(d,c,d,c,c,e,c,e)+2619/4*E(c,c,d,c,e,c,c,e)-11*E(b,c,d,d,b,b,d,d)+
2363/4*E(c,c,e,a,b,d,b,d)-75/16*E(b,f,f,f,b,d,b,d), E(e,c,d,c,d,d,d,d) = -80*E
(a,f,a,a,a,f,a,f)-96*E(b,f,b,b,b,d,b,d)-96*E(b,b,f,b,d,b,b,d)+26268*E(b,c,a,a,
f,a,a,f)-9964*E(c,c,a,a,f,a,a,f)-176*E(e,c,a,a,f,a,a,f)-18*E(b,c,a,a,f,f,f,f)+
176*E(b,c,a,e,a,a,f,f)-173*E(c,c,a,e,a,a,f,f)+90*E(b,c,e,e,a,a,a,f)-173/2*E(c,
c,e,e,a,a,a,f)+4*E(e,c,e,e,a,a,a,f)-E(b,c,e,e,e,e,e,e)+88*E(b,d,b,a,b,d,b,d)-\
206*E(c,d,b,a,b,d,b,d)+8*E(a,f,f,b,b,d,b,d)-8*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,e
,e,e,e,e)+27092*E(b,b,b,a,b,d,b,d)+40920*E(c,b,b,a,b,d,b,d)-192*E(f,b,b,a,b,d,
b,d)+44*E(b,b,b,a,e,e,e,e)-2114*E(c,b,b,a,e,e,e,e)-4*E(f,b,b,a,e,e,e,e)+1152*E
(b,b,b,b,c,e,c,e)-21632*E(c,b,b,b,c,e,c,e)-192*E(f,b,b,b,c,e,c,e)+96*E(d,b,b,b
,d,b,b,d)-96*E(b,b,b,d,b,b,d,d)+5/2*E(b,b,d,b,d,d,d,d)+3*E(b,b,d,c,d,d,d,d)+
367/2*E(c,b,d,c,d,d,d,d)-E(d,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+96*E(b,b,f,b,
b,d,b,d)-96*E(d,b,b,f,b,b,b,d)-7049/2*E(b,b,c,b,d,d,d,d)+2305/2*E(c,b,c,b,d,d,
d,d)+28572*E(b,b,c,c,e,c,c,e)+51414*E(c,b,c,c,e,c,c,e)-546*E(d,b,c,c,e,c,c,e)-\
64*E(f,b,c,c,e,c,c,e)+1892*E(c,b,c,c,e,e,e,e)+369/16*E(c,d,d,c,e,e,e,e)+12*E(b
,d,d,d,b,b,b,d)-11/2*E(b,d,d,d,b,b,d,d)+80*E(a,e,a,f,a,a,a,f)-96*E(b,b,a,a,f,f
,f,f)+1380*E(c,b,a,a,f,f,f,f)-12*E(b,b,a,e,a,a,a,f)-17392*E(c,b,a,e,a,a,a,f)+
40*E(f,b,a,e,a,a,a,f)-9040*E(c,b,a,e,a,a,f,f)+80*E(e,a,a,a,f,a,a,f)-80*E(e,a,a
,f,a,a,a,f)+80*E(a,a,a,f,a,a,f,f)+80*E(a,a,f,a,a,f,a,f)-80*E(a,a,f,a,f,a,a,f)-\
40*E(a,a,f,b,b,d,b,d)-16*E(e,a,f,b,b,d,b,d)-E(a,a,f,b,d,d,d,d)-E(f,a,f,b,d,d,d
,d)-688*E(b,c,a,e,a,f,a,f)-663*E(c,c,a,e,a,f,a,f)+32*E(e,c,a,e,a,f,a,f)+247/4*
E(b,c,a,e,e,e,e,e)+3729/16*E(c,c,a,e,e,e,e,e)+21*E(d,c,a,e,e,e,e,e)-6025*E(b,c
,a,f,a,f,a,f)+4*E(b,c,a,f,f,f,f,f)-880*E(b,c,b,a,b,d,b,d)-4304*E(c,c,b,a,b,d,b
,d)-192*E(e,c,b,a,b,d,b,d)+196*E(b,c,b,a,e,e,e,e)-1729/2*E(c,c,b,a,e,e,e,e)+
164*E(d,c,b,a,e,e,e,e)+4*E(e,c,b,a,e,e,e,e)-24564*E(b,c,b,b,b,d,b,d)+12136*E(c
,c,b,b,b,d,b,d)-160*E(e,c,b,b,b,d,b,d)+79084*E(b,c,b,b,c,e,c,e)-45764*E(c,c,b,
b,c,e,c,e)-6189/2*E(b,c,b,b,f,f,f,f)+4319/2*E(c,c,b,b,f,f,f,f)+530*E(d,c,c,c,e
,c,c,e)-530*E(d,c,c,e,c,c,c,e)+1/2*E(b,c,d,b,d,d,d,d)-E(c,c,d,b,d,d,d,d)+40*E(
b,d,b,d,c,c,c,e)-369*E(c,d,b,d,c,c,c,e)-5/2*E(b,d,b,d,d,b,d,d)-2*E(c,d,b,d,d,b
,d,d)+12*E(b,d,b,f,b,b,d,d)-377*E(c,d,b,f,b,b,d,d)-15/2*E(b,d,c,b,d,d,d,d)-361
/4*E(c,d,c,b,d,d,d,d)-530*E(c,d,c,c,c,e,c,e)+17/2*E(b,d,c,d,d,b,d,d)+361/4*E(c
,d,c,d,d,b,d,d)+530*E(c,d,c,e,c,c,c,e)+353/16*E(c,d,d,c,d,d,d,d)-13/2*E(b,d,b,
a,e,e,e,e)-96*E(d,d,b,b,b,b,b,d)-160*E(b,d,b,b,c,e,c,e)-2872*E(c,d,b,b,c,e,c,e
)-11/2*E(b,d,b,b,f,f,f,f)+377/4*E(c,d,b,b,f,f,f,f)+96*E(b,d,b,d,b,b,b,d)-12*E(
b,d,b,d,b,b,d,d)+369*E(c,d,b,d,b,b,d,d)+530*E(c,c,d,c,c,e,c,e)+E(d,c,d,c,d,d,d
,d)-530*E(c,c,d,c,e,c,c,e)-4*E(e,c,d,d,b,b,b,d)+8*E(b,c,d,d,b,b,d,d)-346*E(c,c
,e,a,b,d,b,d)+16*E(e,c,e,a,b,d,b,d)+2*E(a,f,f,f,b,d,b,d)+5/2*E(b,f,f,f,b,d,b,d
), E(e,c,d,c,e,c,c,e) = 9/2*E(a,e,e,e,c,e,c,e)+60*E(a,f,a,a,a,f,a,f)+272*E(b,f
,b,b,b,d,b,d)+272*E(b,b,f,b,d,b,b,d)-79518*E(b,c,a,a,f,a,a,f)+27546*E(c,c,a,a,
f,a,a,f)+208*E(e,c,a,a,f,a,a,f)+20*E(b,c,a,a,f,f,f,f)-36*E(c,c,a,a,f,f,f,f)-\
331*E(b,c,a,e,a,a,f,f)+1291/2*E(c,c,a,e,a,a,f,f)-2*E(e,c,a,e,a,a,f,f)-413/2*E(
b,c,e,e,a,a,a,f)+1435/4*E(c,c,e,e,a,a,a,f)+9/4*E(b,c,e,e,e,e,e,e)-372*E(b,d,b,
a,b,d,b,d)-345*E(c,d,b,a,b,d,b,d)+19*E(a,f,f,b,b,d,b,d)-57/2*E(a,f,f,b,d,b,b,d
)+33/8*E(f,b,a,e,e,e,e,e)+1/8*E(f,b,a,f,f,f,f,f)-84018*E(b,b,b,a,b,d,b,d)-\
114668*E(c,b,b,a,b,d,b,d)+296*E(f,b,b,a,b,d,b,d)+51*E(b,b,b,a,e,e,e,e)+6261*E(
c,b,b,a,e,e,e,e)+32*E(f,b,b,a,e,e,e,e)-64*E(b,b,b,b,c,e,c,e)+65872*E(c,b,b,b,c
,e,c,e)+528*E(f,b,b,b,c,e,c,e)-272*E(d,b,b,b,d,b,b,d)+272*E(b,b,b,d,b,b,d,d)-\
23/2*E(b,b,d,b,d,d,d,d)-27/4*E(c,b,d,b,d,d,d,d)-37/4*E(b,b,d,c,d,d,d,d)-2091/4
*E(c,b,d,c,d,d,d,d)+6*E(b,b,f,a,a,f,a,f)-272*E(b,b,f,b,b,d,b,d)+272*E(d,b,b,f,
b,b,b,d)+40459/4*E(b,b,c,b,d,d,d,d)-13219/4*E(c,b,c,b,d,d,d,d)-84828*E(b,b,c,c
,e,c,c,e)-145685*E(c,b,c,c,e,c,c,e)+1561*E(d,b,c,c,e,c,c,e)+164*E(f,b,c,c,e,c,
c,e)-5421*E(c,b,c,c,e,e,e,e)-3*E(d,b,c,c,e,e,e,e)+4*E(f,b,c,c,e,e,e,e)-E(c,d,d
,c,e,c,c,e)-9/4*E(b,d,d,c,e,e,e,e)-2153/32*E(c,d,d,c,e,e,e,e)-4*E(b,d,d,d,b,b,
b,d)+51/4*E(b,d,d,d,b,b,d,d)-60*E(a,e,a,f,a,a,a,f)-9/4*E(a,a,f,b,f,f,f,f)+9/4*
E(b,a,f,b,f,f,f,f)+9*E(a,a,f,f,b,d,b,d)-27*E(c,a,f,f,b,d,b,d)+78*E(b,b,a,a,f,f
,f,f)-4182*E(c,b,a,a,f,f,f,f)+1039*E(b,b,a,e,a,a,a,f)+49912*E(c,b,a,e,a,a,a,f)
-76*E(f,b,a,e,a,a,a,f)+25074*E(c,b,a,e,a,a,f,f)-2*E(f,b,a,e,a,a,f,f)-60*E(e,a,
a,a,f,a,a,f)+60*E(e,a,a,f,a,a,a,f)-60*E(a,a,a,f,a,a,f,f)-60*E(a,a,f,a,a,f,a,f)
+60*E(a,a,f,a,f,a,a,f)-80*E(a,a,f,b,b,d,b,d)-19/4*E(a,a,f,b,d,d,d,d)+543*E(b,c
,a,e,a,f,a,f)+3717/2*E(c,c,a,e,a,f,a,f)+4*E(d,c,a,e,a,f,a,f)-2*E(e,c,a,e,a,f,a
,f)-1055/16*E(b,c,a,e,e,e,e,e)-21275/32*E(c,c,a,e,e,e,e,e)-445/8*E(d,c,a,e,e,e
,e,e)+37277/2*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)+2*E(e,c,a,f,a,f,a,f)+43/
4*E(b,c,a,f,f,f,f,f)+9*E(c,c,a,f,f,f,f,f)-644*E(b,c,b,a,b,d,b,d)+11024*E(c,c,b
,a,b,d,b,d)+296*E(e,c,b,a,b,d,b,d)+149/2*E(b,c,b,a,e,e,e,e)+9787/4*E(c,c,b,a,e
,e,e,e)-443*E(d,c,b,a,e,e,e,e)-2*E(e,c,b,a,e,e,e,e)+78122*E(b,c,b,b,b,d,b,d)-\
34988*E(c,c,b,b,b,d,b,d)+272*E(e,c,b,b,b,d,b,d)-232558*E(b,c,b,b,c,e,c,e)+
122510*E(c,c,b,b,c,e,c,e)+37751/4*E(b,c,b,b,f,f,f,f)-23649/4*E(c,c,b,b,f,f,f,f
)-1569*E(d,c,c,c,e,c,c,e)+1569*E(d,c,c,e,c,c,c,e)+73/4*E(b,c,d,b,d,d,d,d)-1/4*
E(c,c,d,b,d,d,d,d)-120*E(b,d,b,d,c,c,c,e)+2049/2*E(c,d,b,d,c,c,c,e)+23/2*E(b,d
,b,d,d,b,d,d)-1/2*E(c,d,b,d,d,b,d,d)-4*E(b,d,b,f,b,b,d,d)+2147/2*E(c,d,b,f,b,b
,d,d)+19/4*E(b,d,c,b,d,d,d,d)+2089/8*E(c,d,c,b,d,d,d,d)+1569*E(c,d,c,c,c,e,c,e
)-63/2*E(b,d,c,d,d,b,d,d)-2133/8*E(c,d,c,d,d,b,d,d)-1569*E(c,d,c,e,c,c,c,e)-\
2153/32*E(c,d,d,c,d,d,d,d)+109/4*E(b,d,b,a,e,e,e,e)+272*E(d,d,b,b,b,b,b,d)+92*
E(b,d,b,b,c,e,c,e)+8400*E(c,d,b,b,c,e,c,e)+51/4*E(b,d,b,b,f,f,f,f)-2129/8*E(c,
d,b,b,f,f,f,f)-272*E(b,d,b,d,b,b,b,d)+4*E(b,d,b,d,b,b,d,d)-2133/2*E(c,d,b,d,b,
b,d,d)-1569*E(c,c,d,c,c,e,c,e)+1569*E(c,c,d,c,e,c,c,e)+E(d,c,d,c,e,c,c,e)-24*E
(b,c,d,d,b,b,d,d)+1435*E(c,c,e,a,b,d,b,d)+1/2*E(a,f,f,f,b,d,b,d)-23/2*E(b,f,f,
f,b,d,b,d), E(e,c,d,d,c,e,c,e) = 57/2*E(a,e,e,e,c,e,c,e)+416*E(a,f,a,a,a,f,a,f
)+1796*E(b,f,b,b,b,d,b,d)+1796*E(b,b,f,b,d,b,b,d)+1/4*E(b,b,f,b,d,d,d,d)+1/4*E
(b,b,f,b,f,f,f,f)-524225*E(b,c,a,a,f,a,a,f)+182277*E(c,c,a,a,f,a,a,f)+1384*E(e
,c,a,a,f,a,a,f)+269/2*E(b,c,a,a,f,f,f,f)-228*E(c,c,a,a,f,f,f,f)-2249*E(b,c,a,e
,a,a,f,f)+17035/4*E(c,c,a,e,a,a,f,f)-18*E(e,c,a,e,a,a,f,f)-1402*E(b,c,e,e,a,a,
a,f)+18859/8*E(c,c,e,e,a,a,a,f)+E(e,c,e,e,a,a,a,f)+14*E(b,c,e,e,e,e,e,e)-2506*
E(b,d,b,a,b,d,b,d)-4103/2*E(c,d,b,a,b,d,b,d)+116*E(a,f,f,b,b,d,b,d)-181*E(a,f,
f,b,d,b,b,d)+111/4*E(f,b,a,e,e,e,e,e)+1/2*E(f,b,a,f,f,f,f,f)-552719*E(b,b,b,a,
b,d,b,d)-758730*E(c,b,b,a,b,d,b,d)+1904*E(f,b,b,a,b,d,b,d)+300*E(b,b,b,a,e,e,e
,e)+82787/2*E(c,b,b,a,e,e,e,e)+212*E(f,b,b,a,e,e,e,e)-800*E(b,b,b,b,c,e,c,e)+
435216*E(c,b,b,b,c,e,c,e)+3520*E(f,b,b,b,c,e,c,e)-1796*E(d,b,b,b,d,b,b,d)+1796
*E(b,b,b,d,b,b,d,d)-629/8*E(b,b,d,b,d,d,d,d)-171/4*E(c,b,d,b,d,d,d,d)-59*E(b,b
,d,c,d,d,d,d)-27677/8*E(c,b,d,c,d,d,d,d)+12*E(b,b,f,a,a,f,a,f)+1/4*E(f,b,f,a,f
,f,f,f)-1796*E(b,b,f,b,b,d,b,d)+1796*E(d,b,b,f,b,b,b,d)+533063/8*E(b,b,c,b,d,d
,d,d)-174735/8*E(c,b,c,b,d,d,d,d)-559079*E(b,b,c,c,e,c,c,e)-1926661/2*E(c,b,c,
c,e,c,c,e)+20559/2*E(d,b,c,c,e,c,c,e)+1024*E(f,b,c,c,e,c,c,e)-35929*E(c,b,c,c,
e,e,e,e)-17*E(d,b,c,c,e,e,e,e)+21*E(f,b,c,c,e,e,e,e)-14*E(b,d,d,c,e,e,e,e)-\
28447/64*E(c,d,d,c,e,e,e,e)-44*E(b,d,d,d,b,b,b,d)+717/8*E(b,d,d,d,b,b,d,d)-E(c
,d,d,d,c,e,c,e)-416*E(a,e,a,f,a,a,a,f)-14*E(a,a,f,b,f,f,f,f)+59/4*E(b,a,f,b,f,
f,f,f)+57*E(a,a,f,f,b,d,b,d)-171*E(c,a,f,f,b,d,b,d)+518*E(b,b,a,a,f,f,f,f)-\
27603*E(c,b,a,a,f,f,f,f)+6798*E(b,b,a,e,a,a,a,f)+330046*E(c,b,a,e,a,a,a,f)-484
*E(f,b,a,e,a,a,a,f)+165888*E(c,b,a,e,a,a,f,f)-8*E(f,b,a,e,a,a,f,f)-416*E(e,a,a
,a,f,a,a,f)+416*E(e,a,a,f,a,a,a,f)-416*E(a,a,a,f,a,a,f,f)-416*E(a,a,f,a,a,f,a,
f)+416*E(a,a,f,a,f,a,a,f)-520*E(a,a,f,b,b,d,b,d)+8*E(e,a,f,b,b,d,b,d)-123/4*E(
a,a,f,b,d,d,d,d)+1/4*E(f,a,f,b,d,d,d,d)+3619*E(b,c,a,e,a,f,a,f)+49145/4*E(c,c,
a,e,a,f,a,f)+20*E(d,c,a,e,a,f,a,f)-26*E(e,c,a,e,a,f,a,f)-3571/8*E(b,c,a,e,e,e,
e,e)-280295/64*E(c,c,a,e,e,e,e,e)-733/2*E(d,c,a,e,e,e,e,e)+491051/4*E(b,c,a,f,
a,f,a,f)-10*E(d,c,a,f,a,f,a,f)+10*E(e,c,a,f,a,f,a,f)+303/4*E(b,c,a,f,f,f,f,f)+
57*E(c,c,a,f,f,f,f,f)-4456*E(b,c,b,a,b,d,b,d)+72964*E(c,c,b,a,b,d,b,d)+1928*E(
e,c,b,a,b,d,b,d)+795/2*E(b,c,b,a,e,e,e,e)+129695/8*E(c,c,b,a,e,e,e,e)-2927*E(d
,c,b,a,e,e,e,e)-7*E(e,c,b,a,e,e,e,e)+514607*E(b,c,b,b,b,d,b,d)-230638*E(c,c,b,
b,b,d,b,d)+1888*E(e,c,b,b,b,d,b,d)-1533545*E(b,c,b,b,c,e,c,e)+811743*E(c,c,b,b
,c,e,c,e)+497635/8*E(b,c,b,b,f,f,f,f)-313049/8*E(c,c,b,b,f,f,f,f)-20639/2*E(d,
c,c,c,e,c,c,e)+20639/2*E(d,c,c,e,c,c,c,e)+1013/8*E(b,c,d,b,d,d,d,d)-5/2*E(c,c,
d,b,d,d,d,d)-818*E(b,d,b,d,c,c,c,e)+27119/4*E(c,d,b,d,c,c,c,e)+629/8*E(b,d,b,d
,d,b,d,d)-5*E(c,d,b,d,d,b,d,d)-44*E(b,d,b,f,b,b,d,d)+28359/4*E(c,d,b,f,b,b,d,d
)+265/8*E(b,d,c,b,d,d,d,d)+27719/16*E(c,d,c,b,d,d,d,d)+20639/2*E(c,d,c,c,c,e,c
,e)-1729/8*E(b,d,c,d,d,b,d,d)-28223/16*E(c,d,c,d,d,b,d,d)-20639/2*E(c,d,c,e,c,
c,c,e)-28447/64*E(c,d,d,c,d,d,d,d)+1419/8*E(b,d,b,a,e,e,e,e)+1796*E(d,d,b,b,b,
b,b,d)+732*E(b,d,b,b,c,e,c,e)+55526*E(c,d,b,b,c,e,c,e)+717/8*E(b,d,b,b,f,f,f,f
)-28119/16*E(c,d,b,b,f,f,f,f)-1796*E(b,d,b,d,b,b,b,d)+44*E(b,d,b,d,b,b,d,d)-\
28215/4*E(c,d,b,d,b,b,d,d)-20639/2*E(c,c,d,c,c,e,c,e)+20639/2*E(c,c,d,c,e,c,c,
e)+E(e,c,d,d,b,b,b,d)-147*E(b,c,d,d,b,b,d,d)-E(e,c,d,d,b,b,d,d)+E(d,c,d,d,c,e,
c,e)+18859/2*E(c,c,e,a,b,d,b,d)+4*E(e,c,e,a,b,d,b,d)+5*E(a,f,f,f,b,d,b,d)-629/
8*E(b,f,f,f,b,d,b,d), E(e,c,e,c,c,c,c,e) = E(e,e,c,c,c,c,c,e)+4*E(a,f,a,a,a,f,
a,f)-8*E(b,f,b,b,b,d,b,d)-8*E(b,b,f,b,d,b,b,d)+1812*E(b,c,a,a,f,a,a,f)-664*E(c
,c,a,a,f,a,a,f)+8*E(e,c,a,a,f,a,a,f)-3/2*E(b,c,a,a,f,f,f,f)-E(c,c,a,a,f,f,f,f)
+15*E(b,c,a,e,a,a,f,f)-24*E(c,c,a,e,a,a,f,f)+E(d,c,e,c,c,c,c,e)+27/2*E(b,c,e,e
,a,a,a,f)-10*E(c,c,e,e,a,a,a,f)+20*E(b,d,b,a,b,d,b,d)+24*E(c,d,b,a,b,d,b,d)-E(
a,f,f,b,b,d,b,d)+2*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,e,e,e,e,e)+2144*E(b,b,b,a,b,
d,b,d)+2784*E(c,b,b,a,b,d,b,d)+24*E(f,b,b,a,b,d,b,d)-11/2*E(b,b,b,a,e,e,e,e)-\
305/2*E(c,b,b,a,e,e,e,e)-7/2*E(f,b,b,a,e,e,e,e)-80*E(b,b,b,b,c,e,c,e)-1664*E(c
,b,b,b,c,e,c,e)-24*E(f,b,b,b,c,e,c,e)+8*E(d,b,b,b,d,b,b,d)-8*E(b,b,b,d,b,b,d,d
)+5/8*E(b,b,d,b,d,d,d,d)+3/8*E(c,b,d,b,d,d,d,d)+1/8*E(b,b,d,c,d,d,d,d)+97/8*E(
c,b,d,c,d,d,d,d)-2*E(b,b,f,a,a,f,a,f)+8*E(b,b,f,b,b,d,b,d)-8*E(d,b,b,f,b,b,b,d
)-229*E(b,b,c,b,d,d,d,d)+73*E(c,b,c,b,d,d,d,d)+2074*E(b,b,c,c,e,c,c,e)+3514*E(
c,b,c,c,e,c,c,e)-28*E(d,b,c,c,e,c,c,e)+140*E(c,b,c,c,e,e,e,e)+25/16*E(c,d,d,c,
e,e,e,e)+9/2*E(b,d,d,d,b,b,b,d)-7/4*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)+1/
2*E(a,a,f,f,b,d,b,d)-1/2*E(c,a,f,f,b,d,b,d)+4*E(b,b,a,a,f,f,f,f)+102*E(c,b,a,a
,f,f,f,f)-73*E(b,b,a,e,a,a,a,f)-1218*E(c,b,a,e,a,a,a,f)-4*E(f,b,a,e,a,a,a,f)-\
586*E(c,b,a,e,a,a,f,f)-4*E(e,a,a,a,f,a,a,f)+4*E(e,a,a,f,a,a,a,f)-4*E(a,a,a,f,a
,a,f,f)-4*E(a,a,f,a,a,f,a,f)+4*E(a,a,f,a,f,a,a,f)+1/8*E(a,a,f,b,d,d,d,d)-15*E(
b,c,a,e,a,f,a,f)-46*E(c,c,a,e,a,f,a,f)+4*E(b,c,a,e,e,e,e,e)+29/2*E(c,c,a,e,e,e
,e,e)+11/8*E(d,c,a,e,e,e,e,e)-413*E(b,c,a,f,a,f,a,f)-3/8*E(b,c,a,f,f,f,f,f)-1/
4*E(c,c,a,f,f,f,f,f)+84*E(b,c,b,a,b,d,b,d)-260*E(c,c,b,a,b,d,b,d)+16*E(e,c,b,a
,b,d,b,d)+9/2*E(b,c,b,a,e,e,e,e)-57*E(c,c,b,a,e,e,e,e)+23/2*E(d,c,b,a,e,e,e,e)
-1/2*E(e,c,b,a,e,e,e,e)-1624*E(b,c,b,b,b,d,b,d)+808*E(c,c,b,b,b,d,b,d)-16*E(e,
c,b,b,b,d,b,d)+5156*E(b,c,b,b,c,e,c,e)-2856*E(c,c,b,b,c,e,c,e)-208*E(b,c,b,b,f
,f,f,f)+273/2*E(c,c,b,b,f,f,f,f)+32*E(d,c,c,c,e,c,c,e)-32*E(d,c,c,e,c,c,c,e)-E
(b,c,d,b,d,d,d,d)+5*E(b,d,b,d,c,c,c,e)-21*E(c,d,b,d,c,c,c,e)-5/8*E(b,d,b,d,d,b
,d,d)+9/2*E(b,d,b,f,b,b,d,d)-24*E(c,d,b,f,b,b,d,d)-2*E(b,d,c,b,d,d,d,d)-13/2*E
(c,d,c,b,d,d,d,d)+E(d,d,c,c,c,c,c,e)-32*E(c,d,c,c,c,e,c,e)-E(c,d,c,d,c,c,c,e)+
25/8*E(b,d,c,d,d,b,d,d)+13/2*E(c,d,c,d,d,b,d,d)+33*E(c,d,c,e,c,c,c,e)+25/16*E(
c,d,d,c,d,d,d,d)-1/2*E(b,d,b,a,e,e,e,e)-8*E(d,d,b,b,b,b,b,d)-42*E(b,d,b,b,c,e,
c,e)-200*E(c,d,b,b,c,e,c,e)-7/4*E(b,d,b,b,f,f,f,f)+6*E(c,d,b,b,f,f,f,f)+8*E(b,
d,b,d,b,b,b,d)-9/2*E(b,d,b,d,b,b,d,d)+25*E(c,d,b,d,b,b,d,d)+32*E(c,c,d,c,c,e,c
,e)-32*E(c,c,d,c,e,c,c,e)-3/2*E(b,c,d,d,b,b,d,d)-42*E(c,c,e,a,b,d,b,d)-1/4*E(a
,f,f,f,b,d,b,d)+5/8*E(b,f,f,f,b,d,b,d), E(e,c,e,c,d,d,d,d) = -28*E(a,e,e,e,c,e
,c,e)-528*E(a,f,a,a,a,f,a,f)-2176*E(b,f,b,b,b,d,b,d)-2176*E(b,b,f,b,d,b,b,d)+E
(c,b,f,f,f,f,f,f)+615624*E(b,c,a,a,f,a,a,f)-217880*E(c,c,a,a,f,a,a,f)-1696*E(e
,c,a,a,f,a,a,f)-276*E(b,c,a,a,f,f,f,f)+192*E(c,c,a,a,f,f,f,f)+2740*E(b,c,a,e,a
,a,f,f)-5186*E(c,c,a,e,a,a,f,f)+72*E(e,c,a,e,a,a,f,f)+E(d,c,e,c,d,d,d,d)+1798*
E(b,c,e,e,a,a,a,f)-2785*E(c,c,e,e,a,a,a,f)-15*E(b,c,e,e,e,e,e,e)-E(c,c,e,e,e,e
,e,e)+2928*E(b,d,b,a,b,d,b,d)+1956*E(c,d,b,a,b,d,b,d)-136*E(a,f,f,b,b,d,b,d)+
236*E(a,f,f,b,d,b,b,d)-73/2*E(f,b,a,e,e,e,e,e)-3/2*E(f,b,a,f,f,f,f,f)+650680*E
(b,b,b,a,b,d,b,d)+904720*E(c,b,b,a,b,d,b,d)-2624*E(f,b,b,a,b,d,b,d)-312*E(b,b,
b,a,e,e,e,e)-49260*E(c,b,b,a,e,e,e,e)-248*E(f,b,b,a,e,e,e,e)+1536*E(b,b,b,b,c,
e,c,e)-517056*E(c,b,b,b,c,e,c,e)-4288*E(f,b,b,b,c,e,c,e)+2176*E(d,b,b,b,d,b,b,
d)-2176*E(b,b,b,d,b,b,d,d)+97*E(b,b,d,b,d,d,d,d)+46*E(c,b,d,b,d,d,d,d)+70*E(b,
b,d,c,d,d,d,d)+4127*E(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+2176*E(b,b,f,b,b,d
,b,d)-2176*E(d,b,b,f,b,b,b,d)-78573*E(b,b,c,b,d,d,d,d)+25981*E(c,b,c,b,d,d,d,d
)+659808*E(b,b,c,c,e,c,c,e)+1146636*E(c,b,c,c,e,c,c,e)-11988*E(d,b,c,c,e,c,c,e
)-1472*E(f,b,c,c,e,c,c,e)+43128*E(c,b,c,c,e,e,e,e)+48*E(d,b,c,c,e,e,e,e)-48*E(
f,b,c,c,e,e,e,e)+14*E(b,d,d,c,e,e,e,e)+4243/8*E(c,d,d,c,e,e,e,e)+176*E(b,d,d,d
,b,b,b,d)-141*E(b,d,d,d,b,b,d,d)+528*E(a,e,a,f,a,a,a,f)+14*E(a,a,f,b,f,f,f,f)-\
14*E(b,a,f,b,f,f,f,f)-56*E(a,a,f,f,b,d,b,d)+152*E(c,a,f,f,b,d,b,d)-656*E(b,b,a
,a,f,f,f,f)+32752*E(c,b,a,a,f,f,f,f)-7932*E(b,b,a,e,a,a,a,f)-392952*E(c,b,a,e,
a,a,a,f)+664*E(f,b,a,e,a,a,a,f)-197504*E(c,b,a,e,a,a,f,f)+528*E(e,a,a,a,f,a,a,
f)-528*E(e,a,a,f,a,a,a,f)+528*E(a,a,a,f,a,a,f,f)+528*E(a,a,f,a,a,f,a,f)-528*E(
a,a,f,a,f,a,a,f)+672*E(a,a,f,b,b,d,b,d)+38*E(a,a,f,b,d,d,d,d)+E(e,a,f,b,d,d,d,
d)-E(f,a,f,b,d,d,d,d)-5428*E(b,c,a,e,a,f,a,f)-14630*E(c,c,a,e,a,f,a,f)-48*E(d,
c,a,e,a,f,a,f)+24*E(e,c,a,e,a,f,a,f)+2641/4*E(b,c,a,e,e,e,e,e)+41485/8*E(c,c,a
,e,e,e,e,e)+885/2*E(d,c,a,e,e,e,e,e)-143670*E(b,c,a,f,a,f,a,f)+24*E(d,c,a,f,a,
f,a,f)-24*E(e,c,a,f,a,f,a,f)-54*E(b,c,a,f,f,f,f,f)-56*E(c,c,a,f,f,f,f,f)+3184*
E(b,c,b,a,b,d,b,d)-87904*E(c,c,b,a,b,d,b,d)-2176*E(e,c,b,a,b,d,b,d)+178*E(b,c,
b,a,e,e,e,e)-19109*E(c,c,b,a,e,e,e,e)+3560*E(d,c,b,a,e,e,e,e)-8*E(e,c,b,a,e,e,
e,e)-598424*E(b,c,b,b,b,d,b,d)+274512*E(c,c,b,b,b,d,b,d)-2432*E(e,c,b,b,b,d,b,
d)+1804072*E(b,c,b,b,c,e,c,e)-969704*E(c,c,b,b,c,e,c,e)-72813*E(b,c,b,b,f,f,f,
f)+46715*E(c,c,b,b,f,f,f,f)+12116*E(d,c,c,c,e,c,c,e)-12116*E(d,c,c,e,c,c,c,e)-\
147*E(b,c,d,b,d,d,d,d)+6*E(c,c,d,b,d,d,d,d)+1048*E(b,d,b,d,c,c,c,e)-8062*E(c,d
,b,d,c,c,c,e)-97*E(b,d,b,d,d,b,d,d)+10*E(c,d,b,d,d,b,d,d)+176*E(b,d,b,f,b,b,d,
d)-8414*E(c,d,b,f,b,b,d,d)-121*E(b,d,c,b,d,d,d,d)-4155/2*E(c,d,c,b,d,d,d,d)-\
12116*E(c,d,c,c,c,e,c,e)+319*E(b,d,c,d,d,b,d,d)+4219/2*E(c,d,c,d,d,b,d,d)+
12116*E(c,d,c,e,c,c,c,e)+4235/8*E(c,d,d,c,d,d,d,d)-199*E(b,d,b,a,e,e,e,e)-2176
*E(d,d,b,b,b,b,b,d)-2400*E(b,d,b,b,c,e,c,e)-66080*E(c,d,b,b,c,e,c,e)-141*E(b,d
,b,b,f,f,f,f)+4171/2*E(c,d,b,b,f,f,f,f)+2176*E(b,d,b,d,b,b,b,d)-176*E(b,d,b,d,
b,b,d,d)+8414*E(c,d,b,d,b,b,d,d)+12116*E(c,c,d,c,c,e,c,e)-12116*E(c,c,d,c,e,c,
c,e)+96*E(b,c,d,d,b,b,d,d)-11140*E(c,c,e,a,b,d,b,d)-18*E(a,f,f,f,b,d,b,d)+97*E
(b,f,f,f,b,d,b,d), E(e,c,e,c,e,c,c,e) = 5*E(a,e,e,e,c,e,c,e)+62*E(a,f,a,a,a,f,
a,f)+282*E(b,f,b,b,b,d,b,d)+282*E(b,b,f,b,d,b,b,d)-168489/2*E(b,c,a,a,f,a,a,f)
+58337/2*E(c,c,a,a,f,a,a,f)+220*E(e,c,a,a,f,a,a,f)+55/4*E(b,c,a,a,f,f,f,f)-38*
E(c,c,a,a,f,f,f,f)-337*E(b,c,a,e,a,a,f,f)+5543/8*E(c,c,a,e,a,a,f,f)-2*E(e,c,a,
e,a,a,f,f)+E(d,c,e,c,e,c,c,e)-817/4*E(b,c,e,e,a,a,a,f)+6135/16*E(c,c,e,e,a,a,a
,f)+E(c,c,e,e,c,c,e,e)+5/2*E(b,c,e,e,e,e,e,e)-349*E(b,d,b,a,b,d,b,d)-1631/4*E(
c,d,b,a,b,d,b,d)+20*E(a,f,f,b,b,d,b,d)-29*E(a,f,f,b,d,b,b,d)+33/8*E(f,b,a,e,e,
e,e,e)+1/8*E(f,b,a,f,f,f,f,f)-177871/2*E(b,b,b,a,b,d,b,d)-121589*E(c,b,b,a,b,d
,b,d)+304*E(f,b,b,a,b,d,b,d)+58*E(b,b,b,a,e,e,e,e)+26493/4*E(c,b,b,a,e,e,e,e)+
33*E(f,b,b,a,e,e,e,e)-32*E(b,b,b,b,c,e,c,e)+69712*E(c,b,b,b,c,e,c,e)+548*E(f,b
,b,b,c,e,c,e)-282*E(d,b,b,b,d,b,b,d)+282*E(b,b,b,d,b,b,d,d)-183/16*E(b,b,d,b,d
,d,d,d)-6*E(c,b,d,b,d,d,d,d)-10*E(b,b,d,c,d,d,d,d)-8843/16*E(c,b,d,c,d,d,d,d)+
9*E(b,b,f,a,a,f,a,f)-282*E(b,b,f,b,b,d,b,d)+282*E(d,b,b,f,b,b,b,d)+171307/16*E
(b,b,c,b,d,d,d,d)-55443/16*E(c,b,c,b,d,d,d,d)-179249/2*E(b,b,c,c,e,c,c,e)-\
616521/4*E(c,b,c,c,e,c,c,e)+6647/4*E(d,b,c,c,e,c,c,e)+172*E(f,b,c,c,e,c,c,e)-\
5703*E(c,b,c,c,e,e,e,e)-3*E(d,b,c,c,e,e,e,e)+4*E(f,b,c,c,e,e,e,e)-E(c,d,d,c,e,
c,c,e)-5/2*E(b,d,d,c,e,e,e,e)-9091/128*E(c,d,d,c,e,e,e,e)+17/2*E(b,d,d,d,b,b,b
,d)+149/16*E(b,d,d,d,b,b,d,d)-62*E(a,e,a,f,a,a,a,f)-5/2*E(a,a,f,b,f,f,f,f)+5/2
*E(b,a,f,b,f,f,f,f)+10*E(a,a,f,f,b,d,b,d)-29*E(c,a,f,f,b,d,b,d)+82*E(b,b,a,a,f
,f,f,f)-8857/2*E(c,b,a,a,f,f,f,f)+2153/2*E(b,b,a,e,a,a,a,f)+52765*E(c,b,a,e,a,
a,a,f)-80*E(f,b,a,e,a,a,a,f)+26505*E(c,b,a,e,a,a,f,f)-4*E(f,b,a,e,a,a,f,f)-62*
E(e,a,a,a,f,a,a,f)+62*E(e,a,a,f,a,a,a,f)-62*E(a,a,a,f,a,a,f,f)-62*E(a,a,f,a,a,
f,a,f)+62*E(a,a,f,a,f,a,a,f)-84*E(a,a,f,b,b,d,b,d)-5*E(a,a,f,b,d,d,d,d)+512*E(
b,c,a,e,a,f,a,f)+16165/8*E(c,c,a,e,a,f,a,f)+4*E(d,c,a,e,a,f,a,f)-2*E(e,c,a,e,a
,f,a,f)-1855/32*E(b,c,a,e,e,e,e,e)-90763/128*E(c,c,a,e,e,e,e,e)-925/16*E(d,c,a
,e,e,e,e,e)+158363/8*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)+2*E(e,c,a,f,a,f,a
,f)+25/2*E(b,c,a,f,f,f,f,f)+35/4*E(c,c,a,f,f,f,f,f)-734*E(b,c,b,a,b,d,b,d)+
11846*E(c,c,b,a,b,d,b,d)+316*E(e,c,b,a,b,d,b,d)+287/2*E(b,c,b,a,e,e,e,e)+41371
/16*E(c,c,b,a,e,e,e,e)-919/2*E(d,c,b,a,e,e,e,e)-3*E(e,c,b,a,e,e,e,e)+166719/2*
E(b,c,b,b,b,d,b,d)-37187*E(c,c,b,b,b,d,b,d)+272*E(e,c,b,b,b,d,b,d)-492209/2*E(
b,c,b,b,c,e,c,e)+258939/2*E(c,c,b,b,c,e,c,e)+160343/16*E(b,c,b,b,f,f,f,f)-\
99901/16*E(c,c,b,b,f,f,f,f)-6679/4*E(d,c,c,c,e,c,c,e)+6679/4*E(d,c,c,e,c,c,c,e
)+295/16*E(b,c,d,b,d,d,d,d)-1/2*E(c,c,d,b,d,d,d,d)-111*E(b,d,b,d,c,c,c,e)+8675
/8*E(c,d,b,d,c,c,c,e)+183/16*E(b,d,b,d,d,b,d,d)-E(c,d,b,d,d,b,d,d)+17/2*E(b,d,
b,f,b,b,d,d)+9091/8*E(c,d,b,f,b,b,d,d)-11/16*E(b,d,c,b,d,d,d,d)+8803/32*E(c,d,
c,b,d,d,d,d)+6679/4*E(c,d,c,c,c,e,c,e)-427/16*E(b,d,c,d,d,b,d,d)-8979/32*E(c,d
,c,d,d,b,d,d)-6679/4*E(c,d,c,e,c,c,c,e)-9091/128*E(c,d,d,c,d,d,d,d)+463/16*E(b
,d,b,a,e,e,e,e)+282*E(d,d,b,b,b,b,b,d)-32*E(b,d,b,b,c,e,c,e)+8877*E(c,d,b,b,c,
e,c,e)+149/16*E(b,d,b,b,f,f,f,f)-9011/32*E(c,d,b,b,f,f,f,f)-282*E(b,d,b,d,b,b,
b,d)-17/2*E(b,d,b,d,b,b,d,d)-9011/8*E(c,d,b,d,b,b,d,d)-6679/4*E(c,c,d,c,c,e,c,
e)+6679/4*E(c,c,d,c,e,c,c,e)-30*E(b,c,d,d,b,b,d,d)+6135/4*E(c,c,e,a,b,d,b,d)-\
183/16*E(b,f,f,f,b,d,b,d), E(e,d,b,a,b,d,b,d) = 0, E(e,d,b,a,e,e,e,e) = 0, E(e
,d,b,b,b,b,b,d) = 0, E(e,d,b,b,b,d,b,d) = 0, E(e,d,b,b,c,e,c,e) = 0, E(e,d,b,b
,d,b,b,d) = 0, E(e,d,b,b,f,f,f,f) = 0, E(e,d,b,d,b,b,b,d) = 0, E(e,d,b,d,b,b,d
,d) = 0, E(e,d,b,d,b,d,b,d) = 0, E(e,d,b,d,c,c,c,e) = 0, E(e,d,b,d,d,b,d,d) =
0, E(e,d,b,f,b,b,b,d) = 0, E(e,d,b,f,b,b,d,d) = 0, E(e,d,b,f,b,d,b,d) = 0, E(e
,d,c,b,d,d,d,d) = 0, E(e,d,c,c,c,c,c,e) = 0, E(e,d,c,c,c,e,c,e) = 0, E(e,d,c,c
,e,e,e,e) = 0, E(e,d,c,d,c,c,c,e) = 0, E(e,d,c,d,c,c,e,e) = 0, E(e,d,c,d,d,b,d
,d) = 0, E(e,d,c,e,c,c,c,e) = 0, E(e,d,d,b,d,d,d,d) = 0, E(e,d,d,c,c,e,c,e) =
0, E(e,d,d,c,d,d,d,d) = 0, E(e,d,d,c,e,c,c,e) = 0, E(e,d,d,c,e,e,e,e) = 0, E(e
,d,d,d,b,b,b,d) = 0, E(e,d,d,d,b,b,d,d) = 0, E(e,d,d,d,c,e,c,e) = 0, E(e,d,d,d
,d,d,d,d) = 0, E(e,e,a,f,a,a,a,f) = -8*E(a,f,a,a,a,f,a,f)-8*E(b,f,b,b,b,d,b,d)
-8*E(b,b,f,b,d,b,b,d)+1498*E(b,c,a,a,f,a,a,f)-602*E(c,c,a,a,f,a,a,f)-24*E(e,c,
a,a,f,a,a,f)-3*E(b,c,a,a,f,f,f,f)+8*E(b,c,a,e,a,a,f,f)-11/2*E(c,c,a,e,a,a,f,f)
+7*E(b,c,e,e,a,a,a,f)-11/4*E(c,c,e,e,a,a,a,f)+36*E(b,d,b,a,b,d,b,d)-45*E(c,d,b
,a,b,d,b,d)+1398*E(b,b,b,a,b,d,b,d)+2404*E(c,b,b,a,b,d,b,d)-32*E(f,b,b,a,b,d,b
,d)+8*E(b,b,b,a,e,e,e,e)-129*E(c,b,b,a,e,e,e,e)+128*E(b,b,b,b,c,e,c,e)-1280*E(
c,b,b,b,c,e,c,e)-16*E(f,b,b,b,c,e,c,e)+8*E(d,b,b,b,d,b,b,d)-8*E(b,b,b,d,b,b,d,
d)+3/4*E(b,b,d,b,d,d,d,d)+47/4*E(c,b,d,c,d,d,d,d)+4*E(b,b,f,a,a,f,a,f)+8*E(b,b
,f,b,b,d,b,d)-8*E(d,b,b,f,b,b,b,d)-783/4*E(b,b,c,b,d,d,d,d)+327/4*E(c,b,c,b,d,
d,d,d)+1666*E(b,b,c,c,e,c,c,e)+3141*E(c,b,c,c,e,c,c,e)-27*E(d,b,c,c,e,c,c,e)-\
16*E(f,b,c,c,e,c,c,e)+132*E(c,b,c,c,e,e,e,e)+47/32*E(c,d,d,c,e,e,e,e)+6*E(b,d,
d,d,b,b,b,d)-9/4*E(b,d,d,d,b,b,d,d)+8*E(a,e,a,f,a,a,a,f)-E(e,a,f,f,a,a,a,f)-8*
E(b,b,a,a,f,f,f,f)+82*E(c,b,a,a,f,f,f,f)+2*E(b,b,a,e,a,a,a,f)-1068*E(c,b,a,e,a
,a,a,f)+8*E(f,b,a,e,a,a,a,f)-564*E(c,b,a,e,a,a,f,f)+8*E(e,a,a,a,f,a,a,f)-8*E(e
,a,a,f,a,a,a,f)+8*E(a,a,a,f,a,a,f,f)+8*E(a,a,f,a,a,f,a,f)-8*E(a,a,f,a,f,a,a,f)
-52*E(b,c,a,e,a,f,a,f)-49/2*E(c,c,a,e,a,f,a,f)+65/8*E(b,c,a,e,e,e,e,e)+383/32*
E(c,c,a,e,e,e,e,e)+7/4*E(d,c,a,e,e,e,e,e)-631/2*E(b,c,a,f,a,f,a,f)-88*E(b,c,b,
a,b,d,b,d)-216*E(c,c,b,a,b,d,b,d)-16*E(e,c,b,a,b,d,b,d)+44*E(b,c,b,a,e,e,e,e)-\
207/4*E(c,c,b,a,e,e,e,e)+14*E(d,c,b,a,e,e,e,e)-1142*E(b,c,b,b,b,d,b,d)+668*E(c
,c,b,b,b,d,b,d)+4714*E(b,c,b,b,c,e,c,e)-2910*E(c,c,b,b,c,e,c,e)-667/4*E(b,c,b,
b,f,f,f,f)+553/4*E(c,c,b,b,f,f,f,f)+27*E(d,c,c,c,e,c,c,e)-27*E(d,c,c,e,c,c,c,e
)-3/4*E(b,c,d,b,d,d,d,d)+12*E(b,d,b,d,c,c,c,e)-47/2*E(c,d,b,d,c,c,c,e)-3/4*E(b
,d,b,d,d,b,d,d)+6*E(b,d,b,f,b,b,d,d)-47/2*E(c,d,b,f,b,b,d,d)-9/4*E(b,d,c,b,d,d
,d,d)-47/8*E(c,d,c,b,d,d,d,d)-27*E(c,d,c,c,c,e,c,e)+15/4*E(b,d,c,d,d,b,d,d)+47
/8*E(c,d,c,d,d,b,d,d)+27*E(c,d,c,e,c,c,c,e)+47/32*E(c,d,d,c,d,d,d,d)-3/4*E(b,d
,b,a,e,e,e,e)-8*E(d,d,b,b,b,b,b,d)-64*E(b,d,b,b,c,e,c,e)-180*E(c,d,b,b,c,e,c,e
)-9/4*E(b,d,b,b,f,f,f,f)+47/8*E(c,d,b,b,f,f,f,f)+8*E(b,d,b,d,b,b,b,d)-6*E(b,d,
b,d,b,b,d,d)+47/2*E(c,d,b,d,b,b,d,d)+27*E(c,c,d,c,c,e,c,e)-27*E(c,c,d,c,e,c,c,
e)-11*E(c,c,e,a,b,d,b,d)+3/4*E(b,f,f,f,b,d,b,d), E(e,e,a,f,a,f,a,f) = -E(e,a,f
,f,a,f,a,f)-4*E(e,c,a,f,a,f,a,f), E(e,e,c,c,e,c,c,e) = -3*E(a,e,e,e,c,e,c,e)-\
40*E(a,f,a,a,a,f,a,f)-196*E(b,f,b,b,b,d,b,d)-196*E(b,b,f,b,d,b,b,d)+113837/2*E
(b,c,a,a,f,a,a,f)-39321/2*E(c,c,a,a,f,a,a,f)-138*E(e,c,a,a,f,a,a,f)-71/4*E(b,c
,a,a,f,f,f,f)+26*E(c,c,a,a,f,f,f,f)+493/2*E(b,c,a,e,a,a,f,f)-3667/8*E(c,c,a,e,
a,a,f,f)+E(e,c,a,e,a,a,f,f)+E(d,c,e,c,e,c,c,e)+158*E(b,c,e,e,a,a,a,f)-4099/16*
E(c,c,e,e,a,a,a,f)+E(c,c,e,e,c,c,e,e)-3/2*E(b,c,e,e,e,e,e,e)+277*E(b,d,b,a,b,d
,b,d)+935/4*E(c,d,b,a,b,d,b,d)-13*E(a,f,f,b,b,d,b,d)+21*E(a,f,f,b,d,b,b,d)-51/
16*E(f,b,a,e,e,e,e,e)-1/8*E(f,b,a,f,f,f,f,f)+120407/2*E(b,b,b,a,b,d,b,d)+81753
*E(c,b,b,a,b,d,b,d)-200*E(f,b,b,a,b,d,b,d)-38*E(b,b,b,a,e,e,e,e)-17917/4*E(c,b
,b,a,e,e,e,e)-47/2*E(f,b,b,a,e,e,e,e)-47144*E(c,b,b,b,c,e,c,e)-380*E(f,b,b,b,c
,e,c,e)+196*E(d,b,b,b,d,b,b,d)-196*E(b,b,b,d,b,b,d,d)+135/16*E(b,b,d,b,d,d,d,d
)+6*E(c,b,d,b,d,d,d,d)+13/2*E(b,b,d,c,d,d,d,d)+5979/16*E(c,b,d,c,d,d,d,d)-4*E(
b,b,f,a,a,f,a,f)+196*E(b,b,f,b,b,d,b,d)-196*E(d,b,b,f,b,b,b,d)-115775/16*E(b,b
,c,b,d,d,d,d)+38111/16*E(c,b,c,b,d,d,d,d)+121535/2*E(b,b,c,c,e,c,c,e)+416357/4
*E(c,b,c,c,e,c,c,e)-4439/4*E(d,b,c,c,e,c,c,e)-108*E(f,b,c,c,e,c,c,e)+7779/2*E(
c,b,c,c,e,e,e,e)+2*E(d,b,c,c,e,e,e,e)-3*E(f,b,c,c,e,e,e,e)+3/2*E(b,d,d,c,e,e,e
,e)+6163/128*E(c,d,d,c,e,e,e,e)+15/2*E(b,d,d,d,b,b,b,d)-169/16*E(b,d,d,d,b,b,d
,d)+40*E(a,e,a,f,a,a,a,f)+3/2*E(a,a,f,b,f,f,f,f)-3/2*E(b,a,f,b,f,f,f,f)-6*E(a,
a,f,f,b,d,b,d)+19*E(c,a,f,f,b,d,b,d)-52*E(b,b,a,a,f,f,f,f)+5973/2*E(c,b,a,a,f,
f,f,f)-766*E(b,b,a,e,a,a,a,f)-35709*E(c,b,a,e,a,a,a,f)+49*E(f,b,a,e,a,a,a,f)-\
17926*E(c,b,a,e,a,a,f,f)+40*E(e,a,a,a,f,a,a,f)-40*E(e,a,a,f,a,a,a,f)+40*E(a,a,
a,f,a,a,f,f)+40*E(a,a,f,a,a,f,a,f)-40*E(a,a,f,a,f,a,a,f)+59*E(a,a,f,b,b,d,b,d)
+7/2*E(a,a,f,b,d,d,d,d)-789/2*E(b,c,a,e,a,f,a,f)-10297/8*E(c,c,a,e,a,f,a,f)-2*
E(d,c,a,e,a,f,a,f)+E(e,c,a,e,a,f,a,f)+397/8*E(b,c,a,e,e,e,e,e)+60207/128*E(c,c
,a,e,e,e,e,e)+637/16*E(d,c,a,e,e,e,e,e)-106667/8*E(b,c,a,f,a,f,a,f)+E(d,c,a,f,
a,f,a,f)-E(e,c,a,f,a,f,a,f)-15/2*E(b,c,a,f,f,f,f,f)-29/4*E(c,c,a,f,f,f,f,f)+
528*E(b,c,b,a,b,d,b,d)-7726*E(c,c,b,a,b,d,b,d)-200*E(e,c,b,a,b,d,b,d)-169/4*E(
b,c,b,a,e,e,e,e)-28207/16*E(c,c,b,a,e,e,e,e)+637/2*E(d,c,b,a,e,e,e,e)-111599/2
*E(b,c,b,b,b,d,b,d)+24843*E(c,c,b,b,b,d,b,d)-212*E(e,c,b,b,b,d,b,d)+332809/2*E
(b,c,b,b,c,e,c,e)-175143/2*E(c,c,b,b,c,e,c,e)-108011/16*E(b,c,b,b,f,f,f,f)+
67657/16*E(c,c,b,b,f,f,f,f)+4463/4*E(d,c,c,c,e,c,c,e)-4463/4*E(d,c,c,e,c,c,c,e
)-223/16*E(b,c,d,b,d,d,d,d)+90*E(b,d,b,d,c,c,c,e)-5851/8*E(c,d,b,d,c,c,c,e)-\
135/16*E(b,d,b,d,d,b,d,d)+15/2*E(b,d,b,f,b,b,d,d)-6123/8*E(c,d,b,f,b,b,d,d)-89
/16*E(b,d,c,b,d,d,d,d)-6019/32*E(c,d,c,b,d,d,d,d)-4463/4*E(c,d,c,c,c,e,c,e)+
399/16*E(b,d,c,d,d,b,d,d)+6139/32*E(c,d,c,d,d,b,d,d)+4463/4*E(c,d,c,e,c,c,c,e)
+6163/128*E(c,d,d,c,d,d,d,d)-303/16*E(b,d,b,a,e,e,e,e)-196*E(d,d,b,b,b,b,b,d)-\
108*E(b,d,b,b,c,e,c,e)-6011*E(c,d,b,b,c,e,c,e)-169/16*E(b,d,b,b,f,f,f,f)+6075/
32*E(c,d,b,b,f,f,f,f)+196*E(b,d,b,d,b,b,b,d)-15/2*E(b,d,b,d,b,b,d,d)+6107/8*E(
c,d,b,d,b,b,d,d)+4463/4*E(c,c,d,c,c,e,c,e)-4463/4*E(c,c,d,c,e,c,c,e)-E(d,c,d,c
,e,c,c,e)+13*E(b,c,d,d,b,b,d,d)-4099/4*E(c,c,e,a,b,d,b,d)-E(a,f,f,f,b,d,b,d)+
135/16*E(b,f,f,f,b,d,b,d), E(e,e,c,e,c,e,c,e) = 2*E(a,e,e,e,c,e,c,e)+34*E(a,f,
a,a,a,f,a,f)+126*E(b,f,b,b,b,d,b,d)+126*E(b,b,f,b,d,b,b,d)-72209/2*E(b,c,a,a,f
,a,a,f)+25217/2*E(c,c,a,a,f,a,a,f)+104*E(e,c,a,a,f,a,a,f)+47/4*E(b,c,a,a,f,f,f
,f)-16*E(c,c,a,a,f,f,f,f)-152*E(b,c,a,e,a,a,f,f)+2287/8*E(c,c,a,e,a,a,f,f)-E(e
,c,a,e,a,a,f,f)-391/4*E(b,c,e,e,a,a,a,f)+2543/16*E(c,c,e,e,a,a,a,f)-1/2*E(e,c,
e,e,a,a,a,f)+E(e,c,e,e,c,e,c,e)+E(b,c,e,e,e,e,e,e)-205*E(b,d,b,a,b,d,b,d)-415/
4*E(c,d,b,a,b,d,b,d)+8*E(a,f,f,b,b,d,b,d)-12*E(a,f,f,b,d,b,b,d)+15/8*E(f,b,a,e
,e,e,e,e)-75999/2*E(b,b,b,a,b,d,b,d)-52429*E(c,b,b,a,b,d,b,d)+152*E(f,b,b,a,b,
d,b,d)+14*E(b,b,b,a,e,e,e,e)+11413/4*E(c,b,b,a,e,e,e,e)+15*E(f,b,b,a,e,e,e,e)-\
160*E(b,b,b,b,c,e,c,e)+29952*E(c,b,b,b,c,e,c,e)+252*E(f,b,b,b,c,e,c,e)-126*E(d
,b,b,b,d,b,b,d)+126*E(b,b,b,d,b,b,d,d)-95/16*E(b,b,d,b,d,d,d,d)-3*E(c,b,d,b,d,
d,d,d)-4*E(b,b,d,c,d,d,d,d)-3827/16*E(c,b,d,c,d,d,d,d)-E(b,b,f,a,a,f,a,f)-126*
E(b,b,f,b,b,d,b,d)+126*E(d,b,b,f,b,b,b,d)+73555/16*E(b,b,c,b,d,d,d,d)-24219/16
*E(c,b,c,b,d,d,d,d)-77229/2*E(b,b,c,c,e,c,c,e)-266369/4*E(c,b,c,c,e,c,c,e)+
2823/4*E(d,b,c,c,e,c,c,e)+76*E(f,b,c,c,e,c,c,e)-2490*E(c,b,c,c,e,e,e,e)-E(d,b,
c,c,e,e,e,e)+E(f,b,c,c,e,e,e,e)-E(b,d,d,c,e,e,e,e)-3923/128*E(c,d,d,c,e,e,e,e)
-15/2*E(b,d,d,d,b,b,b,d)+125/16*E(b,d,d,d,b,b,d,d)-34*E(a,e,a,f,a,a,a,f)-E(a,a
,f,b,f,f,f,f)+E(b,a,f,b,f,f,f,f)+4*E(a,a,f,f,b,d,b,d)-12*E(c,a,f,f,b,d,b,d)+42
*E(b,b,a,a,f,f,f,f)-3801/2*E(c,b,a,a,f,f,f,f)+927/2*E(b,b,a,e,a,a,a,f)+22801*E
(c,b,a,e,a,a,a,f)-36*E(f,b,a,e,a,a,a,f)+11483*E(c,b,a,e,a,a,f,f)-34*E(e,a,a,a,
f,a,a,f)+34*E(e,a,a,f,a,a,a,f)-34*E(a,a,a,f,a,a,f,f)-34*E(a,a,f,a,a,f,a,f)+34*
E(a,a,f,a,f,a,a,f)-30*E(a,a,f,b,b,d,b,d)+2*E(e,a,f,b,b,d,b,d)-2*E(a,a,f,b,d,d,
d,d)+285*E(b,c,a,e,a,f,a,f)+6685/8*E(c,c,a,e,a,f,a,f)-3*E(e,c,a,e,a,f,a,f)-\
1185/32*E(b,c,a,e,e,e,e,e)-38595/128*E(c,c,a,e,e,e,e,e)-413/16*E(d,c,a,e,e,e,e
,e)+67387/8*E(b,c,a,f,a,f,a,f)+5*E(b,c,a,f,f,f,f,f)+4*E(c,c,a,f,f,f,f,f)-194*E
(b,c,b,a,b,d,b,d)+5022*E(c,c,b,a,b,d,b,d)+144*E(e,c,b,a,b,d,b,d)-13*E(b,c,b,a,
e,e,e,e)+17907/16*E(c,c,b,a,e,e,e,e)-411/2*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,
e)+70207/2*E(b,c,b,b,b,d,b,d)-15891*E(c,c,b,b,b,d,b,d)+140*E(e,c,b,b,b,d,b,d)-\
211841/2*E(b,c,b,b,c,e,c,e)+112611/2*E(c,c,b,b,c,e,c,e)+68351/16*E(b,c,b,b,f,f
,f,f)-43397/16*E(c,c,b,b,f,f,f,f)-2839/4*E(d,c,c,c,e,c,c,e)+2839/4*E(d,c,c,e,c
,c,c,e)+143/16*E(b,c,d,b,d,d,d,d)-65*E(b,d,b,d,c,c,c,e)+3747/8*E(c,d,b,d,c,c,c
,e)+95/16*E(b,d,b,d,d,b,d,d)-15/2*E(b,d,b,f,b,b,d,d)+3923/8*E(c,d,b,f,b,b,d,d)
+61/16*E(b,d,c,b,d,d,d,d)+3827/32*E(c,d,c,b,d,d,d,d)+2839/4*E(c,d,c,c,c,e,c,e)
-283/16*E(b,d,c,d,d,b,d,d)-3891/32*E(c,d,c,d,d,b,d,d)-2839/4*E(c,d,c,e,c,c,c,e
)-3923/128*E(c,d,d,c,d,d,d,d)+207/16*E(b,d,b,a,e,e,e,e)+126*E(d,d,b,b,b,b,b,d)
+96*E(b,d,b,b,c,e,c,e)+3833*E(c,d,b,b,c,e,c,e)+125/16*E(b,d,b,b,f,f,f,f)-3891/
32*E(c,d,b,b,f,f,f,f)-126*E(b,d,b,d,b,b,b,d)+15/2*E(b,d,b,d,b,b,d,d)-3891/8*E(
c,d,b,d,b,b,d,d)-2839/4*E(c,c,d,c,c,e,c,e)+2839/4*E(c,c,d,c,e,c,c,e)+1/2*E(e,c
,d,d,b,b,b,d)-12*E(b,c,d,d,b,b,d,d)+2543/4*E(c,c,e,a,b,d,b,d)-2*E(e,c,e,a,b,d,
b,d)-95/16*E(b,f,f,f,b,d,b,d), E(e,e,e,e,a,a,a,f) = -25*E(a,e,e,e,c,e,c,e)-224
*E(a,f,a,a,a,f,a,f)-1328*E(b,f,b,b,b,d,b,d)-1328*E(b,b,f,b,d,b,b,d)+E(b,b,f,b,
d,d,d,d)+E(b,b,f,b,f,f,f,f)+411084*E(b,c,a,a,f,a,a,f)-141564*E(c,c,a,a,f,a,a,f
)-904*E(e,c,a,a,f,a,a,f)-52*E(b,c,a,a,f,f,f,f)+196*E(c,c,a,a,f,f,f,f)+1540*E(b
,c,a,e,a,a,f,f)-3437*E(c,c,a,e,a,a,f,f)+16*E(e,c,a,e,a,a,f,f)+940*E(b,c,e,e,a,
a,a,f)-3869/2*E(c,c,e,e,a,a,a,f)-6*E(e,c,e,e,a,a,a,f)-25/2*E(b,c,e,e,e,e,e,e)+
1256*E(b,d,b,a,b,d,b,d)+2582*E(c,d,b,a,b,d,b,d)-102*E(a,f,f,b,b,d,b,d)+153*E(a
,f,f,b,d,b,b,d)-89/4*E(f,b,a,e,e,e,e,e)-3/4*E(f,b,a,f,f,f,f,f)+435220*E(b,b,b,
a,b,d,b,d)+591192*E(c,b,b,a,b,d,b,d)-1200*E(f,b,b,a,b,d,b,d)-374*E(b,b,b,a,e,e
,e,e)-32222*E(c,b,b,a,e,e,e,e)-172*E(f,b,b,a,e,e,e,e)-1024*E(b,b,b,b,c,e,c,e)-\
339968*E(c,b,b,b,c,e,c,e)-2672*E(f,b,b,b,c,e,c,e)+1328*E(d,b,b,b,d,b,b,d)-1328
*E(b,b,b,d,b,b,d,d)+47*E(b,b,d,b,d,d,d,d)+65/2*E(c,b,d,b,d,d,d,d)+105/2*E(b,b,
d,c,d,d,d,d)+5353/2*E(c,b,d,c,d,d,d,d)-120*E(b,b,f,a,a,f,a,f)+1328*E(b,b,f,b,b
,d,b,d)-1328*E(d,b,b,f,b,b,b,d)-104365/2*E(b,b,c,b,d,d,d,d)+33365/2*E(c,b,c,b,
d,d,d,d)+435612*E(b,b,c,c,e,c,c,e)+747422*E(c,b,c,c,e,c,c,e)-8142*E(d,b,c,c,e,
c,c,e)-624*E(f,b,c,c,e,c,c,e)+27478*E(c,b,c,c,e,e,e,e)+18*E(d,b,c,c,e,e,e,e)-\
20*E(f,b,c,c,e,e,e,e)+25/2*E(b,d,d,c,e,e,e,e)+5503/16*E(c,d,d,c,e,e,e,e)-140*E
(b,d,d,d,b,b,b,d)-25/2*E(b,d,d,d,b,b,d,d)+224*E(a,e,a,f,a,a,a,f)+25/2*E(a,a,f,
b,f,f,f,f)-29/2*E(b,a,f,b,f,f,f,f)-54*E(a,a,f,f,b,d,b,d)+154*E(c,a,f,f,b,d,b,d
)-356*E(b,b,a,a,f,f,f,f)+21532*E(c,b,a,a,f,f,f,f)-5252*E(b,b,a,e,a,a,a,f)-\
256052*E(c,b,a,e,a,a,a,f)+288*E(f,b,a,e,a,a,a,f)-128260*E(c,b,a,e,a,a,f,f)+4*E
(f,b,a,e,a,a,f,f)+224*E(e,a,a,a,f,a,a,f)-224*E(e,a,a,f,a,a,a,f)+224*E(a,a,a,f,
a,a,f,f)-E(a,a,e,a,f,f,f,f)+224*E(a,a,f,a,a,f,a,f)-224*E(a,a,f,a,f,a,a,f)+E(a,
a,f,a,f,f,f,f)+448*E(a,a,f,b,b,d,b,d)+8*E(e,a,f,b,b,d,b,d)+53/2*E(a,a,f,b,d,d,
d,d)-1860*E(b,c,a,e,a,f,a,f)-9955*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)-12*E
(e,c,a,e,a,f,a,f)+347/2*E(b,c,a,e,e,e,e,e)+55397/16*E(c,c,a,e,e,e,e,e)+1077/4*
E(d,c,a,e,e,e,e,e)-97209*E(b,c,a,f,a,f,a,f)-8*E(d,c,a,f,a,f,a,f)-113/2*E(b,c,a
,f,f,f,f,f)-42*E(c,c,a,f,f,f,f,f)+4736*E(b,c,b,a,b,d,b,d)-57504*E(c,c,b,a,b,d,
b,d)-1248*E(e,c,b,a,b,d,b,d)-1354*E(b,c,b,a,e,e,e,e)-25221/2*E(c,c,b,a,e,e,e,e
)+2150*E(d,c,b,a,e,e,e,e)+8*E(e,c,b,a,e,e,e,e)-411700*E(b,c,b,b,b,d,b,d)+
181640*E(c,c,b,b,b,d,b,d)-1392*E(e,c,b,b,b,d,b,d)+1196924*E(b,c,b,b,c,e,c,e)-\
625444*E(c,c,b,b,c,e,c,e)-98117/2*E(b,c,b,b,f,f,f,f)+60407/2*E(c,c,b,b,f,f,f,f
)+8198*E(d,c,c,c,e,c,c,e)-8198*E(d,c,c,e,c,c,c,e)-173/2*E(b,c,d,b,d,d,d,d)+7/2
*E(c,c,d,b,d,d,d,d)+384*E(b,d,b,d,c,c,c,e)-5239*E(c,d,b,d,c,c,c,e)-47*E(b,d,b,
d,d,b,d,d)+5*E(c,d,b,d,d,b,d,d)-140*E(b,d,b,f,b,b,d,d)-5501*E(c,d,b,f,b,b,d,d)
+71/2*E(b,d,c,b,d,d,d,d)-5367/4*E(c,d,c,b,d,d,d,d)-8198*E(c,d,c,c,c,e,c,e)+81*
E(b,d,c,d,d,b,d,d)+5459/4*E(c,d,c,d,d,b,d,d)+8198*E(c,d,c,e,c,c,c,e)+5503/16*E
(c,d,d,c,d,d,d,d)-271/2*E(b,d,b,a,e,e,e,e)-1328*E(d,d,b,b,b,b,b,d)+1128*E(b,d,
b,b,c,e,c,e)-43096*E(c,d,b,b,c,e,c,e)-25/2*E(b,d,b,b,f,f,f,f)+5447/4*E(c,d,b,b
,f,f,f,f)+1328*E(b,d,b,d,b,b,b,d)+140*E(b,d,b,d,b,b,d,d)+5459*E(c,d,b,d,b,b,d,
d)+8198*E(c,c,d,c,c,e,c,e)-8198*E(c,c,d,c,e,c,c,e)+2*E(e,c,d,d,b,b,b,d)+140*E(
b,c,d,d,b,b,d,d)-7722*E(c,c,e,a,b,d,b,d)-8*E(e,c,e,a,b,d,b,d)-E(f,f,f,f,a,a,a,
f)-3*E(a,f,f,f,b,d,b,d)+47*E(b,f,f,f,b,d,b,d), E(e,e,e,e,a,a,f,f) = 160*E(a,e,
e,e,c,e,c,e)+2412*E(a,f,a,a,a,f,a,f)+10300*E(b,f,b,b,b,d,b,d)+10300*E(b,b,f,b,
d,b,b,d)-3049319*E(b,c,a,a,f,a,a,f)+1058311*E(c,c,a,a,f,a,a,f)+8136*E(e,c,a,a,
f,a,a,f)+1393/2*E(b,c,a,a,f,f,f,f)-1320*E(c,c,a,a,f,f,f,f)-12404*E(b,c,a,e,a,a
,f,f)+99377/4*E(c,c,a,e,a,a,f,f)-182*E(e,c,a,e,a,a,f,f)-15533/2*E(b,c,e,e,a,a,
a,f)+110257/8*E(c,c,e,e,a,a,a,f)+E(e,c,e,e,a,a,a,f)+80*E(b,c,e,e,e,e,e,e)+1/4*
E(e,c,e,e,e,e,e,e)-12950*E(b,d,b,a,b,d,b,d)-23865/2*E(c,d,b,a,b,d,b,d)+664*E(a
,f,f,b,b,d,b,d)-1048*E(a,f,f,b,d,b,b,d)+303/2*E(f,b,a,e,e,e,e,e)+10*E(f,b,a,f,
f,f,f,f)-3206753*E(b,b,b,a,b,d,b,d)-4405910*E(c,b,b,a,b,d,b,d)+12080*E(f,b,b,a
,b,d,b,d)+1800*E(b,b,b,a,e,e,e,e)+481467/2*E(c,b,b,a,e,e,e,e)+1088*E(f,b,b,a,e
,e,e,e)-3904*E(b,b,b,b,c,e,c,e)+2530048*E(c,b,b,b,c,e,c,e)+19640*E(f,b,b,b,c,e
,c,e)-10300*E(d,b,b,b,d,b,b,d)+10300*E(b,b,b,d,b,b,d,d)-3393/8*E(b,b,d,b,d,d,d
,d)-225*E(c,b,d,b,d,d,d,d)-351*E(b,b,d,c,d,d,d,d)-160949/8*E(c,b,d,c,d,d,d,d)+
74*E(b,b,f,a,a,f,a,f)-10300*E(b,b,f,b,b,d,b,d)+10300*E(d,b,b,f,b,b,b,d)+
3098461/8*E(b,b,c,b,d,d,d,d)-1015077/8*E(c,b,c,b,d,d,d,d)-3241363*E(b,b,c,c,e,
c,c,e)-11187615/2*E(c,b,c,c,e,c,c,e)+119441/2*E(d,b,c,c,e,c,c,e)+7096*E(f,b,c,
c,e,c,c,e)-208434*E(c,b,c,c,e,e,e,e)-132*E(d,b,c,c,e,e,e,e)+212*E(f,b,c,c,e,e,
e,e)-80*E(b,d,d,c,e,e,e,e)-165437/64*E(c,d,d,c,e,e,e,e)+11*E(b,d,d,d,b,b,b,d)+
3371/8*E(b,d,d,d,b,b,d,d)-2412*E(a,e,a,f,a,a,a,f)-80*E(a,a,f,b,f,f,f,f)+80*E(b
,a,f,b,f,f,f,f)+340*E(a,a,f,f,b,d,b,d)-980*E(c,a,f,f,b,d,b,d)+3052*E(b,b,a,a,f
,f,f,f)-160323*E(c,b,a,a,f,f,f,f)+37413*E(b,b,a,e,a,a,a,f)+1916762*E(c,b,a,e,a
,a,a,f)-3220*E(f,b,a,e,a,a,a,f)+963286*E(c,b,a,e,a,a,f,f)-160*E(f,b,a,e,a,a,f,
f)-2412*E(e,a,a,a,f,a,a,f)+2412*E(e,a,a,f,a,a,a,f)-2412*E(a,a,a,f,a,a,f,f)+E(e
,a,e,a,f,f,f,f)-2412*E(a,a,f,a,a,f,a,f)+2412*E(a,a,f,a,f,a,a,f)-E(e,a,f,a,f,f,
f,f)-3496*E(a,a,f,b,b,d,b,d)-4*E(e,a,f,b,b,d,b,d)-191*E(a,a,f,b,d,d,d,d)-2*E(e
,a,f,b,d,d,d,d)+19710*E(b,c,a,e,a,f,a,f)+287491/4*E(c,c,a,e,a,f,a,f)+160*E(d,c
,a,e,a,f,a,f)-66*E(e,c,a,e,a,f,a,f)-36595/16*E(b,c,a,e,e,e,e,e)-1629421/64*E(c
,c,a,e,e,e,e,e)-16833/8*E(d,c,a,e,e,e,e,e)+2862357/4*E(b,c,a,f,a,f,a,f)-80*E(d
,c,a,f,a,f,a,f)+88*E(e,c,a,f,a,f,a,f)+425*E(b,c,a,f,f,f,f,f)+310*E(c,c,a,f,f,f
,f,f)-26236*E(b,c,b,a,b,d,b,d)+424932*E(c,c,b,a,b,d,b,d)+11088*E(e,c,b,a,b,d,b
,d)+3854*E(b,c,b,a,e,e,e,e)+756061/8*E(c,c,b,a,e,e,e,e)-16857*E(d,c,b,a,e,e,e,
e)-12*E(e,c,b,a,e,e,e,e)+3010465*E(b,c,b,b,b,d,b,d)-1339882*E(c,c,b,b,b,d,b,d)
+10296*E(e,c,b,b,b,d,b,d)-8915247*E(b,c,b,b,c,e,c,e)+4711773*E(c,c,b,b,c,e,c,e
)+2900513/8*E(b,c,b,b,f,f,f,f)-1817707/8*E(c,c,b,b,f,f,f,f)-120113/2*E(d,c,c,c
,e,c,c,e)+120113/2*E(d,c,c,e,c,c,c,e)+5641/8*E(b,c,d,b,d,d,d,d)-36*E(c,c,d,b,d
,d,d,d)-4274*E(b,d,b,d,c,c,c,e)+157949/4*E(c,d,b,d,c,c,c,e)+3393/8*E(b,d,b,d,d
,b,d,d)-56*E(c,d,b,d,d,b,d,d)+11*E(b,d,b,f,b,b,d,d)+164701/4*E(c,d,b,f,b,b,d,d
)+987/8*E(b,d,c,b,d,d,d,d)+161629/16*E(c,d,c,b,d,d,d,d)+120113/2*E(c,d,c,c,c,e
,c,e)-8805/8*E(b,d,c,d,d,b,d,d)-164253/16*E(c,d,c,d,d,b,d,d)-120113/2*E(c,d,c,
e,c,c,c,e)-165437/64*E(c,d,d,c,d,d,d,d)+7913/8*E(b,d,b,a,e,e,e,e)+10300*E(d,d,
b,b,b,b,b,d)+2064*E(b,d,b,b,c,e,c,e)+322766*E(c,d,b,b,c,e,c,e)+3371/8*E(b,d,b,
b,f,f,f,f)-163421/16*E(c,d,b,b,f,f,f,f)-10300*E(b,d,b,d,b,b,b,d)-11*E(b,d,b,d,
b,b,d,d)-164157/4*E(c,d,b,d,b,b,d,d)-120113/2*E(c,c,d,c,c,e,c,e)+120113/2*E(c,
c,d,c,e,c,c,e)+3*E(e,c,d,d,b,b,b,d)-796*E(b,c,d,d,b,b,d,d)+4*E(e,c,d,d,b,b,d,d
)+1/4*E(e,c,d,d,d,d,d,d)+110097/2*E(c,c,e,a,b,d,b,d)+36*E(e,c,e,a,b,d,b,d)+46*
E(a,f,f,f,b,d,b,d)-3393/8*E(b,f,f,f,b,d,b,d), E(e,e,e,e,c,e,c,e) = -56*E(a,e,e
,e,c,e,c,e)-684*E(a,f,a,a,a,f,a,f)-3308*E(b,f,b,b,b,d,b,d)-3308*E(b,b,f,b,d,b,
b,d)-E(c,b,f,f,f,f,f,f)+1004543*E(b,c,a,a,f,a,a,f)-345119*E(c,c,a,a,f,a,a,f)-\
2456*E(e,c,a,a,f,a,a,f)-217/2*E(b,c,a,a,f,f,f,f)+504*E(c,c,a,a,f,f,f,f)+3900*E
(b,c,a,e,a,a,f,f)-32489/4*E(c,c,a,e,a,a,f,f)+62*E(e,c,a,e,a,a,f,f)-E(d,c,e,c,d
,d,d,d)+4765/2*E(b,c,e,e,a,a,a,f)-36713/8*E(c,c,e,e,a,a,a,f)+7*E(e,c,e,e,a,a,a
,f)-27*E(b,c,e,e,e,e,e,e)+E(c,c,e,e,e,e,e,e)-1/4*E(e,c,e,e,e,e,e,e)+3910*E(b,d
,b,a,b,d,b,d)+9441/2*E(c,d,b,a,b,d,b,d)-224*E(a,f,f,b,b,d,b,d)+336*E(a,f,f,b,d
,b,b,d)-95/2*E(f,b,a,e,e,e,e,e)-7/2*E(f,b,a,f,f,f,f,f)+1056089*E(b,b,b,a,b,d,b
,d)+1440966*E(c,b,b,a,b,d,b,d)-3568*E(f,b,b,a,b,d,b,d)-720*E(b,b,b,a,e,e,e,e)-\
157731/2*E(c,b,b,a,e,e,e,e)-348*E(f,b,b,a,e,e,e,e)-704*E(b,b,b,b,c,e,c,e)-\
830208*E(c,b,b,b,c,e,c,e)-6200*E(f,b,b,b,c,e,c,e)+3308*E(d,b,b,b,d,b,b,d)-3308
*E(b,b,b,d,b,b,d,d)+1033/8*E(b,b,d,b,d,d,d,d)+71*E(c,b,d,b,d,d,d,d)+117*E(b,b,
d,c,d,d,d,d)+52573/8*E(c,b,d,c,d,d,d,d)-74*E(b,b,f,a,a,f,a,f)+3308*E(b,b,f,b,b
,d,b,d)-3308*E(d,b,b,f,b,b,b,d)-1017749/8*E(b,b,c,b,d,d,d,d)+330621/8*E(c,b,c,
b,d,d,d,d)+1063675*E(b,b,c,c,e,c,c,e)+3657959/2*E(c,b,c,c,e,c,c,e)-39417/2*E(d
,b,c,c,e,c,c,e)-2200*E(f,b,c,c,e,c,c,e)+67806*E(c,b,c,c,e,e,e,e)+28*E(d,b,c,c,
e,e,e,e)-68*E(f,b,c,c,e,e,e,e)+28*E(b,d,d,c,e,e,e,e)+54005/64*E(c,d,d,c,e,e,e,
e)-163*E(b,d,d,d,b,b,b,d)-707/8*E(b,d,d,d,b,b,d,d)+684*E(a,e,a,f,a,a,a,f)+28*E
(a,a,f,b,f,f,f,f)-28*E(b,a,f,b,f,f,f,f)-124*E(a,a,f,f,b,d,b,d)+364*E(c,a,f,f,b
,d,b,d)-892*E(b,b,a,a,f,f,f,f)+52563*E(c,b,a,a,f,f,f,f)-12453*E(b,b,a,e,a,a,a,
f)-626786*E(c,b,a,e,a,a,a,f)+980*E(f,b,a,e,a,a,a,f)-314622*E(c,b,a,e,a,a,f,f)+
80*E(f,b,a,e,a,a,f,f)+684*E(e,a,a,a,f,a,a,f)-684*E(e,a,a,f,a,a,a,f)+684*E(a,a,
a,f,a,a,f,f)+684*E(a,a,f,a,a,f,a,f)-684*E(a,a,f,a,f,a,a,f)+1200*E(a,a,f,b,b,d,
b,d)+20*E(e,a,f,b,b,d,b,d)+65*E(a,a,f,b,d,d,d,d)+E(e,a,f,b,d,d,d,d)+E(f,a,f,b,
d,d,d,d)-5022*E(b,c,a,e,a,f,a,f)-95275/4*E(c,c,a,e,a,f,a,f)-32*E(d,c,a,e,a,f,a
,f)-22*E(e,c,a,e,a,f,a,f)+8979/16*E(b,c,a,e,e,e,e,e)+535525/64*E(c,c,a,e,e,e,e
,e)+5397/8*E(d,c,a,e,e,e,e,e)-946125/4*E(b,c,a,f,a,f,a,f)+16*E(d,c,a,f,a,f,a,f
)-24*E(e,c,a,f,a,f,a,f)-167*E(b,c,a,f,f,f,f,f)-106*E(c,c,a,f,f,f,f,f)+11356*E(
b,c,b,a,b,d,b,d)-138372*E(c,c,b,a,b,d,b,d)-3408*E(e,c,b,a,b,d,b,d)-2294*E(b,c,
b,a,e,e,e,e)-248533/8*E(c,c,b,a,e,e,e,e)+5401*E(d,c,b,a,e,e,e,e)+8*E(e,c,b,a,e
,e,e,e)-1000409*E(b,c,b,b,b,d,b,d)+438586*E(c,c,b,b,b,d,b,d)-3064*E(e,c,b,b,b,
d,b,d)+2930711*E(b,c,b,b,c,e,c,e)-1534709*E(c,c,b,b,c,e,c,e)-958105/8*E(b,c,b,
b,f,f,f,f)+592371/8*E(c,c,b,b,f,f,f,f)+39609/2*E(d,c,c,c,e,c,c,e)-39609/2*E(d,
c,c,e,c,c,c,e)-1825/8*E(b,c,d,b,d,d,d,d)+16*E(c,c,d,b,d,d,d,d)+1218*E(b,d,b,d,
c,c,c,e)-51637/4*E(c,d,b,d,c,c,c,e)-1033/8*E(b,d,b,d,d,b,d,d)+22*E(c,d,b,d,d,b
,d,d)-163*E(b,d,b,f,b,b,d,d)-53877/4*E(c,d,b,f,b,b,d,d)+333/8*E(b,d,c,b,d,d,d,
d)-52821/16*E(c,d,c,b,d,d,d,d)-39609/2*E(c,d,c,c,c,e,c,e)+2221/8*E(b,d,c,d,d,b
,d,d)+53621/16*E(c,d,c,d,d,b,d,d)+39609/2*E(c,d,c,e,c,c,c,e)+54069/64*E(c,d,d,
c,d,d,d,d)-2593/8*E(b,d,b,a,e,e,e,e)-3308*E(d,d,b,b,b,b,b,d)+1136*E(b,d,b,b,c,
e,c,e)-105598*E(c,d,b,b,c,e,c,e)-707/8*E(b,d,b,b,f,f,f,f)+53493/16*E(c,d,b,b,f
,f,f,f)+3308*E(b,d,b,d,b,b,b,d)+163*E(b,d,b,d,b,b,d,d)+53621/4*E(c,d,b,d,b,b,d
,d)+39609/2*E(c,c,d,c,c,e,c,e)-39609/2*E(c,c,d,c,e,c,c,e)+E(e,c,d,d,b,b,b,d)+
316*E(b,c,d,d,b,b,d,d)-4*E(e,c,d,d,b,b,d,d)-1/4*E(e,c,d,d,d,d,d,d)-36617/2*E(c
,c,e,a,b,d,b,d)-4*E(e,c,e,a,b,d,b,d)-8*E(a,f,f,f,b,d,b,d)+1033/8*E(b,f,f,f,b,d
,b,d), E(e,e,e,e,e,c,e,e) = E(e,c,e,e,e,e,e,e), E(e,f,a,a,a,a,a,f) = 0, E(e,f,
a,a,a,f,a,f) = 0, E(e,f,a,a,f,a,a,f) = 0, E(e,f,b,b,b,b,b,d) = 0, E(e,f,b,b,b,
d,b,d) = 0, E(e,f,b,f,b,b,d,d) = 0, E(e,f,f,a,a,a,a,f) = 0, E(e,f,f,a,a,f,a,f)
= 0, E(e,f,f,a,f,a,a,f) = 0, E(e,f,f,a,f,f,f,f) = 0, E(e,f,f,b,b,b,b,d) = 0, E
(e,f,f,b,b,d,b,d) = 0, E(e,f,f,b,d,b,b,d) = 0, E(e,f,f,b,d,d,d,d) = 0, E(e,f,f
,b,f,f,f,f) = 0, E(e,f,f,f,a,a,a,f) = 0, E(e,f,f,f,a,f,a,f) = 0, E(e,f,f,f,b,d
,b,d) = 0, E(e,f,f,f,f,f,f,f) = 0, E(f,a,a,a,a,a,a,f) = E(e,a,a,a,a,a,a,f)+32*
E(c,c,b,b,c,e,c,e)-16*E(c,b,b,a,b,d,b,d)-16*E(c,b,b,b,c,e,c,e)-4*E(c,b,a,e,a,a
,a,f)-16*E(c,c,b,b,b,d,b,d)-1/4*E(c,c,a,f,f,f,f,f)-2*E(c,c,b,b,f,f,f,f)+2*E(c,
c,a,a,f,f,f,f)+24*E(c,c,a,a,f,a,a,f)+32*E(b,c,b,b,c,e,c,e)-16*E(b,b,b,a,b,d,b,
d)-16*E(b,b,b,b,c,e,c,e)-4*E(b,b,a,e,a,a,a,f)+24*E(b,c,a,a,f,a,a,f)-16*E(b,c,b
,b,b,d,b,d)-2*E(b,c,b,b,f,f,f,f)-1/4*E(b,c,a,f,f,f,f,f)+2*E(b,c,a,a,f,f,f,f)+E
(a,f,a,a,a,a,a,f)-E(a,e,a,a,a,a,a,f), E(f,a,a,a,a,f,a,f) = -2*E(b,f,b,b,b,d,b,
d)-2*E(b,b,f,b,d,b,b,d)+1701/4*E(b,c,a,a,f,a,a,f)-713/4*E(c,c,a,a,f,a,a,f)-5/2
*E(e,c,a,a,f,a,a,f)-3/8*E(b,c,a,a,f,f,f,f)+3/4*E(b,c,a,e,a,a,f,f)-59/16*E(c,c,
a,e,a,a,f,f)+3/4*E(b,c,e,e,a,a,a,f)-59/32*E(c,c,e,e,a,a,a,f)+9/2*E(b,d,b,a,b,d
,b,d)-37/8*E(c,d,b,a,b,d,b,d)+1455/4*E(b,b,b,a,b,d,b,d)+1493/2*E(c,b,b,a,b,d,b
,d)-2*E(f,b,b,a,b,d,b,d)+5/2*E(b,b,b,a,e,e,e,e)-317/8*E(c,b,b,a,e,e,e,e)+40*E(
b,b,b,b,c,e,c,e)-396*E(c,b,b,b,c,e,c,e)-3*E(f,b,b,b,c,e,c,e)+2*E(d,b,b,b,d,b,b
,d)-2*E(b,b,b,d,b,b,d,d)+3/32*E(b,b,d,b,d,d,d,d)+115/32*E(c,b,d,c,d,d,d,d)+E(b
,b,f,a,a,f,a,f)+2*E(b,b,f,b,b,d,b,d)-2*E(d,b,b,f,b,b,b,d)-1719/32*E(b,b,c,b,d,
d,d,d)+671/32*E(c,b,c,b,d,d,d,d)+1743/4*E(b,b,c,c,e,c,c,e)+7485/8*E(c,b,c,c,e,
c,c,e)-75/8*E(d,b,c,c,e,c,c,e)-3/2*E(f,b,c,c,e,c,c,e)+153/4*E(c,b,c,c,e,e,e,e)
+115/256*E(c,d,d,c,e,e,e,e)+3/4*E(b,d,d,d,b,b,b,d)-9/32*E(b,d,d,d,b,b,d,d)-E(a
,e,a,a,a,f,a,f)+E(a,e,a,f,a,a,a,f)-5/2*E(b,b,a,a,f,f,f,f)+101/4*E(c,b,a,a,f,f,
f,f)+7*E(b,b,a,e,a,a,a,f)-635/2*E(c,b,a,e,a,a,a,f)+3/4*E(f,b,a,e,a,a,a,f)-333/
2*E(c,b,a,e,a,a,f,f)+E(e,a,a,a,a,f,a,f)+E(e,a,a,a,f,a,a,f)-E(e,a,a,f,a,a,a,f)+
E(a,a,a,f,a,a,f,f)+E(a,a,f,a,a,f,a,f)-E(a,a,f,a,f,a,a,f)+1/2*E(a,a,f,b,b,d,b,d
)-43/4*E(b,c,a,e,a,f,a,f)-249/16*E(c,c,a,e,a,f,a,f)+41/32*E(b,c,a,e,e,e,e,e)+
1135/256*E(c,c,a,e,e,e,e,e)+7/16*E(d,c,a,e,e,e,e,e)-1451/16*E(b,c,a,f,a,f,a,f)
-14*E(b,c,b,a,b,d,b,d)-73*E(c,c,b,a,b,d,b,d)-4*E(e,c,b,a,b,d,b,d)+57/8*E(b,c,b
,a,e,e,e,e)-399/32*E(c,c,b,a,e,e,e,e)+7/2*E(d,c,b,a,e,e,e,e)-1487/4*E(b,c,b,b,
b,d,b,d)+443/2*E(c,c,b,b,b,d,b,d)+5193/4*E(b,c,b,b,c,e,c,e)-3295/4*E(c,c,b,b,c
,e,c,e)-1539/32*E(b,c,b,b,f,f,f,f)+1241/32*E(c,c,b,b,f,f,f,f)+75/8*E(d,c,c,c,e
,c,c,e)-75/8*E(d,c,c,e,c,c,c,e)-3/32*E(b,c,d,b,d,d,d,d)+3/2*E(b,d,b,d,c,c,c,e)
-115/16*E(c,d,b,d,c,c,c,e)-3/32*E(b,d,b,d,d,b,d,d)+3/4*E(b,d,b,f,b,b,d,d)-115/
16*E(c,d,b,f,b,b,d,d)-9/32*E(b,d,c,b,d,d,d,d)-115/64*E(c,d,c,b,d,d,d,d)-75/8*E
(c,d,c,c,c,e,c,e)+15/32*E(b,d,c,d,d,b,d,d)+115/64*E(c,d,c,d,d,b,d,d)+75/8*E(c,
d,c,e,c,c,c,e)+115/256*E(c,d,d,c,d,d,d,d)-3/32*E(b,d,b,a,e,e,e,e)-2*E(d,d,b,b,
b,b,b,d)-7*E(b,d,b,b,c,e,c,e)-111/2*E(c,d,b,b,c,e,c,e)-9/32*E(b,d,b,b,f,f,f,f)
+115/64*E(c,d,b,b,f,f,f,f)+2*E(b,d,b,d,b,b,b,d)-3/4*E(b,d,b,d,b,b,d,d)+115/16*
E(c,d,b,d,b,b,d,d)+75/8*E(c,c,d,c,c,e,c,e)-75/8*E(c,c,d,c,e,c,c,e)-59/8*E(c,c,
e,a,b,d,b,d)+3/32*E(b,f,f,f,b,d,b,d), E(f,a,a,a,f,a,a,f) = -4*E(a,f,a,a,a,f,a,
f)-8*E(b,f,b,b,b,d,b,d)-8*E(b,b,f,b,d,b,b,d)+1849*E(b,c,a,a,f,a,a,f)-745*E(c,c
,a,a,f,a,a,f)-11*E(e,c,a,a,f,a,a,f)-3/2*E(b,c,a,a,f,f,f,f)+15/2*E(b,c,a,e,a,a,
f,f)-59/4*E(c,c,a,e,a,a,f,f)+21/4*E(b,c,e,e,a,a,a,f)-59/8*E(c,c,e,e,a,a,a,f)+
18*E(b,d,b,a,b,d,b,d)-37/2*E(c,d,b,a,b,d,b,d)+1799*E(b,b,b,a,b,d,b,d)+3042*E(c
,b,b,a,b,d,b,d)-8*E(f,b,b,a,b,d,b,d)+11/2*E(b,b,b,a,e,e,e,e)-163*E(c,b,b,a,e,e
,e,e)+88*E(b,b,b,b,c,e,c,e)-1656*E(c,b,b,b,c,e,c,e)-14*E(f,b,b,b,c,e,c,e)+8*E(
d,b,b,b,d,b,b,d)-8*E(b,b,b,d,b,b,d,d)+3/8*E(b,b,d,b,d,d,d,d)+115/8*E(c,b,d,c,d
,d,d,d)+4*E(b,b,f,a,a,f,a,f)+8*E(b,b,f,b,b,d,b,d)-8*E(d,b,b,f,b,b,b,d)-1899/8*
E(b,b,c,b,d,d,d,d)+707/8*E(c,b,c,b,d,d,d,d)+1989*E(b,b,c,c,e,c,c,e)+7689/2*E(c
,b,c,c,e,c,c,e)-75/2*E(d,b,c,c,e,c,c,e)-5*E(f,b,c,c,e,c,c,e)+153*E(c,b,c,c,e,e
,e,e)+115/64*E(c,d,d,c,e,e,e,e)+3*E(b,d,d,d,b,b,b,d)-9/8*E(b,d,d,d,b,b,d,d)+4*
E(a,e,a,f,a,a,a,f)-11/2*E(b,b,a,a,f,f,f,f)+211/2*E(c,b,a,a,f,f,f,f)-5*E(b,b,a,
e,a,a,a,f)-1312*E(c,b,a,e,a,a,a,f)+5/2*E(f,b,a,e,a,a,a,f)-675*E(c,b,a,e,a,a,f,
f)+5*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+5*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,
a,f,a,f)-4*E(a,a,f,a,f,a,a,f)+2*E(a,a,f,b,b,d,b,d)-77/2*E(b,c,a,e,a,f,a,f)-213
/4*E(c,c,a,e,a,f,a,f)+155/32*E(b,c,a,e,e,e,e,e)+1099/64*E(c,c,a,e,e,e,e,e)+7/4
*E(d,c,a,e,e,e,e,e)-1649/4*E(b,c,a,f,a,f,a,f)-62*E(b,c,b,a,b,d,b,d)-316*E(c,c,
b,a,b,d,b,d)-16*E(e,c,b,a,b,d,b,d)+87/4*E(b,c,b,a,e,e,e,e)-471/8*E(c,c,b,a,e,e
,e,e)+14*E(d,c,b,a,e,e,e,e)-1685*E(b,c,b,b,b,d,b,d)+886*E(c,c,b,b,b,d,b,d)+
5587*E(b,c,b,b,c,e,c,e)-3387*E(c,c,b,b,c,e,c,e)-1719/8*E(b,c,b,b,f,f,f,f)+1277
/8*E(c,c,b,b,f,f,f,f)+75/2*E(d,c,c,c,e,c,c,e)-75/2*E(d,c,c,e,c,c,c,e)-3/8*E(b,
c,d,b,d,d,d,d)+6*E(b,d,b,d,c,c,c,e)-115/4*E(c,d,b,d,c,c,c,e)-3/8*E(b,d,b,d,d,b
,d,d)+3*E(b,d,b,f,b,b,d,d)-115/4*E(c,d,b,f,b,b,d,d)-9/8*E(b,d,c,b,d,d,d,d)-115
/16*E(c,d,c,b,d,d,d,d)-75/2*E(c,d,c,c,c,e,c,e)+15/8*E(b,d,c,d,d,b,d,d)+115/16*
E(c,d,c,d,d,b,d,d)+75/2*E(c,d,c,e,c,c,c,e)+115/64*E(c,d,d,c,d,d,d,d)-3/8*E(b,d
,b,a,e,e,e,e)-8*E(d,d,b,b,b,b,b,d)-28*E(b,d,b,b,c,e,c,e)-222*E(c,d,b,b,c,e,c,e
)-9/8*E(b,d,b,b,f,f,f,f)+115/16*E(c,d,b,b,f,f,f,f)+8*E(b,d,b,d,b,b,b,d)-3*E(b,
d,b,d,b,b,d,d)+115/4*E(c,d,b,d,b,b,d,d)+75/2*E(c,c,d,c,c,e,c,e)-75/2*E(c,c,d,c
,e,c,c,e)-59/2*E(c,c,e,a,b,d,b,d)+3/8*E(b,f,f,f,b,d,b,d), E(f,a,a,f,a,a,f,f) =
-E(a,e,e,e,a,a,a,f)-E(a,e,e,e,c,e,c,e)-24*E(a,f,a,a,a,f,a,f)-16*E(b,f,b,b,b,d,
b,d)-16*E(b,b,f,b,d,b,b,d)-1/8*E(b,b,f,b,d,d,d,d)-1/8*E(b,b,f,b,f,f,f,f)+5020*
E(b,c,a,a,f,a,a,f)-1622*E(c,c,a,a,f,a,a,f)-44*E(e,c,a,a,f,a,a,f)+7*E(b,c,a,a,f
,f,f,f)+12*E(c,c,a,a,f,f,f,f)-6*E(c,c,a,e,a,a,f,f)-E(b,c,e,e,a,a,a,f)-16*E(c,c
,e,e,a,a,a,f)-5/16*E(b,c,e,e,e,e,e,e)+80*E(b,d,b,a,b,d,b,d)-42*E(c,d,b,a,b,d,b
,d)-1/2*E(a,f,f,b,b,d,b,d)-1/4*E(a,f,f,b,d,b,b,d)+1/8*E(f,b,a,e,e,e,e,e)+4688*
E(b,b,b,a,b,d,b,d)+6904*E(c,b,b,a,b,d,b,d)-96*E(f,b,b,a,b,d,b,d)+11*E(b,b,b,a,
e,e,e,e)-369*E(c,b,b,a,e,e,e,e)+304*E(b,b,b,b,c,e,c,e)-3712*E(c,b,b,b,c,e,c,e)
-32*E(f,b,b,b,c,e,c,e)+16*E(d,b,b,b,d,b,b,d)-16*E(b,b,b,d,b,b,d,d)+5/4*E(b,b,d
,b,d,d,d,d)+3/4*E(c,b,d,b,d,d,d,d)+E(b,b,d,c,d,d,d,d)+65/2*E(c,b,d,c,d,d,d,d)+
2*E(b,b,f,a,a,f,a,f)+16*E(b,b,f,b,b,d,b,d)-16*E(d,b,b,f,b,b,b,d)-1271/2*E(b,b,
c,b,d,d,d,d)+223*E(c,b,c,b,d,d,d,d)+5070*E(b,b,c,c,e,c,c,e)+8842*E(c,b,c,c,e,c
,c,e)-98*E(d,b,c,c,e,c,c,e)-50*E(f,b,c,c,e,c,c,e)+325*E(c,b,c,c,e,e,e,e)+5/16*
E(b,d,d,c,e,e,e,e)+133/32*E(c,d,d,c,e,e,e,e)-7/2*E(b,d,d,d,b,b,b,d)-1/2*E(b,d,
d,d,b,b,d,d)+24*E(a,e,a,f,a,a,a,f)-1/8*E(a,a,f,b,f,f,f,f)+1/4*E(b,a,f,b,f,f,f,
f)-2*E(a,a,f,f,b,d,b,d)+7*E(c,a,f,f,b,d,b,d)-29*E(b,b,a,a,f,f,f,f)+237*E(c,b,a
,a,f,f,f,f)+35*E(b,b,a,e,a,a,a,f)-2988*E(c,b,a,e,a,a,a,f)+25*E(f,b,a,e,a,a,a,f
)-1574*E(c,b,a,e,a,a,f,f)+24*E(e,a,a,a,f,a,a,f)-24*E(e,a,a,f,a,a,a,f)+24*E(a,a
,a,f,a,a,f,f)+E(e,a,a,f,a,a,f,f)-E(a,a,e,e,a,a,f,f)+24*E(a,a,f,a,a,f,a,f)-24*E
(a,a,f,a,f,a,a,f)+6*E(a,a,f,b,b,d,b,d)+1/8*E(a,a,f,b,d,d,d,d)-16*E(b,c,a,e,a,f
,a,f)-92*E(c,c,a,e,a,f,a,f)-E(d,c,a,e,a,f,a,f)+57/16*E(b,c,a,e,e,e,e,e)+38*E(c
,c,a,e,e,e,e,e)+29/8*E(d,c,a,e,e,e,e,e)-1169*E(b,c,a,f,a,f,a,f)+E(d,c,a,f,a,f,
a,f)-4*E(b,c,a,f,f,f,f,f)-9/4*E(c,c,a,f,f,f,f,f)-120*E(b,c,b,a,b,d,b,d)-608*E(
c,c,b,a,b,d,b,d)-44*E(e,c,b,a,b,d,b,d)+17*E(b,c,b,a,e,e,e,e)-341/2*E(c,c,b,a,e
,e,e,e)+28*E(d,c,b,a,e,e,e,e)+E(e,c,b,a,e,e,e,e)-5008*E(b,c,b,b,b,d,b,d)+1904*
E(c,c,b,b,b,d,b,d)+8*E(e,c,b,b,b,d,b,d)+15296*E(b,c,b,b,c,e,c,e)-7860*E(c,c,b,
b,c,e,c,e)-613*E(b,c,b,b,f,f,f,f)+729/2*E(c,c,b,b,f,f,f,f)+98*E(d,c,c,c,e,c,c,
e)-98*E(d,c,c,e,c,c,c,e)-7/4*E(b,c,d,b,d,d,d,d)+18*E(b,d,b,d,c,c,c,e)-135/2*E(
c,d,b,d,c,c,c,e)-5/4*E(b,d,b,d,d,b,d,d)-7/2*E(b,d,b,f,b,b,d,d)-68*E(c,d,b,f,b,
b,d,d)+3*E(b,d,c,b,d,d,d,d)-129/8*E(c,d,c,b,d,d,d,d)-98*E(c,d,c,c,c,e,c,e)+5/4
*E(b,d,c,d,d,b,d,d)+129/8*E(c,d,c,d,d,b,d,d)+98*E(c,d,c,e,c,c,c,e)+133/32*E(c,
d,d,c,d,d,d,d)-17/4*E(b,d,b,a,e,e,e,e)-16*E(d,d,b,b,b,b,b,d)+20*E(b,d,b,b,c,e,
c,e)-520*E(c,d,b,b,c,e,c,e)-1/2*E(b,d,b,b,f,f,f,f)+137/8*E(c,d,b,b,f,f,f,f)+16
*E(b,d,b,d,b,b,b,d)+7/2*E(b,d,b,d,b,b,d,d)+133/2*E(c,d,b,d,b,b,d,d)+98*E(c,c,d
,c,c,e,c,e)-98*E(c,c,d,c,e,c,c,e)+17/2*E(b,c,d,d,b,b,d,d)-64*E(c,c,e,a,b,d,b,d
)+E(a,f,f,f,a,a,a,f)+1/2*E(a,f,f,f,b,d,b,d)+5/4*E(b,f,f,f,b,d,b,d), E(f,a,a,f,
a,f,a,f) = -3/8*E(a,e,e,e,c,e,c,e)+7/2*E(a,f,a,a,a,f,a,f)+E(f,f,a,a,a,f,a,f)-\
27/2*E(b,f,b,b,b,d,b,d)-27/2*E(b,b,f,b,d,b,b,d)+5/16*E(b,b,f,b,d,d,d,d)+5/16*E
(b,b,f,b,f,f,f,f)+55965/8*E(b,c,a,a,f,a,a,f)-19941/8*E(c,c,a,a,f,a,a,f)+10*E(e
,c,a,a,f,a,a,f)+113/16*E(b,c,a,a,f,f,f,f)+3*E(c,c,a,a,f,f,f,f)+23/2*E(b,c,a,e,
a,a,f,f)-2483/32*E(c,c,a,e,a,a,f,f)-3/4*E(e,c,a,e,a,a,f,f)+15/16*E(b,c,e,e,a,a
,a,f)-2675/64*E(c,c,e,e,a,a,a,f)-1/8*E(e,c,e,e,a,a,a,f)-7/32*E(b,c,e,e,e,e,e,e
)-343/4*E(b,d,b,a,b,d,b,d)+2139/16*E(c,d,b,a,b,d,b,d)+5/4*E(a,f,f,b,d,b,b,d)-\
17/32*E(f,b,a,e,e,e,e,e)+56963/8*E(b,b,b,a,b,d,b,d)+42889/4*E(c,b,b,a,b,d,b,d)
+50*E(f,b,b,a,b,d,b,d)-15/4*E(b,b,b,a,e,e,e,e)-8881/16*E(c,b,b,a,e,e,e,e)-9/2*
E(f,b,b,a,e,e,e,e)+16*E(b,b,b,b,c,e,c,e)-5960*E(c,b,b,b,c,e,c,e)-27*E(f,b,b,b,
c,e,c,e)+27/2*E(d,b,b,b,d,b,b,d)-27/2*E(b,b,b,d,b,b,d,d)-57/64*E(b,b,d,b,d,d,d
,d)+9/16*E(c,b,d,b,d,d,d,d)+13/16*E(b,b,d,c,d,d,d,d)+2919/64*E(c,b,d,c,d,d,d,d
)-55/4*E(b,b,f,a,a,f,a,f)+27/2*E(b,b,f,b,b,d,b,d)-27/2*E(d,b,b,f,b,b,b,d)-\
56007/64*E(b,b,c,b,d,d,d,d)+15583/64*E(c,b,c,b,d,d,d,d)+56257/8*E(b,b,c,c,e,c,
c,e)+206941/16*E(c,b,c,c,e,c,c,e)-2515/16*E(d,b,c,c,e,c,c,e)+27*E(f,b,c,c,e,c,
c,e)+1745/4*E(c,b,c,c,e,e,e,e)-1/4*E(d,b,c,c,e,e,e,e)+1/4*E(f,b,c,c,e,e,e,e)+7
/32*E(b,d,d,c,e,e,e,e)+2863/512*E(c,d,d,c,e,e,e,e)-163/8*E(b,d,d,d,b,b,b,d)+
407/64*E(b,d,d,d,b,b,d,d)+E(e,e,a,a,a,f,a,f)-7/2*E(a,e,a,f,a,a,a,f)-5/16*E(b,a
,f,b,f,f,f,f)-3/4*E(a,a,f,f,b,d,b,d)+9/4*E(c,a,f,f,b,d,b,d)-13/2*E(b,b,a,a,f,f
,f,f)+2949/8*E(c,b,a,a,f,f,f,f)-231/8*E(b,b,a,e,a,a,a,f)-17635/4*E(c,b,a,e,a,a
,a,f)-13*E(f,b,a,e,a,a,a,f)-8761/4*E(c,b,a,e,a,a,f,f)-7/2*E(e,a,a,a,f,a,a,f)+7
/2*E(e,a,a,f,a,a,a,f)-7/2*E(a,a,a,f,a,a,f,f)+E(e,a,a,f,a,f,a,f)-E(a,a,e,e,a,f,
a,f)-7/2*E(a,a,f,a,a,f,a,f)+7/2*E(a,a,f,a,f,a,a,f)-3/2*E(a,a,f,b,b,d,b,d)+1/2*
E(e,a,f,b,b,d,b,d)+1/8*E(a,a,f,b,d,d,d,d)+221/4*E(b,c,a,e,a,f,a,f)-7225/32*E(c
,c,a,e,a,f,a,f)+4*E(d,c,a,e,a,f,a,f)-5/4*E(e,c,a,e,a,f,a,f)-1787/128*E(b,c,a,e
,e,e,e,e)+34087/512*E(c,c,a,e,e,e,e,e)+153/64*E(d,c,a,e,e,e,e,e)-55231/32*E(b,
c,a,f,a,f,a,f)-3*E(d,c,a,f,a,f,a,f)+1/2*E(e,c,a,f,a,f,a,f)-25/16*E(b,c,a,f,f,f
,f,f)-3/4*E(c,c,a,f,f,f,f,f)+265/2*E(b,c,b,a,b,d,b,d)-2375/2*E(c,c,b,a,b,d,b,d
)+12*E(e,c,b,a,b,d,b,d)-233/2*E(b,c,b,a,e,e,e,e)-13703/64*E(c,c,b,a,e,e,e,e)+
153/8*E(d,c,b,a,e,e,e,e)-63043/8*E(b,c,b,b,b,d,b,d)+13271/4*E(c,c,b,b,b,d,b,d)
-29*E(e,c,b,b,b,d,b,d)+158989/8*E(b,c,b,b,c,e,c,e)-85191/8*E(c,c,b,b,c,e,c,e)-\
55139/64*E(b,c,b,b,f,f,f,f)+32257/64*E(c,c,b,b,f,f,f,f)+2499/16*E(d,c,c,c,e,c,
c,e)-2499/16*E(d,c,c,e,c,c,c,e)-3/64*E(b,c,d,b,d,d,d,d)-1/16*E(c,c,d,b,d,d,d,d
)-111/4*E(b,d,b,d,c,c,c,e)-2799/32*E(c,d,b,d,c,c,c,e)+57/64*E(b,d,b,d,d,b,d,d)
-1/8*E(c,d,b,d,d,b,d,d)-163/8*E(b,d,b,f,b,b,d,d)-2943/32*E(c,d,b,f,b,b,d,d)+
503/64*E(b,d,c,b,d,d,d,d)-2991/128*E(c,d,c,b,d,d,d,d)-2499/16*E(c,d,c,c,c,e,c,
e)-565/64*E(b,d,c,d,d,b,d,d)+2895/128*E(c,d,c,d,d,b,d,d)+2499/16*E(c,d,c,e,c,c
,c,e)+2863/512*E(c,d,d,c,d,d,d,d)-35/64*E(b,d,b,a,e,e,e,e)-27/2*E(d,d,b,b,b,b,
b,d)+213*E(b,d,b,b,c,e,c,e)-2925/4*E(c,d,b,b,c,e,c,e)+407/64*E(b,d,b,b,f,f,f,f
)+2943/128*E(c,d,b,b,f,f,f,f)+27/2*E(b,d,b,d,b,b,b,d)+163/8*E(b,d,b,d,b,b,d,d)
+2895/32*E(c,d,b,d,b,b,d,d)+2499/16*E(c,c,d,c,c,e,c,e)-2499/16*E(c,c,d,c,e,c,c
,e)+1/8*E(e,c,d,d,b,b,b,d)+21/4*E(b,c,d,d,b,b,d,d)-2675/16*E(c,c,e,a,b,d,b,d)-\
1/2*E(e,c,e,a,b,d,b,d)+1/8*E(a,f,f,f,b,d,b,d)-57/64*E(b,f,f,f,b,d,b,d), E(f,a,
e,a,f,f,f,f) = -28*E(a,e,e,e,c,e,c,e)-544*E(a,f,a,a,a,f,a,f)-2000*E(b,f,b,b,b,
d,b,d)-2000*E(b,b,f,b,d,b,b,d)-E(c,b,f,f,f,f,f,f)+555724*E(b,c,a,a,f,a,a,f)-\
195004*E(c,c,a,a,f,a,a,f)-1760*E(e,c,a,a,f,a,a,f)-202*E(b,c,a,a,f,f,f,f)+240*E
(c,c,a,a,f,f,f,f)+2436*E(b,c,a,e,a,a,f,f)-4377*E(c,c,a,e,a,a,f,f)+16*E(e,c,a,e
,a,a,f,f)+1532*E(b,c,e,e,a,a,a,f)-4825/2*E(c,c,e,e,a,a,a,f)-4*E(e,c,e,e,a,a,a,
f)-12*E(b,c,e,e,e,e,e,e)+3160*E(b,d,b,a,b,d,b,d)+1186*E(c,d,b,a,b,d,b,d)-136*E
(a,f,f,b,b,d,b,d)+196*E(a,f,f,b,d,b,b,d)-53/2*E(f,b,a,e,e,e,e,e)-3/2*E(f,b,a,f
,f,f,f,f)+583956*E(b,b,b,a,b,d,b,d)+807800*E(c,b,b,a,b,d,b,d)-2944*E(f,b,b,a,b
,d,b,d)-152*E(b,b,b,a,e,e,e,e)-44278*E(c,b,b,a,e,e,e,e)-188*E(f,b,b,a,e,e,e,e)
+2816*E(b,b,b,b,c,e,c,e)-464320*E(c,b,b,b,c,e,c,e)-3680*E(f,b,b,b,c,e,c,e)+
2000*E(d,b,b,b,d,b,b,d)-2000*E(b,b,b,d,b,b,d,d)+189/2*E(b,b,d,b,d,d,d,d)+44*E(
c,b,d,b,d,d,d,d)+58*E(b,b,d,c,d,d,d,d)+7425/2*E(c,b,d,c,d,d,d,d)+80*E(b,b,f,a,
a,f,a,f)-E(f,b,f,a,f,f,f,f)+2000*E(b,b,f,b,b,d,b,d)-2000*E(d,b,b,f,b,b,b,d)-\
141749/2*E(b,b,c,b,d,d,d,d)+47645/2*E(c,b,c,b,d,d,d,d)+596180*E(b,b,c,c,e,c,c,
e)+1031294*E(c,b,c,c,e,c,c,e)-10850*E(d,b,c,c,e,c,c,e)-1696*E(f,b,c,c,e,c,c,e)
+38912*E(c,b,c,c,e,e,e,e)+24*E(d,b,c,c,e,e,e,e)-48*E(f,b,c,c,e,e,e,e)+13*E(b,d
,d,c,e,e,e,e)+7633/16*E(c,d,d,c,e,e,e,e)+228*E(b,d,d,d,b,b,b,d)-303/2*E(b,d,d,
d,b,b,d,d)+544*E(a,e,a,f,a,a,a,f)+14*E(a,a,f,b,f,f,f,f)-18*E(b,a,f,b,f,f,f,f)-\
64*E(a,a,f,f,b,d,b,d)+176*E(c,a,f,f,b,d,b,d)-E(a,a,f,f,f,f,f,f)-624*E(b,b,a,a,
f,f,f,f)+29524*E(c,b,a,a,f,f,f,f)-6968*E(b,b,a,e,a,a,a,f)-353424*E(c,b,a,e,a,a
,a,f)+776*E(f,b,a,e,a,a,a,f)-178056*E(c,b,a,e,a,a,f,f)+48*E(f,b,a,e,a,a,f,f)+
544*E(e,a,a,a,f,a,a,f)-544*E(e,a,a,f,a,a,a,f)+544*E(a,a,a,f,a,a,f,f)+E(e,a,e,a
,f,f,f,f)+544*E(a,a,f,a,a,f,a,f)-544*E(a,a,f,a,f,a,a,f)-E(e,a,f,a,f,f,f,f)+E(f
,a,f,a,f,f,f,f)+608*E(a,a,f,b,b,d,b,d)-32*E(e,a,f,b,b,d,b,d)+34*E(a,a,f,b,d,d,
d,d)-E(e,a,f,b,d,d,d,d)-5180*E(b,c,a,e,a,f,a,f)-12571*E(c,c,a,e,a,f,a,f)-48*E(
d,c,a,e,a,f,a,f)+96*E(e,c,a,e,a,f,a,f)+1369/2*E(b,c,a,e,e,e,e,e)+74037/16*E(c,
c,a,e,e,e,e,e)+412*E(d,c,a,e,e,e,e,e)-129145*E(b,c,a,f,a,f,a,f)+24*E(d,c,a,f,a
,f,a,f)-32*E(e,c,a,f,a,f,a,f)-56*E(b,c,a,f,f,f,f,f)-60*E(c,c,a,f,f,f,f,f)+1792
*E(b,c,b,a,b,d,b,d)-76560*E(c,c,b,a,b,d,b,d)-2496*E(e,c,b,a,b,d,b,d)+794*E(b,c
,b,a,e,e,e,e)-34613/2*E(c,c,b,a,e,e,e,e)+3284*E(d,c,b,a,e,e,e,e)+12*E(e,c,b,a,
e,e,e,e)-535220*E(b,c,b,b,b,d,b,d)+245224*E(c,c,b,b,b,d,b,d)-2112*E(e,c,b,b,b,
d,b,d)+1633420*E(b,c,b,b,c,e,c,e)-873044*E(c,c,b,b,c,e,c,e)-131041/2*E(b,c,b,b
,f,f,f,f)+84259/2*E(c,c,b,b,f,f,f,f)+10914*E(d,c,c,c,e,c,c,e)-10914*E(d,c,c,e,
c,c,c,e)-249/2*E(b,c,d,b,d,d,d,d)+1088*E(b,d,b,d,c,c,c,e)-7305*E(c,d,b,d,c,c,c
,e)-189/2*E(b,d,b,d,d,b,d,d)+6*E(c,d,b,d,d,b,d,d)+228*E(b,d,b,f,b,b,d,d)-7625*
E(c,d,b,f,b,b,d,d)-239/2*E(b,d,c,b,d,d,d,d)-7377/4*E(c,d,c,b,d,d,d,d)-10914*E(
c,d,c,c,c,e,c,e)+637/2*E(b,d,c,d,d,b,d,d)+7537/4*E(c,d,c,d,d,b,d,d)+10914*E(c,
d,c,e,c,c,c,e)+7633/16*E(c,d,d,c,d,d,d,d)-373/2*E(b,d,b,a,e,e,e,e)-2000*E(d,d,
b,b,b,b,b,d)-2752*E(b,d,b,b,c,e,c,e)-59432*E(c,d,b,b,c,e,c,e)-303/2*E(b,d,b,b,
f,f,f,f)+7569/4*E(c,d,b,b,f,f,f,f)+2000*E(b,d,b,d,b,b,b,d)-228*E(b,d,b,d,b,b,d
,d)+7577*E(c,d,b,d,b,b,d,d)+10914*E(c,c,d,c,c,e,c,e)-10914*E(c,c,d,c,e,c,c,e)-\
4*E(e,c,d,d,b,b,b,d)+152*E(b,c,d,d,b,b,d,d)+4*E(e,c,d,d,b,b,d,d)-9682*E(c,c,e,
a,b,d,b,d)-16*E(e,c,e,a,b,d,b,d)-2*E(a,f,f,f,b,d,b,d)+189/2*E(b,f,f,f,b,d,b,d)
, E(f,a,e,e,a,a,a,f) = -E(a,e,e,e,a,a,a,f)+21/2*E(a,e,e,e,c,e,c,e)+124*E(a,f,a
,a,a,f,a,f)+668*E(b,f,b,b,b,d,b,d)+668*E(b,b,f,b,d,b,b,d)-195945*E(b,c,a,a,f,a
,a,f)+67993*E(c,c,a,a,f,a,a,f)+448*E(e,c,a,a,f,a,a,f)+97/2*E(b,c,a,a,f,f,f,f)-\
84*E(c,c,a,a,f,f,f,f)-854*E(b,c,a,e,a,a,f,f)+6471/4*E(c,c,a,e,a,a,f,f)-8*E(e,c
,a,e,a,a,f,f)-1057/2*E(b,c,e,e,a,a,a,f)+7143/8*E(c,c,e,e,a,a,a,f)+21/4*E(b,c,e
,e,e,e,e,e)-890*E(b,d,b,a,b,d,b,d)-1803/2*E(c,d,b,a,b,d,b,d)+47*E(a,f,f,b,b,d,
b,d)-147/2*E(a,f,f,b,d,b,b,d)+45/4*E(f,b,a,e,e,e,e,e)+1/4*E(f,b,a,f,f,f,f,f)-\
207479*E(b,b,b,a,b,d,b,d)-283498*E(c,b,b,a,b,d,b,d)+608*E(f,b,b,a,b,d,b,d)+143
*E(b,b,b,a,e,e,e,e)+30957/2*E(c,b,b,a,e,e,e,e)+85*E(f,b,b,a,e,e,e,e)+192*E(b,b
,b,b,c,e,c,e)+163104*E(c,b,b,b,c,e,c,e)+1304*E(f,b,b,b,c,e,c,e)-668*E(d,b,b,b,
d,b,b,d)+668*E(b,b,b,d,b,b,d,d)-229/8*E(b,b,d,b,d,d,d,d)-69/4*E(c,b,d,b,d,d,d,
d)-89/4*E(b,b,d,c,d,d,d,d)-10319/8*E(c,b,d,c,d,d,d,d)+22*E(b,b,f,a,a,f,a,f)-\
668*E(b,b,f,b,b,d,b,d)+668*E(d,b,b,f,b,b,b,d)+199059/8*E(b,b,c,b,d,d,d,d)-\
65003/8*E(c,b,c,b,d,d,d,d)-209053*E(b,b,c,c,e,c,c,e)-719393/2*E(c,b,c,c,e,c,c,
e)+7675/2*E(d,b,c,c,e,c,c,e)+332*E(f,b,c,c,e,c,c,e)-13407*E(c,b,c,c,e,e,e,e)-6
*E(d,b,c,c,e,e,e,e)+8*E(f,b,c,c,e,e,e,e)-21/4*E(b,d,d,c,e,e,e,e)-10603/64*E(c,
d,d,c,e,e,e,e)-11*E(b,d,d,d,b,b,b,d)+253/8*E(b,d,d,d,b,b,d,d)-124*E(a,e,a,f,a,
a,a,f)-21/4*E(a,a,f,b,f,f,f,f)+21/4*E(b,a,f,b,f,f,f,f)+21*E(a,a,f,f,b,d,b,d)-\
63*E(c,a,f,f,b,d,b,d)+166*E(b,b,a,a,f,f,f,f)-10327*E(c,b,a,a,f,f,f,f)+2695*E(b
,b,a,e,a,a,a,f)+123328*E(c,b,a,e,a,a,a,f)-154*E(f,b,a,e,a,a,a,f)+61852*E(c,b,a
,e,a,a,f,f)-2*E(f,b,a,e,a,a,f,f)-124*E(e,a,a,a,f,a,a,f)+124*E(e,a,a,f,a,a,a,f)
-124*E(a,a,a,f,a,a,f,f)+E(e,a,e,e,a,a,a,f)-124*E(a,a,f,a,a,f,a,f)+124*E(a,a,f,
a,f,a,a,f)-196*E(a,a,f,b,b,d,b,d)-47/4*E(a,a,f,b,d,d,d,d)+1252*E(b,c,a,e,a,f,a
,f)+18429/4*E(c,c,a,e,a,f,a,f)+6*E(d,c,a,e,a,f,a,f)-2*E(e,c,a,e,a,f,a,f)-2483/
16*E(b,c,a,e,e,e,e,e)-104675/64*E(c,c,a,e,e,e,e,e)-1083/8*E(d,c,a,e,e,e,e,e)+
183779/4*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,a,f)+2*E(e,c,a,f,a,f,a,f)+115/4*E(
b,c,a,f,f,f,f,f)+22*E(c,c,a,f,f,f,f,f)-2060*E(b,c,b,a,b,d,b,d)+27124*E(c,c,b,a
,b,d,b,d)+632*E(e,c,b,a,b,d,b,d)+243*E(b,c,b,a,e,e,e,e)+48499/8*E(c,c,b,a,e,e,
e,e)-1082*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)+192759*E(b,c,b,b,b,d,b,d)-\
86118*E(c,c,b,b,b,d,b,d)+736*E(e,c,b,b,b,d,b,d)-572065*E(b,c,b,b,c,e,c,e)+
302251*E(c,c,b,b,c,e,c,e)+186039/8*E(b,c,b,b,f,f,f,f)-116621/8*E(c,c,b,b,f,f,f
,f)-7707/2*E(d,c,c,c,e,c,c,e)+7707/2*E(d,c,c,e,c,c,c,e)+379/8*E(b,c,d,b,d,d,d,
d)-3/4*E(c,c,d,b,d,d,d,d)-290*E(b,d,b,d,c,c,c,e)+10091/4*E(c,d,b,d,c,c,c,e)+
229/8*E(b,d,b,d,d,b,d,d)-3/2*E(c,d,b,d,d,b,d,d)-11*E(b,d,b,f,b,b,d,d)+10567/4*
E(c,d,b,f,b,b,d,d)+85/8*E(b,d,c,b,d,d,d,d)+10363/16*E(c,d,c,b,d,d,d,d)+7707/2*
E(c,d,c,c,c,e,c,e)-621/8*E(b,d,c,d,d,b,d,d)-10539/16*E(c,d,c,d,d,b,d,d)-7707/2
*E(c,d,c,e,c,c,c,e)-10603/64*E(c,d,d,c,d,d,d,d)+523/8*E(b,d,b,a,e,e,e,e)+668*E
(d,d,b,b,b,b,b,d)+196*E(b,d,b,b,c,e,c,e)+20730*E(c,d,b,b,c,e,c,e)+253/8*E(b,d,
b,b,f,f,f,f)-10483/16*E(c,d,b,b,f,f,f,f)-668*E(b,d,b,d,b,b,b,d)+11*E(b,d,b,d,b
,b,d,d)-10523/4*E(c,d,b,d,b,b,d,d)-7707/2*E(c,c,d,c,c,e,c,e)+7707/2*E(c,c,d,c,
e,c,c,e)-52*E(b,c,d,d,b,b,d,d)+7143/2*E(c,c,e,a,b,d,b,d)+5/2*E(a,f,f,f,b,d,b,d
)-229/8*E(b,f,f,f,b,d,b,d), E(f,a,f,a,a,a,a,f) = -8*E(a,f,a,a,a,f,a,f)-12*E(b,
f,b,b,b,d,b,d)-12*E(b,b,f,b,d,b,b,d)+2573*E(b,c,a,a,f,a,a,f)-993*E(c,c,a,a,f,a
,a,f)-16*E(e,c,a,a,f,a,a,f)-7/2*E(b,c,a,a,f,f,f,f)+13*E(b,c,a,e,a,a,f,f)-71/4*
E(c,c,a,e,a,a,f,f)+12*E(b,c,e,e,a,a,a,f)-71/8*E(c,c,e,e,a,a,a,f)+50*E(b,d,b,a,
b,d,b,d)-89/2*E(c,d,b,a,b,d,b,d)+E(a,f,f,a,a,a,a,f)+2563*E(b,b,b,a,b,d,b,d)+
4050*E(c,b,b,a,b,d,b,d)-24*E(f,b,b,a,b,d,b,d)+6*E(b,b,b,a,e,e,e,e)-441/2*E(c,b
,b,a,e,e,e,e)+96*E(b,b,b,b,c,e,c,e)-2224*E(c,b,b,b,c,e,c,e)-24*E(f,b,b,b,c,e,c
,e)+12*E(d,b,b,b,d,b,b,d)-12*E(b,b,b,d,b,b,d,d)+7/8*E(b,b,d,b,d,d,d,d)+155/8*E
(c,b,d,c,d,d,d,d)+8*E(b,b,f,a,a,f,a,f)+12*E(b,b,f,b,b,d,b,d)-12*E(d,b,b,f,b,b,
b,d)-2651/8*E(b,b,c,b,d,d,d,d)+1027/8*E(c,b,c,b,d,d,d,d)+2831*E(b,b,c,c,e,c,c,
e)+10417/2*E(c,b,c,c,e,c,c,e)-87/2*E(d,b,c,c,e,c,c,e)-16*E(f,b,c,c,e,c,c,e)+
212*E(c,b,c,c,e,e,e,e)+155/64*E(c,d,d,c,e,e,e,e)+7*E(b,d,d,d,b,b,b,d)-21/8*E(b
,d,d,d,b,b,d,d)+8*E(a,e,a,f,a,a,a,f)-6*E(b,b,a,a,f,f,f,f)+143*E(c,b,a,a,f,f,f,
f)-24*E(b,b,a,e,a,a,a,f)-1772*E(c,b,a,e,a,a,a,f)+6*E(f,b,a,e,a,a,a,f)-918*E(c,
b,a,e,a,a,f,f)+8*E(e,a,a,a,f,a,a,f)-8*E(e,a,a,f,a,a,a,f)+8*E(a,a,a,f,a,a,f,f)+
E(e,a,f,a,a,a,a,f)+8*E(a,a,f,a,a,f,a,f)-8*E(a,a,f,a,f,a,a,f)+4*E(a,a,f,b,b,d,b
,d)-59*E(b,c,a,e,a,f,a,f)-213/4*E(c,c,a,e,a,f,a,f)+9*E(b,c,a,e,e,e,e,e)+1371/
64*E(c,c,a,e,e,e,e,e)+21/8*E(d,c,a,e,e,e,e,e)-2271/4*E(b,c,a,f,a,f,a,f)-56*E(b
,c,b,a,b,d,b,d)-380*E(c,c,b,a,b,d,b,d)-32*E(e,c,b,a,b,d,b,d)+85/2*E(b,c,b,a,e,
e,e,e)-683/8*E(c,c,b,a,e,e,e,e)+21*E(d,c,b,a,e,e,e,e)-2219*E(b,c,b,b,b,d,b,d)+
1158*E(c,c,b,b,b,d,b,d)+7861*E(b,c,b,b,c,e,c,e)-4651*E(c,c,b,b,c,e,c,e)-2367/8
*E(b,c,b,b,f,f,f,f)+1773/8*E(c,c,b,b,f,f,f,f)+95/2*E(d,c,c,c,e,c,c,e)-95/2*E(d
,c,c,e,c,c,c,e)-7/8*E(b,c,d,b,d,d,d,d)+14*E(b,d,b,d,c,c,c,e)-155/4*E(c,d,b,d,c
,c,c,e)-7/8*E(b,d,b,d,d,b,d,d)+7*E(b,d,b,f,b,b,d,d)-155/4*E(c,d,b,f,b,b,d,d)-\
21/8*E(b,d,c,b,d,d,d,d)-155/16*E(c,d,c,b,d,d,d,d)-95/2*E(c,d,c,c,c,e,c,e)+35/8
*E(b,d,c,d,d,b,d,d)+155/16*E(c,d,c,d,d,b,d,d)+95/2*E(c,d,c,e,c,c,c,e)+155/64*E
(c,d,d,c,d,d,d,d)-7/8*E(b,d,b,a,e,e,e,e)-12*E(d,d,b,b,b,b,b,d)-64*E(b,d,b,b,c,
e,c,e)-302*E(c,d,b,b,c,e,c,e)-21/8*E(b,d,b,b,f,f,f,f)+155/16*E(c,d,b,b,f,f,f,f
)+12*E(b,d,b,d,b,b,b,d)-7*E(b,d,b,d,b,b,d,d)+155/4*E(c,d,b,d,b,b,d,d)+95/2*E(c
,c,d,c,c,e,c,e)-95/2*E(c,c,d,c,e,c,c,e)-71/2*E(c,c,e,a,b,d,b,d)+7/8*E(b,f,f,f,
b,d,b,d), E(f,a,f,a,a,f,a,f) = -13/4*E(a,e,e,e,c,e,c,e)-34*E(a,f,a,a,a,f,a,f)-\
176*E(b,f,b,b,b,d,b,d)-176*E(b,b,f,b,d,b,b,d)-1/4*E(b,b,f,b,d,d,d,d)-1/4*E(b,b
,f,b,f,f,f,f)+51443*E(b,c,a,a,f,a,a,f)-17675*E(c,c,a,a,f,a,a,f)-120*E(e,c,a,a,
f,a,a,f)-10*E(b,c,a,a,f,f,f,f)+26*E(c,c,a,a,f,f,f,f)+451/2*E(b,c,a,e,a,a,f,f)-\
1649/4*E(c,c,a,e,a,a,f,f)+2*E(e,c,a,e,a,a,f,f)+561/4*E(b,c,e,e,a,a,a,f)-1857/8
*E(c,c,e,e,a,a,a,f)-3/2*E(b,c,e,e,e,e,e,e)+282*E(b,d,b,a,b,d,b,d)+445/2*E(c,d,
b,a,b,d,b,d)+E(a,f,f,a,a,f,a,f)-25/2*E(a,f,f,b,b,d,b,d)+77/4*E(a,f,f,b,d,b,b,d
)-23/8*E(f,b,a,e,e,e,e,e)-1/8*E(f,b,a,f,f,f,f,f)+54699*E(b,b,b,a,b,d,b,d)+
73774*E(c,b,b,a,b,d,b,d)-178*E(f,b,b,a,b,d,b,d)-47*E(b,b,b,a,e,e,e,e)-4039*E(c
,b,b,a,e,e,e,e)-22*E(f,b,b,a,e,e,e,e)-144*E(b,b,b,b,c,e,c,e)-42568*E(c,b,b,b,c
,e,c,e)-340*E(f,b,b,b,c,e,c,e)+176*E(d,b,b,b,d,b,b,d)-176*E(b,b,b,d,b,b,d,d)+8
*E(b,b,d,b,d,d,d,d)+39/8*E(c,b,d,b,d,d,d,d)+25/4*E(b,b,d,c,d,d,d,d)+336*E(c,b,
d,c,d,d,d,d)-5*E(b,b,f,a,a,f,a,f)+176*E(b,b,f,b,b,d,b,d)-176*E(d,b,b,f,b,b,b,d
)-52225/8*E(b,b,c,b,d,d,d,d)+17041/8*E(c,b,c,b,d,d,d,d)+54916*E(b,b,c,c,e,c,c,
e)+187507/2*E(c,b,c,c,e,c,c,e)-1997/2*E(d,b,c,c,e,c,c,e)-101*E(f,b,c,c,e,c,c,e
)+6993/2*E(c,b,c,c,e,e,e,e)+3/2*E(d,b,c,c,e,e,e,e)-5/2*E(f,b,c,c,e,e,e,e)+3/2*
E(b,d,d,c,e,e,e,e)+2765/64*E(c,d,d,c,e,e,e,e)+4*E(b,d,d,d,b,b,b,d)-75/8*E(b,d,
d,d,b,b,d,d)+34*E(a,e,a,f,a,a,a,f)+11/8*E(a,a,f,b,f,f,f,f)-9/8*E(b,a,f,b,f,f,f
,f)-13/2*E(a,a,f,f,b,d,b,d)+39/2*E(c,a,f,f,b,d,b,d)-41*E(b,b,a,a,f,f,f,f)+2695
*E(c,b,a,a,f,f,f,f)-1497/2*E(b,b,a,e,a,a,a,f)-32155*E(c,b,a,e,a,a,a,f)+93/2*E(
f,b,a,e,a,a,a,f)-16124*E(c,b,a,e,a,a,f,f)+2*E(f,b,a,e,a,a,f,f)+34*E(e,a,a,a,f,
a,a,f)-34*E(e,a,a,f,a,a,a,f)+34*E(a,a,a,f,a,a,f,f)+34*E(a,a,f,a,a,f,a,f)+E(e,a
,f,a,a,f,a,f)-34*E(a,a,f,a,f,a,a,f)+55*E(a,a,f,b,b,d,b,d)+13/4*E(a,a,f,b,d,d,d
,d)-601/2*E(b,c,a,e,a,f,a,f)-4727/4*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a,f,a,f)-E(
e,c,a,e,a,f,a,f)+1303/32*E(b,c,a,e,e,e,e,e)+27117/64*E(c,c,a,e,e,e,e,e)+571/16
*E(d,c,a,e,e,e,e,e)-48271/4*E(b,c,a,f,a,f,a,f)+E(d,c,a,f,a,f,a,f)+E(e,c,a,f,a,
f,a,f)-75/8*E(b,c,a,f,f,f,f,f)-13/2*E(c,c,a,f,f,f,f,f)+630*E(b,c,b,a,b,d,b,d)-\
6960*E(c,c,b,a,b,d,b,d)-168*E(e,c,b,a,b,d,b,d)-263/4*E(b,c,b,a,e,e,e,e)-12785/
8*E(c,c,b,a,e,e,e,e)+285*E(d,c,b,a,e,e,e,e)+1/2*E(e,c,b,a,e,e,e,e)-50587*E(b,c
,b,b,b,d,b,d)+22310*E(c,c,b,b,b,d,b,d)-192*E(e,c,b,b,b,d,b,d)+150189*E(b,c,b,b
,c,e,c,e)-78745*E(c,c,b,b,c,e,c,e)-48893/8*E(b,c,b,b,f,f,f,f)+30379/8*E(c,c,b,
b,f,f,f,f)+2005/2*E(d,c,c,c,e,c,c,e)-2005/2*E(d,c,c,e,c,c,c,e)-53/4*E(b,c,d,b,
d,d,d,d)+1/4*E(c,c,d,b,d,d,d,d)+87*E(b,d,b,d,c,c,c,e)-2633/4*E(c,d,b,d,c,c,c,e
)-8*E(b,d,b,d,d,b,d,d)+1/2*E(c,d,b,d,d,b,d,d)+4*E(b,d,b,f,b,b,d,d)-2759/4*E(c,
d,b,f,b,b,d,d)-17/8*E(b,d,c,b,d,d,d,d)-2705/16*E(c,d,c,b,d,d,d,d)-2005/2*E(c,d
,c,c,c,e,c,e)+43/2*E(b,d,c,d,d,b,d,d)+2749/16*E(c,d,c,d,d,b,d,d)+2005/2*E(c,d,
c,e,c,c,c,e)+2765/64*E(c,d,d,c,d,d,d,d)-151/8*E(b,d,b,a,e,e,e,e)-176*E(d,d,b,b
,b,b,b,d)-60*E(b,d,b,b,c,e,c,e)-5408*E(c,d,b,b,c,e,c,e)-75/8*E(b,d,b,b,f,f,f,f
)+2737/16*E(c,d,b,b,f,f,f,f)+176*E(b,d,b,d,b,b,b,d)-4*E(b,d,b,d,b,b,d,d)+2745/
4*E(c,d,b,d,b,b,d,d)+2005/2*E(c,c,d,c,c,e,c,e)-2005/2*E(c,c,d,c,e,c,c,e)+16*E(
b,c,d,d,b,b,d,d)-1857/2*E(c,c,e,a,b,d,b,d)-1/2*E(a,f,f,f,b,d,b,d)+8*E(b,f,f,f,
b,d,b,d), E(f,a,f,a,f,a,a,f) = -11/2*E(a,e,e,e,c,e,c,e)-64*E(a,f,a,a,a,f,a,f)-\
316*E(b,f,b,b,b,d,b,d)-316*E(b,b,f,b,d,b,b,d)-1/4*E(b,b,f,b,d,d,d,d)-1/4*E(b,b
,f,b,f,f,f,f)+92733*E(b,c,a,a,f,a,a,f)-31993*E(c,c,a,a,f,a,a,f)-224*E(e,c,a,a,
f,a,a,f)-37/2*E(b,c,a,a,f,f,f,f)+44*E(c,c,a,a,f,f,f,f)+403*E(b,c,a,e,a,a,f,f)-\
3003/4*E(c,c,a,e,a,a,f,f)+4*E(e,c,a,e,a,a,f,f)+249*E(b,c,e,e,a,a,a,f)-3355/8*E
(c,c,e,e,a,a,a,f)-21/8*E(b,c,e,e,e,e,e,e)+458*E(b,d,b,a,b,d,b,d)+811/2*E(c,d,b
,a,b,d,b,d)+E(a,f,f,a,f,a,a,f)-22*E(a,f,f,b,b,d,b,d)+34*E(a,f,f,b,d,b,b,d)-5*E
(f,b,a,e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+98239*E(b,b,b,a,b,d,b,d)+133362*E(c,b
,b,a,b,d,b,d)-324*E(f,b,b,a,b,d,b,d)-74*E(b,b,b,a,e,e,e,e)-14587/2*E(c,b,b,a,e
,e,e,e)-38*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,c,e,c,e)-76816*E(c,b,b,b,c,e,c,e)-\
608*E(f,b,b,b,c,e,c,e)+316*E(d,b,b,b,d,b,b,d)-316*E(b,b,b,d,b,b,d,d)+109/8*E(b
,b,d,b,d,d,d,d)+33/4*E(c,b,d,b,d,d,d,d)+11*E(b,b,d,c,d,d,d,d)+4861/8*E(c,b,d,c
,d,d,d,d)-8*E(b,b,f,a,a,f,a,f)+316*E(b,b,f,b,b,d,b,d)-316*E(d,b,b,f,b,b,b,d)-\
94191/8*E(b,b,c,b,d,d,d,d)+30751/8*E(c,b,c,b,d,d,d,d)+98871*E(b,b,c,c,e,c,c,e)
+338853/2*E(c,b,c,c,e,c,c,e)-3619/2*E(d,b,c,c,e,c,c,e)-186*E(f,b,c,c,e,c,c,e)+
6311*E(c,b,c,c,e,e,e,e)+3*E(d,b,c,c,e,e,e,e)-5*E(f,b,c,c,e,e,e,e)+21/8*E(b,d,d
,c,e,e,e,e)+5003/64*E(c,d,d,c,e,e,e,e)+4*E(b,d,d,d,b,b,b,d)-121/8*E(b,d,d,d,b,
b,d,d)+64*E(a,e,a,f,a,a,a,f)+5/2*E(a,a,f,b,f,f,f,f)-9/4*E(b,a,f,b,f,f,f,f)-11*
E(a,a,f,f,b,d,b,d)+33*E(c,a,f,f,b,d,b,d)-80*E(b,b,a,a,f,f,f,f)+4867*E(c,b,a,a,
f,f,f,f)-1276*E(b,b,a,e,a,a,a,f)-58084*E(c,b,a,e,a,a,a,f)+85*E(f,b,a,e,a,a,a,f
)-29150*E(c,b,a,e,a,a,f,f)+4*E(f,b,a,e,a,a,f,f)+64*E(e,a,a,a,f,a,a,f)-64*E(e,a
,a,f,a,a,a,f)+64*E(a,a,a,f,a,a,f,f)+64*E(a,a,f,a,a,f,a,f)-64*E(a,a,f,a,f,a,a,f
)+E(e,a,f,a,f,a,a,f)+98*E(a,a,f,b,b,d,b,d)+23/4*E(a,a,f,b,d,d,d,d)-571*E(b,c,a
,e,a,f,a,f)-8617/4*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+289/4*E(b,c,a,e,e,e
,e,e)+49231/64*E(c,c,a,e,e,e,e,e)+257/4*E(d,c,a,e,e,e,e,e)-87011/4*E(b,c,a,f,a
,f,a,f)+2*E(d,c,a,f,a,f,a,f)-61/4*E(b,c,a,f,f,f,f,f)-11*E(c,c,a,f,f,f,f,f)+
1032*E(b,c,b,a,b,d,b,d)-12708*E(c,c,b,a,b,d,b,d)-312*E(e,c,b,a,b,d,b,d)-243/2*
E(b,c,b,a,e,e,e,e)-22975/8*E(c,c,b,a,e,e,e,e)+513*E(d,c,b,a,e,e,e,e)+E(e,c,b,a
,e,e,e,e)-91311*E(b,c,b,b,b,d,b,d)+40486*E(c,c,b,b,b,d,b,d)-336*E(e,c,b,b,b,d,
b,d)+270801*E(b,c,b,b,c,e,c,e)-142399*E(c,c,b,b,c,e,c,e)-88131/8*E(b,c,b,b,f,f
,f,f)+54945/8*E(c,c,b,b,f,f,f,f)+3635/2*E(d,c,c,c,e,c,c,e)-3635/2*E(d,c,c,e,c,
c,c,e)-181/8*E(b,c,d,b,d,d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+144*E(b,d,b,d,c,c,c,e)-\
4763/4*E(c,d,b,d,c,c,c,e)-109/8*E(b,d,b,d,d,b,d,d)+E(c,d,b,d,d,b,d,d)+4*E(b,d,
b,f,b,b,d,d)-4987/4*E(c,d,b,f,b,b,d,d)-29/8*E(b,d,c,b,d,d,d,d)-4883/16*E(c,d,c
,b,d,d,d,d)-3635/2*E(c,d,c,c,c,e,c,e)+289/8*E(b,d,c,d,d,b,d,d)+4971/16*E(c,d,c
,d,d,b,d,d)+3635/2*E(c,d,c,e,c,c,c,e)+5003/64*E(c,d,d,c,d,d,d,d)-259/8*E(b,d,b
,a,e,e,e,e)-316*E(d,d,b,b,b,b,b,d)-80*E(b,d,b,b,c,e,c,e)-9774*E(c,d,b,b,c,e,c,
e)-121/8*E(b,d,b,b,f,f,f,f)+4947/16*E(c,d,b,b,f,f,f,f)+316*E(b,d,b,d,b,b,b,d)-\
4*E(b,d,b,d,b,b,d,d)+4963/4*E(c,d,b,d,b,b,d,d)+3635/2*E(c,c,d,c,c,e,c,e)-3635/
2*E(c,c,d,c,e,c,c,e)+27*E(b,c,d,d,b,b,d,d)-3355/2*E(c,c,e,a,b,d,b,d)-E(a,f,f,f
,b,d,b,d)+109/8*E(b,f,f,f,b,d,b,d), E(f,a,f,b,b,d,b,d) = 3/4*E(a,e,e,e,c,e,c,e
)+6*E(a,f,a,a,a,f,a,f)+42*E(b,f,b,b,b,d,b,d)+42*E(b,b,f,b,d,b,b,d)-13153*E(b,c
,a,a,f,a,a,f)+4513*E(c,c,a,a,f,a,a,f)+24*E(e,c,a,a,f,a,a,f)+2*E(b,c,a,a,f,f,f,
f)-6*E(c,c,a,a,f,f,f,f)-101/2*E(b,c,a,e,a,a,f,f)+443/4*E(c,c,a,e,a,a,f,f)-127/
4*E(b,c,e,e,a,a,a,f)+491/8*E(c,c,e,e,a,a,a,f)+3/8*E(b,c,e,e,e,e,e,e)-46*E(b,d,
b,a,b,d,b,d)-167/2*E(c,d,b,a,b,d,b,d)+7/2*E(a,f,f,b,b,d,b,d)-19/4*E(a,f,f,b,d,
b,b,d)+15/16*E(f,b,a,e,e,e,e,e)-1/16*E(f,b,a,f,f,f,f,f)-13961*E(b,b,b,a,b,d,b,
d)-18946*E(c,b,b,a,b,d,b,d)+12*E(f,b,b,a,b,d,b,d)+12*E(b,b,b,a,e,e,e,e)+1026*E
(c,b,b,a,e,e,e,e)+15/2*E(f,b,b,a,e,e,e,e)+48*E(b,b,b,b,c,e,c,e)+10840*E(c,b,b,
b,c,e,c,e)+96*E(f,b,b,b,c,e,c,e)-42*E(d,b,b,b,d,b,b,d)+42*E(b,b,b,d,b,b,d,d)-2
*E(b,b,d,b,d,d,d,d)-9/8*E(c,b,d,b,d,d,d,d)-3/2*E(b,b,d,c,d,d,d,d)-341/4*E(c,b,
d,c,d,d,d,d)+3*E(b,b,f,a,a,f,a,f)-42*E(b,b,f,b,b,d,b,d)+42*E(d,b,b,f,b,b,b,d)+
13299/8*E(b,b,c,b,d,d,d,d)-4203/8*E(c,b,c,b,d,d,d,d)-13980*E(b,b,c,c,e,c,c,e)-\
47737/2*E(c,b,c,c,e,c,c,e)+519/2*E(d,b,c,c,e,c,c,e)+2*E(f,b,c,c,e,c,c,e)-875*E
(c,b,c,c,e,e,e,e)-1/2*E(f,b,c,c,e,e,e,e)-3/8*E(b,d,d,c,e,e,e,e)-699/64*E(c,d,d
,c,e,e,e,e)+3*E(b,d,d,d,b,b,b,d)+7/8*E(b,d,d,d,b,b,d,d)-6*E(a,e,a,f,a,a,a,f)-3
/8*E(a,a,f,b,f,f,f,f)+3/8*E(b,a,f,b,f,f,f,f)+3/2*E(a,a,f,f,b,d,b,d)-9/2*E(c,a,
f,f,b,d,b,d)+9*E(b,b,a,a,f,f,f,f)-685*E(c,b,a,a,f,f,f,f)+387/2*E(b,b,a,e,a,a,a
,f)+8175*E(c,b,a,e,a,a,a,f)-2*E(f,b,a,e,a,a,a,f)+4092*E(c,b,a,e,a,a,f,f)+E(f,b
,a,e,a,a,f,f)-6*E(e,a,a,a,f,a,a,f)+6*E(e,a,a,f,a,a,a,f)-6*E(a,a,a,f,a,a,f,f)-6
*E(a,a,f,a,a,f,a,f)+6*E(a,a,f,a,f,a,a,f)-11*E(a,a,f,b,b,d,b,d)+E(e,a,f,b,b,d,b
,d)-3/4*E(a,a,f,b,d,d,d,d)+95/2*E(b,c,a,e,a,f,a,f)+1269/4*E(c,c,a,e,a,f,a,f)-2
*E(d,c,a,e,a,f,a,f)-189/32*E(b,c,a,e,e,e,e,e)-7039/64*E(c,c,a,e,e,e,e,e)-135/
16*E(d,c,a,e,e,e,e,e)+12405/4*E(b,c,a,f,a,f,a,f)+21/8*E(b,c,a,f,f,f,f,f)+3/2*E
(c,c,a,f,f,f,f,f)-170*E(b,c,b,a,b,d,b,d)+1832*E(c,c,b,a,b,d,b,d)+36*E(e,c,b,a,
b,d,b,d)+161/4*E(b,c,b,a,e,e,e,e)+3239/8*E(c,c,b,a,e,e,e,e)-135/2*E(d,c,b,a,e,
e,e,e)+13121*E(b,c,b,b,b,d,b,d)-5754*E(c,c,b,b,b,d,b,d)+56*E(e,c,b,b,b,d,b,d)-\
38255*E(b,c,b,b,c,e,c,e)+19955*E(c,c,b,b,c,e,c,e)+12535/8*E(b,c,b,b,f,f,f,f)-\
7689/8*E(c,c,b,b,f,f,f,f)-519/2*E(d,c,c,c,e,c,c,e)+519/2*E(d,c,c,e,c,c,c,e)+7/
2*E(b,c,d,b,d,d,d,d)-15*E(b,d,b,d,c,c,c,e)+663/4*E(c,d,b,d,c,c,c,e)+2*E(b,d,b,
d,d,b,d,d)+3*E(b,d,b,f,b,b,d,d)+697/4*E(c,d,b,f,b,b,d,d)-11/8*E(b,d,c,b,d,d,d,
d)+687/16*E(c,d,c,b,d,d,d,d)+519/2*E(c,d,c,c,c,e,c,e)-15/4*E(b,d,c,d,d,b,d,d)-\
695/16*E(c,d,c,d,d,b,d,d)-519/2*E(c,d,c,e,c,c,c,e)-699/64*E(c,d,d,c,d,d,d,d)+
37/8*E(b,d,b,a,e,e,e,e)+42*E(d,d,b,b,b,b,b,d)-26*E(b,d,b,b,c,e,c,e)+1372*E(c,d
,b,b,c,e,c,e)+7/8*E(b,d,b,b,f,f,f,f)-691/16*E(c,d,b,b,f,f,f,f)-42*E(b,d,b,d,b,
b,b,d)-3*E(b,d,b,d,b,b,d,d)-691/4*E(c,d,b,d,b,b,d,d)-519/2*E(c,c,d,c,c,e,c,e)+
519/2*E(c,c,d,c,e,c,c,e)-6*E(b,c,d,d,b,b,d,d)+491/2*E(c,c,e,a,b,d,b,d)-2*E(b,f
,f,f,b,d,b,d), E(f,a,f,b,f,f,f,f) = E(f,b,f,a,f,f,f,f), E(f,a,f,f,a,a,a,f) = -\
21/2*E(a,e,e,e,c,e,c,e)-128*E(a,f,a,a,a,f,a,f)-624*E(b,f,b,b,b,d,b,d)-624*E(b,
b,f,b,d,b,b,d)-1/4*E(b,b,f,b,d,d,d,d)-1/4*E(b,b,f,b,f,f,f,f)+182484*E(b,c,a,a,
f,a,a,f)-63176*E(c,c,a,a,f,a,a,f)-448*E(e,c,a,a,f,a,a,f)-43*E(b,c,a,a,f,f,f,f)
+84*E(c,c,a,a,f,f,f,f)+780*E(b,c,a,e,a,a,f,f)-1485*E(c,c,a,e,a,a,f,f)+6*E(e,c,
a,e,a,a,f,f)+486*E(b,c,e,e,a,a,a,f)-1653/2*E(c,c,e,e,a,a,a,f)-41/8*E(b,c,e,e,e
,e,e,e)+888*E(b,d,b,a,b,d,b,d)+808*E(c,d,b,a,b,d,b,d)-44*E(a,f,f,b,b,d,b,d)+67
*E(a,f,f,b,d,b,b,d)-10*E(f,b,a,e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+193228*E(b,b,
b,a,b,d,b,d)+263336*E(c,b,b,a,b,d,b,d)-632*E(f,b,b,a,b,d,b,d)-133*E(b,b,b,a,e,
e,e,e)-14380*E(c,b,b,a,e,e,e,e)-77*E(f,b,b,a,e,e,e,e)-96*E(b,b,b,b,c,e,c,e)-\
151424*E(c,b,b,b,c,e,c,e)-1216*E(f,b,b,b,c,e,c,e)+624*E(d,b,b,b,d,b,b,d)-624*E
(b,b,b,d,b,b,d,d)+109/4*E(b,b,d,b,d,d,d,d)+63/4*E(c,b,d,b,d,d,d,d)+85/4*E(b,b,
d,c,d,d,d,d)+1199*E(c,b,d,c,d,d,d,d)-16*E(b,b,f,a,a,f,a,f)+624*E(b,b,f,b,b,d,b
,d)-624*E(d,b,b,f,b,b,b,d)-46373/2*E(b,b,c,b,d,d,d,d)+15139/2*E(c,b,c,b,d,d,d,
d)+194748*E(b,b,c,c,e,c,c,e)+334334*E(c,b,c,c,e,c,c,e)-3572*E(d,b,c,c,e,c,c,e)
-348*E(f,b,c,c,e,c,c,e)+12453*E(c,b,c,c,e,e,e,e)+6*E(d,b,c,c,e,e,e,e)-8*E(f,b,
c,c,e,e,e,e)+41/8*E(b,d,d,c,e,e,e,e)+1233/8*E(c,d,d,c,e,e,e,e)+11*E(b,d,d,d,b,
b,b,d)-61/2*E(b,d,d,d,b,b,d,d)+128*E(a,e,a,f,a,a,a,f)+5*E(a,a,f,b,f,f,f,f)-19/
4*E(b,a,f,b,f,f,f,f)+E(e,a,f,f,a,a,a,f)-21*E(a,a,f,f,b,d,b,d)+63*E(c,a,f,f,b,d
,b,d)-164*E(b,b,a,a,f,f,f,f)+9600*E(c,b,a,a,f,f,f,f)-2496*E(b,b,a,e,a,a,a,f)-\
114586*E(c,b,a,e,a,a,a,f)+162*E(f,b,a,e,a,a,a,f)-57514*E(c,b,a,e,a,a,f,f)+4*E(
f,b,a,e,a,a,f,f)+128*E(e,a,a,a,f,a,a,f)-128*E(e,a,a,f,a,a,a,f)+128*E(a,a,a,f,a
,a,f,f)+128*E(a,a,f,a,a,f,a,f)-128*E(a,a,f,a,f,a,a,f)+184*E(a,a,f,b,b,d,b,d)+
11*E(a,a,f,b,d,d,d,d)-1180*E(b,c,a,e,a,f,a,f)-4269*E(c,c,a,e,a,f,a,f)-8*E(d,c,
a,e,a,f,a,f)+2*E(e,c,a,e,a,f,a,f)+1187/8*E(b,c,a,e,e,e,e,e)+24335/16*E(c,c,a,e
,e,e,e,e)+127*E(d,c,a,e,e,e,e,e)-42777*E(b,c,a,f,a,f,a,f)+4*E(d,c,a,f,a,f,a,f)
-2*E(e,c,a,f,a,f,a,f)-111/4*E(b,c,a,f,f,f,f,f)-21*E(c,c,a,f,f,f,f,f)+1776*E(b,
c,b,a,b,d,b,d)-25192*E(c,c,b,a,b,d,b,d)-632*E(e,c,b,a,b,d,b,d)-198*E(b,c,b,a,e
,e,e,e)-11277/2*E(c,c,b,a,e,e,e,e)+1013*E(d,c,b,a,e,e,e,e)+3*E(e,c,b,a,e,e,e,e
)-179340*E(b,c,b,b,b,d,b,d)+80040*E(c,c,b,b,b,d,b,d)-656*E(e,c,b,b,b,d,b,d)+
533228*E(b,c,b,b,c,e,c,e)-281052*E(c,c,b,b,c,e,c,e)-43321/2*E(b,c,b,b,f,f,f,f)
+27109/2*E(c,c,b,b,f,f,f,f)+3588*E(d,c,c,c,e,c,c,e)-3588*E(d,c,c,e,c,c,c,e)-44
*E(b,c,d,b,d,d,d,d)+3/4*E(c,c,d,b,d,d,d,d)+284*E(b,d,b,d,c,c,c,e)-2348*E(c,d,b
,d,c,c,c,e)-109/4*E(b,d,b,d,d,b,d,d)+3/2*E(c,d,b,d,d,b,d,d)+11*E(b,d,b,f,b,b,d
,d)-2460*E(c,d,b,f,b,b,d,d)-19/2*E(b,d,c,b,d,d,d,d)-1201/2*E(c,d,c,b,d,d,d,d)-\
3588*E(c,d,c,c,c,e,c,e)+295/4*E(b,d,c,d,d,b,d,d)+1223/2*E(c,d,c,d,d,b,d,d)+
3588*E(c,d,c,e,c,c,c,e)+1233/8*E(c,d,d,c,d,d,d,d)-127/2*E(b,d,b,a,e,e,e,e)-624
*E(d,d,b,b,b,b,b,d)-204*E(b,d,b,b,c,e,c,e)-19272*E(c,d,b,b,c,e,c,e)-61/2*E(b,d
,b,b,f,f,f,f)+610*E(c,d,b,b,f,f,f,f)+624*E(b,d,b,d,b,b,b,d)-11*E(b,d,b,d,b,b,d
,d)+2446*E(c,d,b,d,b,b,d,d)+3588*E(c,c,d,c,c,e,c,e)-3588*E(c,c,d,c,e,c,c,e)+55
*E(b,c,d,d,b,b,d,d)-3306*E(c,c,e,a,b,d,b,d)+E(a,f,f,f,a,a,a,f)-3/2*E(a,f,f,f,b
,d,b,d)+109/4*E(b,f,f,f,b,d,b,d), E(f,a,f,f,a,f,a,f) = -57/2*E(a,e,e,e,c,e,c,e
)-388*E(a,f,a,a,a,f,a,f)-1828*E(b,f,b,b,b,d,b,d)-1828*E(b,b,f,b,d,b,b,d)+1/2*E
(b,b,f,b,d,d,d,d)+1/2*E(b,b,f,b,f,f,f,f)+536253*E(b,c,a,a,f,a,a,f)-186153*E(c,
c,a,a,f,a,a,f)-1368*E(e,c,a,a,f,a,a,f)-277/2*E(b,c,a,a,f,f,f,f)+228*E(c,c,a,a,
f,f,f,f)+2264*E(b,c,a,e,a,a,f,f)-17579/4*E(c,c,a,e,a,a,f,f)+26*E(e,c,a,e,a,a,f
,f)+2827/2*E(b,c,e,e,a,a,a,f)-19403/8*E(c,c,e,e,a,a,a,f)-E(e,c,e,e,a,a,a,f)-\
115/8*E(b,c,e,e,e,e,e,e)+2378*E(b,d,b,a,b,d,b,d)+4599/2*E(c,d,b,a,b,d,b,d)-133
*E(a,f,f,b,b,d,b,d)+403/2*E(a,f,f,b,d,b,b,d)-227/8*E(f,b,a,e,e,e,e,e)-9/8*E(f,
b,a,f,f,f,f,f)+566083*E(b,b,b,a,b,d,b,d)+774530*E(c,b,b,a,b,d,b,d)-2136*E(f,b,
b,a,b,d,b,d)-342*E(b,b,b,a,e,e,e,e)-84603/2*E(c,b,b,a,e,e,e,e)-211*E(f,b,b,a,e
,e,e,e)+320*E(b,b,b,b,c,e,c,e)-445088*E(c,b,b,b,c,e,c,e)-3536*E(f,b,b,b,c,e,c,
e)+1828*E(d,b,b,b,d,b,b,d)-1828*E(b,b,b,d,b,b,d,d)+621/8*E(b,b,d,b,d,d,d,d)+
171/4*E(c,b,d,b,d,d,d,d)+62*E(b,b,d,c,d,d,d,d)+28245/8*E(c,b,d,c,d,d,d,d)-46*E
(b,b,f,a,a,f,a,f)-1/4*E(f,b,f,a,f,f,f,f)+1828*E(b,b,f,b,b,d,b,d)-1828*E(d,b,b,
f,b,b,b,d)-545183/8*E(b,b,c,b,d,d,d,d)+178479/8*E(c,b,c,b,d,d,d,d)+571601*E(b,
b,c,c,e,c,c,e)+1967317/2*E(c,b,c,c,e,c,c,e)-21031/2*E(d,b,c,c,e,c,c,e)-1192*E(
f,b,c,c,e,c,c,e)+36641*E(c,b,c,c,e,e,e,e)+21*E(d,b,c,c,e,e,e,e)-30*E(f,b,c,c,e
,e,e,e)+115/8*E(b,d,d,c,e,e,e,e)+29087/64*E(c,d,d,c,e,e,e,e)+25*E(b,d,d,d,b,b,
b,d)-673/8*E(b,d,d,d,b,b,d,d)+388*E(a,e,a,f,a,a,a,f)+61/4*E(a,a,f,b,f,f,f,f)-\
67/4*E(b,a,f,b,f,f,f,f)+E(e,a,f,f,a,f,a,f)-57*E(a,a,f,f,b,d,b,d)+171*E(c,a,f,f
,b,d,b,d)-512*E(b,b,a,a,f,f,f,f)+28235*E(c,b,a,a,f,f,f,f)-6979*E(b,b,a,e,a,a,a
,f)-337128*E(c,b,a,e,a,a,a,f)+550*E(f,b,a,e,a,a,a,f)-169268*E(c,b,a,e,a,a,f,f)
+18*E(f,b,a,e,a,a,f,f)+388*E(e,a,a,a,f,a,a,f)-388*E(e,a,a,f,a,a,a,f)+388*E(a,a
,a,f,a,a,f,f)+E(e,a,e,e,a,f,a,f)-E(f,a,e,e,a,f,a,f)+388*E(a,a,f,a,a,f,a,f)-388
*E(a,a,f,a,f,a,a,f)+E(a,a,f,a,f,f,f,f)+564*E(a,a,f,b,b,d,b,d)-8*E(e,a,f,b,b,d,
b,d)+33*E(a,a,f,b,d,d,d,d)-1/4*E(f,a,f,b,d,d,d,d)-3598*E(b,c,a,e,a,f,a,f)-\
50265/4*E(c,c,a,e,a,f,a,f)-26*E(d,c,a,e,a,f,a,f)+32*E(e,c,a,e,a,f,a,f)+6901/16
*E(b,c,a,e,e,e,e,e)+286759/64*E(c,c,a,e,e,e,e,e)+2981/8*E(d,c,a,e,e,e,e,e)-\
502903/4*E(b,c,a,f,a,f,a,f)+10*E(d,c,a,f,a,f,a,f)-16*E(e,c,a,f,a,f,a,f)-287/4*
E(b,c,a,f,f,f,f,f)-57*E(c,c,a,f,f,f,f,f)+4788*E(b,c,b,a,b,d,b,d)-74580*E(c,c,b
,a,b,d,b,d)-1920*E(e,c,b,a,b,d,b,d)-574*E(b,c,b,a,e,e,e,e)-132327/8*E(c,c,b,a,
e,e,e,e)+2978*E(d,c,b,a,e,e,e,e)+5*E(e,c,b,a,e,e,e,e)-527371*E(b,c,b,b,b,d,b,d
)+236270*E(c,c,b,b,b,d,b,d)-1968*E(e,c,b,b,b,d,b,d)+1567309*E(b,c,b,b,c,e,c,e)
-827639*E(c,c,b,b,c,e,c,e)-509163/8*E(b,c,b,b,f,f,f,f)+319569/8*E(c,c,b,b,f,f,
f,f)+21143/2*E(d,c,c,c,e,c,c,e)-21143/2*E(d,c,c,e,c,c,c,e)-1013/8*E(b,c,d,b,d,
d,d,d)+7/2*E(c,c,d,b,d,d,d,d)+790*E(b,d,b,d,c,c,c,e)-27671/4*E(c,d,b,d,c,c,c,e
)-621/8*E(b,d,b,d,d,b,d,d)+7*E(c,d,b,d,d,b,d,d)+25*E(b,d,b,f,b,b,d,d)-28963/4*
E(c,d,b,f,b,b,d,d)-269/8*E(b,d,c,b,d,d,d,d)-28279/16*E(c,d,c,b,d,d,d,d)-21143/
2*E(c,d,c,c,c,e,c,e)+1685/8*E(b,d,c,d,d,b,d,d)+28855/16*E(c,d,c,d,d,b,d,d)+
21143/2*E(c,d,c,e,c,c,c,e)+29087/64*E(c,d,d,c,d,d,d,d)-1423/8*E(b,d,b,a,e,e,e,
e)-1828*E(d,d,b,b,b,b,b,d)-644*E(b,d,b,b,c,e,c,e)-56722*E(c,d,b,b,c,e,c,e)-673
/8*E(b,d,b,b,f,f,f,f)+28703/16*E(c,d,b,b,f,f,f,f)+1828*E(b,d,b,d,b,b,b,d)-25*E
(b,d,b,d,b,b,d,d)+28831/4*E(c,d,b,d,b,b,d,d)+21143/2*E(c,c,d,c,c,e,c,e)-21143/
2*E(c,c,d,c,e,c,c,e)-E(e,c,d,d,b,b,b,d)+138*E(b,c,d,d,b,b,d,d)+E(e,c,d,d,b,b,d
,d)-19403/2*E(c,c,e,a,b,d,b,d)-4*E(e,c,e,a,b,d,b,d)-7*E(a,f,f,f,b,d,b,d)+621/8
*E(b,f,f,f,b,d,b,d), E(f,a,f,f,b,d,b,d) = 29/2*E(a,e,e,e,c,e,c,e)+180*E(a,f,a,
a,a,f,a,f)+932*E(b,f,b,b,b,d,b,d)+932*E(b,b,f,b,d,b,b,d)-E(b,b,f,b,d,d,d,d)-1/
4*E(f,b,f,b,d,d,d,d)-E(b,b,f,b,f,f,f,f)-1/4*E(f,b,f,b,f,f,f,f)-282782*E(b,c,a,
a,f,a,a,f)+98418*E(c,c,a,a,f,a,a,f)+628*E(e,c,a,a,f,a,a,f)+56*E(b,c,a,a,f,f,f,
f)-112*E(c,c,a,a,f,f,f,f)-1145*E(b,c,a,e,a,a,f,f)+4765/2*E(c,c,a,e,a,a,f,f)-10
*E(e,c,a,e,a,a,f,f)-1431/2*E(b,c,e,e,a,a,a,f)+5213/4*E(c,c,e,e,a,a,a,f)+2*E(e,
c,e,e,a,a,a,f)+15/2*E(b,c,e,e,e,e,e,e)-1028*E(b,d,b,a,b,d,b,d)-1405*E(c,d,b,a,
b,d,b,d)+61*E(a,f,f,b,b,d,b,d)-195/2*E(a,f,f,b,d,b,b,d)+65/4*E(f,b,a,e,e,e,e,e
)-1/8*E(f,b,a,f,f,f,f,f)-297718*E(b,b,b,a,b,d,b,d)-410508*E(c,b,b,a,b,d,b,d)+
720*E(f,b,b,a,b,d,b,d)+173*E(b,b,b,a,e,e,e,e)+22323*E(c,b,b,a,e,e,e,e)+125*E(f
,b,b,a,e,e,e,e)-192*E(b,b,b,b,c,e,c,e)+235216*E(c,b,b,b,c,e,c,e)+1896*E(f,b,b,
b,c,e,c,e)-932*E(d,b,b,b,d,b,b,d)+932*E(b,b,b,d,b,b,d,d)-77/2*E(b,b,d,b,d,d,d,
d)-93/4*E(c,b,d,b,d,d,d,d)-127/4*E(b,b,d,c,d,d,d,d)-7447/4*E(c,b,d,c,d,d,d,d)+
50*E(b,b,f,a,a,f,a,f)+1/4*E(f,b,f,a,f,f,f,f)-932*E(b,b,f,b,b,d,b,d)+932*E(d,b,
b,f,b,b,b,d)+143425/4*E(b,b,c,b,d,d,d,d)-46509/4*E(c,b,c,b,d,d,d,d)-300256*E(b
,b,c,c,e,c,c,e)-519259*E(c,b,c,c,e,c,c,e)+5565*E(d,b,c,c,e,c,c,e)+364*E(f,b,c,
c,e,c,c,e)-19246*E(c,b,c,c,e,e,e,e)-6*E(d,b,c,c,e,e,e,e)+5*E(f,b,c,c,e,e,e,e)-\
15/2*E(b,d,d,c,e,e,e,e)-7623/32*E(c,d,d,c,e,e,e,e)+38*E(b,d,d,d,b,b,b,d)+107/4
*E(b,d,d,d,b,b,d,d)-180*E(a,e,a,f,a,a,a,f)-29/4*E(a,a,f,b,f,f,f,f)+33/4*E(b,a,
f,b,f,f,f,f)+29*E(a,a,f,f,b,d,b,d)-87*E(c,a,f,f,b,d,b,d)+258*E(b,b,a,a,f,f,f,f
)-14880*E(c,b,a,a,f,f,f,f)+3581*E(b,b,a,e,a,a,a,f)+177914*E(c,b,a,e,a,a,a,f)-\
174*E(f,b,a,e,a,a,a,f)+89268*E(c,b,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)-180*E(e,a
,a,a,f,a,a,f)+180*E(e,a,a,f,a,a,a,f)-180*E(a,a,a,f,a,a,f,f)-180*E(a,a,f,a,a,f,
a,f)+180*E(a,a,f,a,f,a,a,f)-266*E(a,a,f,b,b,d,b,d)+8*E(e,a,f,b,b,d,b,d)-65/4*E
(a,a,f,b,d,d,d,d)+1/4*E(f,a,f,b,d,d,d,d)+1559*E(b,c,a,e,a,f,a,f)+13571/2*E(c,c
,a,e,a,f,a,f)-2*E(d,c,a,e,a,f,a,f)-12*E(e,c,a,e,a,f,a,f)-2761/16*E(b,c,a,e,e,e
,e,e)-75937/32*E(c,c,a,e,e,e,e,e)-753/4*E(d,c,a,e,e,e,e,e)+133027/2*E(b,c,a,f,
a,f,a,f)+4*E(d,c,a,f,a,f,a,f)+175/4*E(b,c,a,f,f,f,f,f)+29*E(c,c,a,f,f,f,f,f)-\
2948*E(b,c,b,a,b,d,b,d)+39824*E(c,c,b,a,b,d,b,d)+872*E(e,c,b,a,b,d,b,d)+1161/2
*E(b,c,b,a,e,e,e,e)+35081/4*E(c,c,b,a,e,e,e,e)-1507*E(d,c,b,a,e,e,e,e)+E(e,c,b
,a,e,e,e,e)+280654*E(b,c,b,b,b,d,b,d)-124796*E(c,c,b,b,b,d,b,d)+1112*E(e,c,b,b
,b,d,b,d)-824898*E(b,c,b,b,c,e,c,e)+436786*E(c,c,b,b,c,e,c,e)+134601/4*E(b,c,b
,b,f,f,f,f)-84155/4*E(c,c,b,b,f,f,f,f)-5593*E(d,c,c,c,e,c,c,e)+5593*E(d,c,c,e,
c,c,c,e)+271/4*E(b,c,d,b,d,d,d,d)-5/4*E(c,c,d,b,d,d,d,d)-334*E(b,d,b,d,c,c,c,e
)+7283/2*E(c,d,b,d,c,c,c,e)+77/2*E(b,d,b,d,d,b,d,d)-5/2*E(c,d,b,d,d,b,d,d)+38*
E(b,d,b,f,b,b,d,d)+7609/2*E(c,d,b,f,b,b,d,d)-29/4*E(b,d,c,b,d,d,d,d)+7487/8*E(
c,d,c,b,d,d,d,d)+5593*E(c,d,c,c,c,e,c,e)-171/2*E(b,d,c,d,d,b,d,d)-7579/8*E(c,d
,c,d,d,b,d,d)-5593*E(c,d,c,e,c,c,c,e)-7623/32*E(c,d,d,c,d,d,d,d)+361/4*E(b,d,b
,a,e,e,e,e)+932*E(d,d,b,b,b,b,b,d)-260*E(b,d,b,b,c,e,c,e)+29896*E(c,d,b,b,c,e,
c,e)+107/4*E(b,d,b,b,f,f,f,f)-7551/8*E(c,d,b,b,f,f,f,f)-932*E(b,d,b,d,b,b,b,d)
-38*E(b,d,b,d,b,b,d,d)-7579/2*E(c,d,b,d,b,b,d,d)-5593*E(c,c,d,c,c,e,c,e)+5593*
E(c,c,d,c,e,c,c,e)-82*E(b,c,d,d,b,b,d,d)+5213*E(c,c,e,a,b,d,b,d)+4*E(e,c,e,a,b
,d,b,d)+7/2*E(a,f,f,f,b,d,b,d)-77/2*E(b,f,f,f,b,d,b,d), E(f,b,a,a,f,f,f,f) = E
(a,e,e,e,c,e,c,e)+4*E(a,f,a,a,a,f,a,f)+36*E(b,f,b,b,b,d,b,d)+36*E(b,b,f,b,d,b,
b,d)-1/4*E(b,b,f,b,d,d,d,d)-1/4*E(b,b,f,b,f,f,f,f)-14089*E(b,c,a,a,f,a,a,f)+
4757*E(c,c,a,a,f,a,a,f)+16*E(e,c,a,a,f,a,a,f)-13/2*E(b,c,a,a,f,f,f,f)-8*E(c,c,
a,a,f,f,f,f)-30*E(b,c,a,e,a,a,f,f)+495/4*E(c,c,a,e,a,a,f,f)-29/2*E(b,c,e,e,a,a
,a,f)+559/8*E(c,c,e,e,a,a,a,f)+1/2*E(b,c,e,e,e,e,e,e)+30*E(b,d,b,a,b,d,b,d)-\
279/2*E(c,d,b,a,b,d,b,d)+3*E(a,f,f,b,b,d,b,d)-9/2*E(a,f,f,b,d,b,b,d)+3/4*E(f,b
,a,e,e,e,e,e)-14615*E(b,b,b,a,b,d,b,d)-20058*E(c,b,b,a,b,d,b,d)+12*E(b,b,b,a,e
,e,e,e)+2161/2*E(c,b,b,a,e,e,e,e)+7*E(f,b,b,a,e,e,e,e)+11456*E(c,b,b,b,c,e,c,e
)+88*E(f,b,b,b,c,e,c,e)-36*E(d,b,b,b,d,b,b,d)+36*E(b,b,b,d,b,b,d,d)-3/8*E(b,b,
d,b,d,d,d,d)-3/2*E(c,b,d,b,d,d,d,d)-2*E(b,b,d,c,d,d,d,d)-715/8*E(c,b,d,c,d,d,d
,d)+14*E(b,b,f,a,a,f,a,f)-36*E(b,b,f,b,b,d,b,d)+36*E(d,b,b,f,b,b,b,d)+14171/8*
E(b,b,c,b,d,d,d,d)-4331/8*E(c,b,c,b,d,d,d,d)-14477*E(b,b,c,c,e,c,c,e)-50137/2*
E(c,b,c,c,e,c,c,e)+575/2*E(d,b,c,c,e,c,c,e)-12*E(f,b,c,c,e,c,c,e)-886*E(c,b,c,
c,e,e,e,e)-E(f,b,c,c,e,e,e,e)-1/2*E(b,d,d,c,e,e,e,e)-727/64*E(c,d,d,c,e,e,e,e)
+22*E(b,d,d,d,b,b,b,d)-43/8*E(b,d,d,d,b,b,d,d)-4*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,
f,b,f,f,f,f)+1/2*E(b,a,f,b,f,f,f,f)+2*E(a,a,f,f,b,d,b,d)-6*E(c,a,f,f,b,d,b,d)+
16*E(b,b,a,a,f,f,f,f)-719*E(c,b,a,a,f,f,f,f)+111*E(b,b,a,e,a,a,a,f)+8586*E(c,b
,a,e,a,a,a,f)+2*E(f,b,a,e,a,a,a,f)+4290*E(c,b,a,e,a,a,f,f)+2*E(f,b,a,e,a,a,f,f
)-4*E(e,a,a,a,f,a,a,f)+4*E(e,a,a,f,a,a,a,f)-4*E(a,a,a,f,a,a,f,f)-4*E(a,a,f,a,a
,f,a,f)+4*E(a,a,f,a,f,a,a,f)-12*E(a,a,f,b,b,d,b,d)-3/4*E(a,a,f,b,d,d,d,d)-28*E
(b,c,a,e,a,f,a,f)+1437/4*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a,f,a,f)+2*E(e,c,a,e,a
,f,a,f)+175/16*E(b,c,a,e,e,e,e,e)-7635/64*E(c,c,a,e,e,e,e,e)-57/8*E(d,c,a,e,e,
e,e,e)+13627/4*E(b,c,a,f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)-2*E(e,c,a,f,a,f,a,f)+7/
2*E(b,c,a,f,f,f,f,f)+2*E(c,c,a,f,f,f,f,f)-220*E(b,c,b,a,b,d,b,d)+2012*E(c,c,b,
a,b,d,b,d)+24*E(e,c,b,a,b,d,b,d)+131*E(b,c,b,a,e,e,e,e)+3499/8*E(c,c,b,a,e,e,e
,e)-57*E(d,c,b,a,e,e,e,e)+14951*E(b,c,b,b,b,d,b,d)-6166*E(c,c,b,b,b,d,b,d)+48*
E(e,c,b,b,b,d,b,d)-40665*E(b,c,b,b,c,e,c,e)+20859*E(c,c,b,b,c,e,c,e)+13727/8*E
(b,c,b,b,f,f,f,f)-8013/8*E(c,c,b,b,f,f,f,f)-575/2*E(d,c,c,c,e,c,c,e)+575/2*E(d
,c,c,e,c,c,c,e)+19/8*E(b,c,d,b,d,d,d,d)+12*E(b,d,b,d,c,c,c,e)+703/4*E(c,d,b,d,
c,c,c,e)+3/8*E(b,d,b,d,d,b,d,d)+22*E(b,d,b,f,b,b,d,d)+731/4*E(c,d,b,f,b,b,d,d)
-67/8*E(b,d,c,b,d,d,d,d)+727/16*E(c,d,c,b,d,d,d,d)+575/2*E(c,d,c,c,c,e,c,e)+49
/8*E(b,d,c,d,d,b,d,d)-727/16*E(c,d,c,d,d,b,d,d)-575/2*E(c,d,c,e,c,c,c,e)-727/
64*E(c,d,d,c,d,d,d,d)+31/8*E(b,d,b,a,e,e,e,e)+36*E(d,d,b,b,b,b,b,d)-208*E(b,d,
b,b,c,e,c,e)+1442*E(c,d,b,b,c,e,c,e)-43/8*E(b,d,b,b,f,f,f,f)-727/16*E(c,d,b,b,
f,f,f,f)-36*E(b,d,b,d,b,b,b,d)-22*E(b,d,b,d,b,b,d,d)-727/4*E(c,d,b,d,b,b,d,d)-\
575/2*E(c,c,d,c,c,e,c,e)+575/2*E(c,c,d,c,e,c,c,e)-7*E(b,c,d,d,b,b,d,d)+559/2*E
(c,c,e,a,b,d,b,d)-3/8*E(b,f,f,f,b,d,b,d), E(f,b,b,b,b,b,b,d) = E(b,f,b,b,b,b,b
,d)+40*E(b,c,a,a,f,a,a,f)+64*E(b,b,b,a,b,d,b,d)+E(d,b,b,b,b,b,b,d)-16*E(b,b,b,
b,c,e,c,e)-6*E(b,b,c,b,d,d,d,d)+40*E(b,b,c,c,e,c,c,e)-2*E(c,b,c,c,e,e,e,e)-12*
E(b,c,a,f,a,f,a,f)-2*E(c,c,b,a,e,e,e,e)-32*E(b,c,b,b,b,d,b,d)+128*E(b,c,b,b,c,
e,c,e)-6*E(b,c,b,b,f,f,f,f)-E(b,d,b,b,b,b,b,d), E(f,b,b,b,b,d,b,d) = 1/2*E(b,f
,b,b,b,d,b,d)-1/2*E(b,b,f,b,d,b,b,d)+605/8*E(b,c,a,a,f,a,a,f)-313/8*E(c,c,a,a,
f,a,a,f)-3/16*E(b,c,a,a,f,f,f,f)+25/8*E(b,c,a,e,a,a,f,f)-31/32*E(c,c,a,e,a,a,f
,f)+7/4*E(b,c,e,e,a,a,a,f)-31/64*E(c,c,e,e,a,a,a,f)+5/4*E(b,d,b,a,b,d,b,d)-1/
16*E(c,d,b,a,b,d,b,d)-1/64*E(f,b,a,e,e,e,e,e)+875/8*E(b,b,b,a,b,d,b,d)+657/4*E
(c,b,b,a,b,d,b,d)+E(f,b,b,a,b,d,b,d)-141/16*E(c,b,b,a,e,e,e,e)-1/8*E(f,b,b,a,e
,e,e,e)+E(d,b,b,b,b,d,b,d)-94*E(c,b,b,b,c,e,c,e)-E(f,b,b,b,c,e,c,e)+1/2*E(d,b,
b,b,d,b,b,d)-1/2*E(b,b,b,d,b,b,d,d)+3/64*E(b,b,d,b,d,d,d,d)+47/64*E(c,b,d,c,d,
d,d,d)+1/2*E(b,b,f,b,b,d,b,d)-1/2*E(d,b,b,f,b,b,b,d)-691/64*E(b,b,c,b,d,d,d,d)
+283/64*E(c,b,c,b,d,d,d,d)+863/8*E(b,b,c,c,e,c,c,e)+3289/16*E(c,b,c,c,e,c,c,e)
-31/16*E(d,b,c,c,e,c,c,e)+1/2*E(f,b,c,c,e,c,c,e)+10*E(c,b,c,c,e,e,e,e)+47/512*
E(c,d,d,c,e,e,e,e)+3/8*E(b,d,d,d,b,b,b,d)-9/64*E(b,d,d,d,b,b,d,d)+47/8*E(c,b,a
,a,f,f,f,f)-7*E(b,b,a,e,a,a,a,f)-141/2*E(c,b,a,e,a,a,a,f)-1/4*E(f,b,a,e,a,a,a,
f)-141/4*E(c,b,a,e,a,a,f,f)-35/8*E(b,c,a,e,a,f,a,f)-93/32*E(c,c,a,e,a,f,a,f)+9
/16*E(b,c,a,e,e,e,e,e)+467/512*E(c,c,a,e,e,e,e,e)+3/32*E(d,c,a,e,e,e,e,e)-375/
32*E(b,c,a,f,a,f,a,f)+9*E(b,c,b,a,b,d,b,d)-31/2*E(c,c,b,a,b,d,b,d)+9/16*E(b,c,
b,a,e,e,e,e)-83/64*E(c,c,b,a,e,e,e,e)+3/4*E(d,c,b,a,e,e,e,e)-579/8*E(b,c,b,b,b
,d,b,d)+187/4*E(c,c,b,b,b,d,b,d)+1533/8*E(b,c,b,b,c,e,c,e)-1411/8*E(c,c,b,b,c,
e,c,e)-439/64*E(b,c,b,b,f,f,f,f)+533/64*E(c,c,b,b,f,f,f,f)+31/16*E(d,c,c,c,e,c
,c,e)-31/16*E(d,c,c,e,c,c,c,e)-3/64*E(b,c,d,b,d,d,d,d)+1/2*E(b,d,b,d,c,c,c,e)-\
47/32*E(c,d,b,d,c,c,c,e)-3/64*E(b,d,b,d,d,b,d,d)+3/8*E(b,d,b,f,b,b,d,d)-47/32*
E(c,d,b,f,b,b,d,d)-9/64*E(b,d,c,b,d,d,d,d)-47/128*E(c,d,c,b,d,d,d,d)-31/16*E(c
,d,c,c,c,e,c,e)+15/64*E(b,d,c,d,d,b,d,d)+47/128*E(c,d,c,d,d,b,d,d)+31/16*E(c,d
,c,e,c,c,c,e)+47/512*E(c,d,d,c,d,d,d,d)-3/64*E(b,d,b,a,e,e,e,e)-1/2*E(d,d,b,b,
b,b,b,d)-E(b,d,b,b,b,d,b,d)-3*E(b,d,b,b,c,e,c,e)-47/4*E(c,d,b,b,c,e,c,e)-9/64*
E(b,d,b,b,f,f,f,f)+47/128*E(c,d,b,b,f,f,f,f)+1/2*E(b,d,b,d,b,b,b,d)-3/8*E(b,d,
b,d,b,b,d,d)+47/32*E(c,d,b,d,b,b,d,d)+31/16*E(c,c,d,c,c,e,c,e)-31/16*E(c,c,d,c
,e,c,c,e)-31/16*E(c,c,e,a,b,d,b,d)+3/64*E(b,f,f,f,b,d,b,d), E(f,b,b,b,d,b,b,d)
= -E(b,f,b,b,b,d,b,d)-E(b,b,f,b,d,b,b,d)+435/4*E(b,c,a,a,f,a,a,f)-271/4*E(c,c,
a,a,f,a,a,f)-5/8*E(b,c,a,a,f,f,f,f)+25/4*E(b,c,a,e,a,a,f,f)-25/16*E(c,c,a,e,a,
a,f,f)+15/4*E(b,c,e,e,a,a,a,f)-25/32*E(c,c,e,e,a,a,a,f)+7/2*E(b,d,b,a,b,d,b,d)
-7/8*E(c,d,b,a,b,d,b,d)-1/32*E(f,b,a,e,e,e,e,e)+573/4*E(b,b,b,a,b,d,b,d)+567/2
*E(c,b,b,a,b,d,b,d)+2*E(f,b,b,a,b,d,b,d)-123/8*E(c,b,b,a,e,e,e,e)-1/4*E(f,b,b,
a,e,e,e,e)-164*E(c,b,b,b,c,e,c,e)-2*E(f,b,b,b,c,e,c,e)+2*E(d,b,b,b,d,b,b,d)-2*
E(b,b,b,d,b,b,d,d)+5/32*E(b,b,d,b,d,d,d,d)+41/32*E(c,b,d,c,d,d,d,d)+E(b,b,f,b,
b,d,b,d)-E(d,b,b,f,b,b,b,d)-501/32*E(b,b,c,b,d,d,d,d)+253/32*E(c,b,c,b,d,d,d,d
)+673/4*E(b,b,c,c,e,c,c,e)+2863/8*E(c,b,c,c,e,c,c,e)-25/8*E(d,b,c,c,e,c,c,e)+E
(f,b,c,c,e,c,c,e)+37/2*E(c,b,c,c,e,e,e,e)+41/256*E(c,d,d,c,e,e,e,e)+5/4*E(b,d,
d,d,b,b,b,d)-15/32*E(b,d,d,d,b,b,d,d)+41/4*E(c,b,a,a,f,f,f,f)-9*E(b,b,a,e,a,a,
a,f)-123*E(c,b,a,e,a,a,a,f)-1/2*E(f,b,a,e,a,a,a,f)-123/2*E(c,b,a,e,a,a,f,f)-39
/4*E(b,c,a,e,a,f,a,f)-75/16*E(c,c,a,e,a,f,a,f)+61/32*E(b,c,a,e,e,e,e,e)+389/
256*E(c,c,a,e,e,e,e,e)+3/16*E(d,c,a,e,e,e,e,e)-185/16*E(b,c,a,f,a,f,a,f)+16*E(
b,c,b,a,b,d,b,d)-25*E(c,c,b,a,b,d,b,d)+53/8*E(b,c,b,a,e,e,e,e)-53/32*E(c,c,b,a
,e,e,e,e)+3/2*E(d,c,b,a,e,e,e,e)-173/4*E(b,c,b,b,b,d,b,d)+157/2*E(c,c,b,b,b,d,
b,d)+1187/4*E(b,c,b,b,c,e,c,e)-1237/4*E(c,c,b,b,c,e,c,e)-225/32*E(b,c,b,b,f,f,
f,f)+467/32*E(c,c,b,b,f,f,f,f)+25/8*E(d,c,c,c,e,c,c,e)-25/8*E(d,c,c,e,c,c,c,e)
-5/32*E(b,c,d,b,d,d,d,d)+3/2*E(b,d,b,d,c,c,c,e)-41/16*E(c,d,b,d,c,c,c,e)-5/32*
E(b,d,b,d,d,b,d,d)+5/4*E(b,d,b,f,b,b,d,d)-41/16*E(c,d,b,f,b,b,d,d)-15/32*E(b,d
,c,b,d,d,d,d)-41/64*E(c,d,c,b,d,d,d,d)-25/8*E(c,d,c,c,c,e,c,e)+25/32*E(b,d,c,d
,d,b,d,d)+41/64*E(c,d,c,d,d,b,d,d)+25/8*E(c,d,c,e,c,c,c,e)+41/256*E(c,d,d,c,d,
d,d,d)-5/32*E(b,d,b,a,e,e,e,e)-E(d,d,b,b,b,b,b,d)-10*E(b,d,b,b,c,e,c,e)-41/2*E
(c,d,b,b,c,e,c,e)-15/32*E(b,d,b,b,f,f,f,f)+41/64*E(c,d,b,b,f,f,f,f)+E(b,d,b,d,
b,b,b,d)-5/4*E(b,d,b,d,b,b,d,d)+41/16*E(c,d,b,d,b,b,d,d)+25/8*E(c,c,d,c,c,e,c,
e)-25/8*E(c,c,d,c,e,c,c,e)-25/8*E(c,c,e,a,b,d,b,d)+5/32*E(b,f,f,f,b,d,b,d), E(
f,b,b,d,b,b,d,d) = 1/4*E(a,e,e,e,c,e,c,e)-2*E(a,f,a,a,a,f,a,f)+10*E(b,f,b,b,b,
d,b,d)+10*E(b,b,f,b,d,b,b,d)-3002*E(b,c,a,a,f,a,a,f)+986*E(c,c,a,a,f,a,a,f)-1/
2*E(b,c,a,a,f,f,f,f)-2*E(c,c,a,a,f,f,f,f)-35/2*E(b,c,a,e,a,a,f,f)+51/2*E(c,c,a
,e,a,a,f,f)-39/4*E(b,c,e,e,a,a,a,f)+59/4*E(c,c,e,e,a,a,a,f)+1/8*E(b,c,e,e,e,e,
e,e)-28*E(b,d,b,a,b,d,b,d)-31*E(c,d,b,a,b,d,b,d)+3/2*E(a,f,f,b,b,d,b,d)-7/4*E(
a,f,f,b,d,b,b,d)-E(b,f,f,b,d,b,b,d)+1/4*E(f,b,a,e,e,e,e,e)-3352*E(b,b,b,a,b,d,
b,d)-4196*E(c,b,b,a,b,d,b,d)+4*E(f,b,b,a,b,d,b,d)+8*E(b,b,b,a,e,e,e,e)+461/2*E
(c,b,b,a,e,e,e,e)+2*E(f,b,b,a,e,e,e,e)+80*E(b,b,b,b,c,e,c,e)+2472*E(c,b,b,b,c,
e,c,e)+20*E(f,b,b,b,c,e,c,e)-10*E(d,b,b,b,d,b,b,d)+10*E(b,b,b,d,b,b,d,d)+E(d,b
,b,d,b,b,d,d)-3/8*E(b,b,d,b,d,d,d,d)-3/8*E(c,b,d,b,d,d,d,d)-1/2*E(b,b,d,c,d,d,
d,d)-149/8*E(c,b,d,c,d,d,d,d)+3*E(b,b,f,a,a,f,a,f)-10*E(b,b,f,b,b,d,b,d)+10*E(
d,b,b,f,b,b,b,d)+1517/4*E(b,b,c,b,d,d,d,d)-461/4*E(c,b,c,b,d,d,d,d)-3235*E(b,b
,c,c,e,c,c,e)-5295*E(c,b,c,c,e,c,c,e)+57*E(d,b,c,c,e,c,c,e)+2*E(f,b,c,c,e,c,c,
e)-193*E(c,b,c,c,e,e,e,e)-1/8*E(b,d,d,c,e,e,e,e)-39/16*E(c,d,d,c,e,e,e,e)+3/4*
E(b,d,d,d,b,b,d,d)+2*E(a,e,a,f,a,a,a,f)-1/8*E(a,a,f,b,f,f,f,f)+1/8*E(b,a,f,b,f
,f,f,f)+1/2*E(a,a,f,f,b,d,b,d)-3/2*E(c,a,f,f,b,d,b,d)-E(b,b,a,a,f,f,f,f)-156*E
(c,b,a,a,f,f,f,f)+139/2*E(b,b,a,e,a,a,a,f)+1823*E(c,b,a,e,a,a,a,f)-E(f,b,a,e,a
,a,a,f)+898*E(c,b,a,e,a,a,f,f)+2*E(e,a,a,a,f,a,a,f)-2*E(e,a,a,f,a,a,a,f)+2*E(a
,a,a,f,a,a,f,f)+2*E(a,a,f,a,a,f,a,f)-2*E(a,a,f,a,f,a,a,f)-3*E(a,a,f,b,b,d,b,d)
-1/4*E(a,a,f,b,d,d,d,d)+9/2*E(b,c,a,e,a,f,a,f)+139/2*E(c,c,a,e,a,f,a,f)+E(e,c,
a,e,a,f,a,f)-61/32*E(b,c,a,e,e,e,e,e)-779/32*E(c,c,a,e,e,e,e,e)-31/16*E(d,c,a,
e,e,e,e,e)+708*E(b,c,a,f,a,f,a,f)+7/8*E(b,c,a,f,f,f,f,f)+1/2*E(c,c,a,f,f,f,f,f
)-114*E(b,c,b,a,b,d,b,d)+372*E(c,c,b,a,b,d,b,d)+43/4*E(b,c,b,a,e,e,e,e)+367/4*
E(c,c,b,a,e,e,e,e)-31/2*E(d,c,b,a,e,e,e,e)+2944*E(b,c,b,b,b,d,b,d)-1264*E(c,c,
b,b,b,d,b,d)+12*E(e,c,b,b,b,d,b,d)-8648*E(b,c,b,b,c,e,c,e)+4314*E(c,c,b,b,c,e,
c,e)+1421/4*E(b,c,b,b,f,f,f,f)-837/4*E(c,c,b,b,f,f,f,f)-57*E(d,c,c,c,e,c,c,e)+
57*E(d,c,c,e,c,c,c,e)+7/8*E(b,c,d,b,d,d,d,d)-7*E(b,d,b,d,c,c,c,e)+36*E(c,d,b,d
,c,c,c,e)+3/8*E(b,d,b,d,d,b,d,d)+77/2*E(c,d,b,f,b,b,d,d)+19/2*E(c,d,c,b,d,d,d,
d)+57*E(c,d,c,c,c,e,c,e)-11/8*E(b,d,c,d,d,b,d,d)-39/4*E(c,d,c,d,d,b,d,d)-57*E(
c,d,c,e,c,c,c,e)-39/16*E(c,d,d,c,d,d,d,d)+3/2*E(b,d,b,a,e,e,e,e)+10*E(d,d,b,b,
b,b,b,d)-2*E(b,d,b,b,c,e,c,e)+306*E(c,d,b,b,c,e,c,e)+3/4*E(b,d,b,b,f,f,f,f)-19
/2*E(c,d,b,b,f,f,f,f)-10*E(b,d,b,d,b,b,b,d)-E(b,d,b,d,b,b,d,d)-38*E(c,d,b,d,b,
b,d,d)-57*E(c,c,d,c,c,e,c,e)+57*E(c,c,d,c,e,c,c,e)+59*E(c,c,e,a,b,d,b,d)-3/8*E
(b,f,f,f,b,d,b,d), E(f,b,b,d,d,b,d,d) = -6*E(a,e,e,e,c,e,c,e)-72*E(a,f,a,a,a,f
,a,f)-388*E(b,f,b,b,b,d,b,d)-388*E(b,b,f,b,d,b,b,d)+113471*E(b,c,a,a,f,a,a,f)-\
39451*E(c,c,a,a,f,a,a,f)-256*E(e,c,a,a,f,a,a,f)-49/2*E(b,c,a,a,f,f,f,f)+48*E(c
,c,a,a,f,f,f,f)+485*E(b,c,a,e,a,a,f,f)-3773/4*E(c,c,a,e,a,a,f,f)+8*E(e,c,a,e,a
,a,f,f)+303*E(b,c,e,e,a,a,a,f)-4157/8*E(c,c,e,e,a,a,a,f)-3*E(b,c,e,e,e,e,e,e)+
534*E(b,d,b,a,b,d,b,d)+1037/2*E(c,d,b,a,b,d,b,d)-28*E(a,f,f,b,b,d,b,d)+44*E(a,
f,f,b,d,b,b,d)-13/2*E(f,b,a,e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+120105*E(b,b,b,a
,b,d,b,d)+164598*E(c,b,b,a,b,d,b,d)-400*E(f,b,b,a,b,d,b,d)-84*E(b,b,b,a,e,e,e,
e)-17967/2*E(c,b,b,a,e,e,e,e)-48*E(f,b,b,a,e,e,e,e)-128*E(b,b,b,b,c,e,c,e)-\
94640*E(c,b,b,b,c,e,c,e)-752*E(f,b,b,b,c,e,c,e)+388*E(d,b,b,b,d,b,b,d)-388*E(b
,b,b,d,b,b,d,d)+129/8*E(b,b,d,b,d,d,d,d)+9*E(c,b,d,b,d,d,d,d)+13*E(b,b,d,c,d,d
,d,d)+5989/8*E(c,b,d,c,d,d,d,d)-12*E(b,b,f,a,a,f,a,f)+388*E(b,b,f,b,b,d,b,d)+E
(d,b,b,d,d,b,d,d)-388*E(d,b,b,f,b,b,b,d)-115289/8*E(b,b,c,b,d,d,d,d)+37617/8*E
(c,b,c,b,d,d,d,d)+121017*E(b,b,c,c,e,c,c,e)+417243/2*E(c,b,c,c,e,c,c,e)-4429/2
*E(d,b,c,c,e,c,c,e)-232*E(f,b,c,c,e,c,c,e)+7788*E(c,b,c,c,e,e,e,e)+4*E(d,b,c,c
,e,e,e,e)-6*E(f,b,c,c,e,e,e,e)+3*E(b,d,d,c,e,e,e,e)+6157/64*E(c,d,d,c,e,e,e,e)
+9*E(b,d,d,d,b,b,b,d)-155/8*E(b,d,d,d,b,b,d,d)+72*E(a,e,a,f,a,a,a,f)+3*E(a,a,f
,b,f,f,f,f)-3*E(b,a,f,b,f,f,f,f)-12*E(a,a,f,f,b,d,b,d)+36*E(c,a,f,f,b,d,b,d)-\
96*E(b,b,a,a,f,f,f,f)+5989*E(c,b,a,a,f,f,f,f)-1542*E(b,b,a,e,a,a,a,f)-71528*E(
c,b,a,e,a,a,a,f)+104*E(f,b,a,e,a,a,a,f)-35862*E(c,b,a,e,a,a,f,f)+4*E(f,b,a,e,a
,a,f,f)+72*E(e,a,a,a,f,a,a,f)-72*E(e,a,a,f,a,a,a,f)+72*E(a,a,a,f,a,a,f,f)+72*E
(a,a,f,a,a,f,a,f)-72*E(a,a,f,a,f,a,a,f)+120*E(a,a,f,b,b,d,b,d)+7*E(a,a,f,b,d,d
,d,d)-731*E(b,c,a,e,a,f,a,f)-10775/4*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+
731/8*E(b,c,a,e,e,e,e,e)+60729/64*E(c,c,a,e,e,e,e,e)+157/2*E(d,c,a,e,e,e,e,e)-\
106397/4*E(b,c,a,f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)-2*E(e,c,a,f,a,f,a,f)-17*E(b,c
,a,f,f,f,f,f)-12*E(c,c,a,f,f,f,f,f)+1152*E(b,c,b,a,b,d,b,d)-15796*E(c,c,b,a,b,
d,b,d)-352*E(e,c,b,a,b,d,b,d)-259/2*E(b,c,b,a,e,e,e,e)-28057/8*E(c,c,b,a,e,e,e
,e)+629*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)-111569*E(b,c,b,b,b,d,b,d)+49954*
E(c,c,b,b,b,d,b,d)-440*E(e,c,b,b,b,d,b,d)+331375*E(b,c,b,b,c,e,c,e)-175305*E(c
,c,b,b,c,e,c,e)-107765/8*E(b,c,b,b,f,f,f,f)+67615/8*E(c,c,b,b,f,f,f,f)+4461/2*
E(d,c,c,c,e,c,c,e)-4461/2*E(d,c,c,e,c,c,c,e)-209/8*E(b,c,d,b,d,d,d,d)+E(c,c,d,
b,d,d,d,d)+174*E(b,d,b,d,c,c,c,e)-5853/4*E(c,d,b,d,c,c,c,e)-137/8*E(b,d,b,d,d,
b,d,d)+2*E(c,d,b,d,d,b,d,d)+9*E(b,d,b,f,b,b,d,d)-6125/4*E(c,d,b,f,b,b,d,d)-59/
8*E(b,d,c,b,d,d,d,d)-6029/16*E(c,d,c,b,d,d,d,d)-4461/2*E(c,d,c,c,c,e,c,e)+365/
8*E(b,d,c,d,d,b,d,d)+6125/16*E(c,d,c,d,d,b,d,d)+4461/2*E(c,d,c,e,c,c,c,e)+6157
/64*E(c,d,d,c,d,d,d,d)-305/8*E(b,d,b,a,e,e,e,e)-388*E(d,d,b,b,b,b,b,d)-152*E(b
,d,b,b,c,e,c,e)-12034*E(c,d,b,b,c,e,c,e)-155/8*E(b,d,b,b,f,f,f,f)+6077/16*E(c,
d,b,b,f,f,f,f)+388*E(b,d,b,d,b,b,b,d)-9*E(b,d,b,d,b,b,d,d)+6109/4*E(c,d,b,d,b,
b,d,d)+4461/2*E(c,c,d,c,c,e,c,e)-4461/2*E(c,c,d,c,e,c,c,e)+28*E(b,c,d,d,b,b,d,
d)-4157/2*E(c,c,e,a,b,d,b,d)-2*E(a,f,f,f,b,d,b,d)+137/8*E(b,f,f,f,b,d,b,d), E(
f,b,b,f,a,f,a,f) = 3/4*E(a,e,e,e,c,e,c,e)-12*E(a,f,a,a,a,f,a,f)+18*E(b,f,b,b,b
,d,b,d)+18*E(b,b,f,b,d,b,b,d)+1/8*E(b,b,f,b,d,d,d,d)+1/8*E(b,b,f,b,f,f,f,f)-\
13783/2*E(b,c,a,a,f,a,a,f)+4371/2*E(c,c,a,a,f,a,a,f)-20*E(e,c,a,a,f,a,a,f)-21/
4*E(b,c,a,a,f,f,f,f)-6*E(c,c,a,a,f,f,f,f)-63/2*E(b,c,a,e,a,a,f,f)+533/8*E(c,c,
a,e,a,a,f,f)+E(e,c,a,e,a,a,f,f)-15*E(b,c,e,e,a,a,a,f)+629/16*E(c,c,e,e,a,a,a,f
)+1/2*E(e,c,e,e,a,a,a,f)+5/16*E(b,c,e,e,e,e,e,e)+E(b,d,b,a,b,d,b,d)-513/4*E(c,
d,b,a,b,d,b,d)+3*E(a,f,f,b,b,d,b,d)-4*E(a,f,f,b,d,b,b,d)+11/16*E(f,b,a,e,e,e,e
,e)-15729/2*E(b,b,b,a,b,d,b,d)-9403*E(c,b,b,a,b,d,b,d)-44*E(f,b,b,a,b,d,b,d)+
30*E(b,b,b,a,e,e,e,e)+2089/4*E(c,b,b,a,e,e,e,e)+11/2*E(f,b,b,a,e,e,e,e)+352*E(
b,b,b,b,c,e,c,e)+5704*E(c,b,b,b,c,e,c,e)+36*E(f,b,b,b,c,e,c,e)-18*E(d,b,b,b,d,
b,b,d)+18*E(b,b,b,d,b,b,d,d)-3/16*E(b,b,d,b,d,d,d,d)-9/8*E(c,b,d,b,d,d,d,d)-5/
4*E(b,b,d,c,d,d,d,d)-655/16*E(c,b,d,c,d,d,d,d)+10*E(b,b,f,a,a,f,a,f)-18*E(b,b,
f,b,b,d,b,d)+18*E(d,b,b,f,b,b,b,d)+13753/16*E(b,b,c,b,d,d,d,d)-3921/16*E(c,b,c
,b,d,d,d,d)-14505/2*E(b,b,c,c,e,c,c,e)-46955/4*E(c,b,c,c,e,c,c,e)+537/4*E(d,b,
c,c,e,c,c,e)-22*E(f,b,c,c,e,c,c,e)-827/2*E(c,b,c,c,e,e,e,e)-5/16*E(b,d,d,c,e,e
,e,e)-665/128*E(c,d,d,c,e,e,e,e)+11*E(b,d,d,d,b,b,b,d)-37/16*E(b,d,d,d,b,b,d,d
)+12*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f,f,f)+1/8*E(b,a,f,b,f,f,f,f)+3/2*E(a,
a,f,f,b,d,b,d)-9/2*E(c,a,f,f,b,d,b,d)-10*E(b,b,a,a,f,f,f,f)-705/2*E(c,b,a,a,f,
f,f,f)+179*E(b,b,a,e,a,a,a,f)+4061*E(c,b,a,e,a,a,a,f)+11*E(f,b,a,e,a,a,a,f)+
1966*E(c,b,a,e,a,a,f,f)+12*E(e,a,a,a,f,a,a,f)-12*E(e,a,a,f,a,a,a,f)+12*E(a,a,a
,f,a,a,f,f)+12*E(a,a,f,a,a,f,a,f)-12*E(a,a,f,a,f,a,a,f)-10*E(a,a,f,b,b,d,b,d)-\
2*E(e,a,f,b,b,d,b,d)-5/8*E(a,a,f,b,d,d,d,d)-127/2*E(b,c,a,e,a,f,a,f)+1383/8*E(
c,c,a,e,a,f,a,f)+5*E(e,c,a,e,a,f,a,f)+145/16*E(b,c,a,e,e,e,e,e)-7081/128*E(c,c
,a,e,e,e,e,e)-13/4*E(d,c,a,e,e,e,e,e)+13557/8*E(b,c,a,f,a,f,a,f)+E(d,c,a,f,a,f
,a,f)-2*E(e,c,a,f,a,f,a,f)+21/8*E(b,c,a,f,f,f,f,f)+3/2*E(c,c,a,f,f,f,f,f)-372*
E(b,c,b,a,b,d,b,d)+846*E(c,c,b,a,b,d,b,d)-20*E(e,c,b,a,b,d,b,d)+425/4*E(b,c,b,
a,e,e,e,e)+3441/16*E(c,c,b,a,e,e,e,e)-26*E(d,c,b,a,e,e,e,e)+14833/2*E(b,c,b,b,
b,d,b,d)-2881*E(c,c,b,b,b,d,b,d)+20*E(e,c,b,b,b,d,b,d)-38727/2*E(b,c,b,b,c,e,c
,e)+18689/2*E(c,c,b,b,c,e,c,e)+13469/16*E(b,c,b,b,f,f,f,f)-7255/16*E(c,c,b,b,f
,f,f,f)-537/4*E(d,c,c,c,e,c,c,e)+537/4*E(d,c,c,e,c,c,c,e)+23/16*E(b,c,d,b,d,d,
d,d)+4*E(b,d,b,d,c,c,c,e)+633/8*E(c,d,b,d,c,c,c,e)+3/16*E(b,d,b,d,d,b,d,d)+11*
E(b,d,b,f,b,b,d,d)+681/8*E(c,d,b,f,b,b,d,d)-73/16*E(b,d,c,b,d,d,d,d)+673/32*E(
c,d,c,b,d,d,d,d)+537/4*E(c,d,c,c,c,e,c,e)+49/16*E(b,d,c,d,d,b,d,d)-665/32*E(c,
d,c,d,d,b,d,d)-537/4*E(c,d,c,e,c,c,c,e)-665/128*E(c,d,d,c,d,d,d,d)+41/16*E(b,d
,b,a,e,e,e,e)+18*E(d,d,b,b,b,b,b,d)-122*E(b,d,b,b,c,e,c,e)+673*E(c,d,b,b,c,e,c
,e)-37/16*E(b,d,b,b,f,f,f,f)-673/32*E(c,d,b,b,f,f,f,f)-18*E(b,d,b,d,b,b,b,d)-\
11*E(b,d,b,d,b,b,d,d)-673/8*E(c,d,b,d,b,b,d,d)-537/4*E(c,c,d,c,c,e,c,e)+537/4*
E(c,c,d,c,e,c,c,e)-E(e,c,d,d,b,b,b,d)-7/2*E(b,c,d,d,b,b,d,d)+629/4*E(c,c,e,a,b
,d,b,d)+2*E(e,c,e,a,b,d,b,d)-3/16*E(b,f,f,f,b,d,b,d), E(f,b,b,f,b,b,b,d) = -2*
E(b,f,b,b,b,d,b,d)-2*E(b,b,f,b,d,b,b,d)+1177/2*E(b,c,a,a,f,a,a,f)-501/2*E(c,c,
a,a,f,a,a,f)+1/4*E(b,c,a,a,f,f,f,f)+9/2*E(b,c,a,e,a,a,f,f)-51/8*E(c,c,a,e,a,a,
f,f)+2*E(b,c,e,e,a,a,a,f)-51/16*E(c,c,e,e,a,a,a,f)-7*E(b,d,b,a,b,d,b,d)+3/4*E(
c,d,b,a,b,d,b,d)+1175/2*E(b,b,b,a,b,d,b,d)+1053*E(c,b,b,a,b,d,b,d)+4*E(f,b,b,a
,b,d,b,d)+3/2*E(b,b,b,a,e,e,e,e)-225/4*E(c,b,b,a,e,e,e,e)+24*E(b,b,b,b,c,e,c,e
)-600*E(c,b,b,b,c,e,c,e)-4*E(f,b,b,b,c,e,c,e)+2*E(d,b,b,b,d,b,b,d)-E(b,b,b,d,b
,b,d,d)-1/16*E(b,b,d,b,d,d,d,d)+75/16*E(c,b,d,c,d,d,d,d)-E(b,b,d,d,b,b,b,d)+2*
E(b,b,f,a,a,f,a,f)+2*E(b,b,f,b,b,d,b,d)-E(d,b,b,f,b,b,b,d)-E(b,b,b,f,b,b,d,d)-\
1183/16*E(b,b,c,b,d,d,d,d)+447/16*E(c,b,c,b,d,d,d,d)+1263/2*E(b,b,c,c,e,c,c,e)
+5253/4*E(c,b,c,c,e,c,c,e)-51/4*E(d,b,c,c,e,c,c,e)+2*E(f,b,c,c,e,c,c,e)+49*E(c
,b,c,c,e,e,e,e)+75/128*E(c,d,d,c,e,e,e,e)-1/2*E(b,d,d,d,b,b,b,d)+3/16*E(b,d,d,
d,b,b,d,d)-3/2*E(b,b,a,a,f,f,f,f)+75/2*E(c,b,a,a,f,f,f,f)-11*E(b,b,a,e,a,a,a,f
)-450*E(c,b,a,e,a,a,a,f)-E(f,b,a,e,a,a,a,f)-225*E(c,b,a,e,a,a,f,f)-11/2*E(b,c,
a,e,a,f,a,f)-153/8*E(c,c,a,e,a,f,a,f)+3/8*E(b,c,a,e,e,e,e,e)+759/128*E(c,c,a,e
,e,e,e,e)+7/16*E(d,c,a,e,e,e,e,e)-1099/8*E(b,c,a,f,a,f,a,f)+12*E(b,c,b,a,b,d,b
,d)-102*E(c,c,b,a,b,d,b,d)-7/4*E(b,c,b,a,e,e,e,e)-359/16*E(c,c,b,a,e,e,e,e)+7/
2*E(d,c,b,a,e,e,e,e)-1175/2*E(b,c,b,b,b,d,b,d)+303*E(c,c,b,b,b,d,b,d)+3433/2*E
(b,c,b,b,c,e,c,e)-2247/2*E(c,c,b,b,c,e,c,e)-1083/16*E(b,c,b,b,f,f,f,f)+849/16*
E(c,c,b,b,f,f,f,f)+51/4*E(d,c,c,c,e,c,c,e)-51/4*E(d,c,c,e,c,c,c,e)+1/16*E(b,c,
d,b,d,d,d,d)-2*E(b,d,b,d,c,c,c,e)-75/8*E(c,d,b,d,c,c,c,e)+1/16*E(b,d,b,d,d,b,d
,d)-1/2*E(b,d,b,f,b,b,d,d)-75/8*E(c,d,b,f,b,b,d,d)+3/16*E(b,d,c,b,d,d,d,d)-75/
32*E(c,d,c,b,d,d,d,d)-51/4*E(c,d,c,c,c,e,c,e)-5/16*E(b,d,c,d,d,b,d,d)+75/32*E(
c,d,c,d,d,b,d,d)+51/4*E(c,d,c,e,c,c,c,e)+75/128*E(c,d,d,c,d,d,d,d)+1/16*E(b,d,
b,a,e,e,e,e)-2*E(d,d,b,b,b,b,b,d)+12*E(b,d,b,b,c,e,c,e)-75*E(c,d,b,b,c,e,c,e)+
3/16*E(b,d,b,b,f,f,f,f)+75/32*E(c,d,b,b,f,f,f,f)+2*E(b,d,b,d,b,b,b,d)+1/2*E(b,
d,b,d,b,b,d,d)+75/8*E(c,d,b,d,b,b,d,d)+51/4*E(c,c,d,c,c,e,c,e)-51/4*E(c,c,d,c,
e,c,c,e)-51/4*E(c,c,e,a,b,d,b,d)-1/16*E(b,f,f,f,b,d,b,d), E(f,b,b,f,b,b,d,d) =
-8*E(a,e,e,e,c,e,c,e)-142*E(a,f,a,a,a,f,a,f)-532*E(b,f,b,b,b,d,b,d)-532*E(b,b,
f,b,d,b,b,d)+5/8*E(b,b,f,b,d,d,d,d)+5/8*E(b,b,f,b,f,f,f,f)+314961/2*E(b,c,a,a,
f,a,a,f)-109829/2*E(c,c,a,a,f,a,a,f)-460*E(e,c,a,a,f,a,a,f)-147/4*E(b,c,a,a,f,
f,f,f)+64*E(c,c,a,a,f,f,f,f)+627*E(b,c,a,e,a,a,f,f)-10227/8*E(c,c,a,e,a,a,f,f)
+9*E(e,c,a,e,a,a,f,f)+1561/4*E(b,c,e,e,a,a,a,f)-11251/16*E(c,c,e,e,a,a,a,f)+1/
2*E(e,c,e,e,a,a,a,f)-67/16*E(b,c,e,e,e,e,e,e)+633*E(b,d,b,a,b,d,b,d)+2199/4*E(
c,d,b,a,b,d,b,d)-E(f,f,f,b,b,b,b,d)-67/2*E(a,f,f,b,b,d,b,d)+213/4*E(a,f,f,b,d,
b,b,d)-E(b,f,f,b,d,b,b,d)-55/8*E(f,b,a,e,e,e,e,e)-1/2*E(f,b,a,f,f,f,f,f)+
329171/2*E(b,b,b,a,b,d,b,d)+228061*E(c,b,b,a,b,d,b,d)-724*E(f,b,b,a,b,d,b,d)-\
54*E(b,b,b,a,e,e,e,e)-49729/4*E(c,b,b,a,e,e,e,e)-51*E(f,b,b,a,e,e,e,e)+784*E(b
,b,b,b,c,e,c,e)-130480*E(c,b,b,b,c,e,c,e)-988*E(f,b,b,b,c,e,c,e)+532*E(d,b,b,b
,d,b,b,d)-532*E(b,b,b,d,b,b,d,d)+E(d,b,b,d,b,b,d,d)+339/16*E(b,b,d,b,d,d,d,d)+
12*E(c,b,d,b,d,d,d,d)+71/4*E(b,b,d,c,d,d,d,d)+16675/16*E(c,b,d,c,d,d,d,d)-7*E(
b,b,f,a,a,f,a,f)+532*E(b,b,f,b,b,d,b,d)-532*E(d,b,b,f,b,b,b,d)-320343/16*E(b,b
,c,b,d,d,d,d)+105471/16*E(c,b,c,b,d,d,d,d)+334381/2*E(b,b,c,c,e,c,c,e)+1158949
/4*E(c,b,c,c,e,c,c,e)-12407/4*E(d,b,c,c,e,c,c,e)-410*E(f,b,c,c,e,c,c,e)+21571/
2*E(c,b,c,c,e,e,e,e)+6*E(d,b,c,c,e,e,e,e)-10*E(f,b,c,c,e,e,e,e)+67/16*E(b,d,d,
c,e,e,e,e)+17139/128*E(c,d,d,c,e,e,e,e)-3*E(b,d,d,d,b,b,b,d)-325/16*E(b,d,d,d,
b,b,d,d)+142*E(a,e,a,f,a,a,a,f)+33/8*E(a,a,f,b,f,f,f,f)-19/4*E(b,a,f,b,f,f,f,f
)-16*E(a,a,f,f,b,d,b,d)+48*E(c,a,f,f,b,d,b,d)-185*E(b,b,a,a,f,f,f,f)+16571/2*E
(c,b,a,a,f,f,f,f)-3483/2*E(b,b,a,e,a,a,a,f)-99228*E(c,b,a,e,a,a,a,f)+189*E(f,b
,a,e,a,a,a,f)-49956*E(c,b,a,e,a,a,f,f)+8*E(f,b,a,e,a,a,f,f)+142*E(e,a,a,a,f,a,
a,f)-142*E(e,a,a,f,a,a,a,f)+142*E(a,a,a,f,a,a,f,f)+142*E(a,a,f,a,a,f,a,f)-142*
E(a,a,f,a,f,a,a,f)+159*E(a,a,f,b,b,d,b,d)-2*E(e,a,f,b,b,d,b,d)+73/8*E(a,a,f,b,
d,d,d,d)-1119*E(b,c,a,e,a,f,a,f)-29641/8*E(c,c,a,e,a,f,a,f)-8*E(d,c,a,e,a,f,a,
f)+10*E(e,c,a,e,a,f,a,f)+3961/32*E(b,c,a,e,e,e,e,e)+169135/128*E(c,c,a,e,e,e,e
,e)+1749/16*E(d,c,a,e,e,e,e,e)-295343/8*E(b,c,a,f,a,f,a,f)+E(d,c,a,f,a,f,a,f)-\
4*E(e,c,a,f,a,f,a,f)-20*E(b,c,a,f,f,f,f,f)-16*E(c,c,a,f,f,f,f,f)+946*E(b,c,b,a
,b,d,b,d)-22166*E(c,c,b,a,b,d,b,d)-628*E(e,c,b,a,b,d,b,d)-139*E(b,c,b,a,e,e,e,
e)-77911/16*E(c,c,b,a,e,e,e,e)+1745/2*E(d,c,b,a,e,e,e,e)+2*E(e,c,b,a,e,e,e,e)-\
310627/2*E(b,c,b,b,b,d,b,d)+69539*E(c,c,b,b,b,d,b,d)-536*E(e,c,b,b,b,d,b,d)+
922261/2*E(b,c,b,b,c,e,c,e)-489391/2*E(c,c,b,b,c,e,c,e)-299491/16*E(b,c,b,b,f,
f,f,f)+188721/16*E(c,c,b,b,f,f,f,f)+12471/4*E(d,c,c,c,e,c,c,e)-12471/4*E(d,c,c
,e,c,c,c,e)-559/16*E(b,c,d,b,d,d,d,d)+E(c,c,d,b,d,d,d,d)+211*E(b,d,b,d,c,c,c,e
)-16395/8*E(c,d,b,d,c,c,c,e)-339/16*E(b,d,b,d,d,b,d,d)+2*E(c,d,b,d,d,b,d,d)-3*
E(b,d,b,f,b,b,d,d)-17079/8*E(c,d,b,f,b,b,d,d)-101/16*E(b,d,c,b,d,d,d,d)-16691/
32*E(c,d,c,b,d,d,d,d)-12471/4*E(c,d,c,c,c,e,c,e)+871/16*E(b,d,c,d,d,b,d,d)+
17011/32*E(c,d,c,d,d,b,d,d)+12471/4*E(c,d,c,e,c,c,c,e)+17139/128*E(c,d,d,c,d,d
,d,d)-795/16*E(b,d,b,a,e,e,e,e)-532*E(d,d,b,b,b,b,b,d)-108*E(b,d,b,b,c,e,c,e)-\
16705*E(c,d,b,b,c,e,c,e)-325/16*E(b,d,b,b,f,f,f,f)+16947/32*E(c,d,b,b,f,f,f,f)
+532*E(b,d,b,d,b,b,b,d)+2*E(b,d,b,d,b,b,d,d)+17011/8*E(c,d,b,d,b,b,d,d)+12471/
4*E(c,c,d,c,c,e,c,e)-12471/4*E(c,c,d,c,e,c,c,e)-2*E(e,c,d,d,b,b,b,d)+81/2*E(b,
c,d,d,b,b,d,d)-11251/4*E(c,c,e,a,b,d,b,d)+2*E(e,c,e,a,b,d,b,d)-2*E(a,f,f,f,b,d
,b,d)+339/16*E(b,f,f,f,b,d,b,d), E(f,b,b,f,b,d,b,d) = 1/4*E(a,e,e,e,c,e,c,e)+2
*E(a,f,a,a,a,f,a,f)+22*E(b,f,b,b,b,d,b,d)+22*E(b,b,f,b,d,b,b,d)+E(b,b,f,f,b,d,
b,d)-13705/2*E(b,c,a,a,f,a,a,f)+4793/2*E(c,c,a,a,f,a,a,f)+8*E(e,c,a,a,f,a,a,f)
+1/4*E(b,c,a,a,f,f,f,f)-2*E(c,c,a,a,f,f,f,f)-26*E(b,c,a,e,a,a,f,f)+487/8*E(c,c
,a,e,a,a,f,f)-E(e,c,a,e,a,a,f,f)-75/4*E(b,c,e,e,a,a,a,f)+519/16*E(c,c,e,e,a,a,
a,f)+1/8*E(b,c,e,e,e,e,e,e)-33*E(b,d,b,a,b,d,b,d)-155/4*E(c,d,b,a,b,d,b,d)+3/2
*E(a,f,f,b,b,d,b,d)-11/4*E(a,f,f,b,d,b,b,d)+1/2*E(f,b,a,e,e,e,e,e)-14447/2*E(b
,b,b,a,b,d,b,d)-10061*E(c,b,b,a,b,d,b,d)+12*E(f,b,b,a,b,d,b,d)+11/2*E(b,b,b,a,
e,e,e,e)+2177/4*E(c,b,b,a,e,e,e,e)+7/2*E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e
)+5760*E(c,b,b,b,c,e,c,e)+44*E(f,b,b,b,c,e,c,e)-22*E(d,b,b,b,d,b,b,d)+22*E(b,b
,b,d,b,b,d,d)-21/16*E(b,b,d,b,d,d,d,d)-3/8*E(c,b,d,b,d,d,d,d)-5/8*E(b,b,d,c,d,
d,d,d)-723/16*E(c,b,d,c,d,d,d,d)+E(b,b,f,a,a,f,a,f)-22*E(b,b,f,b,b,d,b,d)+22*E
(d,b,b,f,b,b,b,d)+E(d,b,b,f,b,d,b,d)+13683/16*E(b,b,c,b,d,d,d,d)-4411/16*E(c,b
,c,b,d,d,d,d)-14537/2*E(b,b,c,c,e,c,c,e)-50465/4*E(c,b,c,c,e,c,c,e)+523/4*E(d,
b,c,c,e,c,c,e)+8*E(f,b,c,c,e,c,c,e)-941/2*E(c,b,c,c,e,e,e,e)-1/8*E(b,d,d,c,e,e
,e,e)-735/128*E(c,d,d,c,e,e,e,e)+3/2*E(b,d,d,d,b,b,b,d)+9/16*E(b,d,d,d,b,b,d,d
)-2*E(a,e,a,f,a,a,a,f)-1/8*E(a,a,f,b,f,f,f,f)+1/8*E(b,a,f,b,f,f,f,f)+1/2*E(a,a
,f,f,b,d,b,d)-3/2*E(c,a,f,f,b,d,b,d)+3*E(b,b,a,a,f,f,f,f)-723/2*E(c,b,a,a,f,f,
f,f)+229/2*E(b,b,a,e,a,a,a,f)+4328*E(c,b,a,e,a,a,a,f)-3*E(f,b,a,e,a,a,a,f)+
2160*E(c,b,a,e,a,a,f,f)-2*E(e,a,a,a,f,a,a,f)+2*E(e,a,a,f,a,a,a,f)-2*E(a,a,a,f,
a,a,f,f)-2*E(a,a,f,a,a,f,a,f)+2*E(a,a,f,a,f,a,a,f)-6*E(a,a,f,b,b,d,b,d)-3/8*E(
a,a,f,b,d,d,d,d)+13*E(b,c,a,e,a,f,a,f)+1389/8*E(c,c,a,e,a,f,a,f)-85/32*E(b,c,a
,e,e,e,e,e)-7363/128*E(c,c,a,e,e,e,e,e)-69/16*E(d,c,a,e,e,e,e,e)+12843/8*E(b,c
,a,f,a,f,a,f)+17/8*E(b,c,a,f,f,f,f,f)+1/2*E(c,c,a,f,f,f,f,f)-122*E(b,c,b,a,b,d
,b,d)+978*E(c,c,b,a,b,d,b,d)+8*E(e,c,b,a,b,d,b,d)+22*E(b,c,b,a,e,e,e,e)+3395/
16*E(c,c,b,a,e,e,e,e)-35*E(d,c,b,a,e,e,e,e)+1/2*E(e,c,b,a,e,e,e,e)+13679/2*E(b
,c,b,b,b,d,b,d)-3019*E(c,c,b,b,b,d,b,d)+32*E(e,c,b,b,b,d,b,d)-39689/2*E(b,c,b,
b,c,e,c,e)+21211/2*E(c,c,b,b,c,e,c,e)+13031/16*E(b,c,b,b,f,f,f,f)-8141/16*E(c,
c,b,b,f,f,f,f)-531/4*E(d,c,c,c,e,c,c,e)+531/4*E(d,c,c,e,c,c,c,e)+35/16*E(b,c,d
,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)-9*E(b,d,b,d,c,c,c,e)+703/8*E(c,d,b,d,c,c,c,
e)+21/16*E(b,d,b,d,d,b,d,d)-1/4*E(c,d,b,d,d,b,d,d)+3/2*E(b,d,b,f,b,b,d,d)+731/
8*E(c,d,b,f,b,b,d,d)-23/16*E(b,d,c,b,d,d,d,d)+735/32*E(c,d,c,b,d,d,d,d)+531/4*
E(c,d,c,c,c,e,c,e)-29/16*E(b,d,c,d,d,b,d,d)-735/32*E(c,d,c,d,d,b,d,d)-531/4*E(
c,d,c,e,c,c,c,e)-735/128*E(c,d,d,c,d,d,d,d)+39/16*E(b,d,b,a,e,e,e,e)+22*E(d,d,
b,b,b,b,b,d)-18*E(b,d,b,b,c,e,c,e)+725*E(c,d,b,b,c,e,c,e)+9/16*E(b,d,b,b,f,f,f
,f)-727/32*E(c,d,b,b,f,f,f,f)-22*E(b,d,b,d,b,b,b,d)-3/2*E(b,d,b,d,b,b,d,d)-735
/8*E(c,d,b,d,b,b,d,d)-531/4*E(c,c,d,c,c,e,c,e)+531/4*E(c,c,d,c,e,c,c,e)-3*E(b,
c,d,d,b,b,d,d)+519/4*E(c,c,e,a,b,d,b,d)+1/4*E(a,f,f,f,b,d,b,d)-21/16*E(b,f,f,f
,b,d,b,d), E(f,b,c,b,d,d,d,d) = 1/2*E(a,e,e,e,c,e,c,e)+20*E(b,f,b,b,b,d,b,d)+
20*E(b,b,f,b,d,b,b,d)-6927*E(b,c,a,a,f,a,a,f)+2271*E(c,c,a,a,f,a,a,f)+8*E(e,c,
a,a,f,a,a,f)-1/2*E(b,c,a,a,f,f,f,f)-4*E(c,c,a,a,f,f,f,f)-21*E(b,c,a,e,a,a,f,f)
+237/4*E(c,c,a,e,a,a,f,f)-13*E(b,c,e,e,a,a,a,f)+269/8*E(c,c,e,e,a,a,a,f)+1/4*E
(b,c,e,e,e,e,e,e)-14*E(b,d,b,a,b,d,b,d)-137/2*E(c,d,b,a,b,d,b,d)+3*E(a,f,f,b,b
,d,b,d)-7/2*E(a,f,f,b,d,b,b,d)+1/4*E(f,b,a,e,e,e,e,e)-7441*E(b,b,b,a,b,d,b,d)-\
9606*E(c,b,b,a,b,d,b,d)+48*E(f,b,b,a,b,d,b,d)+12*E(b,b,b,a,e,e,e,e)+1045/2*E(c
,b,b,a,e,e,e,e)+2*E(f,b,b,a,e,e,e,e)+96*E(b,b,b,b,c,e,c,e)+5552*E(c,b,b,b,c,e,
c,e)+32*E(f,b,b,b,c,e,c,e)-20*E(d,b,b,b,d,b,b,d)+20*E(b,b,b,d,b,b,d,d)-7/8*E(b
,b,d,b,d,d,d,d)-3/4*E(c,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)-343/8*E(c,b,d,c,d,d,
d,d)+4*E(b,b,f,a,a,f,a,f)-20*E(b,b,f,b,b,d,b,d)+20*E(d,b,b,f,b,b,b,d)+6953/8*E
(b,b,c,b,d,d,d,d)-2105/8*E(c,b,c,b,d,d,d,d)-7297*E(b,b,c,c,e,c,c,e)-24171/2*E(
c,b,c,c,e,c,c,e)+273/2*E(d,b,c,c,e,c,c,e)+28*E(f,b,c,c,e,c,c,e)-431*E(c,b,c,c,
e,e,e,e)+E(f,b,c,c,e,e,e,e)-1/4*E(b,d,d,c,e,e,e,e)-357/64*E(c,d,d,c,e,e,e,e)+5
*E(b,d,d,d,b,b,b,d)-5/8*E(b,d,d,d,b,b,d,d)-1/4*E(a,a,f,b,f,f,f,f)+1/4*E(b,a,f,
b,f,f,f,f)+E(a,a,f,f,b,d,b,d)-3*E(c,a,f,f,b,d,b,d)+2*E(b,b,a,a,f,f,f,f)-351*E(
c,b,a,a,f,f,f,f)+114*E(b,b,a,e,a,a,a,f)+4146*E(c,b,a,e,a,a,a,f)-10*E(f,b,a,e,a
,a,a,f)+2060*E(c,b,a,e,a,a,f,f)-2*E(f,b,a,e,a,a,f,f)-8*E(a,a,f,b,b,d,b,d)-1/2*
E(a,a,f,b,d,d,d,d)-9*E(b,c,a,e,a,f,a,f)+655/4*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a
,f,a,f)+2*E(e,c,a,e,a,f,a,f)+11/8*E(b,c,a,e,e,e,e,e)-3649/64*E(c,c,a,e,e,e,e,e
)-4*E(d,c,a,e,e,e,e,e)+6621/4*E(b,c,a,f,a,f,a,f)+7/4*E(b,c,a,f,f,f,f,f)+E(c,c,
a,f,f,f,f,f)-144*E(b,c,b,a,b,d,b,d)+924*E(c,c,b,a,b,d,b,d)+16*E(e,c,b,a,b,d,b,
d)+95/2*E(b,c,b,a,e,e,e,e)+1665/8*E(c,c,b,a,e,e,e,e)-32*E(d,c,b,a,e,e,e,e)+
7105*E(b,c,b,b,b,d,b,d)-2962*E(c,c,b,b,b,d,b,d)+24*E(e,c,b,b,b,d,b,d)-19975*E(
b,c,b,b,c,e,c,e)+9921*E(c,c,b,b,c,e,c,e)+6661/8*E(b,c,b,b,f,f,f,f)-3847/8*E(c,
c,b,b,f,f,f,f)-273/2*E(d,c,c,c,e,c,c,e)+273/2*E(d,c,c,e,c,c,c,e)+15/8*E(b,c,d,
b,d,d,d,d)-4*E(b,d,b,d,c,c,c,e)+333/4*E(c,d,b,d,c,c,c,e)+7/8*E(b,d,b,d,d,b,d,d
)+5*E(b,d,b,f,b,b,d,d)+353/4*E(c,d,b,f,b,b,d,d)-17/8*E(b,d,c,b,d,d,d,d)+349/16
*E(c,d,c,b,d,d,d,d)+273/2*E(c,d,c,c,c,e,c,e)-3/8*E(b,d,c,d,d,b,d,d)-357/16*E(c
,d,c,d,d,b,d,d)-273/2*E(c,d,c,e,c,c,c,e)-357/64*E(c,d,d,c,d,d,d,d)+21/8*E(b,d,
b,a,e,e,e,e)+20*E(d,d,b,b,b,b,b,d)-44*E(b,d,b,b,c,e,c,e)+698*E(c,d,b,b,c,e,c,e
)-5/8*E(b,d,b,b,f,f,f,f)-349/16*E(c,d,b,b,f,f,f,f)-20*E(b,d,b,d,b,b,b,d)-5*E(b
,d,b,d,b,b,d,d)-349/4*E(c,d,b,d,b,b,d,d)-273/2*E(c,c,d,c,c,e,c,e)+273/2*E(c,c,
d,c,e,c,c,e)-4*E(b,c,d,d,b,b,d,d)+269/2*E(c,c,e,a,b,d,b,d)-7/8*E(b,f,f,f,b,d,b
,d), E(f,b,d,b,d,d,d,d) = 52*E(a,e,e,e,c,e,c,e)+704*E(a,f,a,a,a,f,a,f)+3360*E(
b,f,b,b,b,d,b,d)+3360*E(b,b,f,b,d,b,b,d)-E(c,b,f,f,f,f,f,f)-995756*E(b,c,a,a,f
,a,a,f)+345244*E(c,c,a,a,f,a,a,f)+2480*E(e,c,a,a,f,a,a,f)+226*E(b,c,a,a,f,f,f,
f)-432*E(c,c,a,a,f,f,f,f)-4076*E(b,c,a,e,a,a,f,f)+8229*E(c,c,a,e,a,a,f,f)-72*E
(e,c,a,e,a,a,f,f)-2560*E(b,c,e,e,a,a,a,f)+9093/2*E(c,c,e,e,a,a,a,f)+4*E(e,c,e,
e,a,a,a,f)+26*E(b,c,e,e,e,e,e,e)-4056*E(b,d,b,a,b,d,b,d)-4530*E(c,d,b,a,b,d,b,
d)+224*E(a,f,f,b,b,d,b,d)-356*E(a,f,f,b,d,b,b,d)+105/2*E(f,b,a,e,e,e,e,e)+3*E(
f,b,a,f,f,f,f,f)-1050308*E(b,b,b,a,b,d,b,d)-1437176*E(c,b,b,a,b,d,b,d)+3648*E(
f,b,b,a,b,d,b,d)+688*E(b,b,b,a,e,e,e,e)+78590*E(c,b,b,a,e,e,e,e)+372*E(f,b,b,a
,e,e,e,e)+256*E(b,b,b,b,c,e,c,e)+826816*E(c,b,b,b,c,e,c,e)+6432*E(f,b,b,b,c,e,
c,e)-3360*E(d,b,b,b,d,b,b,d)+3360*E(b,b,b,d,b,b,d,d)-273/2*E(b,b,d,b,d,d,d,d)-\
72*E(c,b,d,b,d,d,d,d)+E(d,b,d,b,d,d,d,d)-116*E(b,b,d,c,d,d,d,d)-13113/2*E(c,b,
d,c,d,d,d,d)-E(d,b,d,c,d,d,d,d)+64*E(b,b,f,a,a,f,a,f)-3360*E(b,b,f,b,b,d,b,d)+
3360*E(d,b,b,f,b,b,b,d)+252921/2*E(b,b,c,b,d,d,d,d)-82633/2*E(c,b,c,b,d,d,d,d)
-1059140*E(b,b,c,c,e,c,c,e)-1824358*E(c,b,c,c,e,c,c,e)+19506*E(d,b,c,c,e,c,c,e
)+2176*E(f,b,c,c,e,c,c,e)-67932*E(c,b,c,c,e,e,e,e)-48*E(d,b,c,c,e,e,e,e)+72*E(
f,b,c,c,e,e,e,e)-26*E(b,d,d,c,e,e,e,e)-13509/16*E(c,d,d,c,e,e,e,e)+20*E(b,d,d,
d,b,b,b,d)+263/2*E(b,d,d,d,b,b,d,d)-704*E(a,e,a,f,a,a,a,f)-26*E(a,a,f,b,f,f,f,
f)+26*E(b,a,f,b,f,f,f,f)+112*E(a,a,f,f,b,d,b,d)-320*E(c,a,f,f,b,d,b,d)+912*E(b
,b,a,a,f,f,f,f)-52412*E(c,b,a,a,f,f,f,f)+12704*E(b,b,a,e,a,a,a,f)+625288*E(c,b
,a,e,a,a,a,f)-968*E(f,b,a,e,a,a,a,f)+313888*E(c,b,a,e,a,a,f,f)-48*E(f,b,a,e,a,
a,f,f)-704*E(e,a,a,a,f,a,a,f)+704*E(e,a,a,f,a,a,a,f)-704*E(a,a,a,f,a,a,f,f)-\
704*E(a,a,f,a,a,f,a,f)+704*E(a,a,f,a,f,a,a,f)-1160*E(a,a,f,b,b,d,b,d)-16*E(e,a
,f,b,b,d,b,d)-64*E(a,a,f,b,d,d,d,d)-E(e,a,f,b,d,d,d,d)+6220*E(b,c,a,e,a,f,a,f)
+23519*E(c,c,a,e,a,f,a,f)+48*E(d,c,a,e,a,f,a,f)+8*E(e,c,a,e,a,f,a,f)-718*E(b,c
,a,e,e,e,e,e)-133241/16*E(c,c,a,e,e,e,e,e)-1367/2*E(d,c,a,e,e,e,e,e)+233837*E(
b,c,a,f,a,f,a,f)-24*E(d,c,a,f,a,f,a,f)+24*E(e,c,a,f,a,f,a,f)+136*E(b,c,a,f,f,f
,f,f)+108*E(c,c,a,f,f,f,f,f)-9472*E(b,c,b,a,b,d,b,d)+138768*E(c,c,b,a,b,d,b,d)
+3392*E(e,c,b,a,b,d,b,d)+1534*E(b,c,b,a,e,e,e,e)+61401/2*E(c,c,b,a,e,e,e,e)-\
5484*E(d,c,b,a,e,e,e,e)+4*E(e,c,b,a,e,e,e,e)+984164*E(b,c,b,b,b,d,b,d)-438632*
E(c,c,b,b,b,d,b,d)+3424*E(e,c,b,b,b,d,b,d)-2908092*E(b,c,b,b,c,e,c,e)+1533572*
E(c,c,b,b,c,e,c,e)+236797/2*E(b,c,b,b,f,f,f,f)-148015/2*E(c,c,b,b,f,f,f,f)-\
19650*E(d,c,c,c,e,c,c,e)+19650*E(d,c,c,e,c,c,c,e)+449/2*E(b,c,d,b,d,d,d,d)-10*
E(c,c,d,b,d,d,d,d)-1344*E(b,d,b,d,c,c,c,e)+12845*E(c,d,b,d,c,c,c,e)+273/2*E(b,
d,b,d,d,b,d,d)-20*E(c,d,b,d,d,b,d,d)+20*E(b,d,b,f,b,b,d,d)+13429*E(c,d,b,f,b,b
,d,d)+79/2*E(b,d,c,b,d,d,d,d)+13157/4*E(c,d,c,b,d,d,d,d)+19650*E(c,d,c,c,c,e,c
,e)-705/2*E(b,d,c,d,d,b,d,d)-13421/4*E(c,d,c,d,d,b,d,d)-19650*E(c,d,c,e,c,c,c,
e)-E(b,d,d,b,d,d,d,d)-13509/16*E(c,d,d,c,d,d,d,d)+641/2*E(b,d,b,a,e,e,e,e)+
3360*E(d,d,b,b,b,b,b,d)+480*E(b,d,b,b,c,e,c,e)+105320*E(c,d,b,b,c,e,c,e)+263/2
*E(b,d,b,b,f,f,f,f)-13309/4*E(c,d,b,b,f,f,f,f)-3360*E(b,d,b,d,b,b,b,d)-20*E(b,
d,b,d,b,b,d,d)-13389*E(c,d,b,d,b,b,d,d)-19650*E(c,c,d,c,c,e,c,e)+19650*E(c,c,d
,c,e,c,c,e)-4*E(e,c,d,d,b,b,b,d)-256*E(b,c,d,d,b,b,d,d)+18186*E(c,c,e,a,b,d,b,
d)+16*E(e,c,e,a,b,d,b,d)+16*E(a,f,f,f,b,d,b,d)-273/2*E(b,f,f,f,b,d,b,d), E(f,b
,d,c,d,d,d,d) = -80*E(a,f,a,a,a,f,a,f)-96*E(b,f,b,b,b,d,b,d)-96*E(b,b,f,b,d,b,
b,d)+18524*E(b,c,a,a,f,a,a,f)-7724*E(c,c,a,a,f,a,a,f)-176*E(e,c,a,a,f,a,a,f)-\
34*E(b,c,a,a,f,f,f,f)+128*E(b,c,a,e,a,a,f,f)-93*E(c,c,a,e,a,a,f,f)+82*E(b,c,e,
e,a,a,a,f)-93/2*E(c,c,e,e,a,a,a,f)+4*E(e,c,e,e,a,a,a,f)+280*E(b,d,b,a,b,d,b,d)
-366*E(c,d,b,a,b,d,b,d)+8*E(a,f,f,b,b,d,b,d)-8*E(a,f,f,b,d,b,b,d)-1/2*E(f,b,a,
e,e,e,e,e)+18004*E(b,b,b,a,b,d,b,d)+31320*E(c,b,b,a,b,d,b,d)-192*E(f,b,b,a,b,d
,b,d)+92*E(b,b,b,a,e,e,e,e)-1634*E(c,b,b,a,e,e,e,e)-4*E(f,b,b,a,e,e,e,e)+1408*
E(b,b,b,b,c,e,c,e)-16512*E(c,b,b,b,c,e,c,e)-192*E(f,b,b,b,c,e,c,e)+96*E(d,b,b,
b,d,b,b,d)-96*E(b,b,b,d,b,b,d,d)+13/2*E(b,b,d,b,d,d,d,d)-E(b,b,d,c,d,d,d,d)+
295/2*E(c,b,d,c,d,d,d,d)+40*E(b,b,f,a,a,f,a,f)+96*E(b,b,f,b,b,d,b,d)-96*E(d,b,
b,f,b,b,b,d)-4953/2*E(b,b,c,b,d,d,d,d)+1905/2*E(c,b,c,b,d,d,d,d)+20988*E(b,b,c
,c,e,c,c,e)+40054*E(c,b,c,c,e,c,c,e)-386*E(d,b,c,c,e,c,c,e)-64*E(f,b,c,c,e,c,c
,e)+1620*E(c,b,c,c,e,e,e,e)+289/16*E(c,d,d,c,e,e,e,e)+60*E(b,d,d,d,b,b,b,d)-43
/2*E(b,d,d,d,b,b,d,d)+80*E(a,e,a,f,a,a,a,f)-80*E(b,b,a,a,f,f,f,f)+1060*E(c,b,a
,a,f,f,f,f)-28*E(b,b,a,e,a,a,a,f)-13552*E(c,b,a,e,a,a,a,f)+40*E(f,b,a,e,a,a,a,
f)-7120*E(c,b,a,e,a,a,f,f)+80*E(e,a,a,a,f,a,a,f)-80*E(e,a,a,f,a,a,a,f)+80*E(a,
a,a,f,a,a,f,f)+80*E(a,a,f,a,a,f,a,f)-80*E(a,a,f,a,f,a,a,f)-40*E(a,a,f,b,b,d,b,
d)-16*E(e,a,f,b,b,d,b,d)-E(a,a,f,b,d,d,d,d)-E(f,a,f,b,d,d,d,d)-704*E(b,c,a,e,a
,f,a,f)-423*E(c,c,a,e,a,f,a,f)+32*E(e,c,a,e,a,f,a,f)+387/4*E(b,c,a,e,e,e,e,e)+
2689/16*E(c,c,a,e,e,e,e,e)+21*E(d,c,a,e,e,e,e,e)-3945*E(b,c,a,f,a,f,a,f)+4*E(b
,c,a,f,f,f,f,f)-1200*E(b,c,b,a,b,d,b,d)-3024*E(c,c,b,a,b,d,b,d)-192*E(e,c,b,a,
b,d,b,d)+476*E(b,c,b,a,e,e,e,e)-1233/2*E(c,c,b,a,e,e,e,e)+164*E(d,c,b,a,e,e,e,
e)+4*E(e,c,b,a,e,e,e,e)-14580*E(b,c,b,b,b,d,b,d)+8936*E(c,c,b,b,b,d,b,d)-160*E
(e,c,b,b,b,d,b,d)+57708*E(b,c,b,b,c,e,c,e)-36484*E(c,c,b,b,c,e,c,e)-4125/2*E(b
,c,b,b,f,f,f,f)+3439/2*E(c,c,b,b,f,f,f,f)+370*E(d,c,c,c,e,c,c,e)-370*E(d,c,c,e
,c,c,c,e)-7/2*E(b,c,d,b,d,d,d,d)-E(c,c,d,b,d,d,d,d)+104*E(b,d,b,d,c,c,c,e)-289
*E(c,d,b,d,c,c,c,e)-13/2*E(b,d,b,d,d,b,d,d)-2*E(c,d,b,d,d,b,d,d)+60*E(b,d,b,f,
b,b,d,d)-297*E(c,d,b,f,b,b,d,d)-47/2*E(b,d,c,b,d,d,d,d)-281/4*E(c,d,c,b,d,d,d,
d)-370*E(c,d,c,c,c,e,c,e)+73/2*E(b,d,c,d,d,b,d,d)+281/4*E(c,d,c,d,d,b,d,d)+370
*E(c,d,c,e,c,c,c,e)+289/16*E(c,d,d,c,d,d,d,d)-13/2*E(b,d,b,a,e,e,e,e)-96*E(d,d
,b,b,b,b,b,d)-608*E(b,d,b,b,c,e,c,e)-2232*E(c,d,b,b,c,e,c,e)-43/2*E(b,d,b,b,f,
f,f,f)+297/4*E(c,d,b,b,f,f,f,f)+96*E(b,d,b,d,b,b,b,d)-60*E(b,d,b,d,b,b,d,d)+
289*E(c,d,b,d,b,b,d,d)+370*E(c,c,d,c,c,e,c,e)-370*E(c,c,d,c,e,c,c,e)-4*E(e,c,d
,d,b,b,b,d)+8*E(b,c,d,d,b,b,d,d)-186*E(c,c,e,a,b,d,b,d)+16*E(e,c,e,a,b,d,b,d)+
2*E(a,f,f,f,b,d,b,d)+13/2*E(b,f,f,f,b,d,b,d), E(f,b,d,d,b,b,b,d) = -4*E(a,e,e,
e,c,e,c,e)-74*E(a,f,a,a,a,f,a,f)-274*E(b,f,b,b,b,d,b,d)-274*E(b,b,f,b,d,b,b,d)
+157375/2*E(b,c,a,a,f,a,a,f)-55031/2*E(c,c,a,a,f,a,a,f)-232*E(e,c,a,a,f,a,a,f)
-97/4*E(b,c,a,a,f,f,f,f)+32*E(c,c,a,a,f,f,f,f)+333*E(b,c,a,e,a,a,f,f)-5033/8*E
(c,c,a,e,a,a,f,f)+5*E(e,c,a,e,a,a,f,f)+843/4*E(b,c,e,e,a,a,a,f)-5545/16*E(c,c,
e,e,a,a,a,f)+1/2*E(e,c,e,e,a,a,a,f)-2*E(b,c,e,e,e,e,e,e)+403*E(b,d,b,a,b,d,b,d
)+841/4*E(c,d,b,a,b,d,b,d)-16*E(a,f,f,b,b,d,b,d)+26*E(a,f,f,b,d,b,b,d)-15/4*E(
f,b,a,e,e,e,e,e)-1/4*E(f,b,a,f,f,f,f,f)+165041/2*E(b,b,b,a,b,d,b,d)+114227*E(c
,b,b,a,b,d,b,d)-344*E(f,b,b,a,b,d,b,d)-28*E(b,b,b,a,e,e,e,e)-24955/4*E(c,b,b,a
,e,e,e,e)-28*E(f,b,b,a,e,e,e,e)+352*E(b,b,b,b,c,e,c,e)-65456*E(c,b,b,b,c,e,c,e
)-516*E(f,b,b,b,c,e,c,e)+274*E(d,b,b,b,d,b,b,d)-274*E(b,b,b,d,b,b,d,d)+193/16*
E(b,b,d,b,d,d,d,d)+6*E(c,b,d,b,d,d,d,d)+17/2*E(b,b,d,c,d,d,d,d)+8373/16*E(c,b,
d,c,d,d,d,d)+5*E(b,b,f,a,a,f,a,f)+274*E(b,b,f,b,b,d,b,d)-274*E(d,b,b,f,b,b,b,d
)-160197/16*E(b,b,c,b,d,d,d,d)+53181/16*E(c,b,c,b,d,d,d,d)+167871/2*E(b,b,c,c,
e,c,c,e)+581399/4*E(c,b,c,c,e,c,c,e)-6145/4*E(d,b,c,c,e,c,c,e)-196*E(f,b,c,c,e
,c,c,e)+5450*E(c,b,c,c,e,e,e,e)+3*E(d,b,c,c,e,e,e,e)-5*E(f,b,c,c,e,e,e,e)+2*E(
b,d,d,c,e,e,e,e)+8605/128*E(c,d,d,c,e,e,e,e)+31/2*E(b,d,d,d,b,b,b,d)-259/16*E(
b,d,d,d,b,b,d,d)+74*E(a,e,a,f,a,a,a,f)+2*E(a,a,f,b,f,f,f,f)-2*E(b,a,f,b,f,f,f,
f)-8*E(a,a,f,f,b,d,b,d)+24*E(c,a,f,f,b,d,b,d)-90*E(b,b,a,a,f,f,f,f)+8307/2*E(c
,b,a,a,f,f,f,f)-1899/2*E(b,b,a,e,a,a,a,f)-49797*E(c,b,a,e,a,a,a,f)+90*E(f,b,a,
e,a,a,a,f)-25077*E(c,b,a,e,a,a,f,f)+4*E(f,b,a,e,a,a,f,f)+74*E(e,a,a,a,f,a,a,f)
-74*E(e,a,a,f,a,a,a,f)+74*E(a,a,a,f,a,a,f,f)+74*E(a,a,f,a,a,f,a,f)-74*E(a,a,f,
a,f,a,a,f)+78*E(a,a,f,b,b,d,b,d)-2*E(e,a,f,b,b,d,b,d)+9/2*E(a,a,f,b,d,d,d,d)-\
624*E(b,c,a,e,a,f,a,f)-14635/8*E(c,c,a,e,a,f,a,f)-4*E(d,c,a,e,a,f,a,f)+7*E(e,c
,a,e,a,f,a,f)+2493/32*E(b,c,a,e,e,e,e,e)+84053/128*E(c,c,a,e,e,e,e,e)+901/16*E
(d,c,a,e,e,e,e,e)-147029/8*E(b,c,a,f,a,f,a,f)+2*E(d,c,a,f,a,f,a,f)-2*E(e,c,a,f
,a,f,a,f)-10*E(b,c,a,f,f,f,f,f)-8*E(c,c,a,f,f,f,f,f)+434*E(b,c,b,a,b,d,b,d)-\
10978*E(c,c,b,a,b,d,b,d)-312*E(e,c,b,a,b,d,b,d)+31/2*E(b,c,b,a,e,e,e,e)-39141/
16*E(c,c,b,a,e,e,e,e)+899/2*E(d,c,b,a,e,e,e,e)+E(e,c,b,a,e,e,e,e)-153537/2*E(b
,c,b,b,b,d,b,d)+34645*E(c,c,b,b,b,d,b,d)-284*E(e,c,b,b,b,d,b,d)+461567/2*E(b,c
,b,b,c,e,c,e)-245909/2*E(c,c,b,b,c,e,c,e)-149193/16*E(b,c,b,b,f,f,f,f)+94787/
16*E(c,c,b,b,f,f,f,f)+6177/4*E(d,c,c,c,e,c,c,e)-6177/4*E(d,c,c,e,c,c,c,e)-297/
16*E(b,c,d,b,d,d,d,d)+1/2*E(c,c,d,b,d,d,d,d)+133*E(b,d,b,d,c,c,c,e)-8221/8*E(c
,d,b,d,c,c,c,e)-193/16*E(b,d,b,d,d,b,d,d)+E(c,d,b,d,d,b,d,d)+33/2*E(b,d,b,f,b,
b,d,d)-8573/8*E(c,d,b,f,b,b,d,d)-147/16*E(b,d,c,b,d,d,d,d)-8381/32*E(c,d,c,b,d
,d,d,d)-6177/4*E(c,d,c,c,c,e,c,e)+581/16*E(b,d,c,d,d,b,d,d)+8541/32*E(c,d,c,d,
d,b,d,d)+6177/4*E(c,d,c,e,c,c,c,e)+8605/128*E(c,d,d,c,d,d,d,d)-417/16*E(b,d,b,
a,e,e,e,e)-274*E(d,d,b,b,b,b,b,d)-216*E(b,d,b,b,c,e,c,e)-8379*E(c,d,b,b,c,e,c,
e)-259/16*E(b,d,b,b,f,f,f,f)+8509/32*E(c,d,b,b,f,f,f,f)+274*E(b,d,b,d,b,b,b,d)
+E(d,d,b,d,b,b,b,d)-33/2*E(b,d,b,d,b,b,d,d)+8541/8*E(c,d,b,d,b,b,d,d)+6177/4*E
(c,c,d,c,c,e,c,e)-6177/4*E(c,c,d,c,e,c,c,e)-1/2*E(e,c,d,d,b,b,b,d)+20*E(b,c,d,
d,b,b,d,d)-5545/4*E(c,c,e,a,b,d,b,d)+2*E(e,c,e,a,b,d,b,d)-E(a,f,f,f,b,d,b,d)+
193/16*E(b,f,f,f,b,d,b,d), E(f,b,d,d,b,b,d,d) = -107/2*E(a,e,e,e,c,e,c,e)-688*
E(a,f,a,a,a,f,a,f)-3308*E(b,f,b,b,b,d,b,d)-3308*E(b,b,f,b,d,b,b,d)+980873*E(b,
c,a,a,f,a,a,f)-339825*E(c,c,a,a,f,a,a,f)-2400*E(e,c,a,a,f,a,a,f)-417/2*E(b,c,a
,a,f,f,f,f)+428*E(c,c,a,a,f,f,f,f)+4107*E(b,c,a,e,a,a,f,f)-32235/4*E(c,c,a,e,a
,a,f,f)+40*E(e,c,a,e,a,a,f,f)+2547*E(b,c,e,e,a,a,a,f)-35659/8*E(c,c,e,e,a,a,a,
f)-2*E(e,c,e,e,a,a,a,f)-107/4*E(b,c,e,e,e,e,e,e)+4226*E(b,d,b,a,b,d,b,d)+8847/
2*E(c,d,b,a,b,d,b,d)-225*E(a,f,f,b,b,d,b,d)+697/2*E(a,f,f,b,d,b,b,d)-417/8*E(f
,b,a,e,e,e,e,e)-15/8*E(f,b,a,f,f,f,f,f)+1035303*E(b,b,b,a,b,d,b,d)+1416106*E(c
,b,b,a,b,d,b,d)-3360*E(f,b,b,a,b,d,b,d)-662*E(b,b,b,a,e,e,e,e)-154559/2*E(c,b,
b,a,e,e,e,e)-395*E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)-813520*E(c,b,b,b,c,e
,c,e)-6424*E(f,b,b,b,c,e,c,e)+3308*E(d,b,b,b,d,b,b,d)-3308*E(b,b,b,d,b,b,d,d)+
1113/8*E(b,b,d,b,d,d,d,d)+321/4*E(c,b,d,b,d,d,d,d)+225/2*E(b,b,d,c,d,d,d,d)+
51581/8*E(c,b,d,c,d,d,d,d)+1/4*E(d,b,d,c,d,d,d,d)-84*E(b,b,f,a,a,f,a,f)-1/4*E(
d,b,f,a,f,f,f,f)+3308*E(b,b,f,b,b,d,b,d)-3308*E(d,b,b,f,b,b,b,d)-996287/8*E(b,
b,c,b,d,d,d,d)+324767/8*E(c,b,c,b,d,d,d,d)+1044127*E(b,b,c,c,e,c,c,e)+3593229/
2*E(c,b,c,c,e,c,c,e)-38487/2*E(d,b,c,c,e,c,c,e)-1892*E(f,b,c,c,e,c,c,e)+66795*
E(c,b,c,c,e,e,e,e)+31*E(d,b,c,c,e,e,e,e)-46*E(f,b,c,c,e,e,e,e)+107/4*E(b,d,d,c
,e,e,e,e)+53043/64*E(c,d,d,c,e,e,e,e)-15*E(b,d,d,d,b,b,b,d)-1085/8*E(b,d,d,d,b
,b,d,d)+688*E(a,e,a,f,a,a,a,f)+107/4*E(a,a,f,b,f,f,f,f)-107/4*E(b,a,f,b,f,f,f,
f)-107*E(a,a,f,f,b,d,b,d)+321*E(c,a,f,f,b,d,b,d)-902*E(b,b,a,a,f,f,f,f)+51553*
E(c,b,a,a,f,f,f,f)-12818*E(b,b,a,e,a,a,a,f)-615702*E(c,b,a,e,a,a,a,f)+872*E(f,
b,a,e,a,a,a,f)-309100*E(c,b,a,e,a,a,f,f)+30*E(f,b,a,e,a,a,f,f)+688*E(e,a,a,a,f
,a,a,f)-688*E(e,a,a,f,a,a,a,f)+688*E(a,a,a,f,a,a,f,f)+688*E(a,a,f,a,a,f,a,f)-\
688*E(a,a,f,a,f,a,a,f)+1008*E(a,a,f,b,b,d,b,d)-4*E(e,a,f,b,b,d,b,d)+59*E(a,a,f
,b,d,d,d,d)-6081*E(b,c,a,e,a,f,a,f)-92505/4*E(c,c,a,e,a,f,a,f)-34*E(d,c,a,e,a,
f,a,f)+22*E(e,c,a,e,a,f,a,f)+5763/8*E(b,c,a,e,e,e,e,e)+524407/64*E(c,c,a,e,e,e
,e,e)+673*E(d,c,a,e,e,e,e,e)-920875/4*E(b,c,a,f,a,f,a,f)+16*E(d,c,a,f,a,f,a,f)
-18*E(e,c,a,f,a,f,a,f)-589/4*E(b,c,a,f,f,f,f,f)-107*E(c,c,a,f,f,f,f,f)+9616*E(
b,c,b,a,b,d,b,d)-136420*E(c,c,b,a,b,d,b,d)-3360*E(e,c,b,a,b,d,b,d)-2857/2*E(b,
c,b,a,e,e,e,e)-242407/8*E(c,c,b,a,e,e,e,e)+5378*E(d,c,b,a,e,e,e,e)+9*E(e,c,b,a
,e,e,e,e)-968295*E(b,c,b,b,b,d,b,d)+430974*E(c,c,b,b,b,d,b,d)-3488*E(e,c,b,b,b
,d,b,d)+2864657*E(b,c,b,b,c,e,c,e)-1510663*E(c,c,b,b,c,e,c,e)-932627/8*E(b,c,b
,b,f,f,f,f)+582769/8*E(c,c,b,b,f,f,f,f)+38663/2*E(d,c,c,c,e,c,c,e)-38663/2*E(d
,c,c,e,c,c,c,e)-1853/8*E(b,c,d,b,d,d,d,d)+11/2*E(c,c,d,b,d,d,d,d)+1372*E(b,d,b
,d,c,c,c,e)-50523/4*E(c,d,b,d,c,c,c,e)-1113/8*E(b,d,b,d,d,b,d,d)+11*E(c,d,b,d,
d,b,d,d)-15*E(b,d,b,f,b,b,d,d)-52839/4*E(c,d,b,f,b,b,d,d)-201/8*E(b,d,c,b,d,d,
d,d)-51755/16*E(c,d,c,b,d,d,d,d)-38663/2*E(c,d,c,c,c,e,c,e)+2821/8*E(b,d,c,d,d
,b,d,d)+52691/16*E(c,d,c,d,d,b,d,d)+38663/2*E(c,d,c,e,c,c,c,e)+53043/64*E(c,d,
d,c,d,d,d,d)-2611/8*E(b,d,b,a,e,e,e,e)-3308*E(d,d,b,b,b,b,b,d)-380*E(b,d,b,b,c
,e,c,e)-103606*E(c,d,b,b,c,e,c,e)-1077/8*E(b,d,b,b,f,f,f,f)+52411/16*E(c,d,b,b
,f,f,f,f)+3308*E(b,d,b,d,b,b,b,d)+15*E(b,d,b,d,b,b,d,d)+52603/4*E(c,d,b,d,b,b,
d,d)+E(d,d,b,d,b,b,d,d)+38663/2*E(c,c,d,c,c,e,c,e)-38663/2*E(c,c,d,c,e,c,c,e)+
276*E(b,c,d,d,b,b,d,d)+E(e,c,d,d,b,b,d,d)-35659/2*E(c,c,e,a,b,d,b,d)-8*E(e,c,e
,a,b,d,b,d)-11*E(a,f,f,f,b,d,b,d)+1113/8*E(b,f,f,f,b,d,b,d), E(f,b,f,a,a,f,a,f
) = 14*E(a,f,a,a,a,f,a,f)+32*E(b,f,b,b,b,d,b,d)+32*E(b,b,f,b,d,b,b,d)+1/8*E(b,
b,f,b,d,d,d,d)+1/8*E(b,b,f,b,f,f,f,f)-13037/2*E(b,c,a,a,f,a,a,f)+4893/2*E(c,c,
a,a,f,a,a,f)+40*E(e,c,a,a,f,a,a,f)+43/4*E(b,c,a,a,f,f,f,f)-97/2*E(b,c,a,e,a,a,
f,f)+371/8*E(c,c,a,e,a,a,f,f)-E(e,c,a,e,a,a,f,f)-35*E(b,c,e,e,a,a,a,f)+371/16*
E(c,c,e,e,a,a,a,f)+1/32*E(b,c,e,e,e,e,e,e)-103*E(b,d,b,a,b,d,b,d)+233/4*E(c,d,
b,a,b,d,b,d)+E(a,f,f,b,b,d,b,d)-2*E(a,f,f,b,d,b,b,d)+5/16*E(f,b,a,e,e,e,e,e)-\
13719/2*E(b,b,b,a,b,d,b,d)-9925*E(c,b,b,a,b,d,b,d)+50*E(f,b,b,a,b,d,b,d)-13/2*
E(b,b,b,a,e,e,e,e)+2187/4*E(c,b,b,a,e,e,e,e)+2*E(f,b,b,a,e,e,e,e)-120*E(b,b,b,
b,c,e,c,e)+5632*E(c,b,b,b,c,e,c,e)+64*E(f,b,b,b,c,e,c,e)-32*E(d,b,b,b,d,b,b,d)
+32*E(b,b,b,d,b,b,d,d)-39/16*E(b,b,d,b,d,d,d,d)-1/4*E(b,b,d,c,d,d,d,d)-753/16*
E(c,b,d,c,d,d,d,d)-12*E(b,b,f,a,a,f,a,f)-32*E(b,b,f,b,b,d,b,d)+32*E(d,b,b,f,b,
b,b,d)+13503/16*E(b,b,c,b,d,d,d,d)-5007/16*E(c,b,c,b,d,d,d,d)-14699/2*E(b,b,c,
c,e,c,c,e)-51557/4*E(c,b,c,c,e,c,c,e)+479/4*E(d,b,c,c,e,c,c,e)+27*E(f,b,c,c,e,
c,c,e)-1043/2*E(c,b,c,c,e,e,e,e)-1/2*E(d,b,c,c,e,e,e,e)+1/2*E(f,b,c,c,e,e,e,e)
-1/32*E(b,d,d,c,e,e,e,e)-783/128*E(c,d,d,c,e,e,e,e)-39/2*E(b,d,d,d,b,b,b,d)+
117/16*E(b,d,d,d,b,b,d,d)-14*E(a,e,a,f,a,a,a,f)-1/4*E(a,a,f,b,f,f,f,f)+1/8*E(b
,a,f,b,f,f,f,f)+17/2*E(b,b,a,a,f,f,f,f)-729/2*E(c,b,a,a,f,f,f,f)+111*E(b,b,a,e
,a,a,a,f)+4406*E(c,b,a,e,a,a,a,f)-25/2*E(f,b,a,e,a,a,a,f)+2250*E(c,b,a,e,a,a,f
,f)-14*E(e,a,a,a,f,a,a,f)+14*E(e,a,a,f,a,a,a,f)-14*E(a,a,a,f,a,a,f,f)-14*E(a,a
,f,a,a,f,a,f)+14*E(a,a,f,a,f,a,a,f)-7*E(a,a,f,b,b,d,b,d)+E(e,a,f,b,b,d,b,d)-3/
8*E(a,a,f,b,d,d,d,d)+317/2*E(b,c,a,e,a,f,a,f)+1081/8*E(c,c,a,e,a,f,a,f)+2*E(d,
c,a,e,a,f,a,f)-4*E(e,c,a,e,a,f,a,f)-199/8*E(b,c,a,e,e,e,e,e)-6959/128*E(c,c,a,
e,e,e,e,e)-27/4*E(d,c,a,e,e,e,e,e)+11443/8*E(b,c,a,f,a,f,a,f)-2*E(d,c,a,f,a,f,
a,f)+5/2*E(e,c,a,f,a,f,a,f)-1/2*E(b,c,a,f,f,f,f,f)+88*E(b,c,b,a,b,d,b,d)+926*E
(c,c,b,a,b,d,b,d)+52*E(e,c,b,a,b,d,b,d)-411/4*E(b,c,b,a,e,e,e,e)+3215/16*E(c,c
,b,a,e,e,e,e)-54*E(d,c,b,a,e,e,e,e)+10935/2*E(b,c,b,b,b,d,b,d)-2955*E(c,c,b,b,
b,d,b,d)+30*E(e,c,b,b,b,d,b,d)-39249/2*E(b,c,b,b,c,e,c,e)+22399/2*E(c,c,b,b,c,
e,c,e)+11779/16*E(b,c,b,b,f,f,f,f)-8657/16*E(c,c,b,b,f,f,f,f)-487/4*E(d,c,c,c,
e,c,c,e)+487/4*E(d,c,c,e,c,c,c,e)+39/16*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d
,d)-73/2*E(b,d,b,d,c,c,c,e)+735/8*E(c,d,b,d,c,c,c,e)+39/16*E(b,d,b,d,d,b,d,d)-\
1/4*E(c,d,b,d,d,b,d,d)-39/2*E(b,d,b,f,b,b,d,d)+767/8*E(c,d,b,f,b,b,d,d)+129/16
*E(b,d,c,b,d,d,d,d)+735/32*E(c,d,c,b,d,d,d,d)+487/4*E(c,d,c,c,c,e,c,e)-199/16*
E(b,d,c,d,d,b,d,d)-767/32*E(c,d,c,d,d,b,d,d)-487/4*E(c,d,c,e,c,c,c,e)-783/128*
E(c,d,d,c,d,d,d,d)+41/16*E(b,d,b,a,e,e,e,e)+32*E(d,d,b,b,b,b,b,d)+198*E(b,d,b,
b,c,e,c,e)+745*E(c,d,b,b,c,e,c,e)+117/16*E(b,d,b,b,f,f,f,f)-759/32*E(c,d,b,b,f
,f,f,f)-32*E(b,d,b,d,b,b,b,d)+39/2*E(b,d,b,d,b,b,d,d)-767/8*E(c,d,b,d,b,b,d,d)
-487/4*E(c,c,d,c,c,e,c,e)+487/4*E(c,c,d,c,e,c,c,e)+1/4*E(e,c,d,d,b,b,b,d)+E(b,
c,d,d,b,b,d,d)+371/4*E(c,c,e,a,b,d,b,d)+1/4*E(a,f,f,f,b,d,b,d)-39/16*E(b,f,f,f
,b,d,b,d), E(f,b,f,b,b,b,b,d) = -4*E(a,f,a,a,a,f,a,f)-4*E(b,f,b,b,b,d,b,d)-4*E
(b,b,f,b,d,b,b,d)+1199*E(b,c,a,a,f,a,a,f)-447*E(c,c,a,a,f,a,a,f)-12*E(e,c,a,a,
f,a,a,f)-1/2*E(b,c,a,a,f,f,f,f)+4*E(b,c,a,e,a,a,f,f)-25/4*E(c,c,a,e,a,a,f,f)+5
/2*E(b,c,e,e,a,a,a,f)-25/8*E(c,c,e,e,a,a,a,f)+14*E(b,d,b,a,b,d,b,d)-63/2*E(c,d
,b,a,b,d,b,d)+E(b,f,f,b,b,b,b,d)+1/8*E(f,b,a,e,e,e,e,e)+1209*E(b,b,b,a,b,d,b,d
)+1750*E(c,b,b,a,b,d,b,d)-24*E(f,b,b,a,b,d,b,d)+2*E(b,b,b,a,e,e,e,e)-191/2*E(c
,b,b,a,e,e,e,e)+E(f,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)-960*E(c,b,b,b,c,e,c,e
)-8*E(f,b,b,b,c,e,c,e)+4*E(d,b,b,b,d,b,b,d)-4*E(b,b,b,d,b,b,d,d)+1/8*E(b,b,d,b
,d,d,d,d)+69/8*E(c,b,d,c,d,d,d,d)+6*E(b,b,f,a,a,f,a,f)+E(d,b,f,b,b,b,b,d)+4*E(
b,b,f,b,b,d,b,d)-4*E(d,b,b,f,b,b,b,d)-1237/8*E(b,b,c,b,d,d,d,d)+477/8*E(c,b,c,
b,d,d,d,d)+1283*E(b,b,c,c,e,c,c,e)+4551/2*E(c,b,c,c,e,c,c,e)-41/2*E(d,b,c,c,e,
c,c,e)-12*E(f,b,c,c,e,c,c,e)+90*E(c,b,c,c,e,e,e,e)+69/64*E(c,d,d,c,e,e,e,e)+E(
b,d,d,d,b,b,b,d)-3/8*E(b,d,d,d,b,b,d,d)+4*E(a,e,a,f,a,a,a,f)-2*E(b,b,a,a,f,f,f
,f)+61*E(c,b,a,a,f,f,f,f)-9*E(b,b,a,e,a,a,a,f)-782*E(c,b,a,e,a,a,a,f)+6*E(f,b,
a,e,a,a,a,f)-406*E(c,b,a,e,a,a,f,f)+4*E(e,a,a,a,f,a,a,f)-4*E(e,a,a,f,a,a,a,f)+
4*E(a,a,a,f,a,a,f,f)+4*E(a,a,f,a,a,f,a,f)-4*E(a,a,f,a,f,a,a,f)-22*E(b,c,a,e,a,
f,a,f)-91/4*E(c,c,a,e,a,f,a,f)+35/16*E(b,c,a,e,e,e,e,e)+597/64*E(c,c,a,e,e,e,e
,e)+9/8*E(d,c,a,e,e,e,e,e)-1117/4*E(b,c,a,f,a,f,a,f)-36*E(b,c,b,a,b,d,b,d)-164
*E(c,c,b,a,b,d,b,d)-16*E(e,c,b,a,b,d,b,d)+10*E(b,c,b,a,e,e,e,e)-325/8*E(c,c,b,
a,e,e,e,e)+9*E(d,c,b,a,e,e,e,e)-1161*E(b,c,b,b,b,d,b,d)+506*E(c,c,b,b,b,d,b,d)
+8*E(e,c,b,b,b,d,b,d)+3623*E(b,c,b,b,c,e,c,e)-2117*E(c,c,b,b,c,e,c,e)-1161/8*E
(b,c,b,b,f,f,f,f)+803/8*E(c,c,b,b,f,f,f,f)+41/2*E(d,c,c,c,e,c,c,e)-41/2*E(d,c,
c,e,c,c,c,e)-1/8*E(b,c,d,b,d,d,d,d)+4*E(b,d,b,d,c,c,c,e)-77/4*E(c,d,b,d,c,c,c,
e)-1/8*E(b,d,b,d,d,b,d,d)+E(b,d,b,f,b,b,d,d)-69/4*E(c,d,b,f,b,b,d,d)-3/8*E(b,d
,c,b,d,d,d,d)-69/16*E(c,d,c,b,d,d,d,d)-41/2*E(c,d,c,c,c,e,c,e)+5/8*E(b,d,c,d,d
,b,d,d)+69/16*E(c,d,c,d,d,b,d,d)+41/2*E(c,d,c,e,c,c,c,e)+69/64*E(c,d,d,c,d,d,d
,d)-1/8*E(b,d,b,a,e,e,e,e)-4*E(d,d,b,b,b,b,b,d)-16*E(b,d,b,b,c,e,c,e)-126*E(c,
d,b,b,c,e,c,e)-3/8*E(b,d,b,b,f,f,f,f)+69/16*E(c,d,b,b,f,f,f,f)+4*E(b,d,b,d,b,b
,b,d)-E(b,d,b,d,b,b,d,d)+69/4*E(c,d,b,d,b,b,d,d)+41/2*E(c,c,d,c,c,e,c,e)-41/2*
E(c,c,d,c,e,c,c,e)-25/2*E(c,c,e,a,b,d,b,d)+1/8*E(b,f,f,f,b,d,b,d), E(f,b,f,b,b
,d,b,d) = 3/4*E(a,e,e,e,c,e,c,e)+6*E(a,f,a,a,a,f,a,f)+42*E(b,f,b,b,b,d,b,d)+E(
d,b,f,b,b,d,b,d)+42*E(b,b,f,b,d,b,b,d)-12458*E(b,c,a,a,f,a,a,f)+4274*E(c,c,a,a
,f,a,a,f)+24*E(e,c,a,a,f,a,a,f)+9/2*E(b,c,a,a,f,f,f,f)-6*E(c,c,a,a,f,f,f,f)-99
/2*E(b,c,a,e,a,a,f,f)+205/2*E(c,c,a,e,a,a,f,f)-135/4*E(b,c,e,e,a,a,a,f)+229/4*
E(c,c,e,e,a,a,a,f)+3/8*E(b,c,e,e,e,e,e,e)-76*E(b,d,b,a,b,d,b,d)-67*E(c,d,b,a,b
,d,b,d)+5/2*E(a,f,f,b,b,d,b,d)-19/4*E(a,f,f,b,d,b,b,d)+15/16*E(f,b,a,e,e,e,e,e
)-1/16*E(f,b,a,f,f,f,f,f)-13252*E(b,b,b,a,b,d,b,d)-17892*E(c,b,b,a,b,d,b,d)+12
*E(f,b,b,a,b,d,b,d)+12*E(b,b,b,a,e,e,e,e)+1953/2*E(c,b,b,a,e,e,e,e)+15/2*E(f,b
,b,a,e,e,e,e)+48*E(b,b,b,b,c,e,c,e)+10312*E(c,b,b,b,c,e,c,e)+96*E(f,b,b,b,c,e,
c,e)-42*E(d,b,b,b,d,b,b,d)+42*E(b,b,b,d,b,b,d,d)-21/8*E(b,b,d,b,d,d,d,d)-9/8*E
(c,b,d,b,d,d,d,d)-3/2*E(b,b,d,c,d,d,d,d)-649/8*E(c,b,d,c,d,d,d,d)+3*E(b,b,f,a,
a,f,a,f)-42*E(b,b,f,b,b,d,b,d)+E(b,b,b,d,d,b,d,d)+42*E(d,b,b,f,b,b,b,d)+6279/4
*E(b,b,c,b,d,d,d,d)-2027/4*E(c,b,c,b,d,d,d,d)-13331*E(b,b,c,c,e,c,c,e)-22641*E
(c,b,c,c,e,c,c,e)+243*E(d,b,c,c,e,c,c,e)+2*E(f,b,c,c,e,c,c,e)-842*E(c,b,c,c,e,
e,e,e)-1/2*E(f,b,c,c,e,e,e,e)-3/8*E(b,d,d,c,e,e,e,e)-333/32*E(c,d,d,c,e,e,e,e)
-2*E(b,d,d,d,b,b,b,d)+5/2*E(b,d,d,d,b,b,d,d)-6*E(a,e,a,f,a,a,a,f)-3/8*E(a,a,f,
b,f,f,f,f)+3/8*E(b,a,f,b,f,f,f,f)+3/2*E(a,a,f,f,b,d,b,d)-9/2*E(c,a,f,f,b,d,b,d
)+9*E(b,b,a,a,f,f,f,f)-652*E(c,b,a,a,f,f,f,f)+419/2*E(b,b,a,e,a,a,a,f)+7763*E(
c,b,a,e,a,a,a,f)-2*E(f,b,a,e,a,a,a,f)+3886*E(c,b,a,e,a,a,f,f)+E(f,b,a,e,a,a,f,
f)-6*E(e,a,a,a,f,a,a,f)+6*E(e,a,a,f,a,a,a,f)-6*E(a,a,a,f,a,a,f,f)-6*E(a,a,f,a,
a,f,a,f)+6*E(a,a,f,a,f,a,a,f)-11*E(a,a,f,b,b,d,b,d)-3/4*E(a,a,f,b,d,d,d,d)+97/
2*E(b,c,a,e,a,f,a,f)+577/2*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a,f,a,f)-301/32*E(b,
c,a,e,e,e,e,e)-3305/32*E(c,c,a,e,e,e,e,e)-135/16*E(d,c,a,e,e,e,e,e)+2917*E(b,c
,a,f,a,f,a,f)+21/8*E(b,c,a,f,f,f,f,f)+3/2*E(c,c,a,f,f,f,f,f)-162*E(b,c,b,a,b,d
,b,d)+1684*E(c,c,b,a,b,d,b,d)+36*E(e,c,b,a,b,d,b,d)+63/4*E(b,c,b,a,e,e,e,e)+
1529/4*E(c,c,b,a,e,e,e,e)-135/2*E(d,c,b,a,e,e,e,e)+12164*E(b,c,b,b,b,d,b,d)-\
5440*E(c,c,b,b,b,d,b,d)+56*E(e,c,b,b,b,d,b,d)-36324*E(b,c,b,b,c,e,c,e)+18950*E
(c,c,b,b,c,e,c,e)+5887/4*E(b,c,b,b,f,f,f,f)-3663/4*E(c,c,b,b,f,f,f,f)-243*E(d,
c,c,c,e,c,c,e)+243*E(d,c,c,e,c,c,c,e)+33/8*E(b,c,d,b,d,d,d,d)-E(b,d,b,d,b,d,b,
d)-25*E(b,d,b,d,c,c,c,e)+315/2*E(c,d,b,d,c,c,c,e)+21/8*E(b,d,b,d,d,b,d,d)-2*E(
b,d,b,f,b,b,d,d)+166*E(c,d,b,f,b,b,d,d)+E(b,d,b,f,b,d,b,d)+327/8*E(c,d,c,b,d,d
,d,d)+243*E(c,d,c,c,c,e,c,e)-53/8*E(b,d,c,d,d,b,d,d)-331/8*E(c,d,c,d,d,b,d,d)-\
243*E(c,d,c,e,c,c,c,e)-333/32*E(c,d,d,c,d,d,d,d)+11/2*E(b,d,b,a,e,e,e,e)+42*E(
d,d,b,b,b,b,b,d)+22*E(b,d,b,b,c,e,c,e)+1306*E(c,d,b,b,c,e,c,e)+5/2*E(b,d,b,b,f
,f,f,f)-329/8*E(c,d,b,b,f,f,f,f)-42*E(b,d,b,d,b,b,b,d)+2*E(b,d,b,d,b,b,d,d)-\
329/2*E(c,d,b,d,b,b,d,d)-243*E(c,c,d,c,c,e,c,e)+243*E(c,c,d,c,e,c,c,e)-7*E(b,c
,d,d,b,b,d,d)+229*E(c,c,e,a,b,d,b,d)-21/8*E(b,f,f,f,b,d,b,d), E(f,b,f,b,d,b,b,
d) = E(a,e,e,e,c,e,c,e)+8*E(a,f,a,a,a,f,a,f)+60*E(b,f,b,b,b,d,b,d)+60*E(b,b,f,
b,d,b,b,d)+E(d,b,f,b,d,b,b,d)-18534*E(b,c,a,a,f,a,a,f)+6454*E(c,c,a,a,f,a,a,f)
+32*E(e,c,a,a,f,a,a,f)+3*E(b,c,a,a,f,f,f,f)-8*E(c,c,a,a,f,f,f,f)-76*E(b,c,a,e,
a,a,f,f)+319/2*E(c,c,a,e,a,a,f,f)-47*E(b,c,e,e,a,a,a,f)+351/4*E(c,c,e,e,a,a,a,
f)+1/2*E(b,c,e,e,e,e,e,e)-60*E(b,d,b,a,b,d,b,d)-121*E(c,d,b,a,b,d,b,d)+4*E(a,f
,f,b,b,d,b,d)-7*E(a,f,f,b,d,b,b,d)+E(b,f,f,b,d,b,b,d)+11/8*E(f,b,a,e,e,e,e,e)-\
1/8*E(f,b,a,f,f,f,f,f)-19686*E(b,b,b,a,b,d,b,d)-27084*E(c,b,b,a,b,d,b,d)+8*E(f
,b,b,a,b,d,b,d)+16*E(b,b,b,a,e,e,e,e)+1465*E(c,b,b,a,e,e,e,e)+11*E(f,b,b,a,e,e
,e,e)+64*E(b,b,b,b,c,e,c,e)+15488*E(c,b,b,b,c,e,c,e)+136*E(f,b,b,b,c,e,c,e)-60
*E(d,b,b,b,d,b,b,d)+60*E(b,b,b,d,b,b,d,d)-11/4*E(b,b,d,b,d,d,d,d)-3/2*E(c,b,d,
b,d,d,d,d)-2*E(b,b,d,c,d,d,d,d)-487/4*E(c,b,d,c,d,d,d,d)+4*E(b,b,f,a,a,f,a,f)-\
60*E(b,b,f,b,b,d,b,d)+60*E(d,b,b,f,b,b,b,d)+9383/4*E(b,b,c,b,d,d,d,d)-2987/4*E
(c,b,c,b,d,d,d,d)-19734*E(b,b,c,c,e,c,c,e)-34049*E(c,b,c,c,e,c,c,e)+369*E(d,b,
c,c,e,c,c,e)-4*E(f,b,c,c,e,c,c,e)-1257*E(c,b,c,c,e,e,e,e)-E(f,b,c,c,e,e,e,e)-1
/2*E(b,d,d,c,e,e,e,e)-497/32*E(c,d,d,c,e,e,e,e)+4*E(b,d,d,d,b,b,b,d)+5/4*E(b,d
,d,d,b,b,d,d)-8*E(a,e,a,f,a,a,a,f)-1/2*E(a,a,f,b,f,f,f,f)+1/2*E(b,a,f,b,f,f,f,
f)+2*E(a,a,f,f,b,d,b,d)-6*E(c,a,f,f,b,d,b,d)+12*E(b,b,a,a,f,f,f,f)-978*E(c,b,a
,a,f,f,f,f)+274*E(b,b,a,e,a,a,a,f)+11662*E(c,b,a,e,a,a,a,f)+5834*E(c,b,a,e,a,a
,f,f)+2*E(f,b,a,e,a,a,f,f)-8*E(e,a,a,a,f,a,a,f)+8*E(e,a,a,f,a,a,a,f)-8*E(a,a,a
,f,a,a,f,f)-8*E(a,a,f,a,a,f,a,f)+8*E(a,a,f,a,f,a,a,f)-14*E(a,a,f,b,b,d,b,d)-E(
a,a,f,b,d,d,d,d)+78*E(b,c,a,e,a,f,a,f)+917/2*E(c,c,a,e,a,f,a,f)-2*E(d,c,a,e,a,
f,a,f)-73/8*E(b,c,a,e,e,e,e,e)-5039/32*E(c,c,a,e,e,e,e,e)-12*E(d,c,a,e,e,e,e,e
)+8731/2*E(b,c,a,f,a,f,a,f)+7/2*E(b,c,a,f,f,f,f,f)+2*E(c,c,a,f,f,f,f,f)-240*E(
b,c,b,a,b,d,b,d)+2632*E(c,c,b,a,b,d,b,d)+48*E(e,c,b,a,b,d,b,d)+55*E(b,c,b,a,e,
e,e,e)+2271/4*E(c,c,b,a,e,e,e,e)-96*E(d,c,b,a,e,e,e,e)+18470*E(b,c,b,b,b,d,b,d
)-8244*E(c,c,b,b,b,d,b,d)+80*E(e,c,b,b,b,d,b,d)-53890*E(b,c,b,b,c,e,c,e)+28502
*E(c,c,b,b,c,e,c,e)+8823/4*E(b,c,b,b,f,f,f,f)-5489/4*E(c,c,b,b,f,f,f,f)-369*E(
d,c,c,c,e,c,c,e)+369*E(d,c,c,e,c,c,c,e)+19/4*E(b,c,d,b,d,d,d,d)-20*E(b,d,b,d,c
,c,c,e)+473/2*E(c,d,b,d,c,c,c,e)+11/4*E(b,d,b,d,d,b,d,d)+4*E(b,d,b,f,b,b,d,d)+
497/2*E(c,d,b,f,b,b,d,d)-7/4*E(b,d,c,b,d,d,d,d)+489/8*E(c,d,c,b,d,d,d,d)+369*E
(c,d,c,c,c,e,c,e)-21/4*E(b,d,c,d,d,b,d,d)-493/8*E(c,d,c,d,d,b,d,d)-369*E(c,d,c
,e,c,c,c,e)-497/32*E(c,d,d,c,d,d,d,d)+25/4*E(b,d,b,a,e,e,e,e)+60*E(d,d,b,b,b,b
,b,d)-40*E(b,d,b,b,c,e,c,e)+1956*E(c,d,b,b,c,e,c,e)+5/4*E(b,d,b,b,f,f,f,f)-493
/8*E(c,d,b,b,f,f,f,f)-60*E(b,d,b,d,b,b,b,d)-4*E(b,d,b,d,b,b,d,d)-493/2*E(c,d,b
,d,b,b,d,d)-369*E(c,c,d,c,c,e,c,e)+369*E(c,c,d,c,e,c,c,e)-8*E(b,c,d,d,b,b,d,d)
+351*E(c,c,e,a,b,d,b,d)-11/4*E(b,f,f,f,b,d,b,d), E(f,b,f,f,b,d,b,d) = 80*E(a,e
,e,e,c,e,c,e)+1126*E(a,f,a,a,a,f,a,f)+5094*E(b,f,b,b,b,d,b,d)+5094*E(b,b,f,b,d
,b,b,d)-2*E(b,b,f,b,d,d,d,d)-1/2*E(f,b,f,b,d,d,d,d)-2*E(b,b,f,b,f,f,f,f)-1/2*E
(f,b,f,b,f,f,f,f)-3045977/2*E(b,c,a,a,f,a,a,f)+1057553/2*E(c,c,a,a,f,a,a,f)+
3840*E(e,c,a,a,f,a,a,f)+1303/4*E(b,c,a,a,f,f,f,f)-644*E(c,c,a,a,f,f,f,f)-6191*
E(b,c,a,e,a,a,f,f)+100367/8*E(c,c,a,e,a,a,f,f)-69*E(e,c,a,e,a,a,f,f)-15477/4*E
(b,c,e,e,a,a,a,f)+110799/16*E(c,c,e,e,a,a,a,f)+11/2*E(e,c,e,e,a,a,a,f)+81/2*E(
b,c,e,e,e,e,e,e)+1/16*E(e,c,e,e,e,e,e,e)-6149*E(b,d,b,a,b,d,b,d)-26591/4*E(c,d
,b,a,b,d,b,d)+328*E(a,f,f,b,b,d,b,d)-518*E(a,f,f,b,d,b,b,d)+635/8*E(f,b,a,e,e,
e,e,e)+21/8*E(f,b,a,f,f,f,f,f)-3204359/2*E(b,b,b,a,b,d,b,d)-2202821*E(c,b,b,a,
b,d,b,d)+5224*E(f,b,b,a,b,d,b,d)+894*E(b,b,b,a,e,e,e,e)+480373/4*E(c,b,b,a,e,e
,e,e)+595*E(f,b,b,a,e,e,e,e)-1888*E(b,b,b,b,c,e,c,e)+1263376*E(c,b,b,b,c,e,c,e
)+9956*E(f,b,b,b,c,e,c,e)-5094*E(d,b,b,b,d,b,b,d)+5094*E(b,b,b,d,b,b,d,d)-3383
/16*E(b,b,d,b,d,d,d,d)-237/2*E(c,b,d,b,d,d,d,d)-173*E(b,b,d,c,d,d,d,d)-160491/
16*E(c,b,d,c,d,d,d,d)-1/4*E(d,b,d,c,d,d,d,d)+125*E(b,b,f,a,a,f,a,f)+1/4*E(d,b,
f,a,f,f,f,f)+1/2*E(f,b,f,a,f,f,f,f)-5094*E(b,b,f,b,b,d,b,d)+E(d,b,b,d,d,b,d,d)
+5094*E(d,b,b,f,b,b,b,d)+3093139/16*E(b,b,c,b,d,d,d,d)-1008603/16*E(c,b,c,b,d,
d,d,d)-3236793/2*E(b,b,c,c,e,c,c,e)-11171793/4*E(c,b,c,c,e,c,c,e)+119655/4*E(d
,b,c,c,e,c,c,e)+2916*E(f,b,c,c,e,c,c,e)-103772*E(c,b,c,c,e,e,e,e)-50*E(d,b,c,c
,e,e,e,e)+70*E(f,b,c,c,e,e,e,e)-81/2*E(b,d,d,c,e,e,e,e)-164811/128*E(c,d,d,c,e
,e,e,e)+177/2*E(b,d,d,d,b,b,b,d)+2933/16*E(b,d,d,d,b,b,d,d)-1126*E(a,e,a,f,a,a
,a,f)-40*E(a,a,f,b,f,f,f,f)+42*E(b,a,f,b,f,f,f,f)+164*E(a,a,f,f,b,d,b,d)-488*E
(c,a,f,f,b,d,b,d)+1486*E(b,b,a,a,f,f,f,f)-160077/2*E(c,b,a,a,f,f,f,f)+37885/2*
E(b,b,a,e,a,a,a,f)+956895*E(c,b,a,e,a,a,a,f)-1344*E(f,b,a,e,a,a,a,f)+480687*E(
c,b,a,e,a,a,f,f)-36*E(f,b,a,e,a,a,f,f)-1126*E(e,a,a,a,f,a,a,f)+1126*E(e,a,a,f,
a,a,a,f)-1126*E(a,a,a,f,a,a,f,f)-1126*E(a,a,f,a,a,f,a,f)+1126*E(a,a,f,a,f,a,a,
f)-1574*E(a,a,f,b,b,d,b,d)+14*E(e,a,f,b,b,d,b,d)-91*E(a,a,f,b,d,d,d,d)-1/2*E(e
,a,f,b,d,d,d,d)+1/2*E(f,a,f,b,d,d,d,d)+9320*E(b,c,a,e,a,f,a,f)+288957/8*E(c,c,
a,e,a,f,a,f)+44*E(d,c,a,e,a,f,a,f)-51*E(e,c,a,e,a,f,a,f)-34035/32*E(b,c,a,e,e,
e,e,e)-1631395/128*E(c,c,a,e,e,e,e,e)-16591/16*E(d,c,a,e,e,e,e,e)+2861315/8*E(
b,c,a,f,a,f,a,f)-18*E(d,c,a,f,a,f,a,f)+28*E(e,c,a,f,a,f,a,f)+224*E(b,c,a,f,f,f
,f,f)+158*E(c,c,a,f,f,f,f,f)-13982*E(b,c,b,a,b,d,b,d)+213134*E(c,c,b,a,b,d,b,d
)+5312*E(e,c,b,a,b,d,b,d)+4735/2*E(b,c,b,a,e,e,e,e)+754195/16*E(c,c,b,a,e,e,e,
e)-16595/2*E(d,c,b,a,e,e,e,e)-9*E(e,c,b,a,e,e,e,e)+3013143/2*E(b,c,b,b,b,d,b,d
)-670259*E(c,c,b,b,b,d,b,d)+5380*E(e,c,b,b,b,d,b,d)-8898121/2*E(b,c,b,b,c,e,c,
e)+4702243/2*E(c,c,b,b,c,e,c,e)+2898095/16*E(b,c,b,b,f,f,f,f)-1813157/16*E(c,c
,b,b,f,f,f,f)-120263/4*E(d,c,c,c,e,c,c,e)+120263/4*E(d,c,c,e,c,c,c,e)+5719/16*
E(b,c,d,b,d,d,d,d)-23/2*E(c,c,d,b,d,d,d,d)-E(d,d,b,d,b,d,b,d)-2007*E(b,d,b,d,c
,c,c,e)+157291/8*E(c,d,b,d,c,c,c,e)+3383/16*E(b,d,b,d,d,b,d,d)-20*E(c,d,b,d,d,
b,d,d)+177/2*E(b,d,b,f,b,b,d,d)+164203/8*E(c,d,b,f,b,b,d,d)+261/16*E(b,d,c,b,d
,d,d,d)+161131/32*E(c,d,c,b,d,d,d,d)+120263/4*E(c,d,c,c,c,e,c,e)-8211/16*E(b,d
,c,d,d,b,d,d)-163723/32*E(c,d,c,d,d,b,d,d)-120263/4*E(c,d,c,e,c,c,c,e)-164811/
128*E(c,d,d,c,d,d,d,d)+7911/16*E(b,d,b,a,e,e,e,e)+5094*E(d,d,b,b,b,b,b,d)+8*E(
b,d,b,b,c,e,c,e)+161021*E(c,d,b,b,c,e,c,e)+2933/16*E(b,d,b,b,f,f,f,f)-162923/
32*E(c,d,b,b,f,f,f,f)-5094*E(b,d,b,d,b,b,b,d)-177/2*E(b,d,b,d,b,b,d,d)-163563/
8*E(c,d,b,d,b,b,d,d)-120263/4*E(c,c,d,c,c,e,c,e)+120263/4*E(c,c,d,c,e,c,c,e)+3
/2*E(e,c,d,d,b,b,b,d)-428*E(b,c,d,d,b,b,d,d)-E(e,c,d,d,b,b,d,d)+1/16*E(e,c,d,d
,d,d,d,d)+110735/4*E(c,c,e,a,b,d,b,d)+18*E(e,c,e,a,b,d,b,d)+18*E(a,f,f,f,b,d,b
,d)-3367/16*E(b,f,f,f,b,d,b,d), E(f,b,f,f,f,f,f,f) = 40*E(a,e,e,e,c,e,c,e)+
1408*E(a,f,a,a,a,f,a,f)+3328*E(b,f,b,b,b,d,b,d)+3328*E(b,b,f,b,d,b,b,d)+4*E(b,
b,f,b,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)-885648*E(b,c,a,a,f,a,a,f)+315408*E(c,c,a,a
,f,a,a,f)+3904*E(e,c,a,a,f,a,a,f)+424*E(b,c,a,a,f,f,f,f)-384*E(c,c,a,a,f,f,f,f
)-4048*E(b,c,a,e,a,a,f,f)+6396*E(c,c,a,e,a,a,f,f)-32*E(e,c,a,e,a,a,f,f)-2560*E
(b,c,e,e,a,a,a,f)+3582*E(c,c,e,e,a,a,a,f)-32*E(e,c,e,e,a,a,a,f)+20*E(b,c,e,e,e
,e,e,e)-6304*E(b,d,b,a,b,d,b,d)+904*E(c,d,b,a,b,d,b,d)+128*E(a,f,f,b,b,d,b,d)-\
192*E(a,f,f,b,d,b,b,d)+28*E(f,b,a,e,e,e,e,e)+2*E(f,b,a,f,f,f,f,f)-917936*E(b,b
,b,a,b,d,b,d)-1304480*E(c,b,b,a,b,d,b,d)+6400*E(f,b,b,a,b,d,b,d)-368*E(b,b,b,a
,e,e,e,e)+70760*E(c,b,b,a,e,e,e,e)+208*E(f,b,b,a,e,e,e,e)-13312*E(b,b,b,b,c,e,
c,e)+736000*E(c,b,b,b,c,e,c,e)+5888*E(f,b,b,b,c,e,c,e)-3328*E(d,b,b,b,d,b,b,d)
+3328*E(b,b,b,d,b,b,d,d)-178*E(b,b,d,b,d,d,d,d)-36*E(c,b,d,b,d,d,d,d)-76*E(b,b
,d,c,d,d,d,d)-6022*E(c,b,d,c,d,d,d,d)-E(f,b,d,d,d,d,d,d)-512*E(b,b,f,a,a,f,a,f
)-4*E(f,b,f,a,f,f,f,f)-3328*E(b,b,f,b,b,d,b,d)+3328*E(d,b,b,f,b,b,b,d)+113430*
E(b,b,c,b,d,d,d,d)-38406*E(c,b,c,b,d,d,d,d)-954160*E(b,b,c,c,e,c,c,e)-1664200*
E(c,b,c,c,e,c,c,e)+17464*E(d,b,c,c,e,c,c,e)+3584*E(f,b,c,c,e,c,c,e)-63072*E(c,
b,c,c,e,e,e,e)-32*E(d,b,c,c,e,e,e,e)+80*E(f,b,c,c,e,e,e,e)-20*E(b,d,d,c,e,e,e,
e)-3091/4*E(c,d,d,c,e,e,e,e)-640*E(b,d,d,d,b,b,b,d)+330*E(b,d,d,d,b,b,d,d)-\
1408*E(a,e,a,f,a,a,a,f)-24*E(a,a,f,b,f,f,f,f)+20*E(b,a,f,b,f,f,f,f)+80*E(a,a,f
,f,b,d,b,d)-240*E(c,a,f,f,b,d,b,d)+1440*E(b,b,a,a,f,f,f,f)-47056*E(c,b,a,a,f,f
,f,f)+9536*E(b,b,a,e,a,a,a,f)+568192*E(c,b,a,e,a,a,a,f)-1664*E(f,b,a,e,a,a,a,f
)+288736*E(c,b,a,e,a,a,f,f)-128*E(f,b,a,e,a,a,f,f)-1408*E(e,a,a,a,f,a,a,f)+
1408*E(e,a,a,f,a,a,a,f)-1408*E(a,a,a,f,a,a,f,f)-1408*E(a,a,f,a,a,f,a,f)+1408*E
(a,a,f,a,f,a,a,f)-608*E(a,a,f,b,b,d,b,d)+128*E(e,a,f,b,b,d,b,d)-40*E(a,a,f,b,d
,d,d,d)+4*E(f,a,f,b,d,d,d,d)+11088*E(b,c,a,e,a,f,a,f)+20436*E(c,c,a,e,a,f,a,f)
+64*E(d,c,a,e,a,f,a,f)-288*E(e,c,a,e,a,f,a,f)-1482*E(b,c,a,e,e,e,e,e)-29891/4*
E(c,c,a,e,e,e,e,e)-702*E(d,c,a,e,e,e,e,e)+203548*E(b,c,a,f,a,f,a,f)-96*E(d,c,a
,f,a,f,a,f)+96*E(e,c,a,f,a,f,a,f)+92*E(b,c,a,f,f,f,f,f)+80*E(c,c,a,f,f,f,f,f)+
5120*E(b,c,b,a,b,d,b,d)+126272*E(c,c,b,a,b,d,b,d)+5120*E(e,c,b,a,b,d,b,d)-3832
*E(b,c,b,a,e,e,e,e)+27446*E(c,c,b,a,e,e,e,e)-5568*E(d,c,b,a,e,e,e,e)-48*E(e,c,
b,a,e,e,e,e)+837680*E(b,c,b,b,b,d,b,d)-392928*E(c,c,b,b,b,d,b,d)+3200*E(e,c,b,
b,b,d,b,d)-2623952*E(b,c,b,b,c,e,c,e)+1424560*E(c,c,b,b,c,e,c,e)+103982*E(b,c,
b,b,f,f,f,f)-68394*E(c,c,b,b,f,f,f,f)-17400*E(d,c,c,c,e,c,c,e)+17400*E(d,c,c,e
,c,c,c,e)+214*E(b,c,d,b,d,d,d,d)-4*E(c,c,d,b,d,d,d,d)-2208*E(b,d,b,d,c,c,c,e)+
11852*E(c,d,b,d,c,c,c,e)+178*E(b,d,b,d,d,b,d,d)-8*E(c,d,b,d,d,b,d,d)-640*E(b,d
,b,f,b,b,d,d)+12332*E(c,d,b,f,b,b,d,d)+266*E(b,d,c,b,d,d,d,d)+2963*E(c,d,c,b,d
,d,d,d)+17400*E(c,d,c,c,c,e,c,e)-650*E(b,d,c,d,d,b,d,d)-3035*E(c,d,c,d,d,b,d,d
)-17400*E(c,d,c,e,c,c,c,e)-3091/4*E(c,d,d,c,d,d,d,d)+318*E(b,d,b,a,e,e,e,e)+
3328*E(d,d,b,b,b,b,b,d)+7232*E(b,d,b,b,c,e,c,e)+95584*E(c,d,b,b,c,e,c,e)+330*E
(b,d,b,b,f,f,f,f)-3059*E(c,d,b,b,f,f,f,f)-3328*E(b,d,b,d,b,b,b,d)+640*E(b,d,b,
d,b,b,d,d)-12204*E(c,d,b,d,b,b,d,d)-17400*E(c,c,d,c,c,e,c,e)+17400*E(c,c,d,c,e
,c,c,e)+32*E(e,c,d,d,b,b,b,d)-304*E(b,c,d,d,b,b,d,d)+14328*E(c,c,e,a,b,d,b,d)-\
64*E(e,c,e,a,b,d,b,d)-8*E(a,f,f,f,b,d,b,d)-178*E(b,f,f,f,b,d,b,d), E(f,c,a,a,f
,a,a,f) = 0, E(f,c,a,a,f,f,f,f) = 0, E(f,c,a,e,a,a,f,f) = 0, E(f,c,a,e,a,f,a,f
) = 0, E(f,c,a,e,e,e,e,e) = 0, E(f,c,a,f,a,f,a,f) = 0, E(f,c,a,f,f,f,f,f) = 0,
E(f,c,b,a,b,d,b,d) = 0, E(f,c,b,a,e,e,e,e) = 0, E(f,c,b,b,b,d,b,d) = 0, E(f,c,
b,b,c,e,c,e) = 0, E(f,c,b,b,f,f,f,f) = 0, E(f,c,c,c,c,c,c,e) = 0, E(f,c,c,c,c,
e,c,e) = 0, E(f,c,c,c,e,c,c,e) = 0, E(f,c,c,c,e,e,e,e) = 0, E(f,c,c,d,c,c,e,e)
= 0, E(f,c,c,e,c,c,c,e) = 0, E(f,c,c,e,c,e,c,e) = 0, E(f,c,d,b,d,d,d,d) = 0, E
(f,c,d,c,c,e,c,e) = 0, E(f,c,d,c,d,d,d,d) = 0, E(f,c,d,c,e,c,c,e) = 0, E(f,c,d
,d,b,b,b,d) = 0, E(f,c,d,d,b,b,d,d) = 0, E(f,c,d,d,c,e,c,e) = 0, E(f,c,d,d,d,d
,d,d) = 0, E(f,c,e,a,b,d,b,d) = 0, E(f,c,e,c,c,c,c,e) = 0, E(f,c,e,c,d,d,d,d)
= 0, E(f,c,e,c,e,c,c,e) = 0, E(f,c,e,e,a,a,a,f) = 0, E(f,c,e,e,c,c,c,e) = 0, E
(f,c,e,e,c,c,e,e) = 0, E(f,c,e,e,c,e,c,e) = 0, E(f,c,e,e,e,e,e,e) = 0, E(f,d,b
,a,b,d,b,d) = 0, E(f,d,b,a,e,e,e,e) = 0, E(f,d,b,b,b,b,b,d) = 0, E(f,d,b,b,b,d
,b,d) = 0, E(f,d,b,b,c,e,c,e) = 0, E(f,d,b,b,d,b,b,d) = 0, E(f,d,b,b,f,f,f,f)
= 0, E(f,d,b,d,b,b,b,d) = 0, E(f,d,b,d,b,b,d,d) = 0, E(f,d,b,d,b,d,b,d) = 0, E
(f,d,b,d,c,c,c,e) = 0, E(f,d,b,d,d,b,d,d) = 0, E(f,d,b,f,b,b,b,d) = 0, E(f,d,b
,f,b,b,d,d) = 0, E(f,d,b,f,b,d,b,d) = 0, E(f,d,c,b,d,d,d,d) = 0, E(f,d,c,c,c,c
,c,e) = 0, E(f,d,c,c,c,e,c,e) = 0, E(f,d,c,c,e,e,e,e) = 0, E(f,d,c,d,c,c,c,e)
= 0, E(f,d,c,d,c,c,e,e) = 0, E(f,d,c,d,d,b,d,d) = 0, E(f,d,c,e,c,c,c,e) = 0, E
(f,d,d,b,d,d,d,d) = 0, E(f,d,d,c,c,e,c,e) = 0, E(f,d,d,c,d,d,d,d) = 0, E(f,d,d
,c,e,c,c,e) = 0, E(f,d,d,c,e,e,e,e) = 0, E(f,d,d,d,b,b,b,d) = 0, E(f,d,d,d,b,b
,d,d) = 0, E(f,d,d,d,c,e,c,e) = 0, E(f,d,d,d,d,d,d,d) = 0, E(f,e,a,a,a,a,a,f)
= 0, E(f,e,a,a,a,f,a,f) = 0, E(f,e,a,f,a,a,a,f) = 0, E(f,e,a,f,a,f,a,f) = 0, E
(f,e,c,c,c,c,c,e) = 0, E(f,e,c,c,c,e,c,e) = 0, E(f,e,c,c,e,c,c,e) = 0, E(f,e,c
,e,c,e,c,e) = 0, E(f,e,e,e,a,a,a,f) = 0, E(f,e,e,e,a,a,f,f) = 0, E(f,e,e,e,c,e
,c,e) = 0, E(f,e,e,e,e,c,e,e) = 0, E(f,e,e,e,e,e,e,e) = 0, E(f,f,a,a,a,a,a,f)
= -2*E(a,f,a,a,a,f,a,f)-2*E(b,f,b,b,b,d,b,d)-2*E(b,b,f,b,d,b,b,d)+1441/2*E(b,c
,a,a,f,a,a,f)-481/2*E(c,c,a,a,f,a,a,f)+2*E(e,c,a,a,f,a,a,f)+17/4*E(b,c,a,a,f,f
,f,f)-4*E(b,c,a,e,a,a,f,f)-87/8*E(c,c,a,e,a,a,f,f)+3/4*E(b,c,e,e,a,a,a,f)-39/
16*E(c,c,e,e,a,a,a,f)+5*E(b,d,b,a,b,d,b,d)-17/4*E(c,d,b,a,b,d,b,d)+1175/2*E(b,
b,b,a,b,d,b,d)+925*E(c,b,b,a,b,d,b,d)+20*E(f,b,b,a,b,d,b,d)+2*E(b,b,b,a,e,e,e,
e)-213/4*E(c,b,b,a,e,e,e,e)+32*E(b,b,b,b,c,e,c,e)-544*E(c,b,b,b,c,e,c,e)+8*E(f
,b,b,b,c,e,c,e)+2*E(d,b,b,b,d,b,b,d)-2*E(b,b,b,d,b,b,d,d)-1/16*E(b,b,d,b,d,d,d
,d)+75/16*E(c,b,d,c,d,d,d,d)+E(b,b,f,a,a,f,a,f)+2*E(b,b,f,b,b,d,b,d)-2*E(d,b,b
,f,b,b,b,d)-1355/16*E(b,b,c,b,d,d,d,d)+515/16*E(c,b,c,b,d,d,d,d)+1309/2*E(b,b,
c,c,e,c,c,e)+4953/4*E(c,b,c,c,e,c,c,e)-23/4*E(d,b,c,c,e,c,c,e)-4*E(f,b,c,c,e,c
,c,e)+47*E(c,b,c,c,e,e,e,e)+75/128*E(c,d,d,c,e,e,e,e)-1/2*E(b,d,d,d,b,b,b,d)+3
/16*E(b,d,d,d,b,b,d,d)-E(e,e,a,a,a,a,a,f)+2*E(a,e,a,f,a,a,a,f)-2*E(b,b,a,a,f,f
,f,f)+69/2*E(c,b,a,a,f,f,f,f)+17/2*E(b,b,a,e,a,a,a,f)-423*E(c,b,a,e,a,a,a,f)+2
*E(f,b,a,e,a,a,a,f)-221*E(c,b,a,e,a,a,f,f)+2*E(e,a,a,a,f,a,a,f)-3*E(e,a,a,f,a,
a,a,f)+E(f,a,a,f,a,a,a,f)+2*E(a,a,a,f,a,a,f,f)+E(a,a,e,e,a,a,a,f)+2*E(a,a,f,a,
a,f,a,f)-2*E(a,a,f,a,f,a,a,f)+4*E(a,a,f,b,b,d,b,d)+E(b,c,a,e,a,f,a,f)-85/8*E(c
,c,a,e,a,f,a,f)-15/32*E(b,c,a,e,e,e,e,e)+699/128*E(c,c,a,e,e,e,e,e)+7/16*E(d,c
,a,e,e,e,e,e)-1315/8*E(b,c,a,f,a,f,a,f)-1/2*E(b,c,a,f,f,f,f,f)+10*E(b,c,b,a,b,
d,b,d)-126*E(c,c,b,a,b,d,b,d)-20*E(e,c,b,a,b,d,b,d)-2*E(b,c,b,a,e,e,e,e)-331/
16*E(c,c,b,a,e,e,e,e)+7/2*E(d,c,b,a,e,e,e,e)-1527/2*E(b,c,b,b,b,d,b,d)+307*E(c
,c,b,b,b,d,b,d)+4249/2*E(b,c,b,b,c,e,c,e)-2155/2*E(c,c,b,b,c,e,c,e)-1415/16*E(
b,c,b,b,f,f,f,f)+845/16*E(c,c,b,b,f,f,f,f)+55/4*E(d,c,c,c,e,c,c,e)-55/4*E(d,c,
c,e,c,c,c,e)+1/16*E(b,c,d,b,d,d,d,d)-E(b,d,b,d,c,c,c,e)-75/8*E(c,d,b,d,c,c,c,e
)+1/16*E(b,d,b,d,d,b,d,d)-1/2*E(b,d,b,f,b,b,d,d)-75/8*E(c,d,b,f,b,b,d,d)+3/16*
E(b,d,c,b,d,d,d,d)-75/32*E(c,d,c,b,d,d,d,d)-55/4*E(c,d,c,c,c,e,c,e)-5/16*E(b,d
,c,d,d,b,d,d)+75/32*E(c,d,c,d,d,b,d,d)+55/4*E(c,d,c,e,c,c,c,e)+75/128*E(c,d,d,
c,d,d,d,d)+1/16*E(b,d,b,a,e,e,e,e)-2*E(d,d,b,b,b,b,b,d)+8*E(b,d,b,b,c,e,c,e)-\
73*E(c,d,b,b,c,e,c,e)+3/16*E(b,d,b,b,f,f,f,f)+75/32*E(c,d,b,b,f,f,f,f)+2*E(b,d
,b,d,b,b,b,d)+1/2*E(b,d,b,d,b,b,d,d)+75/8*E(c,d,b,d,b,b,d,d)+55/4*E(c,c,d,c,c,
e,c,e)-55/4*E(c,c,d,c,e,c,c,e)-55/4*E(c,c,e,a,b,d,b,d)-1/16*E(b,f,f,f,b,d,b,d)
, E(f,f,a,a,f,a,a,f) = -E(a,e,e,e,a,a,a,f)+7/4*E(a,e,e,e,c,e,c,e)+124*E(b,f,b,
b,b,d,b,d)+124*E(b,b,f,b,d,b,b,d)-3/8*E(b,b,f,b,d,d,d,d)-3/8*E(b,b,f,b,f,f,f,f
)-79989/2*E(b,c,a,a,f,a,a,f)+27661/2*E(c,c,a,a,f,a,a,f)+46*E(e,c,a,a,f,a,a,f)+
25/4*E(b,c,a,a,f,f,f,f)-10*E(c,c,a,a,f,f,f,f)-321/2*E(b,c,a,e,a,a,f,f)+2971/8*
E(c,c,a,e,a,a,f,f)-E(e,c,a,e,a,a,f,f)-95*E(b,c,e,e,a,a,a,f)+3115/16*E(c,c,e,e,
a,a,a,f)+17/16*E(b,c,e,e,e,e,e,e)-21*E(b,d,b,a,b,d,b,d)-1307/4*E(c,d,b,a,b,d,b
,d)+10*E(a,f,f,b,b,d,b,d)-16*E(a,f,f,b,d,b,b,d)+39/16*E(f,b,a,e,e,e,e,e)+1/8*E
(f,b,a,f,f,f,f,f)-85287/2*E(b,b,b,a,b,d,b,d)-57729*E(c,b,b,a,b,d,b,d)+32*E(f,b
,b,a,b,d,b,d)+93/2*E(b,b,b,a,e,e,e,e)+12581/4*E(c,b,b,a,e,e,e,e)+18*E(f,b,b,a,
e,e,e,e)+336*E(b,b,b,b,c,e,c,e)+33384*E(c,b,b,b,c,e,c,e)+236*E(f,b,b,b,c,e,c,e
)-124*E(d,b,b,b,d,b,b,d)+124*E(b,b,b,d,b,b,d,d)-53/16*E(b,b,d,b,d,d,d,d)-27/8*
E(c,b,d,b,d,d,d,d)-37/8*E(b,b,d,c,d,d,d,d)-4155/16*E(c,b,d,c,d,d,d,d)+20*E(b,b
,f,a,a,f,a,f)-124*E(b,b,f,b,b,d,b,d)+124*E(d,b,b,f,b,b,b,d)+81015/16*E(b,b,c,b
,d,d,d,d)-25535/16*E(c,b,c,b,d,d,d,d)-84663/2*E(b,b,c,c,e,c,c,e)-291149/4*E(c,
b,c,c,e,c,c,e)+3187/4*E(d,b,c,c,e,c,c,e)+24*E(f,b,c,c,e,c,c,e)-2661*E(c,b,c,c,
e,e,e,e)-E(d,b,c,c,e,e,e,e)+2*E(f,b,c,c,e,e,e,e)-17/16*E(b,d,d,c,e,e,e,e)-4255
/128*E(c,d,d,c,e,e,e,e)+20*E(b,d,d,d,b,b,b,d)-31/16*E(b,d,d,d,b,b,d,d)-5/4*E(a
,a,f,b,f,f,f,f)+13/8*E(b,a,f,b,f,f,f,f)+7/2*E(a,a,f,f,b,d,b,d)-19/2*E(c,a,f,f,
b,d,b,d)+14*E(b,b,a,a,f,f,f,f)-4213/2*E(c,b,a,a,f,f,f,f)+558*E(b,b,a,e,a,a,a,f
)+24986*E(c,b,a,e,a,a,a,f)-9*E(f,b,a,e,a,a,a,f)+12443*E(c,b,a,e,a,a,f,f)-2*E(f
,b,a,e,a,a,f,f)+E(e,a,a,f,a,a,f,f)-E(a,a,e,e,a,a,f,f)-37*E(a,a,f,b,b,d,b,d)-5/
2*E(a,a,f,b,d,d,d,d)+285/2*E(b,c,a,e,a,f,a,f)+7961/8*E(c,c,a,e,a,f,a,f)-2*E(d,
c,a,e,a,f,a,f)+2*E(e,c,a,e,a,f,a,f)-117/16*E(b,c,a,e,e,e,e,e)-43439/128*E(c,c,
a,e,e,e,e,e)-395/16*E(d,c,a,e,e,e,e,e)+76035/8*E(b,c,a,f,a,f,a,f)+3*E(d,c,a,f,
a,f,a,f)-2*E(e,c,a,f,a,f,a,f)+33/8*E(b,c,a,f,f,f,f,f)+13/4*E(c,c,a,f,f,f,f,f)-\
664*E(b,c,b,a,b,d,b,d)+5682*E(c,c,b,a,b,d,b,d)+84*E(e,c,b,a,b,d,b,d)+801/4*E(b
,c,b,a,e,e,e,e)+19575/16*E(c,c,b,a,e,e,e,e)-198*E(d,c,b,a,e,e,e,e)+1/2*E(e,c,b
,a,e,e,e,e)+81023/2*E(b,c,b,b,b,d,b,d)-17835*E(c,c,b,b,b,d,b,d)+164*E(e,c,b,b,
b,d,b,d)-231265/2*E(b,c,b,b,c,e,c,e)+121047/2*E(c,c,b,b,c,e,c,e)+76483/16*E(b,
c,b,b,f,f,f,f)-46873/16*E(c,c,b,b,f,f,f,f)-3195/4*E(d,c,c,c,e,c,c,e)+3195/4*E(
d,c,c,e,c,c,c,e)+123/16*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)-12*E(b,d,b,d
,c,c,c,e)+4047/8*E(c,d,b,d,c,c,c,e)+53/16*E(b,d,b,d,d,b,d,d)-1/4*E(c,d,b,d,d,b
,d,d)+20*E(b,d,b,f,b,b,d,d)+4247/8*E(c,d,b,f,b,b,d,d)-79/16*E(b,d,c,b,d,d,d,d)
+4191/32*E(c,d,c,b,d,d,d,d)+3195/4*E(c,d,c,c,c,e,c,e)-49/16*E(b,d,c,d,d,b,d,d)
-4247/32*E(c,d,c,d,d,b,d,d)-3195/4*E(c,d,c,e,c,c,c,e)-4255/128*E(c,d,d,c,d,d,d
,d)+159/16*E(b,d,b,a,e,e,e,e)+124*E(d,d,b,b,b,b,b,d)-186*E(b,d,b,b,c,e,c,e)+
4179*E(c,d,b,b,c,e,c,e)-31/16*E(b,d,b,b,f,f,f,f)-4207/32*E(c,d,b,b,f,f,f,f)-\
124*E(b,d,b,d,b,b,b,d)-20*E(b,d,b,d,b,b,d,d)-4231/8*E(c,d,b,d,b,b,d,d)-3195/4*
E(c,c,d,c,c,e,c,e)+3195/4*E(c,c,d,c,e,c,c,e)-15/2*E(b,c,d,d,b,b,d,d)+3115/4*E(
c,c,e,a,b,d,b,d)+E(a,f,f,f,a,a,a,f)+3/4*E(a,f,f,f,b,d,b,d)-53/16*E(b,f,f,f,b,d
,b,d), E(f,f,b,b,b,b,b,d) = 369*E(b,c,a,a,f,a,a,f)-125*E(c,c,a,a,f,a,a,f)+1/2*
E(b,c,a,a,f,f,f,f)-5*E(b,c,a,e,a,a,f,f)-11/4*E(c,c,a,e,a,a,f,f)-3*E(b,c,e,e,a,
a,a,f)-11/8*E(c,c,e,e,a,a,a,f)-2*E(b,d,b,a,b,d,b,d)-5/2*E(c,d,b,a,b,d,b,d)+1/4
*E(f,b,a,e,e,e,e,e)+331*E(b,b,b,a,b,d,b,d)+522*E(c,b,b,a,b,d,b,d)-16*E(f,b,b,a
,b,d,b,d)+3/2*E(b,b,b,a,e,e,e,e)-57/2*E(c,b,b,a,e,e,e,e)+2*E(f,b,b,a,e,e,e,e)+
24*E(b,b,b,b,c,e,c,e)-304*E(c,b,b,b,c,e,c,e)+E(b,b,b,d,b,b,d,d)-1/8*E(b,b,d,b,
d,d,d,d)+19/8*E(c,b,d,c,d,d,d,d)+2*E(b,b,f,a,a,f,a,f)-E(b,b,b,f,b,b,d,d)-355/8
*E(b,b,c,b,d,d,d,d)+119/8*E(c,b,c,b,d,d,d,d)+329*E(b,b,c,c,e,c,c,e)+1325/2*E(c
,b,c,c,e,c,c,e)-11/2*E(d,b,c,c,e,c,c,e)-8*E(f,b,c,c,e,c,c,e)+21*E(c,b,c,c,e,e,
e,e)+19/64*E(c,d,d,c,e,e,e,e)-E(b,d,d,d,b,b,b,d)+3/8*E(b,d,d,d,b,b,d,d)-3/2*E(
b,b,a,a,f,f,f,f)+19*E(c,b,a,a,f,f,f,f)+5*E(b,b,a,e,a,a,a,f)-228*E(c,b,a,e,a,a,
a,f)+4*E(f,b,a,e,a,a,a,f)-114*E(c,b,a,e,a,a,f,f)+7*E(b,c,a,e,a,f,a,f)-33/4*E(c
,c,a,e,a,f,a,f)-5/4*E(b,c,a,e,e,e,e,e)+175/64*E(c,c,a,e,e,e,e,e)+1/4*E(d,c,a,e
,e,e,e,e)-411/4*E(b,c,a,f,a,f,a,f)-16*E(b,c,b,a,b,d,b,d)-44*E(c,c,b,a,b,d,b,d)
-7/2*E(b,c,b,a,e,e,e,e)-135/8*E(c,c,b,a,e,e,e,e)+2*E(d,c,b,a,e,e,e,e)-407*E(b,
c,b,b,b,d,b,d)+142*E(c,c,b,b,b,d,b,d)+1137*E(b,c,b,b,c,e,c,e)-575*E(c,c,b,b,c,
e,c,e)-395/8*E(b,c,b,b,f,f,f,f)+217/8*E(c,c,b,b,f,f,f,f)+11/2*E(d,c,c,c,e,c,c,
e)-11/2*E(d,c,c,e,c,c,c,e)+1/8*E(b,c,d,b,d,d,d,d)-E(b,d,b,d,c,c,c,e)-19/4*E(c,
d,b,d,c,c,c,e)+1/8*E(b,d,b,d,d,b,d,d)-E(b,d,b,f,b,b,d,d)-19/4*E(c,d,b,f,b,b,d,
d)+3/8*E(b,d,c,b,d,d,d,d)-19/16*E(c,d,c,b,d,d,d,d)-11/2*E(c,d,c,c,c,e,c,e)-5/8
*E(b,d,c,d,d,b,d,d)+19/16*E(c,d,c,d,d,b,d,d)+11/2*E(c,d,c,e,c,c,c,e)+19/64*E(c
,d,d,c,d,d,d,d)+1/8*E(b,d,b,a,e,e,e,e)-E(d,d,b,b,b,b,b,d)+8*E(b,d,b,b,c,e,c,e)
-38*E(c,d,b,b,c,e,c,e)+3/8*E(b,d,b,b,f,f,f,f)+19/16*E(c,d,b,b,f,f,f,f)+E(b,d,b
,d,b,b,d,d)+19/4*E(c,d,b,d,b,b,d,d)+11/2*E(c,c,d,c,c,e,c,e)-11/2*E(c,c,d,c,e,c
,c,e)-11/2*E(c,c,e,a,b,d,b,d)-1/8*E(b,f,f,f,b,d,b,d), E(f,f,b,b,b,d,b,d) = 1/4
*E(a,e,e,e,c,e,c,e)+29/2*E(a,f,a,a,a,f,a,f)+51/2*E(b,f,b,b,b,d,b,d)+51/2*E(b,b
,f,b,d,b,b,d)-49109/8*E(b,c,a,a,f,a,a,f)+17877/8*E(c,c,a,a,f,a,a,f)+37*E(e,c,a
,a,f,a,a,f)+123/16*E(b,c,a,a,f,f,f,f)-2*E(c,c,a,a,f,f,f,f)-24*E(b,c,a,e,a,a,f,
f)+1259/32*E(c,c,a,e,a,a,f,f)-3/4*E(e,c,a,e,a,a,f,f)-323/16*E(b,c,e,e,a,a,a,f)
+1387/64*E(c,c,e,e,a,a,a,f)+1/8*E(e,c,e,e,a,a,a,f)+1/8*E(b,c,e,e,e,e,e,e)-273/
4*E(b,d,b,a,b,d,b,d)+837/16*E(c,d,b,a,b,d,b,d)-1/2*E(a,f,f,b,b,d,b,d)-5/4*E(a,
f,f,b,d,b,b,d)+3/32*E(f,b,a,e,e,e,e,e)+1/16*E(f,b,a,f,f,f,f,f)-49883/8*E(b,b,b
,a,b,d,b,d)-35905/4*E(c,b,b,a,b,d,b,d)+68*E(f,b,b,a,b,d,b,d)-7*E(b,b,b,a,e,e,e
,e)+8073/16*E(c,b,b,a,e,e,e,e)+1/4*E(f,b,b,a,e,e,e,e)-168*E(b,b,b,b,c,e,c,e)+
5192*E(c,b,b,b,c,e,c,e)+43*E(f,b,b,b,c,e,c,e)-51/2*E(d,b,b,b,d,b,b,d)+51/2*E(b
,b,b,d,b,b,d,d)-123/64*E(b,b,d,b,d,d,d,d)-3/8*E(c,b,d,b,d,d,d,d)-5/8*E(b,b,d,c
,d,d,d,d)-2775/64*E(c,b,d,c,d,d,d,d)-21/4*E(b,b,f,a,a,f,a,f)-51/2*E(b,b,f,b,b,
d,b,d)+E(b,b,b,d,d,b,d,d)+51/2*E(d,b,b,f,b,b,b,d)+50463/64*E(b,b,c,b,d,d,d,d)-\
19079/64*E(c,b,c,b,d,d,d,d)-53377/8*E(b,b,c,c,e,c,c,e)-188357/16*E(c,b,c,c,e,c
,c,e)+1795/16*E(d,b,c,c,e,c,c,e)+40*E(f,b,c,c,e,c,c,e)-937/2*E(c,b,c,c,e,e,e,e
)-3/4*E(d,b,c,c,e,e,e,e)+5/4*E(f,b,c,c,e,e,e,e)-1/8*E(b,d,d,c,e,e,e,e)-2839/
512*E(c,d,d,c,e,e,e,e)-83/8*E(b,d,d,d,b,b,b,d)+265/64*E(b,d,d,d,b,b,d,d)-29/2*
E(a,e,a,f,a,a,a,f)-1/8*E(a,a,f,b,f,f,f,f)+1/8*E(b,a,f,b,f,f,f,f)+1/2*E(a,a,f,f
,b,d,b,d)-3/2*E(c,a,f,f,b,d,b,d)+31/2*E(b,b,a,a,f,f,f,f)-2665/8*E(c,b,a,a,f,f,
f,f)+427/8*E(b,b,a,e,a,a,a,f)+16145/4*E(c,b,a,e,a,a,a,f)-18*E(f,b,a,e,a,a,a,f)
+8267/4*E(c,b,a,e,a,a,f,f)-E(f,b,a,e,a,a,f,f)-29/2*E(e,a,a,a,f,a,a,f)+29/2*E(e
,a,a,f,a,a,a,f)-29/2*E(a,a,a,f,a,a,f,f)-29/2*E(a,a,f,a,a,f,a,f)+29/2*E(a,a,f,a
,f,a,a,f)-17/2*E(a,a,f,b,b,d,b,d)-1/2*E(e,a,f,b,b,d,b,d)-3/8*E(a,a,f,b,d,d,d,d
)+429/4*E(b,c,a,e,a,f,a,f)+3793/32*E(c,c,a,e,a,f,a,f)+E(d,c,a,e,a,f,a,f)-13/4*
E(e,c,a,e,a,f,a,f)-2061/128*E(b,c,a,e,e,e,e,e)-25039/512*E(c,c,a,e,e,e,e,e)-\
351/64*E(d,c,a,e,e,e,e,e)+44551/32*E(b,c,a,f,a,f,a,f)-1/2*E(d,c,a,f,a,f,a,f)+1
/2*E(e,c,a,f,a,f,a,f)-1/8*E(b,c,a,f,f,f,f,f)+1/2*E(c,c,a,f,f,f,f,f)+275/2*E(b,
c,b,a,b,d,b,d)+1643/2*E(c,c,b,a,b,d,b,d)+46*E(e,c,b,a,b,d,b,d)-267/4*E(b,c,b,a
,e,e,e,e)+13023/64*E(c,c,b,a,e,e,e,e)-349/8*E(d,c,b,a,e,e,e,e)-1/4*E(e,c,b,a,e
,e,e,e)+43547/8*E(b,c,b,b,b,d,b,d)-10751/4*E(c,c,b,b,b,d,b,d)+23*E(e,c,b,b,b,d
,b,d)-148133/8*E(b,c,b,b,c,e,c,e)+82415/8*E(c,c,b,b,c,e,c,e)+45467/64*E(b,c,b,
b,f,f,f,f)-31801/64*E(c,c,b,b,f,f,f,f)-1827/16*E(d,c,c,c,e,c,c,e)+1827/16*E(d,
c,c,e,c,c,c,e)+131/64*E(b,c,d,b,d,d,d,d)-1/8*E(c,c,d,b,d,d,d,d)-101/4*E(b,d,b,
d,c,c,c,e)+2759/32*E(c,d,b,d,c,c,c,e)+123/64*E(b,d,b,d,d,b,d,d)-1/4*E(c,d,b,d,
d,b,d,d)-83/8*E(b,d,b,f,b,b,d,d)+2855/32*E(c,d,b,f,b,b,d,d)+297/64*E(b,d,c,b,d
,d,d,d)+2711/128*E(c,d,c,b,d,d,d,d)+1827/16*E(c,d,c,c,c,e,c,e)-519/64*E(b,d,c,
d,d,b,d,d)-2775/128*E(c,d,c,d,d,b,d,d)-1827/16*E(c,d,c,e,c,c,c,e)-2839/512*E(c
,d,d,c,d,d,d,d)+179/64*E(b,d,b,a,e,e,e,e)+51/2*E(d,d,b,b,b,b,b,d)-E(d,d,b,b,b,
d,b,d)+118*E(b,d,b,b,c,e,c,e)+2733/4*E(c,d,b,b,c,e,c,e)+265/64*E(b,d,b,b,f,f,f
,f)-2839/128*E(c,d,b,b,f,f,f,f)-51/2*E(b,d,b,d,b,b,b,d)+83/8*E(b,d,b,d,b,b,d,d
)-2871/32*E(c,d,b,d,b,b,d,d)-1827/16*E(c,c,d,c,c,e,c,e)+1827/16*E(c,c,d,c,e,c,
c,e)-1/8*E(e,c,d,d,b,b,b,d)-2*E(b,c,d,d,b,b,d,d)+1387/16*E(c,c,e,a,b,d,b,d)+1/
2*E(e,c,e,a,b,d,b,d)+1/4*E(a,f,f,f,b,d,b,d)-123/64*E(b,f,f,f,b,d,b,d), E(f,f,b
,f,b,b,d,d) = 19/2*E(a,e,e,e,c,e,c,e)+172*E(a,f,a,a,a,f,a,f)+676*E(b,f,b,b,b,d
,b,d)+676*E(b,b,f,b,d,b,b,d)-E(b,b,f,b,d,d,d,d)-2*E(b,b,f,b,f,f,f,f)-206208*E(
b,c,a,a,f,a,a,f)+72300*E(c,c,a,a,f,a,a,f)+540*E(e,c,a,a,f,a,a,f)+49*E(b,c,a,a,
f,f,f,f)-76*E(c,c,a,a,f,f,f,f)-787*E(b,c,a,e,a,a,f,f)+1722*E(c,c,a,e,a,a,f,f)-\
4*E(e,c,a,e,a,a,f,f)-991/2*E(b,c,e,e,a,a,a,f)+937*E(c,c,e,e,a,a,a,f)+E(e,c,e,e
,a,a,a,f)+39/8*E(b,c,e,e,e,e,e,e)-656*E(b,d,b,a,b,d,b,d)-868*E(c,d,b,a,b,d,b,d
)+37*E(a,f,f,b,b,d,b,d)-123/2*E(a,f,f,b,d,b,b,d)+11*E(f,b,a,e,e,e,e,e)-3/8*E(f
,b,a,f,f,f,f,f)-215100*E(b,b,b,a,b,d,b,d)-301264*E(c,b,b,a,b,d,b,d)+624*E(f,b,
b,a,b,d,b,d)+53*E(b,b,b,a,e,e,e,e)+16322*E(c,b,b,a,e,e,e,e)+85*E(f,b,b,a,e,e,e
,e)-1120*E(b,b,b,b,c,e,c,e)+171536*E(c,b,b,b,c,e,c,e)+1384*E(f,b,b,b,c,e,c,e)-\
676*E(d,b,b,b,d,b,b,d)+676*E(b,b,b,d,b,b,d,d)-119/4*E(b,b,d,b,d,d,d,d)-57/4*E(
c,b,d,b,d,d,d,d)-85/4*E(b,b,d,c,d,d,d,d)-1368*E(c,b,d,c,d,d,d,d)+18*E(b,b,f,a,
a,f,a,f)+1/4*E(f,b,f,a,f,f,f,f)-676*E(b,b,f,b,b,d,b,d)+676*E(d,b,b,f,b,b,b,d)+
26165*E(b,b,c,b,d,d,d,d)-8518*E(c,b,c,b,d,d,d,d)-218638*E(b,b,c,c,e,c,c,e)-\
380700*E(c,b,c,c,e,c,c,e)+4092*E(d,b,c,c,e,c,c,e)+308*E(f,b,c,c,e,c,c,e)-14106
*E(c,b,c,c,e,e,e,e)-4*E(d,b,c,c,e,e,e,e)+E(f,b,c,c,e,e,e,e)-39/8*E(b,d,d,c,e,e
,e,e)-2795/16*E(c,d,d,c,e,e,e,e)+26*E(b,d,d,d,b,b,b,d)+19*E(b,d,d,d,b,b,d,d)-\
172*E(a,e,a,f,a,a,a,f)-21/4*E(a,a,f,b,f,f,f,f)+29/4*E(b,a,f,b,f,f,f,f)+19*E(a,
a,f,f,b,d,b,d)-57*E(c,a,f,f,b,d,b,d)+236*E(b,b,a,a,f,f,f,f)-10858*E(c,b,a,a,f,
f,f,f)+2289*E(b,b,a,e,a,a,a,f)+130294*E(c,b,a,e,a,a,a,f)-154*E(f,b,a,e,a,a,a,f
)+65552*E(c,b,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)-172*E(e,a,a,a,f,a,a,f)+172*E(e
,a,a,f,a,a,a,f)-172*E(a,a,a,f,a,a,f,f)-172*E(a,a,f,a,a,f,a,f)+172*E(a,a,f,a,f,
a,a,f)-182*E(a,a,f,b,b,d,b,d)+8*E(e,a,f,b,b,d,b,d)-43/4*E(a,a,f,b,d,d,d,d)+1/4
*E(f,a,f,b,d,d,d,d)+1305*E(b,c,a,e,a,f,a,f)+4992*E(c,c,a,e,a,f,a,f)-6*E(d,c,a,
e,a,f,a,f)-22*E(e,c,a,e,a,f,a,f)-2213/16*E(b,c,a,e,e,e,e,e)-13951/8*E(c,c,a,e,
e,e,e,e)-275/2*E(d,c,a,e,e,e,e,e)+48397*E(b,c,a,f,a,f,a,f)+4*E(d,c,a,f,a,f,a,f
)+6*E(e,c,a,f,a,f,a,f)+113/4*E(b,c,a,f,f,f,f,f)+19*E(c,c,a,f,f,f,f,f)-1252*E(b
,c,b,a,b,d,b,d)+29592*E(c,c,b,a,b,d,b,d)+768*E(e,c,b,a,b,d,b,d)+595/2*E(b,c,b,
a,e,e,e,e)+6395*E(c,c,b,a,e,e,e,e)-1101*E(d,c,b,a,e,e,e,e)-E(e,c,b,a,e,e,e,e)+
204276*E(b,c,b,b,b,d,b,d)-91640*E(c,c,b,b,b,d,b,d)+760*E(e,c,b,b,b,d,b,d)-\
603068*E(b,c,b,b,c,e,c,e)+321480*E(c,c,b,b,c,e,c,e)+24520*E(b,c,b,b,f,f,f,f)-\
15468*E(c,c,b,b,f,f,f,f)-4104*E(d,c,c,c,e,c,c,e)+4104*E(d,c,c,e,c,c,c,e)+97/2*
E(b,c,d,b,d,d,d,d)-3/4*E(c,c,d,b,d,d,d,d)-232*E(b,d,b,d,c,c,c,e)+2677*E(c,d,b,
d,c,c,c,e)+115/4*E(b,d,b,d,d,b,d,d)-3/2*E(c,d,b,d,d,b,d,d)+26*E(b,d,b,f,b,b,d,
d)+2788*E(c,d,b,f,b,b,d,d)-E(d,d,b,f,b,b,d,d)-4*E(b,d,c,b,d,d,d,d)+2743/4*E(c,
d,c,b,d,d,d,d)+4104*E(c,d,c,c,c,e,c,e)-255/4*E(b,d,c,d,d,b,d,d)-2777/4*E(c,d,c
,d,d,b,d,d)-4104*E(c,d,c,e,c,c,c,e)-2795/16*E(c,d,d,c,d,d,d,d)+125/2*E(b,d,b,a
,e,e,e,e)+676*E(d,d,b,b,b,b,b,d)-132*E(b,d,b,b,c,e,c,e)+21884*E(c,d,b,b,c,e,c,
e)+18*E(b,d,b,b,f,f,f,f)-2767/4*E(c,d,b,b,f,f,f,f)-676*E(b,d,b,d,b,b,b,d)-26*E
(b,d,b,d,b,b,d,d)-2777*E(c,d,b,d,b,b,d,d)-4104*E(c,c,d,c,c,e,c,e)+4104*E(c,c,d
,c,e,c,c,e)+E(e,c,d,d,b,b,b,d)-64*E(b,c,d,d,b,b,d,d)-E(e,c,d,d,b,b,d,d)+3748*E
(c,c,e,a,b,d,b,d)+4*E(e,c,e,a,b,d,b,d)+3/2*E(a,f,f,f,b,d,b,d)-115/4*E(b,f,f,f,
b,d,b,d), E(f,f,f,a,a,a,a,f) = -E(a,e,e,e,a,a,a,f)+8*E(b,f,b,b,b,d,b,d)+8*E(b,
b,f,b,d,b,b,d)-3004*E(b,c,a,a,f,a,a,f)+1028*E(c,c,a,a,f,a,a,f)-6*E(b,c,a,a,f,f
,f,f)-4*E(c,c,a,a,f,f,f,f)-20*E(b,c,a,e,a,a,f,f)+17*E(c,c,a,e,a,a,f,f)+25/2*E(
c,c,e,e,a,a,a,f)-E(e,c,e,e,a,a,a,f)+40*E(b,d,b,a,b,d,b,d)-14*E(c,d,b,a,b,d,b,d
)-3012*E(b,b,b,a,b,d,b,d)-4440*E(c,b,b,a,b,d,b,d)+242*E(c,b,b,a,e,e,e,e)+2560*
E(c,b,b,b,c,e,c,e)-8*E(d,b,b,b,d,b,b,d)+8*E(b,b,b,d,b,b,d,d)+1/2*E(b,b,d,b,d,d
,d,d)-41/2*E(c,b,d,c,d,d,d,d)-8*E(b,b,f,b,b,d,b,d)+8*E(d,b,b,f,b,b,b,d)+757/2*
E(b,b,c,b,d,d,d,d)-241/2*E(c,b,c,b,d,d,d,d)-3044*E(b,b,c,c,e,c,c,e)-5582*E(c,b
,c,c,e,c,c,e)+70*E(d,b,c,c,e,c,c,e)-202*E(c,b,c,c,e,e,e,e)-41/16*E(c,d,d,c,e,e
,e,e)+4*E(b,d,d,d,b,b,b,d)-3/2*E(b,d,d,d,b,b,d,d)+E(e,a,f,f,a,a,a,f)+4*E(b,b,a
,a,f,f,f,f)-156*E(c,b,a,a,f,f,f,f)+8*E(b,b,a,e,a,a,a,f)+1924*E(c,b,a,e,a,a,a,f
)+4*E(f,b,a,e,a,a,a,f)+964*E(c,b,a,e,a,a,f,f)+E(e,a,e,e,a,a,a,f)+20*E(b,c,a,e,
a,f,a,f)+87*E(c,c,a,e,a,f,a,f)+E(b,c,a,e,e,e,e,e)-425/16*E(c,c,a,e,e,e,e,e)-7/
4*E(d,c,a,e,e,e,e,e)+713*E(b,c,a,f,a,f,a,f)+E(b,c,a,f,f,f,f,f)+E(c,c,a,f,f,f,f
,f)-32*E(b,c,b,a,b,d,b,d)+416*E(c,c,b,a,b,d,b,d)+26*E(b,c,b,a,e,e,e,e)+197/2*E
(c,c,b,a,e,e,e,e)-14*E(d,c,b,a,e,e,e,e)+3252*E(b,c,b,b,b,d,b,d)-1288*E(c,c,b,b
,b,d,b,d)-8604*E(b,c,b,b,c,e,c,e)+4676*E(c,c,b,b,c,e,c,e)+737/2*E(b,c,b,b,f,f,
f,f)-439/2*E(c,c,b,b,f,f,f,f)-62*E(d,c,c,c,e,c,c,e)+62*E(d,c,c,e,c,c,c,e)-1/2*
E(b,c,d,b,d,d,d,d)+8*E(b,d,b,d,c,c,c,e)+41*E(c,d,b,d,c,c,c,e)-1/2*E(b,d,b,d,d,
b,d,d)+4*E(b,d,b,f,b,b,d,d)+41*E(c,d,b,f,b,b,d,d)-3/2*E(b,d,c,b,d,d,d,d)+41/4*
E(c,d,c,b,d,d,d,d)+62*E(c,d,c,c,c,e,c,e)+5/2*E(b,d,c,d,d,b,d,d)-41/4*E(c,d,c,d
,d,b,d,d)-62*E(c,d,c,e,c,c,c,e)-41/16*E(c,d,d,c,d,d,d,d)-1/2*E(b,d,b,a,e,e,e,e
)+8*E(d,d,b,b,b,b,b,d)-40*E(b,d,b,b,c,e,c,e)+312*E(c,d,b,b,c,e,c,e)-3/2*E(b,d,
b,b,f,f,f,f)-41/4*E(c,d,b,b,f,f,f,f)-8*E(b,d,b,d,b,b,b,d)-4*E(b,d,b,d,b,b,d,d)
-41*E(c,d,b,d,b,b,d,d)-62*E(c,c,d,c,c,e,c,e)+62*E(c,c,d,c,e,c,c,e)+50*E(c,c,e,
a,b,d,b,d)+E(a,f,f,f,a,a,a,f)+1/2*E(b,f,f,f,b,d,b,d), E(f,f,f,a,a,f,a,f) = -53
/2*E(a,e,e,e,c,e,c,e)-325*E(a,f,a,a,a,f,a,f)-1653*E(b,f,b,b,b,d,b,d)-1653*E(b,
b,f,b,d,b,b,d)+1/4*E(b,b,f,b,d,d,d,d)+1/4*E(b,b,f,b,f,f,f,f)+1943995/4*E(b,c,a
,a,f,a,a,f)-673379/4*E(c,c,a,a,f,a,a,f)-1190*E(e,c,a,a,f,a,a,f)-917/8*E(b,c,a,
a,f,f,f,f)+212*E(c,c,a,a,f,f,f,f)+4135/2*E(b,c,a,e,a,a,f,f)-63949/16*E(c,c,a,e
,a,a,f,f)+47/2*E(e,c,a,e,a,a,f,f)+10251/8*E(b,c,e,e,a,a,a,f)-70733/32*E(c,c,e,
e,a,a,a,f)-9/4*E(e,c,e,e,a,a,a,f)-53/4*E(b,c,e,e,e,e,e,e)+4239/2*E(b,d,b,a,b,d
,b,d)+17789/8*E(c,d,b,a,b,d,b,d)-124*E(a,f,f,b,b,d,b,d)+188*E(a,f,f,b,d,b,b,d)
-417/16*E(f,b,a,e,e,e,e,e)-3/2*E(f,b,a,f,f,f,f,f)+2056261/4*E(b,b,b,a,b,d,b,d)
+1401023/2*E(c,b,b,a,b,d,b,d)-1888*E(f,b,b,a,b,d,b,d)-357*E(b,b,b,a,e,e,e,e)-\
306519/8*E(c,b,b,a,e,e,e,e)-383/2*E(f,b,b,a,e,e,e,e)-336*E(b,b,b,b,c,e,c,e)-\
403448*E(c,b,b,b,c,e,c,e)-3166*E(f,b,b,b,c,e,c,e)+1653*E(d,b,b,b,d,b,b,d)-1653
*E(b,b,b,d,b,b,d,d)+2181/32*E(b,b,d,b,d,d,d,d)+159/4*E(c,b,d,b,d,d,d,d)+115/2*
E(b,b,d,c,d,d,d,d)+102177/32*E(c,b,d,c,d,d,d,d)-115/2*E(b,b,f,a,a,f,a,f)+1653*
E(b,b,f,b,b,d,b,d)-1653*E(d,b,b,f,b,b,b,d)-1976025/32*E(b,b,c,b,d,d,d,d)+
646321/32*E(c,b,c,b,d,d,d,d)+2071539/4*E(b,b,c,c,e,c,c,e)+7119539/8*E(c,b,c,c,
e,c,c,e)-76165/8*E(d,b,c,c,e,c,c,e)-1096*E(f,b,c,c,e,c,c,e)+33140*E(c,b,c,c,e,
e,e,e)+41/2*E(d,b,c,c,e,e,e,e)-65/2*E(f,b,c,c,e,e,e,e)+53/4*E(b,d,d,c,e,e,e,e)
+105273/256*E(c,d,d,c,e,e,e,e)+33/4*E(b,d,d,d,b,b,b,d)-2311/32*E(b,d,d,d,b,b,d
,d)+325*E(a,e,a,f,a,a,a,f)+14*E(a,a,f,b,f,f,f,f)-61/4*E(b,a,f,b,f,f,f,f)+E(e,a
,f,f,a,f,a,f)-53*E(a,a,f,f,b,d,b,d)+159*E(c,a,f,f,b,d,b,d)-439*E(b,b,a,a,f,f,f
,f)+102339/4*E(c,b,a,a,f,f,f,f)-25763/4*E(b,b,a,e,a,a,a,f)-610237/2*E(c,b,a,e,
a,a,a,f)+496*E(f,b,a,e,a,a,a,f)-306137/2*E(c,b,a,e,a,a,f,f)+24*E(f,b,a,e,a,a,f
,f)+325*E(e,a,a,a,f,a,a,f)-325*E(e,a,a,f,a,a,a,f)+325*E(a,a,a,f,a,a,f,f)+E(e,a
,e,e,a,f,a,f)+325*E(a,a,f,a,a,f,a,f)-325*E(a,a,f,a,f,a,a,f)+E(a,a,f,a,f,f,f,f)
+533*E(a,a,f,b,b,d,b,d)+E(e,a,f,b,b,d,b,d)+123/4*E(a,a,f,b,d,d,d,d)-3137*E(b,c
,a,e,a,f,a,f)-182007/16*E(c,c,a,e,a,f,a,f)-32*E(d,c,a,e,a,f,a,f)+37/2*E(e,c,a,
e,a,f,a,f)+23781/64*E(b,c,a,e,e,e,e,e)+1037961/256*E(c,c,a,e,e,e,e,e)+10767/32
*E(d,c,a,e,e,e,e,e)-1825145/16*E(b,c,a,f,a,f,a,f)+8*E(d,c,a,f,a,f,a,f)-12*E(e,
c,a,f,a,f,a,f)-263/4*E(b,c,a,f,f,f,f,f)-53*E(c,c,a,f,f,f,f,f)+4873*E(b,c,b,a,b
,d,b,d)-67309*E(c,c,b,a,b,d,b,d)-1684*E(e,c,b,a,b,d,b,d)-2659/4*E(b,c,b,a,e,e,
e,e)-479705/32*E(c,c,b,a,e,e,e,e)+10757/4*E(d,c,b,a,e,e,e,e)+9/2*E(e,c,b,a,e,e
,e,e)-1915413/4*E(b,c,b,b,b,d,b,d)+427785/2*E(c,c,b,b,b,d,b,d)-1738*E(e,c,b,b,
b,d,b,d)+5677035/4*E(b,c,b,b,c,e,c,e)-2991625/4*E(c,c,b,b,c,e,c,e)-1846989/32*
E(b,c,b,b,f,f,f,f)+1155695/32*E(c,c,b,b,f,f,f,f)+76613/8*E(d,c,c,c,e,c,c,e)-\
76613/8*E(d,c,c,e,c,c,c,e)-3621/32*E(b,c,d,b,d,d,d,d)+7/2*E(c,c,d,b,d,d,d,d)+
1395/2*E(b,d,b,d,c,c,c,e)-100137/16*E(c,d,b,d,c,c,c,e)-2181/32*E(b,d,b,d,d,b,d
,d)+7*E(c,d,b,d,d,b,d,d)+33/4*E(b,d,b,f,b,b,d,d)-104857/16*E(c,d,b,f,b,b,d,d)-\
855/32*E(b,d,c,b,d,d,d,d)-102329/64*E(c,d,c,b,d,d,d,d)-76613/8*E(c,d,c,c,c,e,c
,e)+5833/32*E(b,d,c,d,d,b,d,d)+104441/64*E(c,d,c,d,d,b,d,d)+76613/8*E(c,d,c,e,
c,c,c,e)+105273/256*E(c,d,d,c,d,d,d,d)-5149/32*E(b,d,b,a,e,e,e,e)-1653*E(d,d,b
,b,b,b,b,d)-432*E(b,d,b,b,c,e,c,e)-102671/2*E(c,d,b,b,c,e,c,e)-2311/32*E(b,d,b
,b,f,f,f,f)+103897/64*E(c,d,b,b,f,f,f,f)+1653*E(b,d,b,d,b,b,b,d)-33/4*E(b,d,b,
d,b,b,d,d)+104409/16*E(c,d,b,d,b,b,d,d)+76613/8*E(c,c,d,c,c,e,c,e)-76613/8*E(c
,c,d,c,e,c,c,e)+5/4*E(e,c,d,d,b,b,b,d)+119*E(b,c,d,d,b,b,d,d)+E(e,c,d,d,b,b,d,
d)-70733/8*E(c,c,e,a,b,d,b,d)-9*E(e,c,e,a,b,d,b,d)-7*E(a,f,f,f,b,d,b,d)+2181/
32*E(b,f,f,f,b,d,b,d), E(f,f,f,a,f,a,a,f) = -25/2*E(a,e,e,e,c,e,c,e)-310*E(a,f
,a,a,a,f,a,f)-830*E(b,f,b,b,b,d,b,d)-830*E(b,b,f,b,d,b,b,d)-3/2*E(b,b,f,b,d,d,
d,d)-1/4*E(f,b,f,b,d,d,d,d)-3/2*E(b,b,f,b,f,f,f,f)-1/4*E(f,b,f,b,f,f,f,f)+
459411/2*E(b,c,a,a,f,a,a,f)-160499/2*E(c,c,a,a,f,a,a,f)-912*E(e,c,a,a,f,a,a,f)
-225/4*E(b,c,a,a,f,f,f,f)+124*E(c,c,a,a,f,f,f,f)+1004*E(b,c,a,e,a,a,f,f)-13397
/8*E(c,c,a,e,a,a,f,f)+7*E(e,c,a,e,a,a,f,f)+2437/4*E(b,c,e,e,a,a,a,f)-15381/16*
E(c,c,e,e,a,a,a,f)+9/2*E(e,c,e,e,a,a,a,f)-6*E(b,c,e,e,e,e,e,e)+1423*E(b,d,b,a,
b,d,b,d)+709/4*E(c,d,b,a,b,d,b,d)-43*E(a,f,f,b,b,d,b,d)+121/2*E(a,f,f,b,d,b,b,
d)-7*E(f,b,a,e,e,e,e,e)-E(f,b,a,f,f,f,f,f)+478949/2*E(b,b,b,a,b,d,b,d)+332503*
E(c,b,b,a,b,d,b,d)-1504*E(f,b,b,a,b,d,b,d)-19*E(b,b,b,a,e,e,e,e)-72631/4*E(c,b
,b,a,e,e,e,e)-53*E(f,b,b,a,e,e,e,e)+2016*E(b,b,b,b,c,e,c,e)-189440*E(c,b,b,b,c
,e,c,e)-1436*E(f,b,b,b,c,e,c,e)+830*E(d,b,b,b,d,b,b,d)-830*E(b,b,b,d,b,b,d,d)+
633/16*E(b,b,d,b,d,d,d,d)+39/4*E(c,b,d,b,d,d,d,d)+95/4*E(b,b,d,c,d,d,d,d)+
24553/16*E(c,b,d,c,d,d,d,d)+95*E(b,b,f,a,a,f,a,f)+1/4*E(f,b,f,a,f,f,f,f)+830*E
(b,b,f,b,b,d,b,d)-830*E(d,b,b,f,b,b,b,d)-469121/16*E(b,b,c,b,d,d,d,d)+156905/
16*E(c,b,c,b,d,d,d,d)+491599/2*E(b,b,c,c,e,c,c,e)+1698507/4*E(c,b,c,c,e,c,c,e)
-18061/4*E(d,b,c,c,e,c,c,e)-924*E(f,b,c,c,e,c,c,e)+15966*E(c,b,c,c,e,e,e,e)+11
*E(d,b,c,c,e,e,e,e)-23*E(f,b,c,c,e,e,e,e)+6*E(b,d,d,c,e,e,e,e)+25321/128*E(c,d
,d,c,e,e,e,e)+185/2*E(b,d,d,d,b,b,b,d)-1007/16*E(b,d,d,d,b,b,d,d)+310*E(a,e,a,
f,a,a,a,f)+27/4*E(a,a,f,b,f,f,f,f)-21/4*E(b,a,f,b,f,f,f,f)-25*E(a,a,f,f,b,d,b,
d)+75*E(c,a,f,f,b,d,b,d)-324*E(b,b,a,a,f,f,f,f)+24215/2*E(c,b,a,a,f,f,f,f)-\
5145/2*E(b,b,a,e,a,a,a,f)-145139*E(c,b,a,e,a,a,a,f)+424*E(f,b,a,e,a,a,a,f)-\
73497*E(c,b,a,e,a,a,f,f)+34*E(f,b,a,e,a,a,f,f)+310*E(e,a,a,a,f,a,a,f)-310*E(e,
a,a,f,a,a,a,f)+310*E(a,a,a,f,a,a,f,f)-E(f,a,e,e,a,a,f,f)+310*E(a,a,f,a,a,f,a,f
)-310*E(a,a,f,a,f,a,a,f)+232*E(a,a,f,b,b,d,b,d)-10*E(e,a,f,b,b,d,b,d)+51/4*E(a
,a,f,b,d,d,d,d)+1/4*E(f,a,f,b,d,d,d,d)-2309*E(b,c,a,e,a,f,a,f)-42463/8*E(c,c,a
,e,a,f,a,f)-34*E(d,c,a,e,a,f,a,f)+39*E(e,c,a,e,a,f,a,f)+9435/32*E(b,c,a,e,e,e,
e,e)+245969/128*E(c,c,a,e,e,e,e,e)+2799/16*E(d,c,a,e,e,e,e,e)-425993/8*E(b,c,a
,f,a,f,a,f)+28*E(d,c,a,f,a,f,a,f)-24*E(e,c,a,f,a,f,a,f)-131/4*E(b,c,a,f,f,f,f,
f)-25*E(c,c,a,f,f,f,f,f)+46*E(b,c,b,a,b,d,b,d)-32130*E(c,c,b,a,b,d,b,d)-1240*E
(e,c,b,a,b,d,b,d)+446*E(b,c,b,a,e,e,e,e)-113409/16*E(c,c,b,a,e,e,e,e)+2775/2*E
(d,c,b,a,e,e,e,e)+12*E(e,c,b,a,e,e,e,e)-443333/2*E(b,c,b,b,b,d,b,d)+100793*E(c
,c,b,b,b,d,b,d)-612*E(e,c,b,b,b,d,b,d)+1354203/2*E(b,c,b,b,c,e,c,e)-721873/2*E
(c,c,b,b,c,e,c,e)-434565/16*E(b,c,b,b,f,f,f,f)+277751/16*E(c,c,b,b,f,f,f,f)+
18045/4*E(d,c,c,c,e,c,c,e)-18045/4*E(d,c,c,e,c,c,c,e)-829/16*E(b,c,d,b,d,d,d,d
)+11/4*E(c,c,d,b,d,d,d,d)+485*E(b,d,b,d,c,c,c,e)-24265/8*E(c,d,b,d,c,c,c,e)-\
633/16*E(b,d,b,d,d,b,d,d)+11/2*E(c,d,b,d,d,b,d,d)+185/2*E(b,d,b,f,b,b,d,d)-\
25249/8*E(c,d,b,f,b,b,d,d)-671/16*E(b,d,c,b,d,d,d,d)-24169/32*E(c,d,c,b,d,d,d,
d)-18045/4*E(c,d,c,c,c,e,c,e)+2061/16*E(b,d,c,d,d,b,d,d)+24825/32*E(c,d,c,d,d,
b,d,d)+18045/4*E(c,d,c,e,c,c,c,e)+25321/128*E(c,d,d,c,d,d,d,d)-1317/16*E(b,d,b
,a,e,e,e,e)-830*E(d,d,b,b,b,b,b,d)-1156*E(b,d,b,b,c,e,c,e)-24467*E(c,d,b,b,c,e
,c,e)-1007/16*E(b,d,b,b,f,f,f,f)+25033/32*E(c,d,b,b,f,f,f,f)+830*E(b,d,b,d,b,b
,b,d)-185/2*E(b,d,b,d,b,b,d,d)+25017/8*E(c,d,b,d,b,b,d,d)+18045/4*E(c,c,d,c,c,
e,c,e)-18045/4*E(c,c,d,c,e,c,c,e)-5/2*E(e,c,d,d,b,b,b,d)+76*E(b,c,d,d,b,b,d,d)
-15381/4*E(c,c,e,a,b,d,b,d)-6*E(e,c,e,a,b,d,b,d)+E(f,f,f,f,a,a,a,f)+1/2*E(a,f,
f,f,b,d,b,d)+633/16*E(b,f,f,f,b,d,b,d), E(f,f,f,a,f,f,f,f) = E(f,a,f,f,f,f,f,f
), E(f,f,f,b,b,d,b,d) = -21/2*E(a,e,e,e,c,e,c,e)-54*E(a,f,a,a,a,f,a,f)-602*E(b
,f,b,b,b,d,b,d)-602*E(b,b,f,b,d,b,b,d)+367277/2*E(b,c,a,a,f,a,a,f)-126037/2*E(
c,c,a,a,f,a,a,f)-288*E(e,c,a,a,f,a,a,f)-103/4*E(b,c,a,a,f,f,f,f)+80*E(c,c,a,a,
f,f,f,f)+769*E(b,c,a,e,a,a,f,f)-12659/8*E(c,c,a,e,a,a,f,f)+9*E(e,c,a,e,a,a,f,f
)+1909/4*E(b,c,e,e,a,a,a,f)-13939/16*E(c,c,e,e,a,a,a,f)-5/2*E(e,c,e,e,a,a,a,f)
-21/4*E(b,c,e,e,e,e,e,e)+705*E(b,d,b,a,b,d,b,d)+4867/4*E(c,d,b,a,b,d,b,d)-53*E
(a,f,f,b,b,d,b,d)+159/2*E(a,f,f,b,d,b,b,d)-97/8*E(f,b,a,e,e,e,e,e)-3/8*E(f,b,a
,f,f,f,f,f)+392283/2*E(b,b,b,a,b,d,b,d)+263801*E(c,b,b,a,b,d,b,d)-384*E(f,b,b,
a,b,d,b,d)-219*E(b,b,b,a,e,e,e,e)-57681/4*E(c,b,b,a,e,e,e,e)-90*E(f,b,b,a,e,e,
e,e)-1376*E(b,b,b,b,c,e,c,e)-152624*E(c,b,b,b,c,e,c,e)-1220*E(f,b,b,b,c,e,c,e)
+602*E(d,b,b,b,d,b,b,d)-602*E(b,b,b,d,b,b,d,d)+383/16*E(b,b,d,b,d,d,d,d)+69/4*
E(c,b,d,b,d,d,d,d)+91/4*E(b,b,d,c,d,d,d,d)+19079/16*E(c,b,d,c,d,d,d,d)-57*E(b,
b,f,a,a,f,a,f)+602*E(b,b,f,b,b,d,b,d)+E(d,b,b,d,d,b,d,d)-602*E(d,b,b,f,b,b,b,d
)-371815/16*E(b,b,c,b,d,d,d,d)+119103/16*E(c,b,c,b,d,d,d,d)+390653/2*E(b,b,c,c
,e,c,c,e)+1334589/4*E(c,b,c,c,e,c,c,e)-14315/4*E(d,b,c,c,e,c,c,e)-252*E(f,b,c,
c,e,c,c,e)+12342*E(c,b,c,c,e,e,e,e)+5*E(d,b,c,c,e,e,e,e)-8*E(f,b,c,c,e,e,e,e)+
21/4*E(b,d,d,c,e,e,e,e)+19623/128*E(c,d,d,c,e,e,e,e)-61/2*E(b,d,d,d,b,b,b,d)-\
273/16*E(b,d,d,d,b,b,d,d)+54*E(a,e,a,f,a,a,a,f)+21/4*E(a,a,f,b,f,f,f,f)-21/4*E
(b,a,f,b,f,f,f,f)-21*E(a,a,f,f,b,d,b,d)+63*E(c,a,f,f,b,d,b,d)-96*E(b,b,a,a,f,f
,f,f)+19269/2*E(c,b,a,a,f,f,f,f)-5569/2*E(b,b,a,e,a,a,a,f)-114527*E(c,b,a,e,a,
a,a,f)+106*E(f,b,a,e,a,a,a,f)-57155*E(c,b,a,e,a,a,f,f)+6*E(f,b,a,e,a,a,f,f)+54
*E(e,a,a,a,f,a,a,f)-54*E(e,a,a,f,a,a,a,f)+54*E(a,a,a,f,a,a,f,f)+54*E(a,a,f,a,a
,f,a,f)-54*E(a,a,f,a,f,a,a,f)+208*E(a,a,f,b,b,d,b,d)+6*E(e,a,f,b,b,d,b,d)+49/4
*E(a,a,f,b,d,d,d,d)-732*E(b,c,a,e,a,f,a,f)-35001/8*E(c,c,a,e,a,f,a,f)+2*E(d,c,
a,e,a,f,a,f)-19*E(e,c,a,e,a,f,a,f)+2795/32*E(b,c,a,e,e,e,e,e)+195479/128*E(c,c
,a,e,e,e,e,e)+1923/16*E(d,c,a,e,e,e,e,e)-346839/8*E(b,c,a,f,a,f,a,f)-2*E(d,c,a
,f,a,f,a,f)+2*E(e,c,a,f,a,f,a,f)-127/4*E(b,c,a,f,f,f,f,f)-21*E(c,c,a,f,f,f,f,f
)+2982*E(b,c,b,a,b,d,b,d)-25214*E(c,c,b,a,b,d,b,d)-432*E(e,c,b,a,b,d,b,d)-1183
/2*E(b,c,b,a,e,e,e,e)-90599/16*E(c,c,b,a,e,e,e,e)+1929/2*E(d,c,b,a,e,e,e,e)-3*
E(e,c,b,a,e,e,e,e)-366155/2*E(b,c,b,b,b,d,b,d)+80367*E(c,c,b,b,b,d,b,d)-708*E(
e,c,b,b,b,d,b,d)+1066645/2*E(b,c,b,b,c,e,c,e)-556567/2*E(c,c,b,b,c,e,c,e)-\
350099/16*E(b,c,b,b,f,f,f,f)+215073/16*E(c,c,b,b,f,f,f,f)+14427/4*E(d,c,c,c,e,
c,c,e)-14427/4*E(d,c,c,e,c,c,c,e)-707/16*E(b,c,d,b,d,d,d,d)+5/4*E(c,c,d,b,d,d,
d,d)+219*E(b,d,b,d,c,c,c,e)-18599/8*E(c,d,b,d,c,c,c,e)-399/16*E(b,d,b,d,d,b,d,
d)+5/2*E(c,d,b,d,d,b,d,d)-61/2*E(b,d,b,f,b,b,d,d)-19535/8*E(c,d,b,f,b,b,d,d)+
111/16*E(b,d,c,b,d,d,d,d)-19303/32*E(c,d,c,b,d,d,d,d)-14427/4*E(c,d,c,c,c,e,c,
e)+843/16*E(b,d,c,d,d,b,d,d)+19575/32*E(c,d,c,d,d,b,d,d)+14427/4*E(c,d,c,e,c,c
,c,e)+19623/128*E(c,d,d,c,d,d,d,d)-987/16*E(b,d,b,a,e,e,e,e)-602*E(d,d,b,b,b,b
,b,d)+244*E(b,d,b,b,c,e,c,e)-19249*E(c,d,b,b,c,e,c,e)-273/16*E(b,d,b,b,f,f,f,f
)+19367/32*E(c,d,b,b,f,f,f,f)+602*E(b,d,b,d,b,b,b,d)+61/2*E(b,d,b,d,b,b,d,d)+
19479/8*E(c,d,b,d,b,b,d,d)+14427/4*E(c,c,d,c,c,e,c,e)-14427/4*E(c,c,d,c,e,c,c,
e)+5/2*E(e,c,d,d,b,b,b,d)+50*E(b,c,d,d,b,b,d,d)-13939/4*E(c,c,e,a,b,d,b,d)-6*E
(e,c,e,a,b,d,b,d)-7/2*E(a,f,f,f,b,d,b,d)+399/16*E(b,f,f,f,b,d,b,d), E(f,f,f,b,
d,b,b,d) = -141/2*E(a,e,e,e,c,e,c,e)-892*E(a,f,a,a,a,f,a,f)-4388*E(b,f,b,b,b,d
,b,d)-4388*E(b,b,f,b,d,b,b,d)+E(b,b,f,b,d,d,d,d)+1/4*E(f,b,f,b,d,d,d,d)+E(b,b,
f,b,f,f,f,f)+1/4*E(f,b,f,b,f,f,f,f)+1309340*E(b,c,a,a,f,a,a,f)-454024*E(c,c,a,
a,f,a,a,f)-3116*E(e,c,a,a,f,a,a,f)-273*E(b,c,a,a,f,f,f,f)+560*E(c,c,a,a,f,f,f,
f)+5433*E(b,c,a,e,a,a,f,f)-10825*E(c,c,a,e,a,a,f,f)+50*E(e,c,a,e,a,a,f,f)+6753
/2*E(b,c,e,e,a,a,a,f)-11945/2*E(c,c,e,e,a,a,a,f)-4*E(e,c,e,e,a,a,a,f)-71/2*E(b
,c,e,e,e,e,e,e)+5424*E(b,d,b,a,b,d,b,d)+6094*E(c,d,b,a,b,d,b,d)-297*E(a,f,f,b,
b,d,b,d)+923/2*E(a,f,f,b,d,b,b,d)-143/2*E(f,b,a,e,e,e,e,e)-13/8*E(f,b,a,f,f,f,
f,f)+1381424*E(b,b,b,a,b,d,b,d)+1892792*E(c,b,b,a,b,d,b,d)-4144*E(f,b,b,a,b,d,
b,d)-871*E(b,b,b,a,e,e,e,e)-103184*E(c,b,b,a,e,e,e,e)-545*E(f,b,b,a,e,e,e,e)+
128*E(b,b,b,b,c,e,c,e)-1086544*E(c,b,b,b,c,e,c,e)-8648*E(f,b,b,b,c,e,c,e)+4388
*E(d,b,b,b,d,b,b,d)-4388*E(b,b,b,d,b,b,d,d)+739/4*E(b,b,d,b,d,d,d,d)+429/4*E(c
,b,d,b,d,d,d,d)+597/4*E(b,b,d,c,d,d,d,d)+17215/2*E(c,b,d,c,d,d,d,d)+1/4*E(d,b,
d,c,d,d,d,d)-142*E(b,b,f,a,a,f,a,f)-1/4*E(d,b,f,a,f,f,f,f)-1/4*E(f,b,f,a,f,f,f
,f)+4388*E(b,b,f,b,b,d,b,d)-4388*E(d,b,b,f,b,b,b,d)-332345/2*E(b,b,c,b,d,d,d,d
)+108123/2*E(c,b,c,b,d,d,d,d)+1393006*E(b,b,c,c,e,c,c,e)+2399262*E(c,b,c,c,e,c
,c,e)-25710*E(d,b,c,c,e,c,c,e)-2292*E(f,b,c,c,e,c,c,e)+89110*E(c,b,c,c,e,e,e,e
)+37*E(d,b,c,c,e,e,e,e)-50*E(f,b,c,c,e,e,e,e)+71/2*E(b,d,d,c,e,e,e,e)+8841/8*E
(c,d,d,c,e,e,e,e)-60*E(b,d,d,d,b,b,b,d)-333/2*E(b,d,d,d,b,b,d,d)+892*E(a,e,a,f
,a,a,a,f)+141/4*E(a,a,f,b,f,f,f,f)-145/4*E(b,a,f,b,f,f,f,f)-141*E(a,a,f,f,b,d,
b,d)+423*E(c,a,f,f,b,d,b,d)-1194*E(b,b,a,a,f,f,f,f)+68822*E(c,b,a,a,f,f,f,f)-\
17059*E(b,b,a,e,a,a,a,f)-822170*E(c,b,a,e,a,a,a,f)+1066*E(f,b,a,e,a,a,a,f)-\
412676*E(c,b,a,e,a,a,f,f)+22*E(f,b,a,e,a,a,f,f)+892*E(e,a,a,a,f,a,a,f)-892*E(e
,a,a,f,a,a,a,f)+892*E(a,a,a,f,a,a,f,f)+892*E(a,a,f,a,a,f,a,f)-892*E(a,a,f,a,f,
a,a,f)+1310*E(a,a,f,b,b,d,b,d)-16*E(e,a,f,b,b,d,b,d)+311/4*E(a,a,f,b,d,d,d,d)-\
1/4*E(f,a,f,b,d,d,d,d)-7839*E(b,c,a,e,a,f,a,f)-31017*E(c,c,a,e,a,f,a,f)-26*E(d
,c,a,e,a,f,a,f)+36*E(e,c,a,e,a,f,a,f)+14687/16*E(b,c,a,e,e,e,e,e)+175197/16*E(
c,c,a,e,e,e,e,e)+891*E(d,c,a,e,e,e,e,e)-307482*E(b,c,a,f,a,f,a,f)+12*E(d,c,a,f
,a,f,a,f)-18*E(e,c,a,f,a,f,a,f)-799/4*E(b,c,a,f,f,f,f,f)-141*E(c,c,a,f,f,f,f,f
)+13100*E(b,c,b,a,b,d,b,d)-182648*E(c,c,b,a,b,d,b,d)-4360*E(e,c,b,a,b,d,b,d)-\
4245/2*E(b,c,b,a,e,e,e,e)-80965/2*E(c,c,b,a,e,e,e,e)+7123*E(d,c,b,a,e,e,e,e)+8
*E(e,c,b,a,e,e,e,e)-1294328*E(b,c,b,b,b,d,b,d)+575824*E(c,c,b,b,b,d,b,d)-4800*
E(e,c,b,b,b,d,b,d)+3822600*E(b,c,b,b,c,e,c,e)-2017348*E(c,c,b,b,c,e,c,e)-\
311327/2*E(b,c,b,b,f,f,f,f)+194497/2*E(c,c,b,b,f,f,f,f)+25826*E(d,c,c,c,e,c,c,
e)-25826*E(d,c,c,e,c,c,c,e)-623/2*E(b,c,d,b,d,d,d,d)+27/4*E(c,c,d,b,d,d,d,d)+
1762*E(b,d,b,d,c,c,c,e)-16852*E(c,d,b,d,c,c,c,e)-739/4*E(b,d,b,d,d,b,d,d)+27/2
*E(c,d,b,d,d,b,d,d)-60*E(b,d,b,f,b,b,d,d)-17623*E(c,d,b,f,b,b,d,d)-29/2*E(b,d,
c,b,d,d,d,d)-8641/2*E(c,d,c,b,d,d,d,d)-25826*E(c,d,c,c,c,e,c,e)+1811/4*E(b,d,c
,d,d,b,d,d)+4392*E(c,d,c,d,d,b,d,d)+25826*E(c,d,c,e,c,c,c,e)+8841/8*E(c,d,d,c,
d,d,d,d)-865/2*E(b,d,b,a,e,e,e,e)-4388*E(d,d,b,b,b,b,b,d)-60*E(b,d,b,b,c,e,c,e
)-138292*E(c,d,b,b,c,e,c,e)-331/2*E(b,d,b,b,f,f,f,f)+8741/2*E(c,d,b,b,f,f,f,f)
+4388*E(b,d,b,d,b,b,b,d)+60*E(b,d,b,d,b,b,d,d)+17544*E(c,d,b,d,b,b,d,d)+E(d,d,
b,d,b,b,d,d)+25826*E(c,c,d,c,c,e,c,e)-25826*E(c,c,d,c,e,c,c,e)+378*E(b,c,d,d,b
,b,d,d)+E(e,c,d,d,b,b,d,d)-23890*E(c,c,e,a,b,d,b,d)-12*E(e,c,e,a,b,d,b,d)-29/2
*E(a,f,f,f,b,d,b,d)+739/4*E(b,f,f,f,b,d,b,d), E(f,f,f,b,d,d,d,d) = -4*E(a,e,e,
e,c,e,c,e)-160*E(a,f,a,a,a,f,a,f)-352*E(b,f,b,b,b,d,b,d)-352*E(b,b,f,b,d,b,b,d
)+92464*E(b,c,a,a,f,a,a,f)-33616*E(c,c,a,a,f,a,a,f)-416*E(e,c,a,a,f,a,a,f)-64*
E(b,c,a,a,f,f,f,f)+32*E(c,c,a,a,f,f,f,f)+424*E(b,c,a,e,a,a,f,f)-660*E(c,c,a,e,
a,a,f,f)+268*E(b,c,e,e,a,a,a,f)-362*E(c,c,e,e,a,a,a,f)+8*E(e,c,e,e,a,a,a,f)-2*
E(b,c,e,e,e,e,e,e)+672*E(b,d,b,a,b,d,b,d)-184*E(c,d,b,a,b,d,b,d)-8*E(a,f,f,b,b
,d,b,d)+12*E(a,f,f,b,d,b,b,d)-2*E(f,b,a,e,e,e,e,e)-E(f,b,a,f,f,f,f,f)+95536*E(
b,b,b,a,b,d,b,d)+139488*E(c,b,b,a,b,d,b,d)-1152*E(f,b,b,a,b,d,b,d)+88*E(b,b,b,
a,e,e,e,e)-7448*E(c,b,b,a,e,e,e,e)-8*E(f,b,b,a,e,e,e,e)+2048*E(b,b,b,b,c,e,c,e
)-77440*E(c,b,b,b,c,e,c,e)-576*E(f,b,b,b,c,e,c,e)+352*E(d,b,b,b,d,b,b,d)-352*E
(b,b,b,d,b,b,d,d)+20*E(b,b,d,b,d,d,d,d)+6*E(c,b,d,b,d,d,d,d)+6*E(b,b,d,c,d,d,d
,d)+638*E(c,b,d,c,d,d,d,d)+E(f,b,d,d,d,d,d,d)+48*E(b,b,f,a,a,f,a,f)+352*E(b,b,
f,b,b,d,b,d)-352*E(d,b,b,f,b,b,b,d)-11906*E(b,b,c,b,d,d,d,d)+4010*E(c,b,c,b,d,
d,d,d)+100352*E(b,b,c,c,e,c,c,e)+176792*E(c,b,c,c,e,c,c,e)-1864*E(d,b,c,c,e,c,
c,e)-608*E(f,b,c,c,e,c,c,e)+6688*E(c,b,c,c,e,e,e,e)-24*E(f,b,c,c,e,e,e,e)+2*E(
b,d,d,c,e,e,e,e)+323/4*E(c,d,d,c,e,e,e,e)+80*E(b,d,d,d,b,b,b,d)-38*E(b,d,d,d,b
,b,d,d)+160*E(a,e,a,f,a,a,a,f)+2*E(a,a,f,b,f,f,f,f)-2*E(b,a,f,b,f,f,f,f)-8*E(a
,a,f,f,b,d,b,d)+24*E(c,a,f,f,b,d,b,d)-176*E(b,b,a,a,f,f,f,f)+4928*E(c,b,a,a,f,
f,f,f)-968*E(b,b,a,e,a,a,a,f)-60272*E(c,b,a,e,a,a,a,f)+240*E(f,b,a,e,a,a,a,f)-\
30720*E(c,b,a,e,a,a,f,f)+48*E(f,b,a,e,a,a,f,f)+160*E(e,a,a,a,f,a,a,f)-160*E(e,
a,a,f,a,a,a,f)+160*E(a,a,a,f,a,a,f,f)+160*E(a,a,f,a,a,f,a,f)-160*E(a,a,f,a,f,a
,a,f)-16*E(a,a,f,b,b,d,b,d)-32*E(e,a,f,b,b,d,b,d)+2*E(a,a,f,b,d,d,d,d)-4*E(f,a
,f,b,d,d,d,d)-1336*E(b,c,a,e,a,f,a,f)-2156*E(c,c,a,e,a,f,a,f)+16*E(d,c,a,e,a,f
,a,f)+48*E(e,c,a,e,a,f,a,f)+365/2*E(b,c,a,e,e,e,e,e)+3169/4*E(c,c,a,e,e,e,e,e)
+74*E(d,c,a,e,e,e,e,e)-21132*E(b,c,a,f,a,f,a,f)-6*E(b,c,a,f,f,f,f,f)-8*E(c,c,a
,f,f,f,f,f)-1248*E(b,c,b,a,b,d,b,d)-13440*E(c,c,b,a,b,d,b,d)-512*E(e,c,b,a,b,d
,b,d)+572*E(b,c,b,a,e,e,e,e)-2898*E(c,c,b,a,e,e,e,e)+584*E(d,c,b,a,e,e,e,e)+8*
E(e,c,b,a,e,e,e,e)-86000*E(b,c,b,b,b,d,b,d)+41568*E(c,c,b,b,b,d,b,d)-512*E(e,c
,b,b,b,d,b,d)+275216*E(b,c,b,b,c,e,c,e)-152336*E(c,c,b,b,c,e,c,e)-10786*E(b,c,
b,b,f,f,f,f)+7286*E(c,c,b,b,f,f,f,f)+1832*E(d,c,c,c,e,c,c,e)-1832*E(d,c,c,e,c,
c,c,e)-22*E(b,c,d,b,d,d,d,d)-2*E(c,c,d,b,d,d,d,d)+240*E(b,d,b,d,c,c,c,e)-1244*
E(c,d,b,d,c,c,c,e)-20*E(b,d,b,d,d,b,d,d)-4*E(c,d,b,d,d,b,d,d)+80*E(b,d,b,f,b,b
,d,d)-1300*E(c,d,b,f,b,b,d,d)-30*E(b,d,c,b,d,d,d,d)-315*E(c,d,c,b,d,d,d,d)-\
1832*E(c,d,c,c,c,e,c,e)+76*E(b,d,c,d,d,b,d,d)+319*E(c,d,c,d,d,b,d,d)+1832*E(c,
d,c,e,c,c,c,e)+323/4*E(c,d,d,c,d,d,d,d)-34*E(b,d,b,a,e,e,e,e)-352*E(d,d,b,b,b,
b,b,d)-864*E(b,d,b,b,c,e,c,e)-10048*E(c,d,b,b,c,e,c,e)-38*E(b,d,b,b,f,f,f,f)+
323*E(c,d,b,b,f,f,f,f)+352*E(b,d,b,d,b,b,b,d)-80*E(b,d,b,d,b,b,d,d)+1276*E(c,d
,b,d,b,b,d,d)+1832*E(c,c,d,c,c,e,c,e)-1832*E(c,c,d,c,e,c,c,e)-8*E(e,c,d,d,b,b,
b,d)+48*E(b,c,d,d,b,b,d,d)-1448*E(c,c,e,a,b,d,b,d)+32*E(e,c,e,a,b,d,b,d)+4*E(a
,f,f,f,b,d,b,d)+20*E(b,f,f,f,b,d,b,d), E(f,f,f,b,f,f,f,f) = 40*E(a,e,e,e,c,e,c
,e)+1408*E(a,f,a,a,a,f,a,f)+3328*E(b,f,b,b,b,d,b,d)+3328*E(b,b,f,b,d,b,b,d)+4*
E(b,b,f,b,d,d,d,d)+4*E(b,b,f,b,f,f,f,f)-885648*E(b,c,a,a,f,a,a,f)+315408*E(c,c
,a,a,f,a,a,f)+3904*E(e,c,a,a,f,a,a,f)+424*E(b,c,a,a,f,f,f,f)-384*E(c,c,a,a,f,f
,f,f)-4048*E(b,c,a,e,a,a,f,f)+6396*E(c,c,a,e,a,a,f,f)-32*E(e,c,a,e,a,a,f,f)-\
2560*E(b,c,e,e,a,a,a,f)+3582*E(c,c,e,e,a,a,a,f)-32*E(e,c,e,e,a,a,a,f)+20*E(b,c
,e,e,e,e,e,e)-6304*E(b,d,b,a,b,d,b,d)+904*E(c,d,b,a,b,d,b,d)+128*E(a,f,f,b,b,d
,b,d)-192*E(a,f,f,b,d,b,b,d)+28*E(f,b,a,e,e,e,e,e)+2*E(f,b,a,f,f,f,f,f)-917936
*E(b,b,b,a,b,d,b,d)-1304480*E(c,b,b,a,b,d,b,d)+6400*E(f,b,b,a,b,d,b,d)-368*E(b
,b,b,a,e,e,e,e)+70760*E(c,b,b,a,e,e,e,e)+208*E(f,b,b,a,e,e,e,e)-13312*E(b,b,b,
b,c,e,c,e)+736000*E(c,b,b,b,c,e,c,e)+5888*E(f,b,b,b,c,e,c,e)-3328*E(d,b,b,b,d,
b,b,d)+3328*E(b,b,b,d,b,b,d,d)-178*E(b,b,d,b,d,d,d,d)-36*E(c,b,d,b,d,d,d,d)-76
*E(b,b,d,c,d,d,d,d)-6022*E(c,b,d,c,d,d,d,d)-E(f,b,d,d,d,d,d,d)-512*E(b,b,f,a,a
,f,a,f)-4*E(f,b,f,a,f,f,f,f)-3328*E(b,b,f,b,b,d,b,d)+3328*E(d,b,b,f,b,b,b,d)+
113430*E(b,b,c,b,d,d,d,d)-38406*E(c,b,c,b,d,d,d,d)-954160*E(b,b,c,c,e,c,c,e)-\
1664200*E(c,b,c,c,e,c,c,e)+17464*E(d,b,c,c,e,c,c,e)+3584*E(f,b,c,c,e,c,c,e)-\
63072*E(c,b,c,c,e,e,e,e)-32*E(d,b,c,c,e,e,e,e)+80*E(f,b,c,c,e,e,e,e)-20*E(b,d,
d,c,e,e,e,e)-3091/4*E(c,d,d,c,e,e,e,e)-640*E(b,d,d,d,b,b,b,d)+330*E(b,d,d,d,b,
b,d,d)-1408*E(a,e,a,f,a,a,a,f)-24*E(a,a,f,b,f,f,f,f)+20*E(b,a,f,b,f,f,f,f)+80*
E(a,a,f,f,b,d,b,d)-240*E(c,a,f,f,b,d,b,d)+1440*E(b,b,a,a,f,f,f,f)-47056*E(c,b,
a,a,f,f,f,f)+9536*E(b,b,a,e,a,a,a,f)+568192*E(c,b,a,e,a,a,a,f)-1664*E(f,b,a,e,
a,a,a,f)+288736*E(c,b,a,e,a,a,f,f)-128*E(f,b,a,e,a,a,f,f)-1408*E(e,a,a,a,f,a,a
,f)+1408*E(e,a,a,f,a,a,a,f)-1408*E(a,a,a,f,a,a,f,f)-1408*E(a,a,f,a,a,f,a,f)+
1408*E(a,a,f,a,f,a,a,f)-608*E(a,a,f,b,b,d,b,d)+128*E(e,a,f,b,b,d,b,d)-40*E(a,a
,f,b,d,d,d,d)+4*E(f,a,f,b,d,d,d,d)+11088*E(b,c,a,e,a,f,a,f)+20436*E(c,c,a,e,a,
f,a,f)+64*E(d,c,a,e,a,f,a,f)-288*E(e,c,a,e,a,f,a,f)-1482*E(b,c,a,e,e,e,e,e)-\
29891/4*E(c,c,a,e,e,e,e,e)-702*E(d,c,a,e,e,e,e,e)+203548*E(b,c,a,f,a,f,a,f)-96
*E(d,c,a,f,a,f,a,f)+96*E(e,c,a,f,a,f,a,f)+92*E(b,c,a,f,f,f,f,f)+80*E(c,c,a,f,f
,f,f,f)+5120*E(b,c,b,a,b,d,b,d)+126272*E(c,c,b,a,b,d,b,d)+5120*E(e,c,b,a,b,d,b
,d)-3832*E(b,c,b,a,e,e,e,e)+27446*E(c,c,b,a,e,e,e,e)-5568*E(d,c,b,a,e,e,e,e)-\
48*E(e,c,b,a,e,e,e,e)+837680*E(b,c,b,b,b,d,b,d)-392928*E(c,c,b,b,b,d,b,d)+3200
*E(e,c,b,b,b,d,b,d)-2623952*E(b,c,b,b,c,e,c,e)+1424560*E(c,c,b,b,c,e,c,e)+
103982*E(b,c,b,b,f,f,f,f)-68394*E(c,c,b,b,f,f,f,f)-17400*E(d,c,c,c,e,c,c,e)+
17400*E(d,c,c,e,c,c,c,e)+214*E(b,c,d,b,d,d,d,d)-4*E(c,c,d,b,d,d,d,d)-2208*E(b,
d,b,d,c,c,c,e)+11852*E(c,d,b,d,c,c,c,e)+178*E(b,d,b,d,d,b,d,d)-8*E(c,d,b,d,d,b
,d,d)-640*E(b,d,b,f,b,b,d,d)+12332*E(c,d,b,f,b,b,d,d)+266*E(b,d,c,b,d,d,d,d)+
2963*E(c,d,c,b,d,d,d,d)+17400*E(c,d,c,c,c,e,c,e)-650*E(b,d,c,d,d,b,d,d)-3035*E
(c,d,c,d,d,b,d,d)-17400*E(c,d,c,e,c,c,c,e)-3091/4*E(c,d,d,c,d,d,d,d)+318*E(b,d
,b,a,e,e,e,e)+3328*E(d,d,b,b,b,b,b,d)+7232*E(b,d,b,b,c,e,c,e)+95584*E(c,d,b,b,
c,e,c,e)+330*E(b,d,b,b,f,f,f,f)-3059*E(c,d,b,b,f,f,f,f)-3328*E(b,d,b,d,b,b,b,d
)+640*E(b,d,b,d,b,b,d,d)-12204*E(c,d,b,d,b,b,d,d)-17400*E(c,c,d,c,c,e,c,e)+
17400*E(c,c,d,c,e,c,c,e)+32*E(e,c,d,d,b,b,b,d)-304*E(b,c,d,d,b,b,d,d)+14328*E(
c,c,e,a,b,d,b,d)-64*E(e,c,e,a,b,d,b,d)-8*E(a,f,f,f,b,d,b,d)-178*E(b,f,f,f,b,d,
b,d), E(f,f,f,f,a,f,a,f) = 9*E(a,e,e,e,c,e,c,e)+60*E(a,f,a,a,a,f,a,f)+492*E(b,
f,b,b,b,d,b,d)+492*E(b,b,f,b,d,b,b,d)-150879*E(b,c,a,a,f,a,a,f)+51567*E(c,c,a,
a,f,a,a,f)+288*E(e,c,a,a,f,a,a,f)+21/2*E(b,c,a,a,f,f,f,f)-72*E(c,c,a,a,f,f,f,f
)-624*E(b,c,a,e,a,a,f,f)+5097/4*E(c,c,a,e,a,a,f,f)-6*E(e,c,a,e,a,a,f,f)-753/2*
E(b,c,e,e,a,a,a,f)+5673/8*E(c,c,e,e,a,a,a,f)+3*E(e,c,e,e,a,a,a,f)+9/2*E(b,c,e,
e,e,e,e,e)-534*E(b,d,b,a,b,d,b,d)-1881/2*E(c,d,b,a,b,d,b,d)+42*E(a,f,f,b,b,d,b
,d)-63*E(a,f,f,b,d,b,b,d)+33/4*E(f,b,a,e,e,e,e,e)+3/4*E(f,b,a,f,f,f,f,f)-\
160473*E(b,b,b,a,b,d,b,d)-215142*E(c,b,b,a,b,d,b,d)+480*E(f,b,b,a,b,d,b,d)+174
*E(b,b,b,a,e,e,e,e)+23619/2*E(c,b,b,a,e,e,e,e)+60*E(f,b,b,a,e,e,e,e)+960*E(b,b
,b,b,c,e,c,e)+124800*E(c,b,b,b,c,e,c,e)+936*E(f,b,b,b,c,e,c,e)-492*E(d,b,b,b,d
,b,b,d)+492*E(b,b,b,d,b,b,d,d)-141/8*E(b,b,d,b,d,d,d,d)-27/2*E(c,b,d,b,d,d,d,d
)-39/2*E(b,b,d,c,d,d,d,d)-7821/8*E(c,b,d,c,d,d,d,d)+42*E(b,b,f,a,a,f,a,f)-492*
E(b,b,f,b,b,d,b,d)+492*E(d,b,b,f,b,b,b,d)+152805/8*E(b,b,c,b,d,d,d,d)-49293/8*
E(c,b,c,b,d,d,d,d)-159915*E(b,b,c,c,e,c,c,e)-546135/2*E(c,b,c,c,e,c,c,e)+5889/
2*E(d,b,c,c,e,c,c,e)+312*E(f,b,c,c,e,c,c,e)-10092*E(c,b,c,c,e,e,e,e)-6*E(d,b,c
,c,e,e,e,e)+12*E(f,b,c,c,e,e,e,e)-9/2*E(b,d,d,c,e,e,e,e)-8061/64*E(c,d,d,c,e,e
,e,e)+39*E(b,d,d,d,b,b,b,d)+75/8*E(b,d,d,d,b,b,d,d)-60*E(a,e,a,f,a,a,a,f)-9/2*
E(a,a,f,b,f,f,f,f)+9/2*E(b,a,f,b,f,f,f,f)+18*E(a,a,f,f,b,d,b,d)-54*E(c,a,f,f,b
,d,b,d)+96*E(b,b,a,a,f,f,f,f)-7899*E(c,b,a,a,f,f,f,f)+2109*E(b,b,a,e,a,a,a,f)+
93726*E(c,b,a,e,a,a,a,f)-132*E(f,b,a,e,a,a,a,f)+46842*E(c,b,a,e,a,a,f,f)-12*E(
f,b,a,e,a,a,f,f)-60*E(e,a,a,a,f,a,a,f)+60*E(e,a,a,f,a,a,a,f)-60*E(a,a,a,f,a,a,
f,f)-60*E(a,a,f,a,a,f,a,f)+60*E(a,a,f,a,f,a,a,f)+E(f,a,f,a,f,f,f,f)-192*E(a,a,
f,b,b,d,b,d)-12*E(e,a,f,b,b,d,b,d)-21/2*E(a,a,f,b,d,d,d,d)+618*E(b,c,a,e,a,f,a
,f)+14235/4*E(c,c,a,e,a,f,a,f)+12*E(d,c,a,e,a,f,a,f)+18*E(e,c,a,e,a,f,a,f)-999
/16*E(b,c,a,e,e,e,e,e)-80085/64*E(c,c,a,e,e,e,e,e)-795/8*E(d,c,a,e,e,e,e,e)+
142701/4*E(b,c,a,f,a,f,a,f)+51/2*E(b,c,a,f,f,f,f,f)+18*E(c,c,a,f,f,f,f,f)-2412
*E(b,c,b,a,b,d,b,d)+20628*E(c,c,b,a,b,d,b,d)+432*E(e,c,b,a,b,d,b,d)+528*E(b,c,
b,a,e,e,e,e)+37221/8*E(c,c,b,a,e,e,e,e)-795*E(d,c,b,a,e,e,e,e)+151161*E(b,c,b,
b,b,d,b,d)-65850*E(c,c,b,b,b,d,b,d)+456*E(e,c,b,b,b,d,b,d)-438375*E(b,c,b,b,c,
e,c,e)+228021*E(c,c,b,b,c,e,c,e)+144153/8*E(b,c,b,b,f,f,f,f)-88179/8*E(c,c,b,b
,f,f,f,f)-5937/2*E(d,c,c,c,e,c,c,e)+5937/2*E(d,c,c,e,c,c,c,e)+273/8*E(b,c,d,b,
d,d,d,d)-3/2*E(c,c,d,b,d,d,d,d)-162*E(b,d,b,d,c,c,c,e)+7677/4*E(c,d,b,d,c,c,c,
e)+141/8*E(b,d,b,d,d,b,d,d)-3*E(c,d,b,d,d,b,d,d)+39*E(b,d,b,f,b,b,d,d)+8037/4*
E(c,d,b,f,b,b,d,d)-69/8*E(b,d,c,b,d,d,d,d)+7869/16*E(c,d,c,b,d,d,d,d)+5937/2*E
(c,d,c,c,c,e,c,e)-273/8*E(b,d,c,d,d,b,d,d)-8013/16*E(c,d,c,d,d,b,d,d)-5937/2*E
(c,d,c,e,c,c,c,e)-8061/64*E(c,d,d,c,d,d,d,d)+393/8*E(b,d,b,a,e,e,e,e)+492*E(d,
d,b,b,b,b,b,d)-312*E(b,d,b,b,c,e,c,e)+15774*E(c,d,b,b,c,e,c,e)+75/8*E(b,d,b,b,
f,f,f,f)-7965/16*E(c,d,b,b,f,f,f,f)-492*E(b,d,b,d,b,b,b,d)-39*E(b,d,b,d,b,b,d,
d)-8013/4*E(c,d,b,d,b,b,d,d)-5937/2*E(c,c,d,c,c,e,c,e)+5937/2*E(c,c,d,c,e,c,c,
e)-3*E(e,c,d,d,b,b,b,d)-36*E(b,c,d,d,b,b,d,d)+5673/2*E(c,c,e,a,b,d,b,d)+12*E(e
,c,e,a,b,d,b,d)+3*E(a,f,f,f,b,d,b,d)-141/8*E(b,f,f,f,b,d,b,d), E(f,f,f,f,b,d,b
,d) = -124*E(a,e,e,e,c,e,c,e)-1712*E(a,f,a,a,a,f,a,f)-7968*E(b,f,b,b,b,d,b,d)-\
7968*E(b,b,f,b,d,b,b,d)+4*E(b,b,f,b,d,d,d,d)+E(f,b,f,b,d,d,d,d)+4*E(b,b,f,b,f,
f,f,f)+E(f,b,f,b,f,f,f,f)+E(c,b,f,f,f,f,f,f)+2386128*E(b,c,a,a,f,a,a,f)-829072
*E(c,c,a,a,f,a,a,f)-5856*E(e,c,a,a,f,a,a,f)-496*E(b,c,a,a,f,f,f,f)+1008*E(c,c,
a,a,f,f,f,f)+9660*E(b,c,a,e,a,a,f,f)-19760*E(c,c,a,e,a,a,f,f)+120*E(e,c,a,e,a,
a,f,f)+6038*E(b,c,e,e,a,a,a,f)-10888*E(c,c,e,e,a,a,a,f)-8*E(e,c,e,e,a,a,a,f)-\
63*E(b,c,e,e,e,e,e,e)+9344*E(b,d,b,a,b,d,b,d)+10848*E(c,d,b,a,b,d,b,d)-520*E(a
,f,f,b,b,d,b,d)+820*E(a,f,f,b,d,b,b,d)-253/2*E(f,b,a,e,e,e,e,e)-7/2*E(f,b,a,f,
f,f,f,f)+2511120*E(b,b,b,a,b,d,b,d)+3454240*E(c,b,b,a,b,d,b,d)-8000*E(f,b,b,a,
b,d,b,d)-1428*E(b,b,b,a,e,e,e,e)-188260*E(c,b,b,a,e,e,e,e)-944*E(f,b,b,a,e,e,e
,e)+2432*E(b,b,b,b,c,e,c,e)-1980992*E(c,b,b,b,c,e,c,e)-15616*E(f,b,b,b,c,e,c,e
)+7968*E(d,b,b,b,d,b,b,d)-7968*E(b,b,b,d,b,b,d,d)+330*E(b,b,d,b,d,d,d,d)+180*E
(c,b,d,b,d,d,d,d)-E(d,b,d,b,d,d,d,d)+271*E(b,b,d,c,d,d,d,d)+15719*E(c,b,d,c,d,
d,d,d)+E(d,b,d,c,d,d,d,d)-232*E(b,b,f,a,a,f,a,f)-E(f,b,f,a,f,f,f,f)+7968*E(b,b
,f,b,b,d,b,d)-7968*E(d,b,b,f,b,b,b,d)-302852*E(b,b,c,b,d,d,d,d)+98640*E(c,b,c,
b,d,d,d,d)+2535624*E(b,b,c,c,e,c,c,e)+4377664*E(c,b,c,c,e,c,c,e)-46896*E(d,b,c
,c,e,c,c,e)-4544*E(f,b,c,c,e,c,c,e)+162608*E(c,b,c,c,e,e,e,e)+80*E(d,b,c,c,e,e
,e,e)-112*E(f,b,c,c,e,e,e,e)+63*E(b,d,d,c,e,e,e,e)+8071/4*E(c,d,d,c,e,e,e,e)-\
160*E(b,d,d,d,b,b,b,d)-278*E(b,d,d,d,b,b,d,d)+1712*E(a,e,a,f,a,a,a,f)+62*E(a,a
,f,b,f,f,f,f)-66*E(b,a,f,b,f,f,f,f)-256*E(a,a,f,f,b,d,b,d)+752*E(c,a,f,f,b,d,b
,d)-2288*E(b,b,a,a,f,f,f,f)+125512*E(c,b,a,a,f,f,f,f)-29828*E(b,b,a,e,a,a,a,f)
-1499784*E(c,b,a,e,a,a,a,f)+2072*E(f,b,a,e,a,a,a,f)-753184*E(c,b,a,e,a,a,f,f)+
64*E(f,b,a,e,a,a,f,f)+1712*E(e,a,a,a,f,a,a,f)-1712*E(e,a,a,f,a,a,a,f)+1712*E(a
,a,a,f,a,a,f,f)+1712*E(a,a,f,a,a,f,a,f)-1712*E(a,a,f,a,f,a,a,f)+2464*E(a,a,f,b
,b,d,b,d)-32*E(e,a,f,b,b,d,b,d)+143*E(a,a,f,b,d,d,d,d)+E(e,a,f,b,d,d,d,d)-E(f,
a,f,b,d,d,d,d)-14412*E(b,c,a,e,a,f,a,f)-56784*E(c,c,a,e,a,f,a,f)-48*E(d,c,a,e,
a,f,a,f)+72*E(e,c,a,e,a,f,a,f)+6553/4*E(b,c,a,e,e,e,e,e)+19997*E(c,c,a,e,e,e,e
,e)+3239/2*E(d,c,a,e,e,e,e,e)-560460*E(b,c,a,f,a,f,a,f)+24*E(d,c,a,f,a,f,a,f)-\
40*E(e,c,a,f,a,f,a,f)-352*E(b,c,a,f,f,f,f,f)-252*E(c,c,a,f,f,f,f,f)+22064*E(b,
c,b,a,b,d,b,d)-334656*E(c,c,b,a,b,d,b,d)-8064*E(e,c,b,a,b,d,b,d)-3898*E(b,c,b,
a,e,e,e,e)-73776*E(c,c,b,a,e,e,e,e)+12968*E(d,c,b,a,e,e,e,e)-2361424*E(b,c,b,b
,b,d,b,d)+1051776*E(c,c,b,b,b,d,b,d)-8704*E(e,c,b,b,b,d,b,d)+6968624*E(b,c,b,b
,c,e,c,e)-3683808*E(c,c,b,b,c,e,c,e)-283796*E(b,c,b,b,f,f,f,f)+177548*E(c,c,b,
b,f,f,f,f)+47152*E(d,c,c,c,e,c,c,e)-47152*E(d,c,c,e,c,c,c,e)-555*E(b,c,d,b,d,d
,d,d)+17*E(c,c,d,b,d,d,d,d)+3080*E(b,d,b,d,c,c,c,e)-30788*E(c,d,b,d,c,c,c,e)-\
330*E(b,d,b,d,d,b,d,d)+34*E(c,d,b,d,d,b,d,d)-160*E(b,d,b,f,b,b,d,d)-32164*E(c,
d,b,f,b,b,d,d)-20*E(b,d,c,b,d,d,d,d)-7885*E(c,d,c,b,d,d,d,d)-47152*E(c,d,c,c,c
,e,c,e)+796*E(b,d,c,d,d,b,d,d)+8015*E(c,d,c,d,d,b,d,d)+47152*E(c,d,c,e,c,c,c,e
)+E(b,d,d,b,d,d,d,d)+8071/4*E(c,d,d,c,d,d,d,d)-770*E(b,d,b,a,e,e,e,e)-7968*E(d
,d,b,b,b,b,b,d)+192*E(b,d,b,b,c,e,c,e)-252336*E(c,d,b,b,c,e,c,e)-278*E(b,d,b,b
,f,f,f,f)+7975*E(c,d,b,b,f,f,f,f)+7968*E(b,d,b,d,b,b,b,d)+160*E(b,d,b,d,b,b,d,
d)+32036*E(c,d,b,d,b,b,d,d)+47152*E(c,c,d,c,c,e,c,e)-47152*E(c,c,d,c,e,c,c,e)+
680*E(b,c,d,d,b,b,d,d)-43552*E(c,c,e,a,b,d,b,d)-32*E(e,c,e,a,b,d,b,d)-30*E(a,f
,f,f,b,d,b,d)+330*E(b,f,f,f,b,d,b,d) ] :
#
octindep279 := [
E(a,a,a,a,a,a,a,f), E(a,a,a,a,a,f,a,f), E(a,a,a,a,f,a,a,f),
E(a,a,a,f,a,a,a,f), E(a,a,a,f,a,a,f,f), E(a,a,a,f,a,f,a,f),
E(a,a,e,a,f,f,f,f), E(a,a,e,e,a,a,a,f), E(a,a,e,e,a,a,f,f),
E(a,a,e,e,a,f,a,f), E(a,a,f,a,a,a,a,f), E(a,a,f,a,a,f,a,f),
E(a,a,f,a,f,a,a,f), E(a,a,f,a,f,f,f,f), E(a,a,f,b,b,d,b,d),
E(a,a,f,b,d,d,d,d), E(a,a,f,b,f,f,f,f), E(a,a,f,f,b,d,b,d),
E(a,a,f,f,f,f,f,f), E(a,e,a,a,a,a,a,f), E(a,e,a,a,a,f,a,f),
E(a,e,a,f,a,a,a,f), E(a,e,a,f,a,f,a,f), E(a,e,e,e,a,a,a,f),
E(a,e,e,e,a,a,f,f), E(a,e,e,e,c,e,c,e), E(a,f,a,a,a,a,a,f),
E(a,f,a,a,a,f,a,f), E(a,f,a,a,f,a,a,f), E(a,f,f,a,a,a,a,f),
E(a,f,f,a,a,f,a,f), E(a,f,f,a,f,a,a,f), E(a,f,f,b,b,d,b,d),
E(a,f,f,b,d,b,b,d), E(a,f,f,f,a,a,a,f), E(a,f,f,f,b,d,b,d),
E(b,a,f,b,f,f,f,f), E(b,b,a,a,f,f,f,f), E(b,b,a,e,a,a,a,f),
E(b,b,b,a,b,d,b,d), E(b,b,b,a,e,e,e,e), E(b,b,b,b,b,b,b,d),
E(b,b,b,b,b,d,b,d), E(b,b,b,b,c,e,c,e), E(b,b,b,b,d,b,b,d),
E(b,b,b,d,b,b,d,d), E(b,b,b,d,d,b,d,d), E(b,b,b,f,b,b,b,d),
E(b,b,b,f,b,b,d,d), E(b,b,b,f,b,d,b,d), E(b,b,c,b,d,d,d,d),
E(b,b,c,c,e,c,c,e), E(b,b,d,b,d,d,d,d), E(b,b,d,c,d,d,d,d),
E(b,b,d,d,b,b,b,d), E(b,b,f,a,a,f,a,f), E(b,b,f,b,b,b,b,d),
E(b,b,f,b,b,d,b,d), E(b,b,f,b,d,b,b,d), E(b,b,f,b,d,d,d,d),
E(b,b,f,b,f,f,f,f), E(b,b,f,f,b,d,b,d), E(b,b,f,f,f,f,f,f),
E(b,c,a,a,f,a,a,f), E(b,c,a,a,f,f,f,f), E(b,c,a,e,a,a,f,f),
E(b,c,a,e,a,f,a,f), E(b,c,a,e,e,e,e,e), E(b,c,a,f,a,f,a,f),
E(b,c,a,f,f,f,f,f), E(b,c,b,a,b,d,b,d), E(b,c,b,a,e,e,e,e),
E(b,c,b,b,b,d,b,d), E(b,c,b,b,c,e,c,e), E(b,c,b,b,f,f,f,f),
E(b,c,d,b,d,d,d,d), E(b,c,d,d,b,b,d,d), E(b,c,e,e,a,a,a,f),
E(b,c,e,e,e,e,e,e), E(b,d,b,a,b,d,b,d), E(b,d,b,a,e,e,e,e),
E(b,d,b,b,b,b,b,d), E(b,d,b,b,b,d,b,d), E(b,d,b,b,c,e,c,e),
E(b,d,b,b,d,b,b,d), E(b,d,b,b,f,f,f,f), E(b,d,b,d,b,b,b,d),
E(b,d,b,d,b,b,d,d), E(b,d,b,d,b,d,b,d), E(b,d,b,d,c,c,c,e),
E(b,d,b,d,d,b,d,d), E(b,d,b,f,b,b,d,d), E(b,d,b,f,b,d,b,d),
E(b,d,c,b,d,d,d,d), E(b,d,c,d,d,b,d,d), E(b,d,d,b,d,d,d,d),
E(b,d,d,c,e,e,e,e), E(b,d,d,d,b,b,b,d), E(b,d,d,d,b,b,d,d),
E(b,d,d,d,d,d,d,d), E(b,f,b,b,b,b,b,d), E(b,f,b,b,b,d,b,d),
E(b,f,f,b,b,b,b,d), E(b,f,f,b,d,b,b,d), E(b,f,f,f,b,d,b,d),
E(c,a,f,f,b,d,b,d), E(c,b,a,a,f,f,f,f), E(c,b,a,e,a,a,a,f),
E(c,b,a,e,a,a,f,f), E(c,b,b,a,b,d,b,d), E(c,b,b,a,e,e,e,e),
E(c,b,b,b,c,e,c,e), E(c,b,c,b,d,d,d,d), E(c,b,c,c,e,c,c,e),
E(c,b,c,c,e,e,e,e), E(c,b,d,b,d,d,d,d), E(c,b,d,c,d,d,d,d),
E(c,b,f,f,f,f,f,f), E(c,c,a,a,f,a,a,f), E(c,c,a,a,f,f,f,f),
E(c,c,a,e,a,a,f,f), E(c,c,a,e,a,f,a,f), E(c,c,a,e,e,e,e,e),
E(c,c,a,f,f,f,f,f), E(c,c,b,a,b,d,b,d), E(c,c,b,a,e,e,e,e),
E(c,c,b,b,b,d,b,d), E(c,c,b,b,c,e,c,e), E(c,c,b,b,f,f,f,f),
E(c,c,c,c,c,c,c,e), E(c,c,c,c,c,e,c,e), E(c,c,c,c,e,c,c,e),
E(c,c,c,d,c,c,e,e), E(c,c,c,e,c,c,c,e), E(c,c,c,e,c,e,c,e),
E(c,c,d,b,d,d,d,d), E(c,c,d,c,c,e,c,e), E(c,c,d,c,e,c,c,e),
E(c,c,d,d,c,e,c,e), E(c,c,e,a,b,d,b,d), E(c,c,e,c,c,c,c,e),
E(c,c,e,c,d,d,d,d), E(c,c,e,e,a,a,a,f), E(c,c,e,e,c,c,c,e),
E(c,c,e,e,c,c,e,e), E(c,c,e,e,e,e,e,e), E(c,d,b,a,b,d,b,d),
E(c,d,b,b,c,e,c,e), E(c,d,b,b,f,f,f,f), E(c,d,b,d,b,b,d,d),
E(c,d,b,d,c,c,c,e), E(c,d,b,d,d,b,d,d), E(c,d,b,f,b,b,d,d),
E(c,d,c,b,d,d,d,d), E(c,d,c,c,c,c,c,e), E(c,d,c,c,c,e,c,e),
E(c,d,c,c,e,e,e,e), E(c,d,c,d,c,c,c,e), E(c,d,c,d,c,c,e,e),
E(c,d,c,d,d,b,d,d), E(c,d,c,e,c,c,c,e), E(c,d,d,c,c,e,c,e),
E(c,d,d,c,d,d,d,d), E(c,d,d,c,e,c,c,e), E(c,d,d,c,e,e,e,e),
E(c,d,d,d,c,e,c,e), E(c,e,c,c,c,c,c,e), E(c,e,c,c,c,e,c,e),
E(c,e,c,c,e,c,c,e), E(c,e,c,e,c,e,c,e), E(d,b,b,b,b,b,b,d),
E(d,b,b,b,b,d,b,d), E(d,b,b,b,d,b,b,d), E(d,b,b,d,b,b,d,d),
E(d,b,b,d,d,b,d,d), E(d,b,b,f,b,b,b,d), E(d,b,b,f,b,d,b,d),
E(d,b,c,c,e,c,c,e), E(d,b,c,c,e,e,e,e), E(d,b,d,b,d,d,d,d),
E(d,b,d,c,d,d,d,d), E(d,b,d,d,d,d,d,d), E(d,b,f,a,f,f,f,f),
E(d,b,f,b,b,b,b,d), E(d,b,f,b,b,d,b,d), E(d,b,f,b,d,b,b,d),
E(d,c,a,e,a,f,a,f), E(d,c,a,e,e,e,e,e), E(d,c,a,f,a,f,a,f),
E(d,c,b,a,e,e,e,e), E(d,c,c,c,c,c,c,e), E(d,c,c,c,c,e,c,e),
E(d,c,c,c,e,c,c,e), E(d,c,c,c,e,e,e,e), E(d,c,c,d,c,c,e,e),
E(d,c,c,e,c,c,c,e), E(d,c,c,e,c,e,c,e), E(d,c,d,c,c,e,c,e),
E(d,c,d,c,d,d,d,d), E(d,c,d,c,e,c,c,e), E(d,c,d,d,c,e,c,e),
E(d,c,e,c,c,c,c,e), E(d,c,e,c,d,d,d,d), E(d,c,e,c,e,c,c,e),
E(d,c,e,e,c,c,c,e), E(d,c,e,e,c,c,e,e), E(d,c,e,e,e,e,e,e),
E(d,d,b,b,b,b,b,d), E(d,d,b,b,b,d,b,d), E(d,d,b,d,b,b,b,d),
E(d,d,b,d,b,b,d,d), E(d,d,b,d,b,d,b,d), E(d,d,b,f,b,b,b,d),
E(d,d,b,f,b,b,d,d), E(d,d,c,c,c,c,c,e), E(d,d,c,c,c,e,c,e),
E(d,d,d,d,d,d,d,d), E(e,a,a,a,a,a,a,f), E(e,a,a,a,a,f,a,f),
E(e,a,a,a,f,a,a,f), E(e,a,a,f,a,a,a,f), E(e,a,a,f,a,a,f,f),
E(e,a,a,f,a,f,a,f), E(e,a,e,a,f,f,f,f), E(e,a,e,e,a,a,a,f),
E(e,a,e,e,a,f,a,f), E(e,a,f,a,a,a,a,f), E(e,a,f,a,a,f,a,f),
E(e,a,f,a,f,a,a,f), E(e,a,f,a,f,f,f,f), E(e,a,f,b,b,d,b,d),
E(e,a,f,b,d,d,d,d), E(e,a,f,f,a,a,a,f), E(e,a,f,f,a,f,a,f),
E(e,a,f,f,f,f,f,f), E(e,c,a,a,f,a,a,f), E(e,c,a,e,a,a,f,f),
E(e,c,a,e,a,f,a,f), E(e,c,a,f,a,f,a,f), E(e,c,b,a,b,d,b,d),
E(e,c,b,a,e,e,e,e), E(e,c,b,b,b,d,b,d), E(e,c,d,d,b,b,b,d),
E(e,c,d,d,b,b,d,d), E(e,c,d,d,d,d,d,d), E(e,c,e,a,b,d,b,d),
E(e,c,e,e,a,a,a,f), E(e,c,e,e,c,c,c,e), E(e,c,e,e,c,c,e,e),
E(e,c,e,e,c,e,c,e), E(e,c,e,e,e,e,e,e), E(e,e,a,a,a,a,a,f),
E(e,e,a,a,a,f,a,f), E(e,e,c,c,c,c,c,e), E(e,e,c,c,c,e,c,e),
E(e,e,e,e,e,e,e,e), E(f,a,a,f,a,a,a,f), E(f,a,e,e,a,a,f,f),
E(f,a,e,e,a,f,a,f), E(f,a,f,a,f,f,f,f), E(f,a,f,b,d,d,d,d),
E(f,a,f,f,f,f,f,f), E(f,b,a,e,a,a,a,f), E(f,b,a,e,a,a,f,f),
E(f,b,a,e,e,e,e,e), E(f,b,a,f,f,f,f,f), E(f,b,b,a,b,d,b,d),
E(f,b,b,a,e,e,e,e), E(f,b,b,b,c,e,c,e), E(f,b,c,c,e,c,c,e),
E(f,b,c,c,e,e,e,e), E(f,b,d,d,d,d,d,d), E(f,b,f,a,f,f,f,f),
E(f,b,f,b,d,d,d,d), E(f,b,f,b,f,f,f,f), E(f,f,a,a,a,f,a,f),
E(f,f,f,b,b,b,b,d), E(f,f,f,f,a,a,a,f), E(f,f,f,f,f,f,f,f) ] :
#
##############################################################
##############################################################
#
# Routines to convert "E(...)" to the independent ones, using the
# multi-final entry relations, through octuples.
#
# First we implement the relations at a given layer.
# For example, letting E(...) -> Edouble(...) will implement
# all the double relations on any string of length at least 2:
#
Epre := proc()
 global pre_list;
 RETURN( E(op(pre_list),args) );
end:
#
Esingle := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-1)];
 z := args[nargs];
 Ex := subs({op(singlerels3)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Edouble := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-2)];
 z := args[nargs-1],args[nargs];
 Ex := subs({op(doublerels12)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Etriple := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-3)];
 z := args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(triplerels24)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Equad := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-4)];
 z := args[nargs-3],args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(quadrels48)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Equint := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-5)];
 z := args[nargs-4],args[nargs-3],args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(quintrels99)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Ehex := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-6)];
 z := args[nargs-5],args[nargs-4],args[nargs-3],
      args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(hexrels185)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Ehept := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-7)];
 z := args[nargs-6],args[nargs-5],args[nargs-4],args[nargs-3],
      args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(heptrels355)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
Eoct := proc()
 local z, i, Ex;
 global pre_list;
 pre_list := [seq(args[i],i=1..nargs-8)];
 z := args[nargs-7],args[nargs-6],args[nargs-5],args[nargs-4],
      args[nargs-3],args[nargs-2],args[nargs-1],args[nargs];
 Ex := subs({op(octrels651)},E(z));
 RETURN( eval(subs(E=Epre,Ex)) );
end:
#
###########################################################
#
# Now we implement all layers at once, up to a given weight,
# or number of arguments for E.
#
# Substitute all single relations (whenever there is at least 1 argument):
#
allsinglesub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 RETURN( temp );
end:
#
# Substitute all double relations (whenever at least 2 arguments):
#
alldoublesub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 RETURN( temp );
end:
#
# Substitute all triple relations (whenever at least 3 arguments):
#
alltriplesub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 RETURN( temp );
end:
#
# Substitute all quadruple relations (whenever at least 4 arguments):
#
allquadsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 RETURN( temp );
end:
#
# Substitute all quintuple relations (whenever at least 5 arguments):
#
allquintsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 temp := eval(subs(E=Equint,temp));
 RETURN( temp );
end:
#
# Substitute all hextuple relations (whenever at least 6 arguments):
#
allhexsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 temp := eval(subs(E=Equint,temp));
 temp := eval(subs(E=Ehex,temp));
 RETURN( temp );
end:
#
# Substitute all heptuple relations (whenever at least 7 arguments):
#
allheptsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 temp := eval(subs(E=Equint,temp));
 temp := eval(subs(E=Ehex,temp));
 temp := eval(subs(E=Ehept,temp));
 RETURN( temp );
end:
#
# Substitute all octuple relations (whenever at least 8 arguments):
#
alloctsub := proc(expr)
 local temp;
 temp := eval(subs(E=Esingle,expr));
 temp := eval(subs(E=Edouble,temp));
 temp := eval(subs(E=Etriple,temp));
 temp := eval(subs(E=Equad,temp));
 temp := eval(subs(E=Equint,temp));
 temp := eval(subs(E=Ehex,temp));
 temp := eval(subs(E=Ehept,temp));
 temp := eval(subs(E=Eoct,temp));
 RETURN( temp );
end:
#


==> anc/T2termsyser8loops.txt <==
#######################################################################
# Ancillary file for arXiv:2204.nnnnn [hep-th],
# "Bootstrapping a Stress-Tensor Form Factor through Eight Loops",
# by Lance Dixon, Omer Gurdogan, Andrew McLeod and Matthias Wilhelm.
#######################################################################
# Here is the series expansion in S through S^20,
# for the T^2 terms given in "T2terms8loops.txt".
#
# Here     y = S^2,     lny = Log[y] = 2 * Log[S].
#
# The Riemann zeta values are compressed as
# z2 = zeta[2], z3 = zeta[3], ..., z14 = zeta[14]
# (no irreducible MZV's appear).
#
############################################################
# Two loops:
#
RT2ser[2,1] := (-4-4*lny)*y+(-8/3*lny+16/3)*y^2+2/3*lny*y^3+(-4/15*lny-4/15)*y^4
+(2/15*lny+2/9)*y^5+(-8/105*lny-52/315)*y^6+(1/21*lny+11/90)*y^7+(-2/63*lny-29/
315)*y^8+(1/45*lny+223/3150)*y^9+(-8/495*lny-962/17325)*y^10:
#
RT2ser[2,0] := (17-2*lny-12*z2)*y+(-8/3*lny-8/3*z2+170/27)*y^2+(2/3*z2+173/216)*
y^3+(2/15*lny-4/15*z2-5711/13500)*y^4+(-1/9*lny+2/15*z2+5081/27000)*y^5+(26/315
*lny-8/105*z2-94912/1157625)*y^6+(-11/180*lny+1/21*z2+97423/2963520)*y^7+(29/
630*lny-2/63*z2-74399/8001504)*y^8+(-223/6300*lny+1/45*z2-91507/40824000)*y^9+(
481/17325*lny-8/495*z2+1899529/242574750)*y^10:
#
############################################################
# Three loops:
#
RT2ser[3,2] := (-18*lny^2+16*lny-12*z2-1)*y+(64/3*lny-4*lny^2-8/3*z2+170/27)*y^2
+(lny^2+2/3*z2-2419/216)*y^3+(-16/15*lny-2/5*lny^2-4/15*z2+59089/13500)*y^4+(8/
9*lny+1/5*lny^2+2/15*z2-48919/27000)*y^5+(-208/315*lny-4/35*lny^2-8/105*z2+
897338/1157625)*y^6+(22/45*lny+1/14*lny^2+1/21*z2-939809/2963520)*y^7+(-116/315
*lny-1/21*lny^2-2/63*z2+814657/8001504)*y^8+(446/1575*lny+1/30*lny^2+1/45*z2+
115853/40824000)*y^9+(-3848/17325*lny-4/165*lny^2-8/495*z2-6523498/121287375)
*y^10:
#
RT2ser[3,1] := (36-12*z3+8*lny^2+(-2+4*z2)*lny+16*z2)*y+(-160/9-8*lny^2+(160/27+
8*z2)*lny-8/3*z3-16/3*z2)*y^2+((-2*z2+392/27)*lny+2/3*z3-45/8)*y^3+(2/5*lny^2+(
4/5*z2-19618/3375)*lny-4/15*z3+4/15*z2-4619/1125)*y^4+(-1/3*lny^2+(-2/5*z2+
32081/13500)*lny+2/15*z3-2/9*z2+1849/432)*y^5+(-8/105*z3+26/105*lny^2+(8/35*z2-\
2266393/2315250)*lny+52/315*z2-30165811/9261000)*y^6+(1/21*z3-11/60*lny^2+(-1/7
*z2+676667/1852200)*lny-11/90*z2+506801/216000)*y^7+(-2/63*z3+29/210*lny^2+(2/
21*z2-2032733/25004700)*lny+29/315*z2-280201907/166698000)*y^8+(1/45*z3-223/
2100*lny^2+(-1/15*z2-3794963/71442000)*lny-223/3150*z2+899040923/740880000)*y^9
+(-8/495*z3+481/5775*lny^2+(8/165*z2+5494355297/47544651000)*lny+962/17325*z2-\
3929542837193/4437500760000)*y^10:
#
RT2ser[3,0] := (-663/4+(-1/4-3*z2)*lny^2+(18-6*z3+8*z2)*lny+231/2*z4+8*z3+22*z2)
*y+(-1463/27+(175/54-2/3*z2)*lny^2+(160/27-4/3*z3+8*z2)*lny+77/3*z4-8/3*z3+340/
27*z2)*y^2+((1/6*z2-1753/864)*lny^2+1/3*z3*lny-77/12*z4-259/108*z2-3697/1728)*y
^3+((-1/15*z2+39739/54000)*lny^2+(-2/15*z3-2/5*z2+9794/3375)*lny+77/30*z4+2/15*
z3+5089/6750*z2-936683/2700000)*y^4+((1/30*z2-30919/108000)*lny^2+(1/15*z3+1/3*
z2-196/81)*lny-77/60*z4-1/9*z3-3919/13500*z2-5349539/10800000)*y^5+((-2/105*z2+
1035421/9261000)*lny^2+(-4/105*z3-26/105*z2+5982617/3472875)*lny+11/15*z4+26/
315*z3+140926/1157625*z2+27350771051/30252600000)*y^6+((1/84*z2-2223271/
59270400)*lny^2+(1/42*z3+11/60*z2-48581/40500)*lny-11/24*z4-11/180*z3-75449/
1481760*z2-570852044017/580849920000)*y^7+((-1/126*z2+3273139/800150400)*lny^2+
(-1/63*z3-29/210*z2+210214441/250047000)*lny+11/36*z4+29/630*z3+73777/4000752*
z2+65194664906677/70573265280000)*y^8+((1/180*z2+2554873/228614400)*lny^2+(1/90
*z3+223/2100*z2-82925243/138915000)*lny-77/360*z4-223/6300*z3-56947/20412000*z2
-20673207501643/25204737600000)*y^9+((-2/495*z2-680185189/38035720800)*lny^2+(-\
4/495*z3-481/5775*z2+714832640971/1664062785000)*lny+7/45*z4+481/17325*z3-\
1183117/242574750*z2+5768894303450697703/8118496390435200000)*y^10:
#
############################################################
# Four loops:
#
RT2ser[4,3] := (-32-40/3*lny^3+(124/3-32*z2)*lny+48*z3)*y+(-1408/27-80/27*lny^3+
32*lny^2+(2840/81-64/9*z2)*lny+32/3*z3+64/3*z2)*y^2+(20/27*lny^3+(16/9*z2-6757/
162)*lny-8/3*z3-23/2)*y^3+(-8/27*lny^3-8/5*lny^2+(-32/45*z2+159439/10125)*lny+
16/15*z3-16/15*z2+8236/375)*y^4+(4/27*lny^3+4/3*lny^2+(16/45*z2-126919/20250)*
lny-8/15*z3+8/9*z2-16039/972)*y^5+(-16/189*lny^3-104/105*lny^2+(-64/315*z2+
8735822/3472875)*lny+32/105*z3-208/315*z2+236753281/20837250)*y^6+(10/189*lny^3
+11/15*lny^2+(8/63*z2-9949003/11113200)*lny-4/21*z3+22/45*z2-759349/97200)*y^7+
(-20/567*lny^3-58/105*lny^2+(-16/189*z2+23417767/150028200)*lny+8/63*z3-116/315
*z2+136464911/25004700)*y^8+(2/81*lny^3+223/525*lny^2+(8/135*z2+40249313/
214326000)*lny-4/45*z3+446/1575*z2-1294939369/333396000)*y^9+(-16/891*lny^3-\
1924/5775*lny^2+(-64/1485*z2-12249401603/35658488250)*lny+32/495*z3-3848/17325*
z2+208009579541/73958346000)*y^10:
#
RT2ser[4,2] := (66+(62+132*z2)*lny^2+(-144-48*z3-96*z2)*lny+210*z4-32*z3+66*z2)*
y+(-16336/243-80/9*lny^3+(-380/27+88/3*z2)*lny^2+(-320/9-32/3*z3-128*z2)*lny+
140/3*z4+160/3*z3+20/27*z2)*y^2+((-22/3*z2+4025/108)*lny^2+(8/3*z3+105/4)*lny-\
35/3*z4+5389/108*z2-665/972)*y^3+(4/9*lny^3+(44/15*z2-96611/6750)*lny^2+(-16/15
*z3+32/5*z2-62938/1125)*lny+14/3*z4-8/3*z3-136039/6750*z2+648223/759375)*y^4+(-\
10/27*lny^3+(-22/15*z2+77081/13500)*lny^2+(8/15*z3-16/3*z2+9211/216)*lny-7/3*z4
+20/9*z3+114919/13500*z2+402071047/24300000)*y^5+(52/189*lny^3+(88/105*z2-\
2640314/1157625)*lny^2+(-32/105*z3+416/105*z2-136189561/4630500)*lny+4/3*z4-104
/63*z3-4317931/1157625*z2-4412472472319/204205050000)*y^6+(-11/54*lny^3+(-11/21
*z2+5907887/7408800)*lny^2+(4/21*z3-44/15*z2+2176451/108000)*lny-5/6*z4+11/9*z3
+11784739/7408800*z2+3447506167897/163364040000)*y^7+(29/189*lny^3+(22/63*z2-\
12126203/100018800)*lny^2+(-8/63*z3+232/105*z2-1165810757/83349000)*lny+5/9*z4-\
58/63*z3-57216511/100018800*z2-373085889895457/19848730860000)*y^8+(-223/1890*
lny^3+(-11/45*z2-27470377/142884000)*lny^2+(4/45*z3-892/525*z2+135378099/
13720000)*lny-7/18*z4+223/315*z3+9862183/142884000*z2+3665596573080721/
226842638400000)*y^9+(962/10395*lny^3+(8/45*z2+3959387471/11886162750)*lny^2+(-\
32/495*z3+7696/5775*z2-15680733384443/2218750380000)*lny+28/99*z4-1924/3465*z3+
4317513287/23772325500*z2-250343004863279454229/18266616878479200000)*y^10:
#
RT2ser[4,1] := (-400-216*z4+94*z3-168*z2+48*z2*z3+(31/3-8*z2)*lny^3+(-72-24*z3-\
48*z2)*lny^2+(99-30*z4+100*z2)*lny+96*z5)*y+(37024/243+208/3*z4-20/27*z3-1472/
27*z2+32/3*z2*z3+(530/81-16/9*z2)*lny^3+(160/27-16/3*z3+64*z2)*lny^2+(-2912/81-\
308/3*z4-32/3*z3+760/27*z2)*lny+64/3*z5)*y^2+(3251/108*z3-9/4*z2-8/3*z2*z3+645/
16+(4/9*z2-2815/648)*lny^3+(4/3*z3-135/8)*lny^2+(77/3*z4-4601/54*z2-19991/648)*
lny-16/3*z5)*y^3+(-52/15*z4-79961/6750*z3+94562/3375*z2+16/15*z2*z3-6593699/
1518750+(-8/45*z2+63589/40500)*lny^3+(-8/15*z3-16/5*z2+77969/3375)*lny^2+(-154/
15*z4+8/15*z3+111011/3375*z2+5497949/253125)*lny+32/15*z5)*y^4+(26/9*z4+65081/
13500*z3-1651/72*z2-8/15*z2*z3+31931/23328+(4/45*z2-48919/81000)*lny^3+(4/15*z3
+8/3*z2-21631/1296)*lny^2+(77/15*z4-4/9*z3-89081/6750*z2-87317513/2700000)*lny-\
16/15*z5)*y^5+(-676/315*z4-2297069/1157625*z3+75471551/4630500*z2+32/105*z2*z3+
431899821511/87516450000+(-16/315*z2+799583/3472875)*lny^3+(-16/105*z3-208/105*
z2+312957061/27783000)*lny^2+(-44/15*z4+104/315*z3+6162628/1157625*z2+
2237064437383/68068350000)*lny+64/105*z5)*y^6+(143/90*z4+5502461/7408800*z3-\
45597/4000*z2-4/21*z2*z3-11142918743/1166400000+(2/63*z2-3204937/44452800)*lny^
3+(2/21*z3+22/15*z2-4939751/648000)*lny^2+(11/6*z4-11/45*z3-7060367/3704400*z2-\
133021187791/4537890000)*lny-8/21*z5)*y^7+(-377/315*z4-16871489/100018800*z3+
287612047/35721000*z2+8/63*z2*z3+4768164608586361/396974617200000+(-4/189*z2+
997453/600112800)*lny^3+(-4/63*z3-116/105*z2+2623389257/500094000)*lny^2+(-11/9
*z4+58/315*z3+17065403/50009400*z2+164862776669057/6616243620000)*lny+16/63*z5)
*y^8+(2899/3150*z4-14700583/142884000*z3-2139844787/370440000*z2-4/45*z2*z3-\
2538900259894199/196036848000000+(2/135*z2+25705439/857304000)*lny^3+(2/45*z3+
446/525*z2-8169825773/2222640000)*lny^2+(77/90*z4-223/1575*z3+27792937/71442000
*z2-1573822969384357/75614212800000)*lny-8/45*z5)*y^9+(-12506/17325*z4+
5447549713/23772325500*z3+28021545147271/6656251140000*z2+32/495*z2*z3+
16599150767217645808081/1278663181493544000000+(-16/1485*z2-3098826637/
71316976500)*lny^3+(-16/495*z3-3848/5775*z2+34842517294943/13312502280000)*lny^
2+(-28/45*z4+1924/17325*z3-4284889571/5943081375*z2+105371054052721214833/
6088872292826400000)*lny+64/495*z5)*y^10:
#
RT2ser[4,0] := (7575/4-4569/4*z6-36*z3^2+(-4+6*z3)*lny^3+(33/2+105/2*z4-8*z3+33/
2*z2)*lny^2+(24*z2*z3-84*z2+47*z3-108*z4+48*z5-200)*lny-192*z4-72*z3-249/2*z2-\
16*z2*z3-80*z5)*y+(2452345/4374-1523/6*z6-8*z3^2+(80/81+4/3*z3-16/9*z2)*lny^3+(
-3661/243+35/3*z4-16/3*z3-445/27*z2)*lny^2+(-2912/81-308/3*z4+170/27*z3-320/27*
z2+16/3*z2*z3+32/3*z5)*lny-3085/27*z4+160/27*z3-19858/243*z2+32/3*z2*z3+64/3*z5
)*y^2+(1523/24*z6+2*z3^2+(-1/3*z3+25/16)*lny^3+(-35/12*z4+6667/432*z2+40351/
15552)*lny^2+(-691/216*z3+45/4*z2-4/3*z2*z3-8/3*z5)*lny+12403/432*z4-15/8*z3-\
82255/7776*z2+7562153/1119744)*y^3+(-1523/60*z6-4/5*z3^2+(2/15*z3+4/45*z2-26881
/20250)*lny^3+(7/6*z4+4/15*z3-154489/27000*z2-111017941/24300000)*lny^2+(77/15*
z4+15889/13500*z3-68638/3375*z2+8/15*z2*z3-1877767/253125+16/15*z5)*lny-52817/
5400*z4+22169/3375*z3+26118619/12150000*z2-8/15*z2*z3+13953152413/1749600000-16
/15*z5)*y^4+(1523/120*z6+2/5*z3^2+(-1/15*z3-2/27*z2+6755/7776)*lny^3+(-7/12*z4-\
2/9*z3+120919/54000*z2+145313543/24300000)*lny^2+(-77/18*z4-12919/27000*z3+9877
/648*z2-4/15*z2*z3+1781/243-8/15*z5)*lny+2672/675*z4-6727/1296*z3+32911267/
8100000*z2+4/9*z2*z3-14190261119/3499200000+8/9*z5)*y^5+(-1523/210*z6-8/35*z3^2
+(4/105*z3+52/945*z2-93534689/166698000)*lny^3+(1/3*z4+52/315*z3-1012414/
1157625*z2-2321918373587/408410100000)*lny^2+(143/45*z4+235838/1157625*z3-\
145046311/13891500*z2+16/105*z2*z3-1768962224479/204205050000+32/105*z5)*lny-\
3229573/1852200*z4+100836061/27783000*z3-6979511629/1215506250*z2-104/315*z2*z3
+381017629188653/180108854100000-208/315*z5)*y^6+(1523/336*z6+1/7*z3^2+(-1/42*
z3-11/270*z2+1439179/3888000)*lny^3+(-5/24*z4-11/90*z3+8625709/29635200*z2+
5113730716853/1045529856000)*lny^2+(-847/360*z4-248321/2963520*z3+2308781/
324000*z2-2/21*z2*z3+28546333/3037500-4/21*z5)*lny+23178769/29635200*z4-1623791
/648000*z3+706600040173/124467840000*z2+11/45*z2*z3-37721687543814401/
73772586639360000+22/45*z5)*y^7+(-1523/504*z6-2/21*z3^2+(1/63*z3+29/945*z2-\
751164793/3000564000)*lny^3+(5/36*z4+29/315*z3-11263681/400075200*z2-\
20659535103833/5081275100160)*lny^2+(319/180*z4+221953/8001504*z3-1233158807/
250047000*z2+4/63*z2*z3-624138158298289/66162436200000+8/63*z5)*lny-131133901/
400075200*z4+874295057/500094000*z3-230060338155059/45368527680000*z2-58/315*z2
*z3-330450721472934724279/403351617450700800000-116/315*z5)*y^8+(1523/720*z6+1/
15*z3^2+(-1/90*z3-223/9450*z2+2308588537/13335840000)*lny^3+(-7/72*z4-223/3150*
z3-52535267/571536000*z2+433608443805973/129624364800000)*lny^2+(-2453/1800*z4-\
22387/40824000*z3+3857240783/1111320000*z2-2/45*z2*z3+73788664332391/
8168202000000-4/45*z5)*lny+1183231/11664000*z4-2752285253/2222640000*z3+
1979386771569461/453685276800000*z2+223/1575*z2*z3+1053623772299013126511/
576216596358144000000+446/1575*z5)*y^9+(-1523/990*z6-8/165*z3^2+(4/495*z3+962/
51975*z2-9737826101107/79875013680000)*lny^3+(7/99*z4+962/17325*z3+3436030133/
23772325500*z2-2051021263434556013/745576199121600000)*lny^2+(481/450*z4-\
1541323/121287375*z3-16511762479493/6656251140000*z2+16/495*z2*z3-\
1794269534651421717481/213110530248924000000+32/495*z5)*lny+388375711/
27168372000*z4+11848376602343/13312502280000*z3-33807481630425574751/
9133308439239600000*z2-1924/17325*z2*z3-712686684903162730660102697/
280720783656728234265600000-3848/17325*z5)*y^10:
#
############################################################
# Five loops:
#
RT2ser[5,4] := (-701/12-37*z4+5*z2-35/6*lny^4+(25/2-30*z2)*lny^2+(64/3+128*z3)*
lny)*y+(-12685/486-74/9*z4-256/3*z3+3050/81*z2-35/27*lny^4+640/27*lny^3+(6185/
81-20/3*z2)*lny^2+(-11776/81+256/9*z3+512/9*z2)*lny)*y^2+(37/18*z4-26323/648*z2
+3388435/31104+35/108*lny^4+(5/3*z2-77759/1296)*lny^2+(-64/9*z3-86)*lny)*y^3+(-\
37/45*z4+64/15*z3+613489/40500*z2-560947441/48600000-7/54*lny^4-32/27*lny^3+(-2
/3*z2+352849/16200)*lny^2+(128/45*z3-128/45*z2+958096/10125)*lny)*y^4+(37/90*z4
-32/9*z3-480919/81000*z2-7532750867/291600000+7/108*lny^4+80/81*lny^3+(1/3*z2-\
269719/32400)*lny^2+(-64/45*z3+64/27*z2-1771/27)*lny)*y^5+(-74/315*z4+832/315*
z3+8053298/3472875*z2+1301017892941/38288446875-1/27*lny^4-416/567*lny^3+(-4/21
*z2+2164453/694575)*lny^2+(256/315*z3-1664/945*z2+151237102/3472875)*lny)*y^6+(
37/252*z4-88/45*z3-34235461/44452800*z2-1022208049407521/31365895680000+5/216*
lny^4+44/81*lny^3+(5/42*z2-81711929/88905600)*lny^2+(-32/63*z3+176/135*z2-\
394813/13500)*lny)*y^7+(-37/378*z4+464/315*z3+43225849/600112800*z2+
36334090513884047/1270318775040000-5/324*lny^4-232/567*lny^3+(-5/63*z2-63568579
/1200225600)*lny^2+(64/189*z3-928/945*z2+268649047/13395375)*lny)*y^8+(37/540*
z4-1784/1575*z3+1692631/6858432*z2-44140849527082019/1814741107200000+7/648*lny
^4+892/2835*lny^3+(1/18*z2+830353351/1714608000)*lny^2+(-32/135*z3+3568/4725*z2
-1950254827/138915000)*lny)*y^9+(-74/1485*z4+15392/17325*z3-1377922472/
3565848825*z2+46727595667771535849/2283327109809900000-7/891*lny^4-7696/31185*
lny^3+(-4/99*z2-11823286771/17829244125)*lny^2+(256/1485*z3-30784/51975*z2+
24972102735871/2496094177500)*lny)*y^10:
#
RT2ser[5,3] := (1600/3-118*z3+256*z2-344*z2*z3+(50/3+460/3*z2)*lny^3+(64-60*z3)*
lny^2+(-1402/3+924*z4-842/3*z2)*lny-488*z5)*y+(27008/81-4616/9*z4+10420/81*z3+
24128/81*z2-688/9*z2*z3-140/27*lny^4+(-6400/243+920/27*z2)*lny^3+(-3040/81-40/3
*z3-976/3*z2)*lny^2+(-43258/243+616/3*z4+1792/9*z3-22820/81*z2)*lny-976/9*z5)*y
^2+(-59803/324*z3+277/4*z2+172/9*z2*z3+2997/64+(-230/27*z2+9430/243)*lny^3+(10/
3*z3+1025/8)*lny^2+(-154/3*z4+125519/324*z2-365377/7776)*lny+244/9*z5)*y^3+(
1154/45*z4+1418089/20250*z3-14026/81*z2-344/45*z2*z3+3985567/50625+7/27*lny^4+(
92/27*z2-88918/6075)*lny^3+(-4/3*z3+244/15*z2-1470161/10125)*lny^2+(308/15*z4-\
448/45*z3-2979629/20250*z2-1365482057/12150000)*lny-488/45*z5)*y^4+(-577/27*z4-\
1128919/40500*z3+259363/1944*z2+172/45*z2*z3-11747915/279936-35/162*lny^4+(-46/
27*z2+140081/24300)*lny^3+(2/3*z3-122/9*z2+394843/3888)*lny^2+(-154/15*z4+224/
27*z3+2380109/40500*z2+7001568383/36450000)*lny+244/45*z5)*y^5+(15002/945*z4+
38747536/3472875*z3-3863085721/41674500*z2-688/315*z2*z3-96499855234507/
7351381800000+13/81*lny^4+(184/189*z2-9422353/4167450)*lny^3+(-8/21*z3+3172/315
*z2-5630538409/83349000)*lny^2+(88/15*z4-832/135*z3-82253921/3472875*z2-\
118298498742437/612615150000)*lny-976/315*z5)*y^6+(-6347/540*z4-87504733/
22226400*z3+62206007/972000*z2+86/63*z2*z3+677502384989/13996800000-77/648*lny^
4+(-115/189*z2+2522693/3333960)*lny^3+(5/21*z3-671/90*z2+88076099/1944000)*lny^
2+(-11/3*z4+616/135*z3+189001313/22226400*z2+1332210175109239/7841473920000)*
lny+122/63*z5)*y^7+(16733/1890*z4+193728817/300056400*z3-33601961929/750141000*
z2-172/189*z2*z3-626311050828797/9451776600000+29/324*lny^4+(230/567*z2-3461447
/45008460)*lny^3+(-10/63*z3+1769/315*z2-46457493833/1500282000)*lny^2+(22/9*z4-\
464/135*z3-468920117/300056400*z2-45390485001109193/317579693760000)*lny-244/
189*z5)*y^8+(-128671/18900*z4+54051989/61236000*z3+106358400041/3333960000*z2+
86/135*z2*z3+172259011084395031/2352442176000000-223/3240*lny^4+(-23/81*z2-\
30140951/128595600)*lny^3+(1/9*z3-13603/3150*z2+143829952097/6667920000)*lny^2+
(-77/45*z4+1784/675*z3-718137043/428652000*z2+53751513632500367/453685276800000
)*lny+122/135*z5)*y^9+(277537/51975*z4-4004063501/2547034875*z3-461231488337371
/19968753420000*z2-688/1485*z2*z3-42071626417819966730687/568294747330464000000
+481/8910*lny^4+(184/891*z2+31774199129/85580371800)*lny^3+(-8/99*z3+58682/
17325*z2-609982323699467/39937506840000)*lny^2+(56/45*z4-15392/7425*z3+
20411834783/6483361500*z2-1789135616399127742849/18266616878479200000)*lny-976/
1485*z5)*y^10:
#
RT2ser[5,2] := (-19275/16-4995/2*z6-18*z3^2-1191*z4+416*z3-3667/4*z2+128*z2*z3+(
25/8-15/2*z2)*lny^4+(32-30*z3)*lny^3+(-2103/4-4809/2*z4-436*z2)*lny^2+(384*z2*
z3+992*z2-19*z3+1536*z4+408*z5+1600)*lny+320*z5)*y+(3717607/5832-555*z6-4*z3^2+
625/27*z4+32/27*z3-17309/486*z2-1072/3*z2*z3+(1775/324-5/3*z2)*lny^4+(160/81-20
/3*z3+1048/9*z2)*lny^3+(-238/27-1603/3*z4+8/3*z3+2200/9*z2)*lny^2+(11872/27+
6680/3*z4-1090/9*z3-416/9*z2+256/3*z2*z3+272/3*z5)*lny-496*z5)*y^2+(555/4*z6+z3
^2-359071/432*z4+1023/8*z3+7169603/31104*z2+(5/12*z2-19385/5184)*lny^4+(5/3*z3-\
75/2)*lny^3+(1603/12*z4-6797/18*z2-3887/48)*lny^2+(11543/72*z3-2667/8*z2-64/3*
z2*z3-1569/64-68/3*z5)*lny-179087377/1492992)*y^3+(-111/2*z6-2/5*z3^2+9011569/
27000*z4-666233/3375*z3-1330783121/48600000*z2+268/15*z2*z3+(-1/6*z2+87439/
64800)*lny^4+(-2/3*z3-262/45*z2+417494/10125)*lny^3+(-1603/30*z4-2/15*z3+160511
/1125*z2+62008807/450000)*lny^2+(-334/3*z4-271061/4500*z3+193861/375*z2+128/15*
z2*z3+475376/9375+136/15*z5)*lny-27076941581/2332800000+124/5*z5)*y^4+(111/4*z6
+1/5*z3^2-3781637/27000*z4+6961/48*z3-12493691509/97200000*z2-134/9*z2*z3+(1/12
*z2-66919/129600)*lny^4+(1/3*z3+131/27*z2-27865/972)*lny^3+(1603/60*z4+1/9*z3-\
126581/2250*z2-5378804617/32400000)*lny^2+(835/9*z4+71027/3000*z3-492371/1296*
z2-64/15*z2*z3-3716533/31104-68/15*z5)*lny+233245556251/4665600000-62/3*z5)*y^5
+(-111/7*z6-4/35*z3^2+562751807/9261000*z4-26090201/264600*z3+34356120388397/
204205050000*z2+3484/315*z2*z3+(-1/21*z2+2162911/11113200)*lny^4+(-4/21*z3-3406
/945*z2+396462109/20837250)*lny^3+(-229/15*z4-26/315*z3+8527858/385875*z2+
41746591757609/272273400000)*lny^2+(-4342/63*z4-7149539/771750*z3+1025402999/
3969000*z2+256/105*z2*z3+51308539320229/272273400000+272/105*z5)*lny-\
1068103114015417/24014513880000+1612/105*z5)*y^6+(555/56*z6+1/14*z3^2-753684061
/29635200*z4+4827727/72000*z3-1704971957182891/10455298560000*z2-737/90*z2*z3+(
5/168*z2-4186603/71124480)*lny^4+(5/42*z3+1441/540*z2-6195749/486000)*lny^3+(
229/24*z4+11/180*z3-9167759/1234800*z2-113299424001583/871274880000)*lny^2+(
1837/36*z4+1692673/548800*z3-4554403/25920*z2-32/21*z2*z3-345052355273/
1555200000-34/21*z5)*lny+7491569074863284693/491817244262400000-341/30*z5)*y^7+
(-185/28*z6-1/21*z3^2+3477170089/400075200*z4-23164780721/500094000*z3+
183410366041530991/1270318775040000*z2+1943/315*z2*z3+(-5/252*z2-1278233/
960180480)*lny^4+(-5/63*z3-3799/1890*z2+6534088291/750141000)*lny^3+(-229/36*z4
-29/630*z3+13131431/16669800*z2+420236162178269/3920736960000)*lny^2+(-4843/126
*z4-19681373/66679200*z3+4047506539/33339600*z2+64/63*z2*z3+1263567866834551/
5513536350000+68/63*z5)*lny+8715432685815131453063/537802156600934400000+899/
105*z5)*y^8+(37/8*z6+1/30*z3^2-54841187/114307200*z4+24132357323/740880000*z3-\
224286169216485979/1814741107200000*z2-14941/3150*z2*z3+(1/72*z2+38636513/
1371686400)*lny^4+(1/18*z3+29213/18900*z2-10115445047/1666980000)*lny^3+(1603/
360*z4+223/6300*z3+10739081/4762800*z2-982216984335323/11202105600000)*lny^2+(
37241/1260*z4-13337461/13608000*z3-37955451797/444528000*z2-32/45*z2*z3-\
174095371611979109/784147392000000-34/45*z5)*lny-161028937630433935083991/
3841443975720960000000-6913/1050*z5)*y^9+(-37/11*z6-4/165*z3^2-135770303171/
38035720800*z4-309853312408979/13312502280000*z3+1908798245470516890527/
18266616878479200000*z2+64454/17325*z2*z3+(-1/99*z2-8994380603/228214324800)*
lny^4+(-4/99*z3-63011/51975*z2+42915955136567/9984376710000)*lny^3+(-1603/495*
z4-481/17325*z3-569784373/158482170*z2+194320582625470728551/
2706165463478400000)*lny^2+(-80327/3465*z4+3485418241/2264031000*z3+
18053033887487/295833384000*z2+256/495*z2*z3+39395689728614351668573/
189431582443488000000+272/495*z5)*lny+141681027785234065742892264589/
2339339863806068618880000000+29822/5775*z5)*y^10:
#
RT2ser[5,1] := (4900+2368*z6+64*z3^2-492*z2*z5-483*z3*z4+2496*z4-2357/2*z3+2000*
z2-301*z2*z3-865*z5+(8/3+16*z3)*lny^4+(-701/6+231*z4-421/6*z2)*lny^3+(800+768*
z4-19/2*z3+496*z2+192*z2*z3+204*z5)*lny^2+(-6425/4+685/4*z6-68*z3^2-3619/2*z4+
288*z3-2509/2*z2)*lny-900*z7)*y+(-3370192/2187-2090/3*z6-88/3*z3^2-328/3*z2*z5-\
322/3*z3*z4+26080/27*z4-29759/243*z3+29920/81*z2+1210/9*z2*z3+50/9*z5+(100/81+
32/9*z3-10/3*z2)*lny^4+(-6587/486+154/3*z4-24*z3-5615/81*z2)*lny^3+(-1456/243-\
3566/3*z4+25/9*z3-1280/27*z2+128/3*z2*z3+136/3*z5)*lny^2+(440540/2187+2181/2*z6
+40/3*z3^2-19360/27*z4-160/27*z3-21788/243*z2+320/3*z2*z3+96*z5)*lny-200*z7)*y^\
2+(82/3*z2*z5+161/6*z3*z4+1575/16*z4-491815/15552*z3-9627/128*z2-14363/72*z2*z3
-614853/2048-19903/72*z5+(-8/9*z3+175/64)*lny^4+(-77/6*z4+76649/1296*z2+157097/
31104)*lny^3+(1553/144*z3+405/2*z2-32/3*z2*z3+945/32-34/3*z5)*lny^2+(-2181/8*z6
-10/3*z3^2+77369/54*z4-645/8*z3+12053/243*z2+74541803/279936)*lny+50*z7)*y^3+(
209/6*z6+22/15*z3^2-164/15*z2*z5-161/15*z3*z4-634087/1350*z4+1710557149/
24300000*z3+30033946/253125*z2+339761/4500*z2*z3-1776090617/109350000+98201/900
*z5+(16/45*z3+1/6*z2-37231/16200)*lny^4+(77/15*z4+6/5*z3-1760579/81000*z2-\
993809807/48600000)*lny^3+(1783/30*z4-38411/9000*z3-815452/3375*z2+64/15*z2*z3-\
86657617/1518750+68/15*z5)*lny^2+(2181/20*z6+4/3*z3^2-3699097/6750*z4+313531/
3375*z3-1133394923/6075000*z2-16/3*z2*z3-16183327717/218700000-24/5*z5)*lny-20*
z7)*y^4+(-1045/36*z6-11/9*z3^2+161/30*z3*z4+82/15*z2*z5+972727/2592*z4-\
5199702179/48600000*z3-11271041/186624*z2-269081/9000*z2*z3-14550035/2239488-\
80281/1800*z5+(-8/45*z3-5/36*z2+46645/31104)*lny^4+(-77/30*z4-z3+1366109/162000
*z2+134427329/5400000)*lny^3+(-1783/36*z4+31081/18000*z3+55277/324*z2-32/15*z2*
z3+3830137/46656-34/15*z5)*lny^2+(-2181/40*z6-2/3*z3^2+11806723/54000*z4-84461/
1296*z3+1591659223/5400000*z2+40/9*z2*z3+111784311983/1749600000+4*z5)*lny+10*
z7)*y^5+(2717/126*z6+286/315*z3^2-328/105*z2*z5-46/15*z3*z4-2939435201/11113200
*z4+1358939850659/12762815625*z3-65324797206001/4900921200000*z2+9142369/771750
*z2*z3+43209405563603801/1921161110400000+2855669/154350*z5+(32/315*z3+13/126*
z2-128924939/133358400)*lny^4+(22/15*z4+26/35*z3-11271794/3472875*z2-\
18613996967309/816820200000)*lny^3+(23179/630*z4-540077/771750*z3-791785247/
6945750*z2+128/105*z2*z3-61268265883427/612615150000+136/105*z5)*lny^2+(2181/70
*z6+8/21*z3^2-810926099/9261000*z4+1206949439/27783000*z3-13384954533311/
45378900000*z2-208/63*z2*z3-58513389202634701/720435416400000-104/35*z5)*lny-40
/7*z7)*y^6+(-2299/144*z6-121/180*z3^2+41/21*z2*z5+23/12*z3*z4+9547871/51840*z4-\
489425452824017/5227649280000*z3+112608594019/1866240000*z2-20114261/4939200*z2
*z3-47024119774573/1791590400000-6962269/987840*z5+(-4/63*z3-11/144*z2+1980169/
3110400)*lny^4+(-11/12*z4-11/20*z3+92363807/88905600*z2+2476984946251/
129077760000)*lny^3+(-19613/720*z4+2486119/9878400*z3+12421957/162000*z2-16/21*
z2*z3+245133184859/2332800000-17/21*z5)*lny^2+(-2181/112*z6-5/21*z3^2+228646399
/7408800*z4-18917989/648000*z3+1396876516769/5378240000*z2+22/9*z2*z3+
4952161544768725219/46107866649600000+11/5*z5)*lny+25/7*z7)*y^7+(6061/504*z6+
319/630*z3^2-82/63*z2*z5-23/18*z3*z4-25951883023/200037600*z4+50071133127699997
/635159387520000*z3-223346835590659/2646497448000*z2+36274649/66679200*z2*z3+
1020347411653776808939/50418952181337600000+23127809/13335840*z5+(8/189*z3+29/
504*z2-1031618743/2400451200)*lny^4+(11/18*z4+29/70*z3-61242203/1200225600*z2-\
19989691008390671/1270318775040000)*lny^3+(51707/2520*z4-6105251/133358400*z3-\
6567628639/125023500*z2+32/63*z2*z3-40537450822510339/396974617200000+34/63*z5)
*lny^2+(727/56*z6+10/63*z3^2-499511821/100018800*z4+10000279843/500094000*z3-\
34742796659948987/158789846880000*z2-116/63*z2*z3-6518351059082068859249/
50418952181337600000-58/35*z5)*lny-50/21*z7)*y^8+(-46607/5040*z6-2453/6300*z3^2
+161/180*z3*z4+41/45*z2*z5+82589955649/889056000*z4-59356298331121129/
907370553600000*z3+16389274958677949/174254976000000*z2+103165663/95256000*z2*
z3-2590371420251469519457/276647199897600000000+5/3*z7+15109159/19051200*z5+(-4
/135*z3-223/5040*z2+3164114467/10668672000)*lny^4+(-77/180*z4-223/700*z3-\
678433489/1714608000*z2+23273036752635617/1814741107200000)*lny^3+(-397609/
25200*z4-1927517/38102400*z3+20376590431/555660000*z2-16/45*z2*z3+
37359450627951803/392073696000000-17/45*z5)*lny^2+(-727/80*z6-1/9*z3^2-\
2006228773/285768000*z4-31035061207/2222640000*z3+82382063446209211/
453685276800000*z2+446/315*z2*z3+20678148759194135426323/144054149089536000000+
223/175*z5)*lny)*y^9+(-328/495*z2*z5+9139/1260*z6+481/1575*z3^2-322/495*z3*z4-\
32724772402937/484090992000*z4+22471864787189342291/415150383601800000*z3-\
325755994811978704095413/3409768483982784000000*z2-28649427973/15848217000*z2*
z3-11138839856963652678126736506631/3930090971194195279718400000000-40/33*z7-\
6272155033/3169643400*z5+(32/1485*z3+481/13860*z2-13316062682257/63900010944000
)*lny^4+(14/45*z4+481/1925*z3+3811366061/6483361500*z2-765199615969402922059/
73066467513916800000)*lny^3+(857623/69300*z4+299629747/3169643400*z3-\
86600961177061/3328125570000*z2+128/495*z2*z3-222564858260986369709687/
2557326362987088000000+136/495*z5)*lny^2+(727/110*z6+8/99*z3^2+2365553289067/
190178604000*z4+131981785942957/13312502280000*z3-5489354310508531385809/
36533233756958400000*z2-3848/3465*z2*z3-211785802084314333452464255561/
1403603918283641171328000000-1924/1925*z5)*lny)*y^10:
#
RT2ser[5,0] := (-1504055/64+(-701/192+5/16*z2-37/16*z4)*lny^4+(200/3-61*z5-59/4*
z3+32*z2-43*z2*z3)*lny^3+(-19275/64-4995/8*z6+80*z5+104*z3-3667/16*z2-1191/4*z4
-9/2*z3^2+32*z2*z3)*lny^2+(2450-450*z7+1184*z6-865/2*z5-2357/4*z3+1000*z2+1248*
z4+32*z3^2-246*z2*z5-483/2*z3*z4-301/2*z2*z3)*lny+401499/32*z8+840*z7+32851/16*
z6+776*z5+800*z3+12675/16*z2+9219/8*z4+41/2*z3^2+696*z3*z5+160*z2*z5+128*z3*z4+
208*z2*z3+96*z2*z3^2)*y+(-1002891151/157464+(-5131/7776+32/9*z3+715/648*z2-37/
72*z4)*lny^4+(-1456/243-122/9*z5-365/162*z3-440/81*z2+154/3*z4-86/9*z2*z3)*lny^
3+(2877025/23328-555/4*z6+136/3*z5+40/9*z3+100429/1944*z2+31135/108*z4-z3^2+128
/3*z2*z3)*lny^2+(396800/2187-100*z7+2181/2*z6-305/9*z5+10291/486*z3+37072/243*
z2+3320/27*z4+40/3*z3^2-164/3*z2*z5-161/3*z3*z4-685/9*z2*z3)*lny+44611/16*z8-\
200*z7+21005/18*z6-400/9*z5-32288/243*z3+1415953/2187*z2+165563/243*z4+1180/27*
z3^2+464/3*z3*z5-328/3*z2*z5-322/3*z3*z4+112/9*z2*z3+64/3*z2*z3^2)*y^2+((-8125/
10368*z2+37/288*z4+34621/497664)*lny^4+(61/18*z5-16117/2592*z3-575/32*z2+43/18*
z2*z3-525/256)*lny^3+(555/16*z6-15/32*z3-3182539/124416*z2-491569/1728*z4+1/4*
z3^2-45207439/5971968)*lny^2+(25*z7+4151/144*z5+654227/31104*z3-573/32*z2-945/4
*z4+3355/144*z2*z3+41/3*z2*z5+161/12*z3*z4-7299/128)*lny-44611/64*z8-86705/288*
z6+225/16*z5-2937/128*z3+41735689/1119744*z2+675733/3888*z4-847/108*z3^2-116/3*
z3*z5+693/16*z2*z3-16/3*z2*z3^2+8887612979/80621568)*y^3+((-8/45*z3+182839/
648000*z2-37/720*z4+423162809/777600000)*lny^4+(-61/45*z5+415039/162000*z3+
692591/40500*z2-77/30*z4-43/45*z2*z3+13385357/6075000)*lny^3+(-111/8*z6-34/15*
z5+10319/4500*z3+10125630529/194400000*z2+11408719/108000*z4-1/10*z3^2-32/15*z2
*z3+101608993333/9331200000)*lny^2+(-10*z7-2181/40*z6-20089/1800*z5-1214037401/
48600000*z3+16302923/759375*z2+2401751/6750*z4-2/3*z3^2-82/15*z2*z5-161/30*z3*
z4-64489/9000*z2*z3+4028603159/54675000)*lny+44611/160*z8+10*z7+117026/1125*z6-\
26729/450*z5-1814431/759375*z3-20385806459/874800000*z2-528026257/24300000*z4+
7181/3375*z3^2+232/15*z3*z5+82/15*z2*z5+161/30*z3*z4-39823/750*z2*z3+32/15*z2*
z3^2-647817421189531/6298560000000)*y^4+((4/27*z3-138919/1296000*z2+37/1440*z4-\
974083789/1555200000)*lny^4+(61/90*z5-354919/324000*z3-179173/15552*z2+77/36*z4
+43/90*z2*z3-1745869/373248)*lny^3+(111/16*z6+17/9*z5-3181/1728*z3-24943388509/
388800000*z2-4462637/108000*z4+1/20*z3^2+16/9*z2*z3-100983715373/6220800000)*
lny^2+(5*z7+727/16*z6+16919/3600*z5+97029373/3600000*z3-2065303/46656*z2-168913
/648*z4+5/9*z3^2+41/15*z2*z5+161/60*z3*z4+40919/18000*z2*z3-195270449/4478976)*
lny-44611/320*z8-25/3*z7-2052923/48000*z6+40931/864*z5+2640643/186624*z3+
40952310563/1399680000*z2-14343882887/194400000*z4-33433/54000*z3^2-116/15*z3*
z5-41/9*z2*z5-161/36*z3*z4+97553/2592*z2*z3-16/15*z2*z3^2+1869168321019879/
50388480000000)*y^5+((-104/945*z3+4417891/111132000*z2-37/2520*z4+1202280185093
/2178187200000)*lny^4+(-122/315*z5+13528951/27783000*z3+2513949079/333396000*z2
-143/90*z4-86/315*z2*z3+60669756444043/9801842400000)*lny^3+(-111/28*z6-442/315
*z5+47879311/37044000*z3+97244891672179/1633640400000*z2+596580917/37044000*z4-\
1/35*z3^2-416/315*z2*z3+1650682556234699/76846444416000)*lny^2+(-20/7*z7-9451/
280*z6-161186/77175*z5-409171441339/17017087500*z3+4132277479913/61261515000*z2
+1229035043/6945750*z4-26/63*z3^2-164/105*z2*z5-23/15*z3*z4-70748/128625*z2*z3+
187488489530617537/5763483331200000)*lny+6373/80*z8+130/21*z7+475550437/
24696000*z6-123180061/3704400*z5-114612543291817/4900921200000*z3-\
67999120285899329/2881741665600000*z2+159111781216999/1633640400000*z4+163307/
1323000*z3^2+464/105*z3*z5+1066/315*z2*z5+299/90*z3*z4-1400214611/55566000*z2*
z3+64/105*z2*z3^2-391857343876121861327/20748539992320000000)*y^6+((11/135*z3-\
8113267/711244800*z2+37/4032*z4-75941776444477/167284776960000)*lny^4+(61/252*
z5-7564511/35562240*z3-38972669/7776000*z2+847/720*z4+43/252*z2*z3-123878902583
/18662400000)*lny^3+(555/224*z6+187/180*z5-771461/864000*z3-2114743520845093/
41821194240000*z2-126247847/23708160*z4+1/56*z3^2+44/45*z2*z3-\
17025609585018389471/655756325683200000)*lny^2+(25/14*z7+7997/320*z6+9124897/
9878400*z5+23321358147061/1161699840000*z3-183116627843/2332800000*z2-38929631/
324000*z4+11/36*z3^2+23/24*z3*z4+41/42*z2*z5-209927/1975680*z2*z3-675751889623/
22394880000)*lny-6373/128*z8-55/12*z7-9821607/1097600*z6+1988591/86400*z5+
258526912733/9331200000*z3+2199695900288857253/184431466598400000*z2-\
493375540311623/5227649280000*z4+14633/264600*z3^2-58/21*z3*z5-1771/720*z3*z4-\
451/180*z2*z5+22005469/1296000*z2*z3-8/21*z2*z3^2+14296778092056275839123/
1062325247606784000000)*y^7+((-58/945*z3-10380977/9601804800*z2-37/6048*z4+
7447710672767417/20325100400640000)*lny^4+(-61/378*z5+38947691/480090240*z3+
20440101623/6001128000*z2-319/360*z4-43/378*z2*z3+10298808552663569/
1587898468800000)*lny^3+(-185/112*z6-493/630*z5+414898007/666792000*z3+
211936439007110593/5081275100160000*z2+150945707/320060160*z4-1/84*z3^2-232/315
*z2*z3+62068215316655758597889/2151208626403737600000)*lny^2+(-25/21*z7-21083/
1120*z6-48888773/133358400*z5-20839554333390809/1270318775040000*z3+
8002112844122647/99243654300000*z2+82894359503/1000188000*z4-29/126*z3^2-41/63*
z2*z5-23/36*z3*z4+9497923/26671680*z2*z3+806724200834455521203/
25209476090668800000)*lny+6373/192*z8+145/42*z7+267988661/66679200*z6-\
1072933217/66679200*z5-2843423220119183/99243654300000*z3-106276626197841133807
/201675808725350400000*z2+53031388148582783/635159387520000*z4-849439/7144200*
z3^2+16/63*z2*z3^2+116/63*z3*z5+1189/630*z2*z5+667/360*z3*z4-3884942981/
333396000*z2*z3-118138249146668602289920603/10454873924322164736000000)*y^8+((
223/4725*z3+12908687/1959552000*z2+37/8640*z4-8573698284460889/
29035857715200000)*lny^4+(61/540*z5-53199919/3429216000*z3-63032872607/
26671680000*z2+2453/3600*z4-6333511886028917/1045529856000000+43/540*z2*z3)*lny
^3+(37/32*z6+3791/6300*z5-434368381/987840000*z3-35397285131031367/
1036994918400000*z2+3982016951/2286144000*z4+1/120*z3^2-92908359371827458811733
/3073155180576768000000+892/1575*z2*z3)*lny^2+(5/6*z7+162121/11200*z6+16842257/
190512000*z5+24226219123688261/1814741107200000*z3-10175854222335439/
130691232000000*z2-64659898733/1111320000*z4+223/1260*z3^2-\
19533670560773133033593/553294399795200000000+41/90*z2*z5+161/360*z3*z4-\
83577491/190512000*z2*z3)*lny-44611/1920*z8-223/84*z7-1162587079/762048000*z6+
3384173573/296352000*z5+43536708401523697/1568294784000000*z3-\
24543000638831264257253/2881082981790720000000*z2-18517921051055413/
259248729600000*z4+39138949/285768000*z3^2+49931941783748555335653621641/
5227436962161082368000000000-58/45*z3*z5-9143/6300*z2*z5-5129/3600*z3*z4+
36228125587/4445280000*z2*z3-8/45*z2*z3^2)*y^9+((-1924/51975*z3-2883041417/
326020464000*z2-37/11880*z4+139755491177845739129/584531740111334400000)*lny^4+
(-122/1485*z5-10056713171/570535812000*z3+24231850068607/14522729760000*z2-481/
900*z4+113127901091078555919929/20458610903896704000000-86/1485*z2*z3)*lny^3+(-\
37/44*z6-8177/17325*z5+5591601027293/17750003040000*z3+583737229283255072947/
20876133575404800000*z2-2060739326917/760714416000*z4-1/165*z3^2+
114075761306741349206472259513/3742943782089709790208000000-7696/17325*z2*z3)*
lny^2+(-20/33*z7-349687/30800*z6+419759677/7924108500*z5-2261558801270212651/
207575191800900000*z3+186125991060103102558553/2557326362987088000000*z2+
138109946961409/3328125570000*z4-481/3465*z3^2+
152018727383002774787041657477013/3930090971194195279718400000000-164/495*z2*z5
-161/495*z3*z4+3564503819/7924108500*z2*z3)*lny+44611/2640*z8+481/231*z7+
113092239571/507142944000*z6-14597421485543/1775000304000*z5-\
24179817695200420922213/929936859268032000000*z3+421909728812867201776104737627
/28072078365672823426560000000*z2+1260411478214770892407/20876133575404800000*
z4-25937114101/190178604000*z3^2-46347897866509918782443792185010510099/
6163011457387889269843206144000000000+464/495*z3*z5+19721/17325*z2*z5+11063/
9900*z3*z4-17143914005473/2958333840000*z2*z3+64/495*z2*z3^2)*y^10:
#
############################################################
# Six loops:
#
RT2ser[6,5] := (-128/3-42/25*lny^5+(14/3-224/15*z2)*lny^3+120*z3*lny^2+(67/15+8*
z2-284/5*z4)*lny+16*z5-20*z3+112*z2*z3)*y+(161408/1215-28/75*lny^5+280/27*lny^4
+(16676/243-448/135*z2)*lny^3+(-8512/81+80/3*z3+160/3*z2)*lny^2+(-216542/1215-\
2048/9*z3+12512/81*z2-568/45*z4)*lny+32/9*z5-12200/81*z3-9856/81*z2+592/9*z4+
224/9*z2*z3)*y^2+(7/75*lny^5+(112/135*z2-42191/972)*lny^3+(-20/3*z3-713/4)*lny^
2+(-8474/81*z2+142/45*z4+8810521/38880)*lny-8/9*z5+26323/162*z3-197/2*z2-56/9*
z2*z3+5643/32)*y^3+(-14/375*lny^5-14/27*lny^4+(-224/675*z2+4656673/303750)*lny^
3+(8/3*z3-8/3*z2+304322/2025)*lny^2+(512/45*z3+1886228/50625*z2-284/225*z4+
5514970709/60750000)*lny+16/45*z5-613489/10125*z3+977524/10125*z2-148/45*z4+112
/45*z2*z3-172656016/759375)*y^4+(7/375*lny^5+35/81*lny^4+(112/675*z2-3456433/
607500)*lny^3+(-4/3*z3+20/9*z2-190543/1944)*lny^2+(-256/27*z3-705919/50625*z2+
142/225*z4-63211002367/364500000)*lny-8/45*z5+480919/20250*z3-21157/324*z2+74/
27*z4-56/45*z2*z3+77833027/699840)*y^5+(-4/375*lny^5-26/81*lny^4+(-64/675*z2+
15001051/7441875)*lny^3+(16/21*z3-104/63*z2+2631171229/41674500)*lny^2+(6656/
945*z3+87139354/17364375*z2-568/1575*z4+262988033848507/1531537875000)*lny+32/
315*z5-32213192/3472875*z3+6611267/154350*z2-1924/945*z4+32/45*z2*z3-\
482906494970437/18378454500000)*y^6+(1/150*lny^5+77/324*lny^4+(8/135*z2-936427/
1905120)*lny^3+(-10/21*z3+11/9*z2-40376243/972000)*lny^2+(-704/135*z3-3604753/
2778300*z2+71/315*z4-1167277911438623/7841473920000)*lny-4/63*z5+34235461/
11113200*z3-4621877/162000*z2+407/270*z4-4/9*z2*z3-729783520321/34992000000)*y^\
7+(-1/225*lny^5-29/162*lny^4+(-16/405*z2-4312697/25719120)*lny^3+(20/63*z3-58/
63*z2+21014312381/750141000)*lny^2+(3712/945*z3-12080303/37507050*z2-142/945*z4
+39340688360933521/317579693760000)*lny+8/189*z5-43225849/150028200*z3+
7289120437/375070500*z2-1073/945*z4+8/27*z2*z3+10999266365976199/
248109135750000)*y^8+(7/2250*lny^5+223/1620*lny^4+(56/2025*z2+2890008767/
6429780000)*lny^3+(-2/9*z3+223/315*z2-64382918189/3333960000)*lny^2+(-14272/
4725*z3+68434822/66976875*z2+71/675*z4-231090019884693149/2268426384000000)*lny
-4/135*z5-1692631/1714608*z3-7512751871/555660000*z2+8251/9450*z4-\
45859915625999609/840157920000000-28/135*z2*z3)*y^9+(-28/12375*lny^5-481/4455*
lny^4+(-448/22275*z2-596385799937/1069754647500)*lny^3+(16/99*z3-1924/3465*z2+
270614472961319/19968753420000)*lny^2+(123136/51975*z3-231118169797/
178292441250*z2-568/7425*z4+3823145115724391161319/45666542196198000000)*lny+32
/1485*z5+5511689888/3565848825*z3+95605805491663/9984376710000*z2-35594/51975*
z4+105402335903056852242097/1826661687847920000000+224/1485*z2*z3)*y^10:
#
RT2ser[6,4] := (4605/4+(35/6+91*z2)*lny^4-112/3*z3*lny^3+(67/3-115*z2+1207*z4)*
lny^2+(-1600/3-1304*z5-60*z3-640/3*z2-1352*z2*z3)*lny+1030*z6-256*z3+3127/6*z2-\
175/2*z4+252*z3^2)*y+(386977/1458-28/15*lny^5+(-4445/243+182/9*z2)*lny^4+(-1760
/81-224/27*z3-9088/27*z2)*lny^3+(-75644/243+240*z3-76450/81*z2+2414/9*z4)*lny^2
+(73024/81-2608/9*z5+17680/27*z3+112000/81*z2-17912/9*z4-2704/9*z2*z3)*lny+2060
/9*z6+2656/3*z5-320*z3+275/81*z2-87395/81*z4+56*z3^2+2720/3*z2*z3)*y^2+((-91/18
*z2+84875/3888)*lny^4+(56/27*z3+1295/8)*lny^3+(514151/648*z2-1207/18*z4+267569/
3888)*lny^2+(652/9*z5-17227/27*z3+1100*z2+676/9*z2*z3-4705/64)*lny-515/9*z6-\
2125/4*z3-1706791/1728*z2+1632053/1296*z4-14*z3^2-173353927/373248)*y^3+(7/75*
lny^5+(91/45*z2-1980377/243000)*lny^4+(-112/135*z3+2272/135*z2-1548859/10125)*
lny^3+(-12*z3-11733797/40500*z2+1207/45*z4-2656360133/6075000)*lny^2+(-1304/45*
z5+793886/3375*z3-12223144/10125*z2+4478/45*z4-1352/45*z2*z3+38128091/151875)*
lny+206/9*z6-664/15*z5+2093486/3375*z3+51553391/8100000*z2-7644043/16200*z4+28/
5*z3^2-136/3*z2*z3+4931226684229/14580000000)*y^4+(-7/90*lny^5+(-91/90*z2+
1547567/486000)*lny^4+(56/135*z3-1136/81*z2+400085/3888)*lny^3+(10*z3+9015137/
81000*z2-1207/90*z4+37916926883/72900000)*lny^2+(652/45*z5-614081/6750*z3+22598
/27*z2-2239/27*z4+676/45*z2*z3+14619337/93312)*lny-103/9*z6+332/9*z5-847079/
1944*z3+56504282101/145800000*z2+6016033/32400*z4-14/5*z3^2+340/9*z2*z3-\
40544569802777/87480000000)*y^5+(13/225*lny^5+(26/45*z2-1836446/1488375)*lny^4+
(-32/135*z3+29536/2835*z2-5603427671/83349000)*lny^3+(-52/7*z3-291839783/
6945750*z2+2414/315*z4-287893796642581/612615150000)*lny^2+(-2608/315*z5+
40155643/1157625*z3-1929024424/3472875*z2+58214/945*z4-2704/315*z2*z3-\
1099712236626247/2450460600000)*lny+412/63*z6-8632/315*z5+12115889981/41674500*
z3-281658843597571/612615150000*z2-14480621/198450*z4+8/5*z3^2-1768/63*z2*z3+
1688539933229829917/4502721352500000)*y^6+(-77/1800*lny^5+(-13/36*z2+15255323/
38102400)*lny^4+(4/27*z3-3124/405*z2+86672461/1944000)*lny^3+(11/2*z3+564770873
/44452800*z2-1207/252*z4+1539509994112291/3920736960000)*lny^2+(326/63*z5-\
19962799/1852200*z3+93181/250*z2-24629/540*z4+338/63*z2*z3+2719593419789/
4665600000)*lny-515/126*z6+913/45*z5-190099831/972000*z3+1342816040738873/
3136589568000*z2+312598949/12700800*z4-z3^2+187/9*z2*z3-412533530348095556123/
1844314665984000000)*y^7+(29/900*lny^5+(13/54*z2-13289687/514382400)*lny^4+(-8/
81*z3+16472/2835*z2-45334453027/1500282000)*lny^3+(-29/7*z3+186896083/600112800
*z2+1207/378*z4-50863950599538197/158789846880000)*lny^2+(-652/189*z5+2784991/
25004700*z3-47880297149/187535250*z2+64931/1890*z4-676/189*z2*z3-\
41048663829072937/66162436200000)*lny+515/189*z6-4814/315*z5+11178741173/
83349000*z3-5230046923859551/14114653056000*z2-472149401/171460800*z4+2/3*z3^2-\
986/63*z2*z3+57320134728033842658589/672252695751168000000)*y^8+(-223/9000*lny^
5+(-91/540*z2-106024501/734832000)*lny^4+(28/405*z3-63332/14175*z2+139353508303
/6667920000)*lny^3+(223/70*z3-1049394167/171460800*z2-1207/540*z4+
29499097212129889/113421319200000)*lny^2+(326/135*z5+41801867/8930250*z3+
12396379253/69457500*z2-499297/18900*z4+1430190500182952761/2352442176000000+
338/135*z2*z3)*lny-103/54*z6+18509/1575*z5-44666800819/476280000*z3+
4501176495830429/14402707200000*z2-1780917331/244944000*z4-7/15*z3^2+
20499582125589697092839/960360993930240000000+3791/315*z2*z3)*y^9+(481/24750*
lny^5+(182/1485*z2+6663037879/30564418500)*lny^4+(-224/4455*z3+546416/155925*z2
-53368660930943/3630682440000)*lny^3+(-962/385*z3+244080038831/28526790600*z2+
2414/1485*z4-3868584619443460415237/18266616878479200000)*lny^2+(-2608/1485*z5-\
159652814147/23772325500*z3-79230230369497/624023544375*z2+1076959/51975*z4-\
2926686164612693229554113/5114652725974176000000-2704/1485*z2*z3)*lny+412/297*
z6-159692/17325*z5+1294322496667/19405980000*z3-75813114783567370969/
289946299658400000*z2+238274546183/20376279000*z4+56/165*z3^2-\
14226431889526289331412188809/146208741487879288680000000-32708/3465*z2*z3)
*y^10:
#
RT2ser[6,3] := (-7840+5184*z7+1220*z5+4114/3*z3-13120/3*z2-4736*z4+(7/6-56/15*z2
)*lny^5-56/3*z3*lny^4+(67/3-500/3*z2-3578*z4)*lny^3+(-3200/3+512*z5+30*z3-640*
z2+768*z2*z3)*lny^2+(23025/4-14923*z6-384*z3+11356/3*z2+14692/3*z4+72*z3^2)*lny
+3488*z2*z5+6208*z3*z4+748*z2*z3)*y+(-1963328/729+1152*z7+67352/9*z6-33080/27*
z5-41720/81*z3-350720/243*z2-439520/81*z4+256*z3^2+(623/243-112/135*z2)*lny^5+(
-80/243-112/27*z3+848/9*z2)*lny^4+(28/243+544/27*z3+119080/243*z2-7156/9*z4)*
lny^3+(91648/243+1024/9*z5-5060/27*z3+7232/81*z2+65024/9*z4+512/3*z2*z3)*lny^2+
(2294069/1458-29846/9*z6-16960/9*z5-3200/27*z3+17428/27*z2+168280/27*z4+16*z3^2
-18496/9*z2*z3)*lny+6976/9*z2*z5+12416/9*z3*z4-118040/81*z2*z3)*y^2+(-288*z7+
97441/54*z5-26807/216*z3+10221/16*z2-14025/8*z4+(28/135*z2-34573/19440)*lny^5+(
28/27*z3-525/16)*lny^4+(-274163/486*z2+1789/9*z4-424507/3888)*lny^3+(-256/9*z5+
23879/108*z3-7137/4*z2-128/3*z2*z3-447/2)*lny^2+(14923/18*z6+2085/2*z3+342193/
432*z2-452525/54*z4-4*z3^2-6203147/373248)*lny+282661/162*z2*z3-1744/9*z2*z5-\
3104/9*z3*z4-356529/512)*y^3+(576/5*z7-16838/45*z6-2313139/3375*z5-667609783/
1012500*z3-1011951538/759375*z2+7573429/2025*z4-64/5*z3^2+(-56/675*z2+779023/
1215000)*lny^5+(-56/135*z3-212/45*z2+2009131/60750)*lny^4+(-136/135*z3+255137/
1215*z2-3578/45*z4+1440381067/6075000)*lny^3+(512/45*z5-557861/6750*z3+19097074
/10125*z2-16256/45*z4+256/15*z2*z3+277671163/759375)*lny^2+(-14923/45*z6+848/9*
z5-724076/675*z3+2953056907/2025000*z2+10715831/3375*z4+8/5*z3^2+4624/45*z2*z3-\
294335939251/2916000000)*lny+3488/45*z2*z5+6208/45*z3*z4-6625039/10125*z2*z3-\
14063103127/227812500)*y^4+(-288/5*z7+8419/27*z6+1842919/6750*z5+35971248149/
36450000*z3+40920989/69984*z2-11053975/3888*z4+32/3*z3^2+(28/675*z2-594433/
2430000)*lny^5+(28/135*z3+106/27*z2-526685/23328)*lny^4+(68/81*z3-198761/2430*
z2+1789/45*z4-2141405513/8100000)*lny^3+(-256/45*z5+437081/13500*z3-842765/648*
z2+8128/27*z4-128/15*z2*z3-11971967/17496)*lny^2+(14923/90*z6-2120/27*z5+238349
/324*z3-5345399503/2278125*z2-8533651/6750*z4-4/5*z3^2-2312/27*z2*z3+
570223635541/5832000000)*lny-1744/45*z2*z5-3104/45*z3*z4+5214919/20250*z2*z3+
1145487607/3359232)*y^5+(1152/35*z7-218894/945*z6-126650402/1157625*z5-\
293897072723263/306307575000*z3+232731192807961/1837845450000*z2+32738661617/
16669800*z4-832/105*z3^2+(-16/675*z2+681664/7441875)*lny^5+(-16/135*z3-2756/945
*z2+7431223439/500094000)*lny^4+(-1768/2835*z3+65685362/2083725*z2-7156/315*z4+
48032285698613/204205050000)*lny^3+(1024/315*z5-14599499/1157625*z3+1327035887/
1543500*z2-211328/945*z4+512/105*z2*z3+114431480574697/131274675000)*lny^2+(-\
29846/315*z6+11024/189*z5-673849411/1389150*z3+707913015224111/306307575000*z2+
195567826/385875*z4+16/35*z3^2+60112/945*z2*z3+65739431031195329/
300181423500000)*lny+6976/315*z2*z5+12416/315*z3*z4-351422222/3472875*z2*z3-\
7193327989544734337/13508164057500000)*y^6+(-144/7*z7+92609/540*z6+5735095/
148176*z5+1629827859859459/1960368480000*z3-380159389759/699840000*z2-105035867
/77760*z4+88/15*z3^2+(2/135*z2-5168269/190512000)*lny^5+(2/27*z3+583/270*z2-\
115532629/11664000)*lny^4+(187/405*z3-336010349/33339600*z2+1789/126*z4-\
680827577177/3485099520)*lny^3+(-128/63*z5+6154117/1481760*z3-37230677/64800*z2
+22352/135*z4-64/21*z2*z3-201491263093/218700000)*lny^2+(14923/252*z6-1166/27*
z5+10485857/32400*z3-7889675167335007/3920736960000*z2-665454763/3704400*z4-2/7
*z3^2-6358/135*z2*z3-70725875567397512113/122954311065600000)*lny-1552/63*z3*z4
-872/63*z2*z5+379071883/11113200*z2*z3+751613086513189/1343692800000)*y^7+(96/7
*z7-244151/1890*z6-64594991/10001880*z5-6116154798952957/8821658160000*z3+
2111114989199729/2835532980000*z2+282810360781/300056400*z4-464/105*z3^2+(-4/
405*z2-3553919/2571912000)*lny^5+(-4/81*z3-1537/945*z2+60687585043/9001692000)*
lny^4+(-986/2835*z3+209098721/450084600*z2-1789/189*z4+5045709258498287/
31757969376000)*lny^3+(256/189*z5-6880777/20003760*z3+58770946813/150028200*z2-\
117856/945*z4+128/63*z2*z3+177415954445968331/198487308600000)*lny^2+(-14923/
378*z6+6148/189*z5-5510567747/25004700*z3+29680408130651801/17643316320000*z2+
1520928047/50009400*z4+4/21*z3^2+33524/945*z2*z3+114375720502812211823269/
134450539150233600000)*lny+1744/189*z2*z5+3104/189*z3*z4-568120807/150028200*z2
*z3-1427206106241090589649/3001128106032000000)*y^8+(-48/5*z7+1877437/18900*z6-\
609159221/71442000*z5+450069664826641/787648050000*z3-481718038769736529/
588110544000000*z2-892611187393/1333584000*z4+1784/525*z3^2+(14/2025*z2+
51567587/3674160000)*lny^5+(14/405*z3+11819/9450*z2-187295323687/40007520000)*
lny^4+(3791/14175*z3+356956273/91854000*z2+1789/270*z4-14604897011176211/
113421319200000)*lny^3+(-128/135*z5-198961219/142884000*z3-60538802203/
222264000*z2+453136/4725*z4-122249557329913781/147027636000000-64/45*z2*z3)*lny
^2+(14923/540*z6-23638/945*z5+3401988847/22226400*z3-4999819754048837/
3600676800000*z2+2783048641/71442000*z4-2/15*z3^2-141381961326794935978211/
137194427704320000000-128894/4725*z2*z3)*lny+15870924152216073659059/
46107866649600000000-872/135*z2*z5-1552/135*z3*z4-2168572193/214326000*z2*z3)*y
^9+(384/55*z7-4049539/51975*z6+181792285421/11886162750*z5-\
159136053284865138833/338270682934800000*z3+1054218060363952172015737/
1278663181493544000000*z2+3859887255840739/7987501368000*z4-15392/5775*z3^2+(-\
112/22275*z2-2947776983/152822092500)*lny^5+(-112/4455*z3-50986/51975*z2+
792245848339357/239625041040000)*lny^4+(-32708/155925*z3-88001380183/
15282209250*z2-7156/1485*z4+1912971040802919702163/18266616878479200000)*lny^3+
(1024/1485*z5+51111774319/23772325500*z3+769056266833507/3993750684000*z2-\
3909568/51975*z4+121000640603850219160909/159832897686693000000+512/495*z2*z3)*
lny^2+(-29846/1485*z6+203944/10395*z5-71950418904953/665625114000*z3+
165911553627948917389/144973149829200000*z2-835722637831/11886162750*z4+16/165*
z3^2+94584269812972911244019570009/83547852278788164960000000+1112072/51975*z2*
z3)*lny-33413728604572700802442180125427/163753790466424803321600000000+6976/
1485*z2*z5+12416/1485*z3*z4+579510547043/35658488250*z2*z3)*y^10:
#
RT2ser[6,2] := (75313/4+28975*z8-3360*z7+119407/8*z6-4192*z5-5600*z3+101985/8*z2
+134663/8*z4+129*z3^2+288*z3*z5-1280*z2*z5-1536*z3*z4-2176*z2*z3+552*z2*z3^2+15
*z3*lny^5+(67/12-115/4*z2+1207/4*z4)*lny^4+(-1600/3+256*z5+15*z3-320*z2+384*z2*
z3)*lny^3+(23025/4+126621/4*z6-128*z3+8357/2*z2+7631*z4+228*z3^2)*lny^2+(-19600
-3960*z7-18464*z6+250*z5+3017/2*z3-12000*z2-17312*z4-384*z3^2-3600*z2*z5-6516*
z3*z4+54*z2*z3)*lny)*y+(-253567951/39366+57950/9*z8+5056*z7-36935/36*z6-64/3*z5
+3136/243*z3+2317943/8748*z2+1829035/972*z4-7750/27*z3^2+64*z3*z5+10624/3*z2*z5
+17680/3*z3*z4-9664/27*z2*z3+368/3*z2*z3^2+(56/81+10/3*z3-112/45*z2)*lny^5+(-\
2191/486-368/9*z3-14555/162*z2+1207/18*z4)*lny^4+(2912/243+512/9*z5-790/27*z3-\
3200/81*z2-25804/9*z4+256/3*z2*z3)*lny^3+(648659/1458+14069/2*z6-64/3*z5-928/9*
z3-3860/9*z2-167665/27*z4+152/3*z3^2+256/3*z2*z3)*lny^2+(-12556000/2187-880*z7-\
86050/3*z6+30140/27*z5+6709/27*z3-222656/243*z2+75520/27*z4-688/3*z3^2-800*z2*
z5-1448*z3*z4+43060/27*z2*z3)*lny)*y^2+(-28975/18*z8+5985953/576*z6-4737/4*z5-\
36*z3-1591204313/2239488*z2-323049085/62208*z4+72101/216*z3^2-16*z3*z5-6603/4*
z2*z3-92/3*z2*z3^2+83531453491/40310784+(-5/6*z3+63/32)*lny^5+(190493/2592*z2-\
1207/72*z4+201421/31104)*lny^4+(-128/9*z5+13037/216*z3+610*z2-64/3*z2*z3+105/4)
*lny^3+(-14069/8*z6-1371/8*z3+153683/216*z2+3551551/432*z4-38/3*z3^2+183676819/
373248)*lny^2+(220*z7-163241/108*z5-622339/1728*z3-2343/32*z2+31635/4*z4-181147
/108*z2*z3+200*z2*z5+362*z3*z4+454275/1024)*lny)*y^3+(5795/9*z8-1264/5*z7-\
149272931/36000*z6+2115242/1125*z5+82157492/759375*z3+96234643282187/
87480000000*z2+3836892539/19440000*z4-1706063/13500*z3^2+32/5*z3*z5-2656/15*z2*
z5-884/3*z3*z4+6609994/3375*z2*z3+184/15*z2*z3^2-24379303809783049/
39366000000000+(1/3*z3+28/225*z2-333067/202500)*lny^5+(92/45*z3-4352447/162000*
z2+1207/180*z4-1350061591/48600000)*lny^4+(256/45*z5-312911/13500*z3-1267496/
2025*z2+6451/45*z4+128/15*z2*z3-89200433/759375)*lny^3+(14069/20*z6+16/15*z5+
20959/125*z3-1207781263/675000*z2-83309521/27000*z4+76/15*z3^2-64/15*z2*z3-\
998584023701/2916000000)*lny^2+(-88*z7+8605/6*z6+3839843/6750*z5+825938803/
900000*z3+18856562/759375*z2-36896062/3375*z4+172/15*z3^2-80*z2*z5-724/5*z3*z4+
4192921/6750*z2*z3-153038870699/273375000)*lny)*y^4+(-5795/18*z8+632/3*z7+
13837339/8000*z6-898457/648*z5-12276959/23328*z3-235036941798877/174960000000*
z2+110663306701/38880000*z4+1365623/27000*z3^2-16/5*z3*z5+1328/9*z2*z5+2210/9*
z3*z4-894619/648*z2*z3-92/15*z2*z3^2+39813826747162883/157464000000000+(-1/6*z3
-14/135*z2+83321/77760)*lny^5+(-46/27*z3+3357137/324000*z2-1207/360*z4+
130675139/4050000)*lny^4+(-128/45*z5+251081/27000*z3+104243/243*z2-6451/54*z4-\
64/15*z2*z3+1232657/5832)*lny^3+(-14069/40*z6-8/9*z5-147163/1296*z3+34728529601
/16200000*z2+32686133/27000*z4-38/15*z3^2+32/9*z2*z3+2725120946791/5832000000)*
lny^2+(44*z7-43025/36*z6-3024053/13500*z5-52304116601/48600000*z3+54983483/
46656*z2+5120627/648*z4-86/9*z3^2+40*z2*z5+362/5*z3*z4-3253891/13500*z2*z3+
882100439/3359232)*lny)*y^5+(11590/63*z8-16432/105*z7-510300671/686000*z6+
13117393859/13891500*z5+521074506403013/612615150000*z3+9186958668572171167/
9005442705000000*z2-82468403125699/23337720000*z4-47494607/2315250*z3^2+64/35*
z3*z5-34528/315*z2*z5-11492/63*z3*z4+12810288361/13891500*z2*z3+368/105*z2*z3^2
+480893489008301380073/9262741068000000000+(2/21*z3+52/675*z2-164315189/
238140000)*lny^5+(1196/945*z3-13702231/3472875*z2+1207/630*z4-23648781321607/
816820200000)*lny^4+(512/315*z5-1451494/385875*z3-589314518/2083725*z2+83863/
945*z4+256/105*z2*z3-159195630659021/612615150000)*lny^3+(14069/70*z6+208/315*
z5+2069745673/27783000*z3-29664830950873/15126300000*z2-4371754103/9261000*z4+
152/105*z3^2-832/315*z2*z3-404803546159015097/600362847000000)*lny^2+(-176/7*z7
+111865/126*z6+101789732/1157625*z5+199254804841721/204205050000*z3-\
2594918104541753/1225230300000*z2-74139876089/13891500*z4+2236/315*z3^2-160/7*
z2*z5-1448/35*z3*z4+106906414/1157625*z2*z3-7984622508058813319/
43226124984000000)*lny)*y^6+(-28975/252*z8+1738/15*z7+4032731621/13171200*z6-\
208268161/324000*z5-289103879263/291600000*z3-1909326623711250105223/
3688629331968000000*z2+10042044257041211/2987228160000*z4+110998667/14817600*z3
^2-8/7*z3*z5+2431/18*z3*z4+3652/45*z2*z5-201037019/324000*z2*z3-46/21*z2*z3^2-\
366693822292736643133111/1327906559508480000000+(-5/84*z3-77/1350*z2+17648113/
38880000)*lny^5+(-253/270*z3+43570351/35562240*z2-1207/1008*z4+84046679964049/
3485099520000)*lny^4+(-64/63*z5+20128667/14817600*z3+4585163/24300*z2-70961/
1080*z4-32/21*z2*z3+78573759259/291600000)*lny^3+(-14069/112*z6-22/45*z5-\
32136779/648000*z3+719959640147261/435637440000*z2+922791209/5927040*z4-19/21*
z3^2+88/45*z2*z3+104835010692790748761/122954311065600000)*lny^2+(110/7*z7-\
94655/144*z6-218701631/7408800*z5-855577051086913/1045529856000*z3+
5931504363019/2332800000*z2+1171494259/324000*z4-473/90*z3^2+181/7*z3*z4+100/7*
z2*z5-43075433/1481760*z2*z3+801433473272929/2687385600000)*lny)*y^7+(28975/378
*z8-9164/105*z7-53183284187/533433600*z6+587977043/1323000*z5+25148914528884919
/24810913575000*z3+253311087860844759553907/4033516174507008000000*z2-\
1069672456449136991/362948221440000*z4-304542503/200037600*z3^2+92/63*z2*z3^2+
16/21*z3*z5-19256/315*z2*z5-6409/63*z3*z4+106365786173/250047000*z2*z3+
5240781645090381694351101211/13068592405402705920000000+(5/126*z3+29/675*z2-\
1312072693/4286520000)*lny^5+(667/945*z3-6258187/480090240*z2+1207/1512*z4-\
24948564262475767/1270318775040000)*lny^4+(128/189*z5-51462983/200037600*z3-\
4819661101/37507050*z2+187079/3780*z4+64/63*z2*z3-51300823026056711/
198487308600000)*lny^3+(14069/168*z6+116/315*z5+5625485791/166698000*z3-\
23928202804440127/17643316320000*z2-1049145077/80015040*z4+38/63*z3^2-464/315*
z2*z3-129894568114087089110573/134450539150233600000)*lny^2+(-220/21*z7+249545/
504*z6+311981819/100018800*z5+9450010449115973/14114653056000*z3-\
261348630846084251/99243654300000*z2-12714583607/5103000*z4+1247/315*z3^2-200/
21*z2*z5-362/21*z3*z4+15554669/20003760*z2*z3-2535432636937863366191/
5041895218133760000)*lny)*y^8+(-5795/108*z8+35234/525*z7-744388861/762048000*z6
-347561745883/1111320000*z5-190950077050919197/196036848000000*z3+
1640947075422523713321721/5762165963581440000000*z2+1820026458564772573/
725896442880000*z4-72843149/57153600*z3^2-71799543534887663789251709699/
163357405067533824000000000+(-1/36*z3-223/6750*z2+4019640397/19051200000)*lny^5
+(-5129/9450*z3-37168597/69984000*z2-1207/2160*z4+28907504573342821/
1814741107200000)*lny^4+(-64/135*z5-73638277/285768000*z3+1487967673/16669800*
z2-1438573/37800*z4+3898413904074631/16336404000000-32/45*z2*z3)*lny^3+(-14069/
240*z6-446/1575*z5-52105506017/2222640000*z3+55750432314666311/50409475200000*
z2-29677953329/571536000*z4-19/45*z3^2+980456264148241421893453/
960360993930240000000+1784/1575*z2*z3)*lny^2+(22/3*z7-383783/1008*z6+1282772641
/142884000*z5-54930095610295729/100818950400000*z3+199842918101990053/
78414739200000*z2+1943476492297/1111320000*z4-9589/3150*z3^2+
6657537525843962400893/9221573329920000000+20/3*z2*z5+181/15*z3*z4+1711148699/
142884000*z2*z3)*lny-8/15*z3*z5+74036/1575*z2*z5+49283/630*z3*z4-330346017377/
1111320000*z2*z3-46/45*z2*z3^2)*y^9+(11590/297*z8-303992/5775*z7+6361010243971/
126785736000*z6+496197053182291/2218750380000*z5+1159381562747257336756693/
1278663181493544000000*z3-1857065975676948388500852023479/
3509009795709102928320000000*z2-30846687345683026506043/14613293502783360000*z4
+24317649071/9508930200*z3^2+321436597986848294123730996665596335179/
770376432173486158730400768000000000+(2/99*z3+962/37125*z2-16894299263407/
114107162400000)*lny^5+(22126/51975*z3+15526199401/20376279000*z2+1207/2970*z4-\
947073034127847624857/73066467513916800000)*lny^4+(512/1485*z5+2928217409/
5943081375*z3-31476914344157/499218835500*z2+3102931/103950*z4-\
138179629222393739679569/639331590746772000000+256/495*z2*z3)*lny^3+(1279/30*z6
+3848/17325*z5+8170689118001/493055640000*z3-3667731021908348721749/
4059248195217600000*z2+15276644103943/190178604000*z4+152/495*z3^2-\
151038727215251766311388171643/146208741487879288680000000-15392/17325*z2*z3)*
lny^2+(-16/3*z7+827801/2772*z6-85013438494/5943081375*z5+902061111083209782319/
2029624097608800000*z3-1218721673849871514675991/511465272597417600000*z2-\
8305176998935307/6656251140000*z4+41366/17325*z3^2-\
360477348890642923984895443454779/393009097119419527971840000000-160/33*z2*z5-\
1448/165*z3*z4-18828033527/1080560250*z2*z3)*lny+64/165*z3*z5-638768/17325*z2*
z5-212602/3465*z3*z4+1405834191220427/6656251140000*z2*z3+368/495*z2*z3^2)
*y^10:
#
RT2ser[6,1] := (-63504-81064/3*z8+8790*z7-29112*z6+11461*z5+125925/8*z3-25480*z2
-31120*z4-816*z3^2+108*z3^3+9408*z9+(67/240+1/2*z2-71/20*z4)*lny^5+(-200/3-163*
z5-15/2*z3-80/3*z2-169*z2*z3)*lny^4+(23025/16-14923/4*z6-96*z3+2839/3*z2+3673/3
*z4+18*z3^2)*lny^3+(-9800-1980*z7-9232*z6+125*z5+3017/4*z3-6000*z2-8656*z4-192*
z3^2-1800*z2*z5-3258*z3*z4+27*z2*z3)*lny^2+(376565/16+2965/24*z8+23075*z6-2880*
z5-4800*z3+16175*z2+22604*z4+614*z3^2+1168*z3*z5-1728*z2*z3+360*z2*z3^2)*lny-\
1280*z3*z5+3040*z2*z5+3057*z3*z4+4061*z2*z3-384*z2*z3^2+7881/2*z6*z3+5514*z4*z5
+5256*z2*z7)*y+(113484160/6561+(-6601/9720+20/3*z3+134/81*z2-71/90*z4)*lny^5+(-\
364/81-326/9*z5+170/27*z3-320/27*z2+1244/9*z4-338/9*z2*z3)*lny^4+(404675/5832-\
14923/18*z6+2000/9*z5+320/81*z3+7567/81*z2+43990/27*z4+4*z3^2+2416/9*z2*z3)*lny
^3+(-219872/729-440*z7+15711*z6+130/27*z5+6367/54*z3+67696/243*z2+6880/9*z4+328
/3*z3^2-400*z2*z5-724*z3*z4-4570/27*z2*z3)*lny^2+(-13976947/19683-431353/36*z8-\
960*z7+573745/54*z6+640/27*z5+19712/243*z3+789659/729*z2+344635/243*z4+920/9*z3
^2-928/3*z3*z5-992*z2*z5-6056/3*z3*z4-1280/27*z2*z3-272/3*z2*z3^2)*lny+121949/
18*z8-460/9*z7-37268/3*z6+337310/243*z5+15096125/8748*z3-7059200/2187*z2-536632
/81*z4-3296/27*z3^2+24*z3^3+6272/3*z9+1792/3*z3*z5-33440/27*z2*z5-78470/27*z3*
z4-12814/81*z2*z3+288*z2*z3^2+2627/3*z6*z3+3676/3*z4*z5+1168*z2*z7)*y^2+(100693
/36*z7-115839/64*z6+2528351/7776*z5+730005829/2239488*z3+366633/1024*z2+606045/
256*z4-1329/8*z3^2-6*z3^3-1568/3*z9+(-3797/3240*z2+71/360*z4-13769/622080)*lny^
5+(163/18*z5-5767/216*z3-795/16*z2+105/512+169/18*z2*z3)*lny^4+(14923/72*z6-25/
2*z3-591277/5184*z2-319469/216*z4-z3^2+13675867/1492992)*lny^3+(110*z7-19223/
216*z5-14491/1152*z3-43251/128*z2-4725*z4-233409/2048+100*z2*z5+181*z3*z4-13909
/216*z2*z3)*lny^2+(-15567343/864*z6+1395/2*z5+2385/64*z3-138360977/186624*z2-\
1604857/15552*z4-3097/18*z3^2+431353/144*z8-107747882389/40310784+68/3*z2*z3^2+
232/3*z3*z5+1110*z2*z3)*lny+1222155/512+53126/27*z2*z5+692197/216*z3*z4+206633/
2592*z2*z3-2627/12*z6*z3-919/3*z4*z5-292*z2*z7)*y^3+(-121949/360*z8-2487103/
2250*z7+17813501/3000*z6-8005853237/12150000*z5-704414866091/17496000000*z3-\
627404788253/1366875000*z2-1983910499/675000*z4+702119/3375*z3^2+12/5*z3^3+3136
/15*z9+(-1/3*z3+85457/202500*z2-71/900*z4+804202259/972000000)*lny^5+(-163/45*
z5+141043/13500*z3+305299/6750*z2-311/45*z4+19063391/4050000-169/45*z2*z3)*lny^
4+(-14923/180*z6-100/9*z5+382288/10125*z3+2704952107/8100000*z2+7360631/13500*
z4+2/5*z3^2+249286503019/11664000000-604/45*z2*z3)*lny^3+(-44*z7-15711/20*z6+
463493/13500*z5-398621941/5400000*z3+1791062471/3037500*z2+5991199/1125*z4-82/
15*z3^2+16818298927/60750000-40*z2*z5-362/5*z3*z4+403471/13500*z2*z3)*lny^2+(-\
431353/360*z8+48*z7+370243849/54000*z6-2886724/3375*z5-206761304/759375*z3+
170533042387/1458000000*z2+100008368143/24300000*z4+73393/1125*z3^2+
3663600183908197/3936600000000-464/15*z3*z5+248/5*z2*z5+1514/15*z3*z4-3523552/
3375*z2*z3-136/15*z2*z3^2)*lny+193722498234079/410062500000-448/15*z3*z5-\
2521588/3375*z2*z5-16129039/13500*z3*z4-3396034259/4050000*z2*z3-72/5*z2*z3^2+
2627/30*z6*z3+1838/15*z4*z5+584/5*z2*z7)*y^4+((5/18*z3-129919/810000*z2+71/1800
*z4-595620263/648000000)*lny^5+(163/90*z5-230081/54000*z3-78131/2592*z2+311/54*
z4-3230917/248832+169/90*z2*z3)*lny^4+(14923/360*z6+250/27*z5-28739/972*z3-\
4704008129/12150000*z2-5717651/27000*z4-1/5*z3^2-1464415538359/23328000000+302/
27*z2*z3)*lny^3+(22*z7+5237/8*z6-366053/27000*z5+8548627399/97200000*z3-\
62423377/62208*z2-4821817/1296*z4+41/9*z3^2-7239574859/26873856+20*z2*z5+181/5*
z3*z4-367891/27000*z2*z3)*lny^2+(431353/720*z8-40*z7-73608301/27000*z6+196619/
324*z5+45835787/93312*z3-2794770086717/17496000000*z2-101713697101/16200000*z4-\
116081/4500*z3^2-21204350985658873/31492800000000+232/15*z3*z5-124/3*z2*z5-757/
9*z3*z4+56819/81*z2*z3+68/15*z2*z3^2)*lny+121949/432*z8+2036863/4500*z7-\
16101613/3456*z6+24530493677/24300000*z5+2922321643321/34992000000*z3+
3100704709/4478976*z2+482987041/373248*z4-191701/1296*z3^2-6/5*z3^3-1568/15*z9-\
2968692509/8957952+224/9*z3*z5+1001324/3375*z2*z5+12624919/27000*z3*z4+
9164783539/8100000*z2*z3+12*z2*z3^2-2627/60*z6*z3-919/15*z4*z5-292/5*z2*z7)*y^5
+((-13/63*z3+8272037/138915000*z2-71/3150*z4+1637422235791/2042050500000)*lny^5
+(-326/315*z5+5454401/3087000*z3+1090377881/55566000*z2-4043/945*z4+
112707838251959/6534561600000-338/315*z2*z3)*lny^4+(-14923/630*z6-1300/189*z5+
429926093/20837250*z3+142380503718137/408410100000*z2+188821019/2315250*z4+4/35
*z3^2+508673278184875021/4802902776000000-7852/945*z2*z3)*lny^3+(-88/7*z7-68081
/140*z6+12221897/2315250*z5-16049908208597/204205050000*z3+82440633909131/
65345616000*z2+68741560453/27783000*z4-1066/315*z3^2+54782958001297934521/
172904499936000000-80/7*z2*z5-724/35*z3*z4+15020389/2315250*z2*z3)*lny^2+(-\
431353/1260*z8+208/7*z7+2875664231/2646000*z6-2823765689/6945750*z5-\
1501415569227533/2450460600000*z3+3964180994998113271/7204354164000000*z2+
140187664101797/22689450000*z4+7853863/771750*z3^2+6109674336710539583159/
12967837495200000000-928/105*z3*z5+3224/105*z2*z5+19682/315*z3*z4-1591030186/
3472875*z2*z3-272/105*z2*z3^2)*lny-1585337/7560*z8-72677587/385875*z7+
6904516901/2116800*z6-102954935348177/102102525000*z5-840290416070491367/
3602177082000000*z3-4373003810669737241/5336558640000000*z2+3125454418107197/
9801842400000*z4+551320019/5556600*z3^2+24/35*z3^3+896/15*z9+
94984407099283100887/441082908000000000-832/45*z3*z5-136686644/1157625*z2*z5-\
421439251/2315250*z3*z4-36467477259419/34034175000*z2*z3-312/35*z2*z3^2+2627/
105*z6*z3+3676/105*z4*z5+1168/35*z2*z7)*y^6+(1341439/8640*z8+178418203/2469600*
z7-3910491893/1728000*z6+2322145953619337/2613824640000*z5+
287614845497354179207/737725866393600000*z3+695440925475953/895795200000*z2-\
23911740243793/18662400000*z4-43393289/648000*z3^2-3/7*z3^3-112/3*z9+(11/72*z3-\
3811217/222264000*z2+71/5040*z4-45750886196213/69701990400000)*lny^5+(163/252*
z5-9989731/14817600*z3-16843051/1296000*z2+3421/1080*z4+169/252*z2*z3-\
228032671199/12441600000)*lny^4+(14923/1008*z6+275/54*z5-6925123/486000*z3-\
1522167797428949/5227649280000*z2-387037547/14817600*z4-1/14*z3^2+1661/270*z2*
z3-68018000170258146247/491817244262400000)*lny^3+(55/7*z7+57607/160*z6-\
25432793/14817600*z5+681185934690193/10455298560000*z3-4143470187467/3110400000
*z2-537686569/324000*z4+451/180*z3^2+181/14*z3*z4+50/7*z2*z5-9305711/2963520*z2
*z3-426404984918591/1074954240000)*lny^2+(431353/2016*z8-22*z7-3209516707/
8467200*z6+44394739/162000*z5+2993917788019/4665600000*z3-7260667919125039813/
7377258663936000*z2-9394387935460489/1742549760000*z4-4266433/1234800*z3^2+116/
21*z3*z5-8327/180*z3*z4-341/15*z2*z5+12304963/40500*z2*z3+34/21*z2*z3^2-\
47749427837743985359199/132790655950848000000)*lny+616/45*z3*z5+177505919/
2963520*z3*z4+37996621/926100*z2*z5+159899184412307/174254976000*z2*z3+33/5*z2*
z3^2-2627/168*z6*z3-919/42*z4*z5-146/7*z2*z7-13767438850382819/149299200000000)
*y^7+(-3536521/30240*z8-610308247/33339600*z7+11220535979/7056000*z6-\
237876209215330997/317579693760000*z5-81784507449374018349751/
161340646980280320000*z3-78756616299214294069417/126047380453344000000*z2+
927613907804085983/529299489600000*z4+3288787289/71442000*z3^2+2/7*z3^3+224/9*
z9+(-29/252*z3-4621567/3000564000*z2-71/7560*z4+13423272179415059/
25406375500800000)*lny^5+(-163/378*z5+33515299/200037600*z3+8808296347/
1000188000*z2-9019/3780*z4+18802624666936247/1058598979200000-169/378*z2*z3)*
lny^4+(-14923/1512*z6-725/189*z5+933525529/93767625*z3+50302985197684843/
211719795840000*z2+258561263/200037600*z4+1/21*z3^2+84726821601319593338707/
537802156600934400000-4379/945*z2*z3)*lny^3+(-110/21*z7-151873/560*z6+21761357/
200037600*z5-2487067729733159/47048843520000*z3+1027268645290580543/
793949234400000*z2+189126889127/166698000*z4-1189/630*z3^2+
8093492294670768930473/16806317393779200000-181/21*z3*z4-100/21*z2*z5+58829243/
40007520*z2*z3)*lny^2+(-431353/3024*z8+116/7*z7+6504850903/114307200*z6-\
23519641993/125023500*z5-1255082586861277/2025380700000*z3+
88511409452809158201979/67225269575116800000*z2+2868326546542123087/
635159387520000*z4+6825937/16669800*z3^2+432303900613246720922579489/
1306859240540270592000000+21953/630*z3*z4-232/63*z3*z5+1798/105*z2*z5-\
6437542366/31255875*z2*z3-68/63*z2*z3^2)*lny-28086879729307364539657729/
1361311708896115200000000-196779323/40007520*z3*z4-464/45*z3*z5-74869189/
12502350*z2*z5-16093365328675063/21171979584000*z2*z3-174/35*z2*z3^2+2627/252*
z6*z3+919/63*z4*z5+292/21*z2*z7)*y^8+((223/2520*z3+10486909/1071630000*z2+71/
10800*z4-15423883442650919/36294822144000000)*lny^5+(169/540*z2*z3+163/540*z5+
327779/4465125*z3-27091975993/4445280000*z2+69353/37800*z4-103401872893135189/
6273179136000000)*lny^4+(33673/9450*z2*z3+14923/2160*z6+1115/378*z5-11781682369
/1666980000*z3-58369264934640337/302456851200000*z2+405732151/40824000*z4-1/30*
z3^2-127744667659354596769651/768288795144192000000)*lny^3+(181/30*z3*z4+10/3*
z2*z5-171275911/285768000*z2*z3+11/3*z7+1167851/5600*z6+178205179/285768000*z5+
2873867702024387/67212633600000*z3-1890254325601815521/1568294784000000*z2-\
251045539817/317520000*z4+9143/6300*z3^2-614172237418464721281857/
1106588799590400000000)*lny^2+(116/45*z3*z5-168811/6300*z3*z4-6913/525*z2*z5+
19795573849/138915000*z2*z3+34/45*z2*z3^2+431353/4320*z8-446/35*z7+105458173757
/1143072000*z6+73125866257/555660000*z5+3606387385293821/6273179136000*z3-\
367059231995008395584641/240090248482560000000*z2-3387578225977388503/
907370553600000*z4+240763/243000*z3^2-235150318304153017915848620983/
653429620270135296000000000)*lny+1784/225*z3*z5-5753400641/285768000*z3*z4-\
182503397/17860500*z2*z5+94327769636627819/151228425600000*z2*z3+669/175*z2*z3^
2-2627/360*z6*z3-919/90*z4*z5-146/15*z2*z7+27194627/302400*z8-352628609/
47628000*z7-962376421457/846720000*z6+282246808107454157/453685276800000*z5+
668272030966553401754447/1152433192716288000000*z3+239710502071808688251117/
553294399795200000000*z2-288253932859072081/149361408000000*z4-71693205407/
2222640000*z3^2-1/5*z3^3-784/45*z9+966802258276861169087411/
8852710396723200000000)*y^9+((-481/6930*z3-37565852509/2852679060000*z2-71/
14850*z4+62767747340298699641/182666168784792000000)*lny^5+(-326/1485*z5-\
35471858699/190178604000*z3+114269447433403/26625004560000*z2-149591/103950*z4+
204191315434421263887977/13639073935931136000000-338/1485*z2*z3)*lny^4+(-14923/
2970*z6-4810/2079*z5+50870296672759/9984376710000*z3+1914402499694032329029/
12177744585652800000*z2-100338477601/6792093000*z4+4/165*z3^2+
313965628162531567537257902587/1871471891044854895104000000-145262/51975*z2*z3)
*lny^3+(-8/3*z7-2518997/15400*z6-44777978269/47544651000*z5-\
23491768745307405721/676541365869600000*z3+11240375156666854424836559/
10229305451948352000000*z2+355092309205939/633928680000*z4-19721/17325*z3^2+
533705956805714152452217685938523/873353549154265617715200000000-80/33*z2*z5-\
724/165*z3*z4+571074701/4322241000*z2*z3)*lny^2+(-928/495*z3*z5-431353/5940*z8+
3848/385*z7-60542998195249/380357208000*z6-311505092039707/3328125570000*z5-\
534517014932429102854799/1022930545194835200000*z3+
7684873740608980715098428275843/4678679727612137237760000000*z2+
56272925749992855111133/18266616878479200000*z4-3647105753/2264031000*z3^2+
324892848267312807466215028752864383857/770376432173486158730400768000000000+
59644/5775*z2*z5+364117/17325*z3*z4-83434935487159/832031392500*z2*z3-272/495*
z2*z3^2)*lny-15392/2475*z3*z5-58657469/831600*z8+154588832399/7924108500*z7+
199439497114127/241496640000*z6-4705000915814606796467/9133308439239600000*z5-\
866621849925933514778789691367/1403603918283641171328000000*z3-\
952688876274682653783523035378047/3930090971194195279718400000000*z2+
631654529427124272444013/324739855617408000000*z4+305977488676877/
13312502280000*z3^2+8/55*z3^3+6272/495*z9-\
173734200100577958685158357382729643197/1027168576231314878307201024000000000+
103854791869/5943081375*z2*z5+1476605760431/47544651000*z3*z4-\
1558496261609238361409/3044436146413200000*z2*z3-5772/1925*z2*z3^2+2627/495*z6*
z3+3676/495*z4*z5+1168/165*z2*z7)*y^10:
#
RT2ser[6,0] := (-2326481/96*z8-8568*z7-436581/32*z6-9000*z5-9800*z3-149891/32*z2
-252585/32*z4-500*z3*z5-2096*z2*z5-2224*z3*z4-2800*z2*z3+132*z2*z3^2+1107/4*z3^
2-771*z4*z3^2-3468*z5^2-1944*z2*z3*z5-7200*z3*z7-47464893/320*z10-64*z3^3-944*
z6*z3-1376*z4*z5-1680*z2*z7-9408*z9+(-4/3+1/2*z5-5/8*z3+7/2*z2*z3)*lny^5+(4605/
64+515/8*z6-16*z3+3127/96*z2-175/32*z4+63/4*z3^2)*lny^4+(-980+648*z7+305/2*z5+
2057/12*z3-1640/3*z2-592*z4+436*z2*z5+776*z3*z4+187/2*z2*z3)*lny^3+(75313/16+
28975/4*z8-840*z7+119407/32*z6-1048*z5-1400*z3+101985/32*z2+134663/32*z4+129/4*
z3^2+72*z3*z5-320*z2*z5-384*z3*z4-544*z2*z3+138*z2*z3^2)*lny^2+(-31752-40532/3*
z8+4395*z7-14556*z6+11461/2*z5+125925/16*z3-12740*z2-15560*z4-408*z3^2+54*z3^3+
4704*z9-640*z3*z5+1520*z2*z5+3057/2*z3*z4+4061/2*z2*z3-192*z2*z3^2+7881/4*z6*z3
+2757*z4*z5+2628*z2*z7)*lny+19639935/64)*y+(-17195275/1296*z8+3680/9*z7-\
13438607/1944*z6+300752/243*z5+5069696/2187*z3-920860781/157464*z2-431072/81*z4
-22640/27*z3*z5-2048/27*z2*z5-11312/27*z3*z4-8656/81*z2*z3-3560/27*z2*z3^2-\
78983/243*z3^2-514/3*z4*z3^2-2312/3*z5^2-432*z2*z3*z5-1600*z3*z7-5273877/160*
z10+24*z3^3+2627/3*z6*z3+3676/3*z4*z5+1168*z2*z7+6272/3*z9+(-182/1215+1/9*z5-\
715/324*z3+8/81*z2-71/90*z4+7/9*z2*z3)*lny^5+(137845/23328+515/36*z6-326/9*z5-\
40/27*z3+6601/1296*z2-52385/1296*z4+7/2*z3^2-338/9*z2*z3)*lny^4+(32800/729+144*
z7-14923/18*z6+875/27*z5+28/9*z3+2912/81*z2+2320/27*z4+4*z3^2+872/9*z2*z5+1552/
9*z3*z4-625/81*z2*z3)*lny^3+(-445770239/314928+28975/18*z8-440*z7-542225/144*z6
-1040/27*z5+2888/27*z3-10492891/34992*z2-2988035/3888*z4-5945/54*z3^2+16*z3*z5-\
400*z2*z5-724*z3*z4-2032/27*z2*z3+92/3*z2*z3^2)*lny^2+(8705888/19683-431353/36*
z8+2110/9*z7-29680/27*z6-89285/243*z5-10455469/17496*z3-1345600/729*z2-568316/
243*z4+992/9*z3^2+12*z3^3+3136/3*z9+2627/6*z6*z3+1838/3*z4*z5+584*z2*z7-928/3*
z3*z5+19640/27*z2*z5+32045/27*z3*z4+16669/81*z2*z3-272/3*z2*z3^2)*lny+
5371508261/69984)*y^2+((-1/36*z5+8125/5184*z3+7/16*z2-7/36*z2*z3-147/1024)*lny^
5+(-515/144*z6+35/16*z3+88889/82944*z2+671159/20736*z4-7/8*z3^2-7475203/5971968
)*lny^4+(-36*z7+25075/432*z5+9643/864*z3+1995/128*z2+6945/16*z4-218/9*z2*z5-388
/9*z3*z4+86551/1296*z2*z3+26775/4096)*lny^3+(-28975/72*z8+8633111/2304*z6+195/
16*z5+13953/256*z3+1214181997/8957952*z2+132484925/248832*z4+21071/864*z3^2-4*
z3*z5-711/16*z2*z3-23/3*z2*z3^2-16238672719/322486272)*lny^2+(-20825/72*z7+
211035/64*z6-3326437/15552*z5-1452283373/4478976*z3+121167/512*z2-255/128*z4+
207/4*z3^2-784/3*z9-3*z3^3-919/6*z4*z5-2627/24*z6*z3-146*z2*z7-11737/54*z2*z5-\
185771/432*z3*z4-261187/5184*z2*z3+2870175/2048)*lny+66239437/20736*z8-1035/8*
z7-263613637/124416*z6+19233/64*z5+860067/2048*z3+13820166137/161243136*z2-\
15969713/27648*z4-894373/15552*z3^2+578/3*z5^2+5273877/640*z10+108*z2*z3*z5+
4517/27*z3*z5-399*z2*z5-14001/16*z3*z4-2619/64*z2*z3+3643/54*z2*z3^2+257/6*z4*
z3^2+400*z3*z7-3020949987193/859963392)*y^3+(-1421311663/1296000*z8+671887/1125
*z7+27731040061/194400000*z6+6754099/3037500*z5-24633037111/546750000*z3-\
2621095592205281/157464000000000*z2+107408131841/151875000*z4-163066/3375*z3*z5
+1736504/3375*z2*z5+6124381/6750*z3*z4+20545231/337500*z2*z3-78889/3375*z2*z3^2
-468089027/24300000*z3^2-257/15*z4*z3^2-1156/15*z5^2-216/5*z2*z3*z5-160*z3*z7-\
5273877/1600*z10-6/5*z3^3-2627/60*z6*z3-919/15*z4*z5-292/5*z2*z7-1568/15*z9+(1/
90*z5-182839/324000*z3-18364/50625*z2+71/1800*z4+7/90*z2*z3-882959/121500000)*
lny^5+(103/72*z6+163/90*z5-20186/3375*z3-1403745059/129600000*z2-3049633/259200
*z4+7/20*z3^2+169/90*z2*z3+70084756729/233280000000)*lny^4+(72/5*z7+14923/360*
z6-654289/27000*z5-1985417/337500*z3-40263757/1012500*z2-2856299/6750*z4-1/5*z3
^2+436/45*z2*z5+776/45*z3*z4-2146189/81000*z2*z3+26127989/364500000)*lny^3+(
5795/36*z8+22*z7-200293181/144000*z6-144197/6750*z5-34543577/2025000*z3-\
42892614512863/349920000000*z2-92415691411/77760000*z4-368213/54000*z3^2+8/5*z3
*z5+20*z2*z5+181/5*z3*z4+7841/6750*z2*z3+46/15*z2*z3^2-9877278517194623/
314928000000000)*lny^2+(431353/720*z8+515747/4500*z7-123402571/27000*z6+
5511224263/24300000*z5+4026886951099/34992000000*z3-18403940261/91125000*z2-\
2160832897/12150000*z4-59144/1125*z3^2+6/5*z3^3+1568/15*z9+232/15*z3*z5+224431/
3375*z2*z5+3681761/27000*z3*z4+2077619041/8100000*z2*z3+68/15*z2*z3^2+2627/60*
z6*z3+919/15*z4*z5+292/5*z2*z7-463282328923747/492075000000)*lny+
30142682571651826243/20995200000000000)*y^4+(1176222073/2592000*z8-206561/432*
z7+766746161863/777600000*z6-107023/864*z5+289489117/26873856*z3-\
25179939075248599/314928000000000*z2-93395343924449/116640000000*z4+104461/6750
*z3*z5-19867/54*z2*z5-1613519/2592*z3*z4-2125895/11664*z2*z3+57919/6750*z2*z3^2
+4384862509/97200000*z3^2+257/30*z4*z3^2+578/15*z5^2+108/5*z2*z3*z5+80*z3*z7+
5273877/3200*z10+z3^3+2627/72*z6*z3+919/18*z4*z5+146/3*z2*z7+784/9*z9+(-1/180*
z5+138919/648000*z3+9169/38880*z2-71/2160*z4-7/180*z2*z3+1153033/7464960)*lny^5
+(-103/144*z6-163/108*z5+12059/2592*z3+3224500289/259200000*z2+2333233/518400*
z4-7/40*z3^2-169/108*z2*z3+448346232491/466560000000)*lny^4+(-36/5*z7-14923/432
*z6+564919/54000*z5+847748633/97200000*z3+4871969/62208*z2+743113/2592*z4+1/6*
z3^2-218/45*z2*z5-388/45*z3*z4+1776919/162000*z2*z3+96189901/17915904)*lny^3+(-\
5795/72*z8-55/3*z7+156526051/288000*z6+41371/2592*z5-2398583/373248*z3+
121909222376123/699840000000*z2+24719620889/17280000*z4+207623/108000*z3^2-4/5*
z3*z5-50/3*z2*z5-181/6*z3*z4+15193/2592*z2*z3-23/15*z2*z3^2+42497749517445383/
629856000000000)*lny^2+(-431353/864*z8-441137/9000*z7+34300211/10368*z6-\
11965308823/48600000*z5-2478587901793/23328000000*z3+1341874457/13436928*z2+
318438091/373248*z4+2573/72*z3^2-3/5*z3^3-784/15*z9-2627/120*z6*z3-919/30*z4*z5
-146/5*z2*z7-116/9*z3*z5-70838/3375*z2*z5-2399081/54000*z3*z4-4737411961/
16200000*z2*z3-34/9*z2*z3^2+352769819795/644972544)*lny-56953248266377732559/
125971200000000000)*y^5+(-2881469077/13891500*z8+3113029403/9261000*z7-\
8122479080251841/6534561600000*z6+88058724450857/408410100000*z5+
1829937782760849313/172904499936000000*z3+1254910871129146484387/
8104898434500000000*z2+28712528691510446087/48029027760000000*z4-4920803/
1157625*z3*z5+95415079/385875*z2*z5+4565310157/11113200*z3*z4+325894938793121/
1225230300000*z2*z3-3468812/1157625*z2*z3^2-38022814893383/816820200000*z3^2-\
514/105*z4*z3^2-2312/105*z5^2-432/35*z2*z3*z5-320/7*z3*z7-753411/800*z10-26/35*
z3^3-34151/1260*z6*z3-11947/315*z4*z5-3796/105*z2*z7-2912/45*z9+(1/315*z5-\
4417891/55566000*z3-126395407/833490000*z2+923/37800*z4+1/45*z2*z3-\
42810029965291/196036848000000)*lny^5+(103/252*z6+2119/1890*z5-179879093/
55566000*z3-6017678681957/544546800000*z2-10713019/6350400*z4+1/10*z3^2+2197/
1890*z2*z3-246810476236104689/96058055520000000)*lny^4+(144/35*z7+193999/7560*
z6-5450099/1157625*z5-7336129636181/816820200000*z3-162084496300543/
1633640400000*z2-10451945731/55566000*z4-13/105*z3^2+1552/315*z3*z4+872/315*z2*
z5-32356073/6945750*z2*z3-1582518792470559179/115269666624000000)*lny^3+(5795/
126*z8+286/21*z7-652438673/3087000*z6-605268793/55566000*z5+33016929384769/
1960368480000*z3-36037022201638728017/144087083280000000*z2-4087106830861/
3111696000*z4-1344871/4630500*z3^2+16/35*z3*z5+2353/105*z3*z4+260/21*z2*z5-\
65305463/11113200*z2*z3+92/105*z2*z3^2-10265979195653423459057/
129678374952000000000)*lny^2+(5607589/15120*z8+8559049/385875*z7-70954031807/
31752000*z6+45183676172023/204205050000*z5+213103043315115119/1600967592000000*
z3-1427648233496714273/17290449993600000*z2-13663810195662763/9801842400000*z4-\
36265519/1543500*z3^2+12/35*z3^3+448/15*z9+3016/315*z3*z5+53270789/4630500*z3*
z4+5793923/1157625*z2*z5+17681288474861/68068350000*z2*z3+884/315*z2*z3^2+2627/
210*z6*z3+1838/105*z4*z5+584/35*z2*z7-39163855931110658771567/
103742699961600000000)*lny+101164909940643691210361437/635424037264800000000000
)*y^6+(140879878507/1422489600*z8-50307193/216000*z7+49634353255128791/
41821194240000*z6-44747478163/172800000*z5-213378895872127/5374771200000*z3-\
1077227092539399103110023/5311626238033920000000*z2-93499786437756234601/
307385777664000000*z4-18187/1852200*z3*z5-901741/5400*z2*z5-355648621/1296000*
z3*z4-1388477052821/4665600000*z2*z3+2575189/3704400*z2*z3^2+214914972557879/
5227649280000*z3^2+257/84*z4*z3^2+289/21*z5^2+54/7*z2*z3*z5+200/7*z3*z7+753411/
1280*z10+11/20*z3^3+28897/1440*z6*z3+10109/360*z4*z5+803/30*z2*z7+2156/45*z9+(-\
1/504*z5+8113267/355622400*z3+1936817/19440000*z2-781/43200*z4-1/72*z2*z3+
86999290091/373248000000)*lny^5+(-515/2016*z6-1793/2160*z5+2891803/1296000*z3+
254964670899119/27880796160000*z2+101473727/203212800*z4-1/16*z3^2-1859/2160*z2
*z3+7501725549447689431/1967268977049600000)*lny^4+(-18/7*z7-164153/8640*z6+
62224261/29635200*z5+330139962977/40841010000*z3+324008618803/3110400000*z2+
162241601/1296000*z4+11/120*z3^2-109/63*z2*z5-194/63*z3*z4+166173841/88905600*
z2*z3+409994224429819/17915904000000)*lny^3+(-28975/1008*z8-121/12*z7+
10976304289/158054400*z6+9589283/1296000*z5-380229835429/18662400000*z3+
930726630925486071247/2950903465574400000*z2+54549989914559/49172480000*z4-\
3479579/11854080*z3^2-23/42*z2*z3^2-55/6*z2*z5-2/7*z3*z5-1991/120*z3*z4+6143369
/1296000*z2*z3+967989425265633074370079/10623252476067840000000)*lny^2+(-\
4744883/17280*z8-9971443/987840*z7+7843997419/5184000*z6-970533686041123/
5227649280000*z5-78598851766016843773/491817244262400000*z3+856236745120729/
6718464000000*z2+15254416340161/9331200000*z4+564427/36000*z3^2-3/14*z3^3-56/3*
z9-187/90*z2*z3^2-2627/336*z6*z3-919/84*z4*z5-73/7*z2*z7+3945749/3704400*z2*z5-\
319/45*z3*z5+36291403/29635200*z3*z4-374713616182501/1742549760000*z2*z3+
2252212735893328351/8062156800000000)*lny-115142820356650023926066504813/
2082157485309296640000000000)*y^7+(-899201274343/19203609600*z8+27165668311/
166698000*z7-5295790298027073251/5081275100160000*z6+213881850500627311/
793949234400000*z5+3646888570816539315877/50418952181337600000*z3+
11561894252962031279712167123/52274369621610823680000000*z2+
32955517586238174017/778070249712000000*z4+41674243/25004700*z3*z5+287012167/
2500470*z2*z5+187208572597/1000188000*z3*z4+78778335638955217/264649744800000*
z2*z3+14667119/50009400*z2*z3^2-21958325729340899/635159387520000*z3^2-257/126*
z4*z3^2-578/63*z5^2-36/7*z2*z3*z5-400/21*z3*z7-251137/640*z10-29/70*z3^3-76183/
5040*z6*z3-26651/1260*z4*z5-2117/105*z2*z7-1624/45*z9+(1/756*z5+10380977/
4800902400*z3-125825473/1875352500*z2+2059/151200*z4+1/108*z2*z3-\
7145021670035903/31757969376000000)*lny^5+(515/3024*z6+4727/7560*z5-389184529/
250047000*z3-25115959405828259/3387516733440000*z2+72413077/2743372800*z4+1/24*
z3^2+4901/7560*z2*z3-3151570761613232279/688386760449196032)*lny^4+(12/7*z7+
432767/30240*z6-336053209/400075200*z5-61005666029353/8821658160000*z3-\
26613583423639969/264649744800000*z2-85155104147/1000188000*z4-29/420*z3^2+218/
189*z2*z5+388/189*z3*z4-673504309/1200225600*z2*z3-5239213633693484833243/
168063173937792000000)*lny^3+(28975/1512*z8+319/42*z7-11978435621/2133734400*z6
-5093051741/1000188000*z5+1217616140036111/58811054400000*z3-\
1152385218091582593893051/3226812939605606400000*z2-1323662017109943017/
1451792885760000*z4+15793339/32006016*z3^2+4/21*z3*z5+145/21*z2*z5+5249/420*z3*
z4-519190369/142884000*z2*z3+23/63*z2*z3^2-1591756607422491971585670997/
14935534177603092480000000)*lny^2+(12509237/60480*z8+56747647/13335840*z7-\
595375957909/571536000*z6+96689987319491143/635159387520000*z5+
285417245179938840482083/1613406469802803200000*z3-8403457562862224246357/
42015793484448000000*z2-108725216695485133/64812182400000*z4-222936613/20837250
*z3^2+1/7*z3^3+112/9*z9+1682/315*z3*z5-168346121/50009400*z2*z5-2470131127/
400075200*z3*z4+36921919703242081/211719795840000*z2*z3+493/315*z2*z3^2+2627/
504*z6*z3+919/126*z4*z5+146/21*z2*z7-254557808515670190683790553/
1166838607625241600000000)*lny+1264838586695740958347226900584939/
61474658675014328647680000000000)*y^8+(110353820351/5486745600*z8-85751224819/
740880000*z7+3221714075486281777/3629482214400000*z6-7333992301535797/
28005264000000*z5-5415748733674333917973/52694704742400000000*z3-\
112594590399837311209685827349/522743696216108236800000000*z2+
2227279766503776591419/14227570280448000000*z4-40317527/17860500*z3*z5-70896601
/882000*z2*z5-579048513973/4445280000*z3*z4-27658892189403851/98018424000000*z2
*z3-50841827/71442000*z2*z3^2+6491741522405543/226842638400000*z3^2+257/180*z4*
z3^2+289/45*z5^2+18/5*z2*z3*z5+40/3*z3*z7+1757959/6400*z10+223/700*z3^3+585821/
50400*z6*z3+204937/12600*z4*z5+16279/1050*z2*z7+6244/225*z9+(-1/1080*z5-\
12908687/979776000*z3+3079227611/66679200000*z2-15833/1512000*z4-7/1080*z2*z3+
4343621796400529/20910597120000000)*lny^5+(-103/864*z6-36349/75600*z5+
4904100329/4445280000*z3+29008273316819039/4839309619200000*z2-7129478971/
27433728000*z4-7/240*z3^2-37687/75600*z2*z3+10889826054553281673193/
2195110843269120000000)*lny^4+(-6/5*z7-3327829/302400*z6+23617889/114307200*z5+
585216803411111/100818950400000*z3+146169632396396753/1568294784000000*z2+
262716079643/4445280000*z4+223/4200*z3^2-194/135*z3*z4-109/135*z2*z5-24388603/
342921600*z2*z3+5577922009545906649387/147545173278720000000)*lny^3+(-5795/432*
z8-2453/420*z7-14297440163/609638400*z6+15825340289/4445280000*z5-\
6846798050932453/348509952000000*z3+8698569766995200813793511/
23048663854325760000000*z2+2161129029637602223/2903585771520000*z4-619375087/
1143072000*z3^2-40363/4200*z3*z4-2/15*z3*z5-223/42*z2*z5+12250639547/4445280000
*z2*z3-23/90*z2*z3^2+648406504970085353876773072097/
5227436962161082368000000000)*lny^2+(-96191719/604800*z8-124205927/95256000*z7+
1854892390111/2540160000*z6-112681764859529023/907370553600000*z5-\
2127405864873728222472503/11524331927162880000000*z3+152316319864868183650867/
553294399795200000000*z2+5068782867319007257/3136589568000000*z4+920872951/
123480000*z3^2-1/10*z3^3-392/45*z9-73/15*z2*z7+92013343/11664000*z3*z4-6467/
1575*z3*z5+294302363/71442000*z2*z5-6092720584253503/43208121600000*z2*z3-3791/
3150*z2*z3^2-2627/720*z6*z3-919/180*z4*z5+482510711204819768888372071/
2655813119016960000000000)*lny-1270634548669752819255432310773463/
87820940964306183782400000000000)*y^9+(-1352408227799/228214324800*z8+
370176098493889/4437500760000*z7-437246253459949891961351/584531740111334400000
*z6+89798438936700003828481/365332337569584000000*z5+
143950009968667685888201270111029/1122883134626912937062400000000*z3+
5967728593971791456417596334664644287/30815057286939446349216030720000000*z2-\
24621923614697750536394437981/83176528490882439782400000*z4+56806916491/
23772325500*z3*z5+77731705549/1358418600*z2*z5+2455355591302003/26625004560000*
z3*z4+73946512640308171714049/284147373665232000000*z2*z3+5163174241/5943081375
*z2*z3^2-1725951837084858608153/73066467513916800000*z3^2-514/495*z4*z3^2-2312/
495*z5^2-144/55*z2*z3*z5-320/33*z3*z7-1757959/8800*z10-481/1925*z3^3-1263587/
138600*z6*z3-442039/34650*z4*z5-70226/5775*z2*z7-53872/2475*z9+(1/1485*z5+
2883041417/163010232000*z3-12919945358141/399375068400000*z2+34151/4158000*z4+7
/1485*z2*z3-76830561989634715704173/409172218077934080000000)*lny^5+(103/1188*
z6+78403/207900*z5-21140880756559/26625004560000*z3-237018748126495804507/
48710978342611200000*z2+1628811721381/4564286496000*z4+7/330*z3^2+81289/207900*
z2*z3-3881376913019572727876958779/763866077977491793920000000)*lny^4+(48/55*z7
+7177963/831600*z6+278367521/2377232550*z5-39336693604669912459/
8118496390435200000*z3-288553093293794448287629/3409768483982784000000*z2-\
1111229829726953/26625004560000*z4-481/11550*z3^2+872/1485*z2*z5+1552/1485*z3*
z4+10722314219/28526790600*z2*z3-44705291549322094375255657586197/
1048024258985118741258240000000)*lny^3+(5795/594*z8+481/105*z7+915790326881/
25357147200*z6-67216952150459/26625004560000*z5+123159799684400546314801/
6819536967965568000000*z3-21446025912137161768903869237991/
56144156731345646853120000000*z2-711466227968141688719/1169063480222668800*z4+
50315711861/95089302000*z3^2+962/231*z2*z5+16/165*z3*z5+87061/11550*z3*z4-\
5071162641947/2420454960000*z2*z3+92/495*z2*z3^2-\
217995992663017000232959454419436677367/1540752864346972317460801536000000000)*
lny^2+(207480793/1663200*z8-1753204139/7924108500*z7-7913925619967341/
15214288320000*z6+1854851300788467172333/18266616878479200000*z5+
5203365016726316029026355934753/28072078365672823426560000000*z3-\
446996758938959964042511829615329/1310030323731398426572800000000*z2-\
30829498177553243834419433/20458610903896704000000*z4-11744105769223/
2218750380000*z3^2+4/55*z3^3+3136/495*z9-100149040291/23772325500*z2*z5+55796/
17325*z3*z5-111438078991/13584186000*z3*z4+99564590275349887993/
869838898975200000*z2*z3+16354/17325*z2*z3^2+2627/990*z6*z3+1838/495*z4*z5+584/
165*z2*z7-10034806759890012444659882974087140262657/
61630114573878892698432061440000000000)*lny+
31193458912511460095360485345023570881628749/
1566021211322262663467158681190400000000000)*y^10:
#
############################################################
# Seven loops:
#
RT2ser[7,6] := (-541/20-383/15*z6-7/5*z2+11/3*z4-224*z3^2-77/225*lny^6+(7/6-14/3
*z2)*lny^4+896/15*z3*lny^3+(-49/10+14/3*z2-182/5*z4)*lny^2+(512/45+192/5*z5-32*
z3+832/5*z2*z3)*lny)*y+(6238697/196830-766/135*z6-256/9*z5+39424/81*z3-2035562/
10935*z2+49622/243*z4-448/9*z3^2-154/2025*lny^6+224/75*lny^5+(8183/243-28/27*z2
)*lny^4+(-4864/243+1792/135*z3+3584/135*z2)*lny^3+(-2688907/10935-640/3*z3+
41084/243*z2-364/45*z4)*lny^2+(98816/405+128/15*z5-50048/81*z3-7168/81*z2+4544/
45*z4+1664/45*z2*z3)*lny-1792/9*z2*z3)*y^2+(383/270*z6+394*z3+53549131/349920*
z2-231373/1944*z4+112/9*z3^2+77/4050*lny^6+(7/27*z2-72737/3888)*lny^4+(-448/135
*z3-1387/9)*lny^3+(-93689/972*z2+91/45*z4+29070037/699840)*lny^2+(-32/15*z5+
33896/81*z3-1064/3*z2-416/45*z2*z3+18191/24)*lny-16360035287/50388480)*y^3+(-\
383/675*z6+64/45*z5-3910096/10125*z3+74350754759/546750000*z2+25212779/607500*
z4-224/45*z3^2-77/10125*lny^6-56/375*lny^5+(-14/135*z2+7872823/1215000)*lny^4+(
896/675*z3-896/675*z2+5819512/50625)*lny^3+(32/3*z3+10178623/303750*z2-182/225*
z4+328519859513/1093500000)*lny^2+(64/75*z5-7544912/50625*z3+13830592/50625*z2-\
1136/225*z4+832/225*z2*z3-638800888/1265625)*lny+448/45*z2*z3-128914071689231/
393660000000)*y^4+(383/1350*z6-32/27*z5+21157/81*z3-214368022289/1093500000*z2-\
18442109/1215000*z4+112/45*z3^2+77/20250*lny^6+28/225*lny^5+(7/135*z2-5718433/
2430000)*lny^4+(-448/675*z3+448/405*z2-316541/4374)*lny^3+(-80/9*z3-7422433/
607500*z2+91/225*z4-742887462023/2187000000)*lny^2+(-32/75*z5+2823676/50625*z3-\
126608/729*z2+568/135*z4-416/225*z2*z3+32093479/524880)*lny-224/27*z2*z3+
370592396163041/787320000000)*y^5+(-766/4725*z6+832/945*z5-13222534/77175*z3+
210261377444831/1148653406250*z2+271992298/52093125*z4-64/45*z3^2-22/10125*lny^
6-104/1125*lny^5+(-4/135*z2+5940589/7441875)*lny^4+(256/675*z3-1664/2025*z2+
3063874837/66976875)*lny^3+(416/63*z3+31088416/7441875*z2-52/225*z4+
24342464532524/82046671875)*lny^2+(128/525*z5-348557416/17364375*z3+17246612048
/156279375*z2-14768/4725*z4+1664/1575*z2*z3+2551419991273463/13783840875000)*
lny+832/135*z2*z3-1533978781242127091/4052449217250000)*y^6+(383/3780*z6-88/135
*z5+4621877/40500*z3-18182428220031011/117622108800000*z2-749219783/666792000*
z4+8/9*z3^2+11/8100*lny^6+77/1125*lny^5+(1/54*z2-30646309/190512000)*lny^4+(-32
/135*z3+1232/2025*z2-324752909/10935000)*lny^3+(-44/9*z3-41645437/47628000*z2+
13/90*z4-8156804153619323/33606316800000)*lny^2+(-16/105*z5+3604753/694575*z3-\
32764781/455625*z2+1562/675*z4-208/315*z2*z3-7697446222477/26244000000)*lny-616
/135*z2*z3+20664142270854047574919/82994159969280000000)*y^7+(-383/5670*z6+464/
945*z5-7289120437/93767625*z3+1810746306420457031/14291086219200000*z2-\
5655059773/9001692000*z4-16/27*z3^2-11/12150*lny^6-58/1125*lny^5+(-1/81*z2-\
283331879/2571912000)*lny^4+(64/405*z3-928/2025*z2+55711308421/2813028750)*lny^
3+(232/63*z3-7012703/13122000*z2-13/135*z4+797097913722955583/4083167491200000)
*lny^2+(32/315*z5+24160606/18753525*z3+22553352956/468838125*z2-8236/4725*z4+
416/945*z2*z3+5824756460306731/17722081125000)*lny+464/135*z2*z3-\
12568518004892237457919411/90754113926407680000000)*y^8+(383/8100*z6-1784/4725*
z5+7512751871/138915000*z3-2105937527640508619/20415837456000000*z2+17517996313
/12859560000*z4+56/135*z3^2+77/121500*lny^6+223/5625*lny^5+(7/810*z2+818077787/
3674160000)*lny^4+(-224/2025*z3+3568/10125*z2-506646889907/37507050000)*lny^3+(
-892/315*z3+7216227173/6429780000*z2+91/1350*z4-6406739578603857413/
40831674912000000)*lny^2+(-16/225*z5-273739288/66976875*z3-25713617644/
781396875*z2+31666/23625*z4-208/675*z2*z3-1448795507179697827/4410829080000000)
*lny-1784/675*z2*z3+7245581853477385170249943/129648734180582400000000)*y^9+(-\
766/22275*z6+15392/51975*z5-95605805491663/2496094177500*z3+
8646375292580410511981/102749719941445500000*z2-39653294971/24312605625*z4-448/
1485*z3^2-14/30375*lny^6-1924/61875*lny^5+(-28/4455*z2-10044726617/38205523125)
*lny^4+(1792/22275*z3-30784/111375*z2+234049168410593/24960941775000)*lny^3+(
7696/3465*z3-357149404217/267438661875*z2-364/7425*z4+6514267372858954927793/
51374859970722750000)*lny^2+(128/2475*z5+462236339594/89146220625*z3+
71487763954186/3120117721875*z2-273208/259875*z4+1664/7425*z2*z3+
997094258747389864072457/3196657953733860000000)*lny+15392/7425*z2*z3+
101064899701505709988596002119/39476360201727407943600000000)*y^10:
#
RT2ser[7,5] :=
(6272/5-1688/5*z7+272*z5-5183/15*z3+512*z2+(7/5+826/25*z2)*lny^5-\
14*z3*lny^4+(-98/5-182/3*z2+11536/15*z4)*lny^3+(256/3-6112/5*z5-66*z3-8632/5*z2
*z3)*lny^2+(-4869/10+10459/5*z6-457/5*z2-246*z4+2288/5*z3^2)*lny-6688/5*z2*z5-\
19844/5*z3*z4+132*z2*z3)*y+(-8534816/6561-3376/45*z7-94292/45*z6+130784/81*z5-\
1295042/3645*z3-2587936/3645*z2+338464/81*z4-2240/3*z3^2-308/675*lny^6+(-2912/
405+1652/225*z2)*lny^5+(-1904/243-28/9*z3-5096/27*z2)*lny^4+(-2468158/10935+
19712/135*z3-272660/243*z2+23072/135*z4)*lny^3+(1697776/3645-12224/45*z5+24068/
27*z3+116288/81*z2-110744/45*z4-17264/45*z2*z3)*lny^2+(18301358/10935+20918/45*
z6+106624/45*z5-512/3*z3+597626/405*z2-165856/27*z4+4576/45*z3^2+46208/15*z2*z3
)*lny-13376/45*z2*z5-39688/45*z3*z4+65048/27*z2*z3)*y^2+(844/45*z7-140066/81*z5
+97696111/116640*z3-63017/32*z2+29653/8*z4+(-413/225*z2+15547/2025)*lny^5+(7/9*
z3+1603/16)*lny^4+(3603391/4860*z2-5768/135*z4+65696069/349920)*lny^3+(3056/45*
z5-79943/108*z3+11435/4*z2+4316/45*z2*z3+1221/64)*lny^2+(-10459/90*z6-2564*z3-\
31601243/12960*z2+584828/135*z4-1144/45*z3^2-1801074451/1399680)*lny+3344/45*z2
*z5+9922/45*z3*z4-124789/54*z2*z3-548827/512)*y^3+(-1688/225*z7+23573/225*z6+
32643452/50625*z5+225542281259/182250000*z3+59385799097/22781250*z2-185452541/
50625*z4+112/3*z3^2+77/3375*lny^6+(826/1125*z2-720713/253125)*lny^5+(-14/45*z3+
1274/135*z2-26354461/303750)*lny^4+(-4928/675*z3-79965949/303750*z2+11536/675*
z4-290477999699/546750000)*lny^3+(-6112/225*z5+9077521/33750*z3-123728194/50625
*z2+27686/225*z4-8632/225*z2*z3-14642902591/45562500)*lny^2+(10459/225*z6-26656
/225*z5+38482112/16875*z3-41452778927/20250000*z2-26155462/16875*z4+2288/225*z3
^2-11552/75*z2*z3+18841061555267/10935000000)*lny-6688/225*z2*z5-19844/225*z3*
z4+14391779/16875*z2*z3+159349319609/205031250)*y^4+(844/225*z7-23573/270*z6-\
12799246/50625*z5-659435977289/364500000*z3-10396372/10935*z2+1072627/432*z4-\
280/9*z3^2-77/4050*lny^6+(-413/1125*z2+2240567/2025000)*lny^5+(7/45*z3-637/81*
z2+1331827/23328)*lny^4+(2464/405*z3+59669629/607500*z2-5768/675*z4+76494774463
/136687500)*lny^3+(3056/225*z5-769099/7500*z3+1037081/648*z2-13843/135*z4+4316/
225*z2*z3+788302513/699840)*lny^2+(-10459/450*z6+13328/135*z5-367082/243*z3+
1144276149553/364500000*z2+13110893/22500*z4-1144/225*z3^2+5776/45*z2*z3-\
132121535926093/87480000000)*lny+3344/225*z2*z5+9922/225*z3*z4-3720703/11250*z2
*z3-53650942063/40310784)*y^5+(-3376/1575*z7+306449/4725*z6+1716057496/17364375
*z5+1317686370167137/765768937500*z3-418540912826291/1837845450000*z2-\
226444104823/138915000*z4+208/9*z3^2+143/10125*lny^6+(236/1125*z2-21088273/
49612500)*lny^5+(-4/45*z3+2366/405*z2-13181866787/357210000)*lny^4+(-9152/2025*
z3-261540823/7441875*z2+3296/675*z4-633355352214769/1312746750000)*lny^3+(-\
12224/1575*z5+73573558/1929375*z3-10248303533/9922500*z2+359918/4725*z4-17264/
1575*z2*z3-14049080190139853/9189227250000)*lny^2+(20918/1575*z6-49504/675*z5+
51046327628/52093125*z3-572667332715881/191442234375*z2-815966789/3858750*z4+
4576/1575*z3^2-150176/1575*z2*z3+20913405325280850673/36021770820000000)*lny-\
39688/1575*z3*z4-13376/1575*z2*z5+244687264/1929375*z2*z3+321043953652672485481
/185254821360000000)*y^6+(422/315*z7-259303/5400*z6-457006091/13891500*z5-\
57667504492590551/39207369600000*z3+29572374887359/34992000000*z2+1173082571/
1080000*z4-154/9*z3^2-847/81000*lny^6+(-59/450*z2+1070077/7938000)*lny^5+(1/18*
z3-7007/1620*z2+1417500679/58320000)*lny^4+(6776/2025*z3+423700423/47628000*z2-\
412/135*z4+6606726584199737/16803158400000)*lny^3+(1528/315*z5-135761431/
12348000*z3+1102001891/1620000*z2-152273/2700*z4+2158/315*z2*z3+114059677687237
/69984000000)*lny^2+(-10459/1260*z6+36652/675*z5-196554907/303750*z3+
100102758232351267/39207369600000*z2+173799427/3087000*z4-572/315*z3^2+15884/
225*z2*z3+715609832621639632573/2305393332480000000)*lny+1672/315*z2*z5+4961/
315*z3*z4-82479847/2058000*z2*z3-174044600868417619/100776960000000)*y^7+(-844/
945*z7+683617/18900*z6+594591479/187535250*z5+5790482246384057771/
4763695406400000*z3-6661194429968918419/5954619258000000*z2-5550926131733/
7501410000*z4+116/9*z3^2+319/40500*lny^6+(59/675*z2-104579/21432600)*lny^5+(-1/
27*z3+2639/810*z2-105365058019/6429780000)*lny^4+(-5104/2025*z3+1608744173/
642978000*z2+824/405*z4-644664226471706837/2041583745600000)*lny^3+(-3056/945*
z5-491414183/500094000*z3-1721768463641/3750705000*z2+401447/9450*z4-4316/945*
z2*z3-2686438488458929741/1701319788000000)*lny^2+(10459/1890*z6-27608/675*z5+
22779106372/52093125*z3-1115059082253182383/529299489600000*z2+1433732521/
125023500*z4+1144/945*z3^2-83752/1575*z2*z3-2428198838340429247058057/
2520947609066880000000)*lny-3344/945*z2*z5-9922/945*z3*z4+322782587/250047000*
z2*z3+351860026852305598943531/236338838350020000000)*y^8+(422/675*z7-5256779/
189000*z6+2789820721/267907500*z5-6774381518821494119/6805279152000000*z3+
443175615138550001/367569090000000*z2+5721096025559/11113200000*z4-446/45*z3^2-\
2453/405000*lny^6+(-413/6750*z2-82349087/1530900000)*lny^5+(7/270*z3-20293/8100
*z2+322415133451/28576800000)*lny^4+(19624/10125*z3-9525054247/1285956000*z2-\
2884/2025*z4+5177620123359923489/20415837456000000)*lny^3+(1528/675*z5+
4481750771/714420000*z3+1759105674623/5556600000*z2-3086989/94500*z4+2158/675*
z2*z3+106287563980428427/72606240000000)*lny^2+(-10459/2700*z6+106148/3375*z5-\
314372495611/1041862500*z3+1302809148429476467/756142128000000*z2-14613755021/
357210000*z4-572/675*z3^2+322012/7875*z2*z3+9995181120159406904573767/
7202707454476800000000)*lny+4961/675*z3*z4+1672/675*z2*z5+5787873073/357210000*
z2*z3-9690334807792039256627641/8299415996928000000000)*y^9+(-3376/7425*z7+
1030783/47250*z6-1459210353182/89146220625*z5+55874491306929115573087/
68499813294297000000*z3-189674996241259734528607/158511964647960000000*z2-\
72795117918941567/199687534200000*z4+3848/495*z3^2+481/101250*lny^6+(1652/37125
*z2+80427861593/1018813950000)*lny^5+(-28/1485*z3+43771/22275*z2-\
1352385087901081/171160743600000)*lny^4+(-15392/10125*z3+1992988015057/
213950929500*z2+23072/22275*z4-168375535731559022469433/821997759531564000000)*
lny^3+(-12224/7425*z5-45633991013/5402801250*z3-22187748032202659/
99843767100000*z2+6658483/259875*z4-17264/7425*z2*z3-12736679270012745562741837
/9589973861201580000000)*lny^2+(20918/7425*z6-915824/37125*z5+440595178329667/
2080078481250*z3-5367139663358523750493/3805545183016500000*z2+12504691469639/
237723255000*z4+416/675*z3^2-2778256/86625*z2*z3-\
115022686391472154500273207615313/70180195914182058566400000000)*lny-1216/675*
z2*z5-3608/675*z3*z4-63991329814/2701400625*z2*z3+
49697817266317413887936131595120801/58951364567912929195776000000000)*y^10:
#
RT2ser[7,4] := (-451535/24-58243/3*z8+7565/8*z6+2560*z5+13568/3*z3-43927/4*z2-\
85309/8*z4-75*z3^2+(7/24-7/6*z2)*lny^6-7*z3*lny^5+(-147/8-245/3*z2-31003/12*z4)
*lny^4+(1280/9+952/3*z5+25/3*z3+1984/3*z2*z3)*lny^3+(-24345/16-48733/2*z6-1639/
4*z2+2310*z4+178*z3^2)*lny^2+(9408+13884*z7+660*z5-2153/2*z3+17408/3*z2+4480*z4
+13792*z2*z5+29902*z3*z4+500*z2*z3)*lny-4816*z3*z5+2048*z2*z3-2564*z2*z3^2)*y+(
-1124065175/472392-116486/27*z8-86320/9*z7+5898325/324*z6+248320/81*z5+624496/
729*z3+487993/13122*z2-618631/2916*z4+40190/27*z3^2+(749/972-7/27*z2)*lny^6+(-\
112/243-14/9*z3+5852/135*z2)*lny^5+(-2891/1458+476/27*z3+101110/243*z2-31003/54
*z4)*lny^4+(192944/2187+1904/27*z5-22370/243*z3+53024/243*z2+245696/27*z4+3968/
27*z2*z3)*lny^3+(45649075/17496-48733/9*z6-20416/9*z5-5152/27*z3+136583/54*z2+
655955/27*z4+356/9*z3^2-31472/9*z2*z3)*lny^2+(-16447456/2187+9256/3*z7+331142/9
*z6-171560/27*z5-1059443/729*z3-1879408/243*z2-784288/27*z4+3424/9*z3^2+27584/9
*z2*z5+59804/9*z3*z4-730720/81*z2*z3)*lny-9632/9*z3*z5-84800/9*z2*z5-61144/3*z3
*z4+294464/81*z2*z3-5128/9*z2*z3^2)*y^2+(58243/54*z8-112699123/5184*z6+5305*z5-\
68165/64*z3+11782744241/3359232*z2+3874772785/186624*z4-291097/216*z3^2+(7/108*
z2-42007/77760)*lny^6+(7/18*z3-63/4)*lny^5+(-804941/1944*z2+31003/216*z4-\
7472569/93312)*lny^4+(-476/27*z5+264295/1944*z3-23011/8*z2-992/27*z2*z3-53611/
192)*lny^3+(48733/36*z6+13567/8*z3-9525931/10368*z2-8990573/432*z4-89/9*z3^2-\
1223004469/4478976)*lny^2+(-2314/3*z7+339811/54*z5+80938901/46656*z3+221465/64*
z2-29729*z4-6896/9*z2*z5-14951/9*z3*z4+661174/81*z2*z3-219033/256)*lny+2408/9*
z3*z5+30701/4*z2*z3+1282/9*z2*z3^2+1939314110789/483729408)*y^3+(-58243/135*z8+
4316/9*z7+2642289457/324000*z6-63135904/10125*z5+7034984249/9112500*z3-\
710626463657411/131220000000*z2+740352696941/291600000*z4+1333751/2700*z3^2+(-7
/270*z2+945973/4860000)*lny^6+(-7/45*z3-1463/675*z2+2299871/151875)*lny^5+(-119
/135*z3+18549839/121500*z2-31003/540*z4+27373941169/145800000)*lny^4+(952/135*
z5-1253201/24300*z3+79362541/30375*z2-61424/135*z4+1984/135*z2*z3+17462017519/
27337500)*lny^3+(-48733/90*z6+5104/45*z5-5364811/3375*z3+112356141833/16200000*
z2+205444187/27000*z4+178/45*z3^2+7868/45*z2*z3+3690664282063/6998400000)*lny^2
+(4628/15*z7-165571/90*z6-7839121/3375*z5-73907492371/14580000*z3-10659571117/
3037500*z2+106653214/3375*z4-856/45*z3^2+13792/45*z2*z5+29902/45*z3*z4-1211576/
405*z2*z3-429824359373/273375000)*lny-4816/45*z3*z5+4240/9*z2*z5+15286/15*z3*z4
-81253538/10125*z2*z3-2564/45*z2*z3^2-524278084266996323/472392000000000)*y^4+(
58243/270*z8-10790/27*z7-2081218447/648000*z6+1065811/243*z5+21660629/11664*z3+
880434809855203/131220000000*z2-744308131729/64800000*z4-1026281/5400*z3^2+(7/
540*z2-720433/9720000)*lny^6+(7/90*z3+1463/810*z2-59647/5832)*lny^5+(119/162*z3
-14333969/243000*z2+31003/1080*z4-117370872773/583200000)*lny^4+(-476/135*z5+
996281/48600*z3-2255707/1296*z2+30712/81*z4-992/135*z2*z3-466272985/419904)*lny
^3+(48733/180*z6-2552/27*z5+4149607/3888*z3-2370599006437/291600000*z2-39496013
/13500*z4-89/45*z3^2-3934/27*z2*z3-992187850423/777600000)*lny^2+(-2314/15*z7+
165571/108*z6+2023297/2250*z5+164261077061/29160000*z3-72216427/23328*z2-\
1763890/81*z4+428/27*z3^2-6896/45*z2*z5-14951/45*z3*z4+932081/810*z2*z3+
8531971669/3359232)*lny+2408/45*z3*z5-10600/27*z2*z5-7643/9*z3*z4+10723219/1944
*z2*z3+1282/45*z2*z3^2+2801535779193886891/1889568000000000)*y^5+(-116486/945*
z8+56108/189*z7+8776651781/6945750*z6-30506205512/10418625*z5-1448610546154619/
408410100000*z3-534001747263240013393/108065312460000000*z2+385009626541031/
30252600000*z4+16630648/231525*z3^2+(-1/135*z2+3290401/119070000)*lny^6+(-2/45*
z3-2717/2025*z2+598103141/89302500)*lny^5+(-221/405*z3+4770307/212625*z2-4429/
270*z4+122940060458053/700131600000)*lny^4+(272/135*z5-6818869/833490*z3+
94340651051/83349000*z2-798512/2835*z4+3968/945*z2*z3+291284103463571/
220541454000)*lny^3+(-48733/315*z6+66352/945*z5-58072981873/83349000*z3+
8936169650196067/1225230300000*z2+1463119813/1323000*z4+356/315*z3^2+14612/135*
z2*z3+23577576305291280259/9605805552000000)*lny^2+(9256/105*z7-307489/270*z6-\
132529436/385875*z5-76249112360677/15315378750*z3+1286979260380109/175032900000
*z2+50037232361/3472875*z4-11128/945*z3^2+59804/315*z3*z4+27584/315*z2*z5-\
301963313/694575*z2*z3-54211037762240779319/21613062492000000)*lny-1376/45*z3*
z5+198718/315*z3*z4+55120/189*z2*z5-3098709001/850500*z2*z3-5128/315*z2*z3^2-\
1868199182890156397377553/778070249712000000000)*y^6+(58243/756*z8-11869/54*z7-\
151989389413/355622400*z6+478804297/243000*z5+19782373039469/4665600000*z3+
14140045305077518527263/5532943997952000000*z2-80683342786172729/6970199040000*
z4-322487503/14817600*z3^2+(1/216*z2-1229987/152409600)*lny^6+(1/36*z3+16093/
16200*z2-64883287/14580000)*lny^5+(1309/3240*z3-18824147/2721600*z2+4429/432*z4
-646163551655947/4480842240000)*lny^4+(-34/27*z5+382039849/133358400*z3-\
17963449/24000*z2+84458/405*z4-496/189*z2*z3-56294685979807/41990400000)*lny^3+
(48733/504*z6-7018/135*z5+897915089/1944000*z3-190377212035120213/
31365895680000*z2-56831681/169344*z4-89/126*z3^2-21637/270*z2*z3-\
2791817592052144565611/819695407104000000)*lny^2+(-1157/21*z7+1821281/2160*z6+
132391799/1234800*z5+12908205133332671/3136589568000*z3-42789779303801/
4665600000*z2-156277313/16200*z4+1177/135*z3^2-3448/63*z2*z5-14951/126*z3*z4+
91380581/694575*z2*z3+5147875389446461/3359232000000)*lny+641/63*z2*z3^2-5830/
27*z2*z5+172/9*z3*z5-84073/180*z3*z4+2367060047/972000*z2*z3+
10271838655241657520611687/3186975742820352000000)*y^7+(-58243/1134*z8+31291/
189*z7+236126538937/4800902400*z6-18104300566/13395375*z5-10372835156870582227/
2381847703200000*z3-3144337715779604792623787/6050274261760512000000*z2+
75451906354997900141/7621912650240000*z4-97133333/200037600*z3^2+(-1/324*z2-\
1165921/2057529600)*lny^6+(-1/54*z3-6061/8100*z2+9714336209/3214890000)*lny^5+(
-493/1620*z3+51041/257191200*z2-4429/648*z4+63385718509220647/544422332160000)*
lny^4+(68/81*z5-799890781/1800338400*z3+2278335460549/4500846000*z2-445324/2835
*z4+992/567*z2*z3+9058964126794191427/7145543109600000)*lny^3+(-48733/756*z6+
37004/945*z5-156522113651/500094000*z3+2091231571259337097/423439591680000*z2-\
10896713/1632960*z4+89/189*z3^2+8149/135*z2*z3+32233331880125228159903551/
8067032349014016000000)*lny^2+(2314/63*z7-685937/1080*z6-87613273/50009400*z5-\
1271262370010618899/381095632512000*z3+7605091360455395071/793949234400000*z2+
329817063067/50009400*z4-6206/945*z3^2+6896/189*z2*z5+14951/189*z3*z4+59001167/
18753525*z2*z3-100809741758050355701/514479103891200000)*lny-344/27*z3*z5+30740
/189*z2*z5+221647/630*z3*z4-1246553191369/750141000*z2*z3-1282/189*z2*z3^2-\
114069494666326817998030186331/31364621772966494208000000)*y^8+(58243/1620*z8-\
240617/1890*z7+170629583983/1371686400*z6+393914937383/416745000*z5+
1230309305246331343/294055272000000*z3-68048585287240634509991/
69145991562977280000*z2-90240297832801322621/10888446643200000*z4+2978421377/
285768000*z3^2+(7/3240*z2+64498661/14696640000)*lny^6+(7/540*z3+46607/81000*z2-\
14959343083/7144200000)*lny^5+(3791/16200*z3+7977909973/2571912000*z2+31003/
6480*z4-255535448023875767/2722111660800000)*lny^4+(-238/405*z5-1742113211/
2571912000*z3-6793864949/19440000*z2+1712194/14175*z4-496/405*z2*z3-\
4089101987025596731/3528663264000000)*lny^3+(48733/1080*z6-142274/4725*z5+
1443271701677/6667920000*z3-2421320039276770633/604913702400000*z2+91190907943/
571536000*z4-89/270*z3^2-62663/1350*z2*z3-7055272547417226026959567/
1646333132451840000000)*lny^2+(-1157/45*z7+5274619/10800*z6-3263914547/71442000
*z5+1468237263941827207/544422332160000*z3-1819669994832650581/196036848000000*
z2-127841752961/27783000*z4+23861/4725*z3^2-14951/270*z3*z4-3448/135*z2*z5-\
6782705117/107163000*z2*z3-93172591082218500623111/82994159969280000000)*lny-\
1704389/6300*z3*z4+1204/135*z3*z5-23638/189*z2*z5+3857221309721/3333960000*z2*
z3+641/135*z2*z3^2+14366578020006294666074720611051/
3920577721620811776000000000)*y^9+(-116486/4455*z8+1037998/10395*z7-\
11472565490917/57053581200*z6-419546931563047/624023544375*z5-\
2712212356367565784052633/697452644451024000000*z3+
3399177583535538025959875233097/1684324701940369405593600000*z2+
137465944080788686233691/19927218412886400000*z4-173468555033/11886162750*z3^2+
(-7/4455*z2-14587835261/2445153480000)*lny^6+(-14/1485*z3-9139/20250*z2+
63153768003583/42790185900000)*lny^5+(-8177/44550*z3-944526820949/213950929500*
z2-31003/8910*z4+33340547965649227518421/438398805083500800000)*lny^4+(1904/
4455*z5+505534785761/427901859000*z3+4200305180995093/17116074360000*z2-1342952
/14175*z4+3968/4455*z2*z3+11988414244727327742316937/11507968633441896000000)*
lny^3+(-48733/1485*z6+111592/4725*z5-2026665449660449/13312502280000*z3+
39639753723821277696793/12177744585652800000*z2-3868711813801/17288964000*z4+
356/1485*z3^2+270322/7425*z2*z3+35018065764998341069355076701489/
8020593818763663836160000000)*lny^2+(9256/495*z7-11377093/29700*z6+35590240241/
540280125*z5-5998281100312524469141/2739992531771880000*z3+
22177041738633521803363163/2557326362987088000000*z2+1087271668375567/
332812557000*z4-205868/51975*z3^2+27584/1485*z2*z5+59804/1485*z3*z4+
6313718183933/71316976500*z2*z3+40374242532542174297745428634599/
17864049869064523998720000000)*lny+203944/2079*z2*z5-9632/1485*z3*z5+3676283/
17325*z3*z4-16362250333983931/19968753420000*z2*z3-5128/1485*z2*z3^2-\
31655233309951017691446694782153446992673/9244517186081833904764809216000000000
)*y^10:
#
RT2ser[7,3] := (112896+112/15*z3*lny^6+(-49/10-91/6*z2+2884/15*z4)*lny^5+(640/9+
476/3*z5+25/6*z3+992/3*z2*z3)*lny^4+(-2705/2+332099/6*z6-401*z2+10525/3*z4+520/
3*z3^2)*lny^3+(15680-4960*z7-260*z5-2107/3*z3+33920/3*z2+13440*z4-7040*z2*z5-\
17802*z3*z4-430*z2*z3)*lny^2+(-451535/6+646924/3*z8-375265/6*z6+3840*z5+23680/3
*z3-204109/4*z2-72928*z4-3788/3*z3^2+3072*z2*z3+840*z2*z3^2-1376*z3*z5)*lny-\
13130*z7+62080*z6-43294/3*z5-79689/4*z3+65856*z2+83200*z4+1152*z3^2-2344/3*z3^3
-175616/3*z9-7560*z2*z5-11820*z3*z4-30926/3*z2*z3-79483*z6*z3-64304*z4*z5-37408
*z2*z7)*y+(-2725304/27*z8+1026460/81*z7+5903176/81*z6+3517828/729*z5+24616081/
4374*z3+66206336/6561*z2+17167256/729*z4-43136/9*z3*z5+394000/27*z2*z5+898520/
27*z3*z4+695656/243*z2*z3-31456/9*z2*z3^2+9152/9*z3^2-4688/27*z3^3-158966/9*z6*
z3-128608/9*z4*z5-74816/9*z2*z7-351232/27*z9+1467263552/59049+(-4061748925/
236196+1293848/27*z8+58144/3*z7-2599030/27*z6+9728/9*z5+49504/729*z3-62470253/
13122*z2-4956784/729*z4-70480/81*z3^2-2752/9*z3*z5+180992/9*z2*z5+391088/9*z3*
z4+58112/81*z2*z3+560/3*z2*z3^2)*lny+(8336536/19683+332099/27*z6-4672/27*z5-\
4160/243*z3-1182308/2187*z2-3554360/243*z4+1040/27*z3^2-5440/27*z2*z3)*lny^3+(-\
8496112/2187-9920/9*z7-980452/9*z6+141640/81*z5+103538/729*z3-22448/9*z2+44864/
27*z4-4528/9*z3^2-14080/9*z2*z5-3956*z3*z4+283820/81*z2*z3)*lny^2+(56/243+224/
135*z3-28/27*z2)*lny^6+(-4949/21870-296/9*z3-13895/243*z2+5768/135*z4)*lny^5+(
7280/729+952/27*z5-22435/243*z3-2240/243*z2-78290/27*z4+1984/27*z2*z3)*lny^4)*y
^2+((-56/135*z3+77/96)*lny^6+(888181/19440*z2-1442/135*z4+6360599/1399680)*lny^
5+(-238/27*z5+363061/3888*z3+1395/2*z2+315/64-496/27*z2*z3)*lny^4+(-332099/108*
z6-395/12*z3+61106249/34992*z2+7415815/486*z4-260/27*z3^2+444281711/1259712)*
lny^3+(2480/9*z7-340271/162*z5-16758871/23328*z3+127761/64*z2+377471/8*z4+
1485045/1024+3520/9*z2*z5+989*z3*z4-1105277/324*z2*z3)*lny^2+(-323462/27*z8+
26835113/216*z6-9988*z5-56629/32*z3-9308331133/3359232*z2-13120790/729*z4+94111
/81*z3^2+922031651191/241864704-14628*z2*z3-140/3*z2*z3^2+688/9*z3*z5)*lny-\
6133393/324*z7+954207/32*z6+14508377/11664*z5+952667537/1119744*z3-608049/256*
z2-2707385/128*z4+9407/4*z3^2+1172/27*z3^3+87808/27*z9+33573085/4096-474775/27*
z2*z5-1943437/54*z3*z4+1779559/1944*z2*z3+79483/18*z6*z3+32152/9*z4*z5+18704/9*
z2*z7)*y^3+(681326/135*z8+145672459/20250*z7-2258597617/40500*z6+116703967189/
18225000*z5-65612815267283/43740000000*z3+5499750913793/1025156250*z2+
577338527969/18225000*z4+10784/45*z3*z5+22263578/3375*z2*z5+9042131/675*z3*z4+
29896266329/3037500*z2*z3+7864/45*z2*z3^2-1658378/675*z3^2-2344/135*z3^3-79483/
45*z6*z3-64304/45*z4*z5-37408/45*z2*z7-175616/135*z9-1952157410555383/
922640625000+(646924/135*z8-14536/15*z7-633534197/13500*z6+35044048/3375*z5+
16656032857/4556250*z3+656492833630951/131220000000*z2-180268528591/4556250*z4-\
4475006/10125*z3^2-523171447969430521/236196000000000-1376/45*z3*z5-45248/45*z2
*z5-97772/45*z3*z4+142006384/10125*z2*z3+56/3*z2*z3^2)*lny+(332099/270*z6+1168/
135*z5+663806/30375*z3-228302951813/54675000*z2-34290794/6075*z4+104/27*z3^2-\
472200206473/984150000+272/27*z2*z3)*lny^3+(-992/9*z7+245113/45*z6+7960493/
10125*z5+14332864529/7290000*z3-2814347123/607500*z2-32491349/675*z4+1132/45*z3
^2-421410726101/273375000-1408/9*z2*z5-1978/5*z3*z4+25453223/20250*z2*z3)*lny^2
+(112/675*z3+7/135*z2-405517/607500)*lny^6+(74/45*z3-20226199/1215000*z2+2884/
675*z4-39858952049/2187000000)*lny^5+(476/135*z5-1679531/48600*z3-20211616/
30375*z2+7829/54*z4-54028039/455625+992/135*z2*z3)*lny^4)*y^4+(-340663/81*z8-\
116092489/40500*z7+650728751/15552*z6-117527881223/12150000*z5+59241674753843/
87480000000*z3-28886944853/3359232*z2-527018699/46656*z4-5392/27*z3*z5-8764919/
3375*z2*z5-2355227/450*z3*z4-158927288243/12150000*z2*z3-3932/27*z2*z3^2+
3283993/1944*z3^2+1172/135*z3^3+79483/90*z6*z3+32152/45*z4*z5+18704/45*z2*z7+
87808/135*z9+2903691908759/2902376448+(-323462/135*z8+7268/9*z7+1005831499/
54000*z6-1734131/243*z5-465140837/69984*z3-948888752637721/262440000000*z2+
2173701721019/36450000*z4+3587651/20250*z3^2+197816494846546157/944784000000000
+22624/27*z2*z5+48886/27*z3*z4-2300276/243*z2*z3-28/3*z2*z3^2+688/45*z3*z5)*lny
+(-332099/540*z6-584/81*z5-77033/5832*z3+1001214185221/218700000*z2+106287701/
48600*z4-52/27*z3^2+29709287823337/31492800000-680/81*z2*z3)*lny^3+(496/9*z7-\
245113/54*z6-6246053/20250*z5-5283108319/2430000*z3+1426501223/139968*z2+
128060155/3888*z4-566/27*z3^2+133192087799/80621568+704/9*z2*z5+989/5*z3*z4-\
19670483/40500*z2*z3)*lny^2+(-56/675*z3-7/162*z2+101339/233280)*lny^6+(-37/27*
z3+15539629/2430000*z2-1442/675*z4+44992616977/2187000000)*lny^5+(-238/135*z5+
1304681/97200*z3+1308083/2916*z2-39145/324*z4+64335305/279936-496/135*z2*z3)*
lny^4)*y^5+(8857238/2835*z8+3990438346/3472875*z7-9583088979449/333396000*z6+
481467155947363/51051262500*z5+28798001213461430653/18010885410000000*z3+
125550552303855225823/12007256940000000*z2-14329647390195983/2450460600000*z4+
140192/945*z3*z5+393937528/385875*z2*z5+156783992/77175*z3*z4+416643992765947/
34034175000*z2*z3+102232/945*z2*z3^2-46519891291/41674500*z3^2-4688/945*z3^3-\
158966/315*z6*z3-128608/315*z4*z5-10688/45*z2*z7-50176/135*z9+
514651367380386471507637/2334210749136000000000+(1293848/945*z8-188968/315*z7-\
9826581991/1323000*z6+49076947606/10418625*z5+30612479231771/3750705000*z3-\
7464193485072629141/3377041014375000*z2-17668002868785223/306307575000*z4-\
249729253/3472875*z3^2+507302942580648394847369/389035124856000000000-2752/315*
z3*z5-1271036/945*z3*z4-84032/135*z2*z5+64548411496/10418625*z2*z3+16/3*z2*z3^2
)*lny+(332099/945*z6+15184/2835*z5+1022682707/125023500*z3-7415150418244067/
1837845450000*z2-6964891489/8334900*z4+208/189*z3^2-95143481378575477093/
64839187476000000+3536/567*z2*z3)*lny^3+(-1984/63*z7+3186469/945*z6+418303834/
3472875*z5+78388230119201/40841010000*z3-868381891643971/65637337500*z2-\
1808538699853/83349000*z4+14716/945*z3^2-1239794623255800184003/
518713499808000000-3956/35*z3*z4-2816/63*z2*z5+641984537/3472875*z2*z3)*lny^2+(
32/675*z3+13/405*z2-199705439/714420000)*lny^6+(962/945*z3-35981399/14883750*z2
+824/675*z4-95791556649889/5250987000000)*lny^5+(136/135*z5-4298417/833490*z3-\
2620766843/8930250*z2+101777/1134*z4-412088374420117/1470276360000+1984/945*z2*
z3)*lny^4)*y^6+(-3747293/1620*z8-9041363047/22226400*z7+1225551125/62208*z6-\
10694704113567491/1306912320000*z5-278536671421976459449/73772586639360000*z3-\
6658451566910851/671846400000*z2+143490798183713/9331200000*z4-14828/135*z3*z5-\
638086961/1852200*z2*z5-819042017/1234800*z3*z4-6801241326557653/653456160000*
z2*z3-10813/135*z2*z3^2+725562437/972000*z3^2+586/189*z3^3+79483/252*z6*z3+
16076/63*z4*z5+1336/9*z2*z7+6272/27*z9-234712522469129308607/145118822400000000
+(-161731/189*z8+19987/45*z7+5501381867/2116800*z6-19104962/6075*z5-\
59062284229961/6998400000*z3+44267810127688330852397/5532943997952000000*z2+
9760106986724539/196036848000*z4+145957879/5556600*z3^2-\
3037859588119427123573723/1593487871410176000000+268873/270*z3*z4+344/63*z3*z5+
62216/135*z2*z5-49987657/12150*z2*z3-10/3*z2*z3^2)*lny+(-17/27*z5+436751779/
266716800*z3+284096851/1458000*z2-86119/1296*z4+804717073199/2799360000-248/189
*z2*z3)*lny^4+(-332099/1512*z6-1606/405*z5-15296257/2916000*z3+
39191645218069793/11762210880000*z2+1087521551/4167450*z4-130/189*z3^2+
1916208678210426630691/1037426999616000000-374/81*z2*z3)*lny^3+(1240/63*z7-\
2696243/1080*z6-443725409/11113200*z5-829074315297671/522764928000*z3+
196080549449669/13996800000*z2+28130453321/1944000*z4-3113/270*z3^2+
142640842351070617/40310784000000+989/14*z3*z4+1760/63*z2*z5-1269808259/
22226400*z2*z3)*lny^2+(-4/135*z3-77/3240*z2+21435043/116640000)*lny^6+(-407/540
*z3+140003653/190512000*z2-103/135*z4+1014735140766419/67212633600000)*lny^5)*y
^7+(9879227/5670*z8+20461221283/300056400*z7-3290920398289/240045120*z6+
3253480244722662613/476369540640000*z5+430753044637135522392397/
80670323490140160000*z3+756059933051228271981973/94535535340008000000*z2-\
93903672636243108859/4763695406400000*z4+78184/945*z3*z5+967235509/25004700*z2*
z5+2408581879/50009400*z3*z4+681248575863580793/79394923440000*z2*z3+57014/945*
z2*z3^2-42477451931/83349000*z3^2-1172/567*z3^3-79483/378*z6*z3-32152/189*z4*z5
-2672/27*z2*z7-12544/81*z9+8932207517048338295775717769/
3062951345016259200000000+(-11484673043/28576800*z6+4464571051/2083725*z5+
9616431228644759341/1190923851600000*z3-74145231787174556413483793/
6050274261760512000000*z2-986246156999236499/23818477032000*z4-400315231/
75014100*z3^2+323462/567*z8-105386/315*z7+5032104316908217078302572179/
3136462177296649420800000-688/189*z3*z5-46864/135*z2*z5-708847/945*z3*z4+
52355351411/18753525*z2*z3+20/9*z2*z3^2)*lny+(34/81*z5-224017231/3600676800*z3-\
5313372154/40186125*z2+227041/4536*z4-4069572216075521/14886548145000+496/567*
z2*z3)*lny^4+(332099/2268*z6+8468/2835*z5+7807829959/2250423000*z3-\
3858235850957112293/1429108621920000*z2-970700651/225042300*z4+260/567*z3^2-\
2335917148072525384979209/1134426424080096000000+1972/567*z2*z3)*lny^3+(7108277
/3780*z6+543810101/150028200*z5+48982997578535197/38109563251200*z3-\
3593111916203956361/264649744800000*z2-4926795609089/500094000*z4+8207/945*z3^2
-2480/189*z7-594125034150825131526119/126047380453344000000-3520/189*z2*z5-989/
21*z3*z4+57983231/300056400*z2*z3)*lny^2+(8/405*z3+29/1620*z2-1592526643/
12859560000)*lny^6+(1073/1890*z3+32341703/2571912000*z2+206/405*z4-\
99994792951095239/8166334982400000)*lny^5)*y^8+(-75967849/56700*z8+38231037329/
428652000*z7+7401499927319/762048000*z6-3832755446039701309/680527915200000*z5-\
518794506897358195719167/82316656622592000000*z3-334073311886171246086567/
59281542835200000000*z2+24806295950116546469/1176221088000000*z4-300604/4725*z3
*z5+725808571/7144200*z2*z5+16544382509/71442000*z3*z4-99486135178475053/
14177664900000*z2*z3-219209/4725*z2*z3^2+169090035293/476280000*z3^2+586/405*z3
^3+79483/540*z6*z3+16076/135*z4*z5+9352/135*z2*z7+43904/405*z9-\
46752817172539072925266757459/11951159035576320000000000+(-161731/405*z8+405191
/1575*z7-6284013643/10206000*z6-2532389561/1701000*z5-4375784966257861487/
588110544000000*z3+25836246058198039908930121/1728649789074432000000*z2+
11589534713187081107/340263957600000*z4-239837719/53581500*z3^2-\
1357070232349002849635657944849/1960288860810405888000000000+5450789/9450*z3*z4
+344/135*z3*z5+180184/675*z2*z5-40282012283/20837250*z2*z3-14/9*z2*z3^2)*lny+(-\
119/405*z5-3339466421/5143824000*z3+9344921737/102060000*z2-1745867/45360*z4+
117982332008748359/470488435200000-248/405*z2*z3)*lny^4+(-332099/3240*z6-32558/
14175*z5-23528852491/10001880000*z3+2227566962268580669/1020791872800000*z2-\
142940167429/1285956000*z4-26/81*z3^2+5554846202874836382179923/
2592974683611648000000-7582/2835*z2*z3)*lny^3+(248/27*z7-54660199/37800*z6+
2775917443/214326000*z5-56568906478405627/54442233216000*z3+
14832577804713415661/1176221088000000*z2+45622248478313/6667920000*z4-63109/
9450*z3^2+3790636651639971542116633/663953279754240000000+989/30*z3*z4+352/27*
z2*z5+10869170353/428652000*z2*z3)*lny^2+(-28/2025*z3-223/16200*z2+4875166327/
57153600000)*lny^6+(-8251/18900*z3-7273997/20995200*z2-721/2025*z4+
115531600163702897/11666192832000000)*lny^5)*y^9+(163858903/155925*z8-\
5715862696567/35658488250*z7-6386487227033269/912857299200*z6+
63550358008510511529679/13699962658859400000*z5+1364644564054752712916094959849
/200514845469091595904000000*z3+1399179337614480616351857222935777/
421081175485092351398400000000*z2-320670809519432175270538957/
15343958177922528000000*z4+2593552/51975*z3*z5-194343372478/1188616275*z2*z5-\
2098595926732/5943081375*z3*z4+52465738017295663405151/9133308439239600000*z2*
z3+1891292/51975*z2*z3^2-239249449704701/950893020000*z3^2-4688/4455*z3^3-\
158966/1485*z6*z3-128608/1485*z4*z5-74816/1485*z2*z7-351232/4455*z9+
38202446517768517810584474032632342721201/8404106532801667186149826560000000000
+(-17290801232580113623510813103743/1052702938712730878496000000*z2-\
767237152707726886368593/27399925317718800000*z4+640307433917/71316976500*z3^2+
1293848/4455*z8-3495908/17325*z7+29145428290063/27168372000*z6+25005155400041/
23772325500*z5+6452114773765260693106927/958997386120158000000*z3-2752/1485*z3*
z5-1554592/7425*z2*z5-23514166/51975*z3*z4+169913511011171/124804708875*z2*z3+
112/99*z2*z3^2-2443998474955765851996517973747414576143/
4622258593040916952382404608000000000)*lny+(-275966152415209/4279018590000*z2+
3765749/124740*z4+952/4455*z5+408358227043/427901859000*z3+1984/4455*z2*z3-\
693495542082158408995421/3068791635584505600000)*lny^4+(-\
291177595031491917004397/164399551906312800000*z2+137191583279341/855803718000*
z4+208/891*z3^2+332099/4455*z6+280904/155925*z5+97381930582441/59906260260000*
z3+65416/31185*z2*z3-10810795257213889537232507759243/
5052974105821108216780800000)*lny^3+(-14659707623996071645722569/
1278663181493544000000*z2-5848271021941751/1210227480000*z4+272246/51975*z3^2-\
1984/297*z7+10718123/9450*z6-720533357953/35658488250*z5+9243972652735329607921
/10959970127087520000*z3-256/27*z2*z5-3956/165*z3*z4-2580250271653/71316976500*
z2*z3-10162394311464095472169629171457459/1572036388477678111887360000000)*lny^
2+(481/44550*z2+224/22275*z3-20472535844557/342321487200000)*lny^6+(850165603/
1746538200*z2+5768/22275*z4+17797/51975*z3-3776990096266745549239/
469713005446608000000)*lny^5)*y^10:
#
RT2ser[7,2] := (-5898725/32*z8+44352*z7-6979635/32*z6+58112*z5+76832*z3-2860571/
16*z2-7583691/32*z4-2340*z3*z5+21888*z2*z5+30912*z3*z4+33664*z2*z3-2517*z2*z3^2
-17347/4*z3^2-12534*z4*z3^2-1344*z5^2-10800*z2*z3*z5-2460*z3*z7-10926039/32*z10
+512*z3^3+15040*z6*z3+15744*z4*z5+13440*z2*z7+37632*z9+(-49/160+7/24*z2-91/40*
z4)*lny^6+(32/3-764/5*z5-33/4*z3-1079/5*z2*z3)*lny^5+(-24345/64-48733/8*z6-1639
/16*z2+1155/2*z4+89/2*z3^2)*lny^4+(7840-2480*z7-130*z5-2107/6*z3+16960/3*z2+
6720*z4-3520*z2*z5-8901*z3*z4-215*z2*z3)*lny^3+(-2257675/32-6533445/16*z8-\
774305/8*z6+1280*z5+4480*z3-400455/8*z2-317883/4*z4-4848*z3*z5+1024*z2*z3-2160*
z2*z3^2-1579*z3^2)*lny^2+(254016+223040*z8-2535*z7+220560*z6-15590*z5-217965/8*
z3+155232*z2+221376*z4+7680*z3*z5-720*z2*z5-570*z3*z4-23281/2*z2*z3+3072*z2*z3^
2+156675/2*z6*z3+64200*z4*z5+36900*z2*z7+4352*z3^2+1212*z3^3+42336*z9)*lny-\
18065565/64)*y+(25321075/1296*z8-2720/27*z7-4737553/144*z6+50720/81*z5-1051504/
2187*z3-76639321/39366*z2-627048103/34992*z4+149800/27*z3*z5+88960/27*z2*z5+
236576/27*z3*z4+544096/243*z2*z3+81170/27*z2*z3^2+211193/486*z3^2-8356/3*z4*z3^
2-896/3*z5^2-2400*z2*z3*z5-1640/3*z3*z7-3642013/48*z10-7952/9*z3^3-212870/3*z6*
z3-60800*z4*z5-112448/3*z2*z7-501760/9*z9+(-56497/174960+224/45*z3+1001/972*z2-\
91/180*z4)*lny^6+(-5824/3645-1528/45*z5+1127/54*z3-88/9*z2+6052/45*z4-2158/45*
z2*z3)*lny^5+(1283545/69984-48733/36*z6+3560/9*z5+1160/81*z3+28483/648*z2+
295685/108*z4+89/9*z3^2+5200/9*z2*z3)*lny^4+(-920000/6561-4960/9*z7+409655/9*z6
+22220/81*z5-46511/729*z3-31040/729*z2+75280/81*z4+752/9*z3^2-7040/9*z2*z5-1978
*z3*z4+26890/81*z2*z3)*lny^3+(-1159795309/157464-2177815/24*z8+640/3*z7+5356255
/54*z6+27200/27*z5+461360/243*z3+2159857/2187*z2+2826163/243*z4+12700/27*z3^2-\
3232/3*z3*z5-768*z2*z5-10292/3*z3*z4+11872/27*z2*z3-480*z2*z3^2)*lny^2+(
1519014592/19683+3272386/9*z8-33830/3*z7-1344856/27*z6-492812/243*z5-20515949/
8748*z3+40982416/2187*z2+332800/243*z4-4160/9*z3^2+808/3*z3^3+9408*z9+14912/3*
z3*z5-408880/27*z2*z5-1009480/27*z3*z4-827189/243*z2*z3+8080/3*z2*z3^2+52225/3*
z6*z3+42800/3*z4*z5+8200*z2*z7)*lny+14579185775/209952)*y^2+(-2648981701/20736*
z8+96765/8*z7+2042768837/27648*z6-10437/32*z5+2112033/1024*z3+44094260963/
20155392*z2+198146890561/8957952*z4-349859/54*z3*z5+32355/2*z2*z5+152217/4*z3*
z4-7515/16*z2*z3-774943/216*z2*z3^2-1656191/31104*z3^2+2089/3*z4*z3^2+224/3*z5^
2+600*z2*z3*z5+410/3*z3*z7+3642013/192*z10+(-11375/15552*z2+91/720*z4-646793/
11197440)*lny^6+(1079/90*z2*z3+382/45*z5-31265/864*z3-1575/32*z2+441/256)*lny^5
+(48733/144*z6-3075/32*z3-2634071/13824*z2-4059131/1728*z4-89/36*z3^2+262895657
/17915904)*lny^4+(1760/9*z2*z5+989/2*z3*z4-485987/648*z2*z3+1240/9*z7-177893/
324*z5-1055023/46656*z3-20213/32*z2-34805/2*z4+93873/512)*lny^3+(808/3*z3*z5+
27033/8*z2*z3+120*z2*z3^2+2177815/96*z8-105008101/864*z6+6165/4*z5+1005/64*z3-\
1112932211/279936*z2-235171375/15552*z4-71317/108*z3^2-658300996487/161243136)*
lny^2+(-52225/12*z6*z3-2050*z2*z7-10700/3*z4*z5+440413/27*z2*z5+1917371/54*z3*
z4+76714931/15552*z2*z3+123943/8*z7-1969413/16*z6+13501301/3888*z5+649123451/
2239488*z3-2476035/1024*z2+131421/16*z4-1995/2*z3^2-54967563/8192-202/3*z3^3-\
2352*z9)*lny-27792432772753/859963392)*y^3+(65753245879/1296000*z8-65644399/
3375*z7+91174141/38400*z6-47941237/56250*z5-255870896387/683437500*z3-\
154286952545348659/39366000000000*z2-11107145817985531/349920000000*z4+8288321/
3375*z3*z5-65602684/3375*z2*z5-137630453/3375*z3*z4-1995994781/1518750*z2*z3+
18199093/13500*z2*z3^2+85818968621/48600000*z3^2-4178/15*z4*z3^2-448/15*z5^2-\
240*z2*z3*z5-164/3*z3*z7-3642013/480*z10+1988/45*z3^3+21287/6*z6*z3+3040*z4*z5+
28112/15*z2*z7+25088/9*z9+(9120731963/17496000000-56/225*z3+1279873/4860000*z2-\
91/1800*z4)*lny^6+(438632453/91125000-764/225*z5+3726271/270000*z3+983891/22500
*z2-1513/225*z4-1079/225*z2*z3)*lny^5+(87620501993/5598720000-48733/360*z6-178/
9*z5+5140651/40500*z3+12976851461/21600000*z2+92966237/108000*z4+89/90*z3^2-260
/9*z2*z3)*lny^4+(187119186353/820125000-496/9*z7-81931/36*z6+4265543/20250*z5+
137899289/14580000*z3+9488536837/4556250*z2+174695861/10125*z4-188/45*z3^2-989/
5*z3*z4-704/9*z2*z5+11696273/40500*z2*z3)*lny^3+(72267343362538363/
31492800000000-435563/48*z8-32/3*z7+2453741473/54000*z6-5366006/3375*z5-\
2236690091/3037500*z3+14321966453273/4374000000*z2+1115206340167/24300000*z4+
1666141/6750*z3^2+2573/15*z3*z4-1616/15*z3*z5+192/5*z2*z5-9817753/3375*z2*z3-48
*z2*z3^2)*lny^2+(5413076731841801/615093750000-1636193/90*z8-2917397/500*z7+
537685084/3375*z6-52779743471/6075000*z5-134899597508489/87480000000*z3+
92294657119/341718750*z2-2677882654/759375*z4+329788/225*z3^2+404/15*z3^3+4704/
5*z9-44048039/3375*z3*z4-3728/15*z3*z5-20426822/3375*z2*z5-317778160841/
24300000*z2*z3-404/3*z2*z3^2+10445/6*z6*z3+4280/3*z4*z5+820*z2*z7)*lny+
142993480674935393621/12597120000000000)*y^4+(-54625782409/2592000*z8+18620125/
1296*z7-1356471834287/31104000*z6+4310741/864*z5-18166116181/26873856*z3+
3595269806069775287/629856000000000*z2+339728302502633/9720000000*z4-6645791/
6750*z3*z5+1483259/108*z2*z5+12176719/432*z3*z4+39341797/5184*z2*z3-14374003/
27000*z2*z3^2-8513812283/3600000*z3^2+2089/15*z4*z3^2+224/15*z5^2+120*z2*z3*z5+
82/3*z3*z7+3642013/960*z10-994/27*z3^3-106435/36*z6*z3-7600/3*z4*z5-14056/9*z2*
z7-62720/27*z9+(28/135*z3-972433/9720000*z2+91/3600*z4-19867279523/34992000000)
*lny^6+(382/225*z5-2971891/540000*z3-250249/8640*z2+1513/270*z4-74454121/
5598720+1079/450*z2*z3)*lny^5+(48733/720*z6+445/27*z5-1418129/15552*z3-\
261248429729/388800000*z2-17939513/54000*z4-89/180*z3^2-5230130258719/
55987200000+650/27*z2*z3)*lny^4+(248/9*z7+409655/216*z6-3420053/40500*z5-\
1285844039/29160000*z3-524491667/139968*z2-2851796/243*z4+94/27*z3^2-\
18540556577/40310784+352/9*z2*z5+989/10*z3*z4-9404483/81000*z2*z3)*lny^3+(
435563/96*z8+80/9*z7-3839569391/216000*z6+705925/648*z5+47243195/31104*z3-\
541437943021/96000000*z2-1322708831191/24300000*z4-2590997/27000*z3^2-\
564578184401317117/251942400000000+808/15*z3*z5-32*z2*z5-2573/18*z3*z4+2475835/
1296*z2*z3+24*z2*z3^2)*lny^2+(1636193/108*z8+20688533/9000*z7-98465413/864*z6+
124831965241/12150000*z5+301680885278947/87480000000*z3+7532686439/2985984*z2-\
38337229/1296*z4-57721/54*z3^2-202/15*z3^3-2352/5*z9-1276243918585/214990848+
1864/9*z3*z5+7941106/3375*z2*z5+67905013/13500*z3*z4+236197692137/16200000*z2*
z3+1010/9*z2*z3^2-10445/12*z6*z3-2140/3*z4*z5-410*z2*z7)*lny-\
1578549878118712376009/226748160000000000)*y^5+(125131067791/13891500*z8-\
272048790991/27783000*z7+8477740033349143/163364040000*z6-418579651366481/
51051262500*z5+372268605115502386549/864522499680000000*z3-\
2129500624969131549662071/259356749904000000000*z2-2369145738200343500441/
96058055520000000*z4+463671088/1157625*z3*z5-21261399373/2315250*z2*z5-\
172819538567/9261000*z3*z4-4712281850750923/408410100000*z2*z3+243731966/
1157625*z2*z3^2+303457635494197/136136700000*z3^2-8356/105*z4*z3^2-128/15*z5^2-\
480/7*z2*z3*z5-328/21*z3*z7-3642013/1680*z10+3692/135*z3^3+39533/18*z6*z3+39520
/21*z4*z5+52208/45*z2*z7+46592/27*z9+(-104/675*z3+4417891/119070000*z2-13/900*
z4+10342041143549/21003948000000)*lny^6+(-1528/1575*z5+102114949/46305000*z3+
3481576579/185220000*z2-19669/4725*z4+2550295724087047/147027636000000-2158/
1575*z2*z3)*lny^5+(-48733/1260*z6-2314/189*z5+20473069019/333396000*z3+
324024437170633/544546800000*z2+669550603/5292000*z4+89/315*z3^2+
5054459559261168643/28817416656000000-3380/189*z2*z3)*lny^4+(-992/63*z7-1065103
/756*z6+118493342/3472875*z5+1632513614927/30630757500*z3+2391033327050861/
525098700000*z2+160646232431/20837250*z4-2444/945*z3^2+210670323005834403661/
259356749904000000-1408/63*z2*z5-1978/35*z3*z4+163587241/3472875*z2*z3)*lny^3+(
-435563/168*z8-416/63*z7+255633848773/37044000*z6-9983274487/13891500*z5-\
513384363748379/272273400000*z3+29856594050484004877/3201935184000000*z2+
20200452720257839/408410100000*z4+170041171/4630500*z3^2+
34616414950358038065503/14820385708800000000-3232/105*z3*z5+832/35*z2*z5+33449/
315*z3*z4-6857207369/5556600*z2*z3-96/7*z2*z3^2)*lny^2+(-21270509/1890*z8-\
696887957/771750*z7+283863649771/3704400*z6-119337480134644/12762815625*z5-\
403251609892497842167/72043541640000000*z3-661715739772317894997/
288174166560000000*z2+5398987211920651/102102525000*z4+6711770/9261*z3^2+808/
105*z3^3+1344/5*z9+1935465940878569008509407/518713499808000000000-48464/315*z3
*z5-1047035026/1157625*z2*z5-4411914179/2315250*z3*z4-997455031781/77175000*z2*
z3-5252/63*z2*z3^2+10445/21*z6*z3+8560/21*z4*z5+1640/7*z2*z7)*lny+
10432969903814458218489295739/2287526534153280000000000)*y^6+(-5211066852931/
1422489600*z8+4321264301/648000*z7-4067265769793957597/83642388480000*z6+
498136666393/51840000*z5+9978008450057431/13436928000000*z3+
13394517997861658181900191/1327906559508480000000*z2+18688454046672737327839/
1639390814208000000*z4-545703989/3704400*z3*z5+333879253/54000*z2*z5+337159/27*
z3*z4+560991766259/43200000*z2*z3-1069736761/14817600*z2*z3^2-2211554486950969/
1161699840000*z3^2+2089/42*z4*z3^2+16/3*z5^2+300/7*z2*z3*z5+205/21*z3*z7+
3642013/2688*z10-5467/270*z3^3-234157/144*z6*z3-4180/3*z4*z5-38654/45*z2*z7-\
34496/27*z9+(77/675*z3-8113267/762048000*z2+13/1440*z4-216118519460801/
537701068800000)*lny^6+(191/315*z5-230875963/296352000*z3-53666369/4320000*z2+
16643/5400*z4-5102429117387/279936000000+1079/1260*z2*z3)*lny^5+(48733/2016*z6+
979/108*z5-322816009/7776000*z3-20590090944236993/41821194240000*z2-664979471/
16934400*z4-89/504*z3^2-6907498086446848255369/29509034655744000000+715/54*z2*
z3)*lny^4+(620/63*z7+901241/864*z6-273168659/22226400*z5-797602303725649/
15682947840000*z3-6552966021173/1399680000*z2-2494167691/486000*z4+517/270*z3^2
-24397350606299659/20155392000000+880/63*z2*z5+989/28*z3*z4-30449165/1778112*z2
*z3)*lny^3+(2177815/1344*z8+44/9*z7-133377765649/59270400*z6+155555717/324000*
z5+606170307461/311040000*z3-1266626491453631027101/102461925888000000*z2-\
217001231877942107/5227649280000*z4-84996589/7408800*z3^2-\
14669288143336783580357359/5311626238033920000000-88/5*z2*z5+404/21*z3*z5-28303
/360*z3*z4+526719293/648000*z2*z3+60/7*z2*z3^2)*lny^2+(17998123/2160*z8+
300003229/987840*z7-22368109211/432000*z6+10269865629445963/1306912320000*z5+
26622796037990817399101/3688629331968000000*z3-875537710854173/1492992000000*z2
-1628428952581/25920000*z4-1063123/2160*z3^2-101/21*z3^3-168*z9-\
21640025417971840141/10749542400000000+532175191/1852200*z2*z5+5126/45*z3*z5+
430456519/740880*z3*z4+380679399665567/35562240000*z2*z3+1111/18*z2*z3^2-52225/
168*z6*z3-5350/21*z4*z5-1025/7*z2*z7)*lny-10433456008048691572261367363921/
3747883473556733952000000000)*y^7+(22082277697519/19203609600*z8-2306471168887/
500094000*z7+47756835990696520273/1129172244480000*z6-52137830018236777/
5292994896000*z5-17572989043047466193927/7877961278334000000*z3-\
140547590234555710527228107591/13068592405402705920000000*z2-\
1418022417583307844653539/16134064698028032000000*z4+1555122761/50009400*z3*z5-\
530206837543/125023500*z2*z5-121822928719/14288400*z3*z4-5157745705587312881/
396974617200000*z2*z3+1896153949/200037600*z2*z3^2+1999812090994969901/
1270318775040000*z3^2-2089/63*z4*z3^2-32/9*z5^2-200/7*z2*z3*z5-410/63*z3*z7-\
3642013/4032*z10+2059/135*z3^3+88189/72*z6*z3+22040/21*z4*z5+29116/45*z2*z7+
25984/27*z9+(21101365894547501/65330679859200000-58/675*z3-10380977/10287648000
*z2-13/2160*z4)*lny^6+(-1079/1890*z2*z3+417701872271581601/23818477032000000-\
382/945*z5+513717847/4000752000*z3+28017348923/3333960000*z2-43877/18900*z4)*
lny^5+(-1885/189*z2*z3+8633461311759578865079261/32268129396056064000000-48733/
3024*z6-2581/378*z5+171353141203/6001128000*z3+225447476034567557/
564586122240000*z2+86668739/228614400*z4+89/756*z3^2)*lny^4+(-1760/189*z2*z5-\
989/42*z3*z4+404176837/120022560*z2*z3+16953775407336471905611/
10804061181715200000-1240/189*z7-2375999/3024*z6+688034111/300056400*z5+
85389443570335549/1905478162560000*z3+1063349246470479617/238184770320000*z2+
5234425961693/1500282000*z4-1363/945*z3^2)*lny^3+(464/35*z2*z5-808/63*z3*z5+
74617/1260*z3*z4-274178261521/500094000*z2*z3-40/7*z2*z3^2+
180985625622191688873784254139/52274369621610823680000000-2177815/2016*z8-232/
63*z7+127024972561/800150400*z6-11701299397/35721000*z5-295527344038298371/
158789846880000*z3+14380884957561122189980981/1008379043626752000000*z2+
21577809297540508807/635159387520000*z4+18090301/100018800*z3^2)*lny^2+(-\
274879819/25004700*z2*z5-27028/315*z3*z5+82903493/10001880*z3*z4-\
788377163399821487/90737055360000*z2*z3-2929/63*z2*z3^2+52225/252*z6*z3+10700/
63*z4*z5+2050/21*z2*z7+258215831890725348855664159/291709651906310400000000-\
47449597/7560*z8-48507257/1481760*z7+4452575920957/125023500*z6-\
1022253899472309743/158789846880000*z5-32952664477259269871152769/
4033516174507008000000*z3+282991838416578035288581/63023690226672000000*z2+
1281906212552241011/19848730860000*z4+2832214279/8334900*z3^2+202/63*z3^3+112*
z9)*lny+15015735587098368378278012763236687/12294931735002865729536000000000)*y
^8+(386690159017/5486745600*z8+7215607322663/2222640000*z7-11550551921538184889
/322620641280000*z6+619531947600150119/65345616000000*z5+
4039579901054069184751529/1106588799590400000000*z3+
3872711520724088871694932862057/373388354440077312000000000*z2-\
190583250560636532246844799/23048663854325760000000*z4+335448479/14288400*z3*z5
+183040266083/61740000*z2*z5+97752522613/16464000*z3*z4+38596647133597411/
3136589568000*z2*z3+5545775591/285768000*z2*z3^2-2341555039257645821/
1814741107200000*z3^2+2089/90*z4*z3^2+112/45*z5^2+20*z2*z3*z5+41/9*z3*z7+
3642013/5760*z10-15833/1350*z3^3-678143/720*z6*z3-16948/21*z4*z5-111946/225*z2*
z7-99904/135*z9+(-24219123523597349/93329542656000000+223/3375*z3+12908687/
2099520000*z2+91/21600*z4)*lny^6+(-761883216298917779/47048843520000000+191/675
*z5+994076201/5715360000*z3-86038068107/14817600000*z2+337399/189000*z4+1079/
2700*z2*z3)*lny^5+(-12998909269921696929893569/46097327708651520000000+48733/
4320*z6+19847/3780*z5-533521064227/26671680000*z3-260492077468824101/
806551603200000*z2+39046875361/2286144000*z4-89/1080*z3^2+2899/378*z2*z3)*lny^4
+(-614574910006887371593991/331976639877120000000+124/27*z7+18270613/30240*z6+
1019577973/428652000*z5-20844034153902773/544422332160000*z3-\
4827904675634453977/1176221088000000*z2-288144645947/119070000*z4+10481/9450*z3
^2+989/60*z3*z4+176/27*z2*z5+2639437747/857304000*z2*z3)*lny^3+(-\
22439428921470950155632232088011/5227436962161082368000000000+435563/576*z8+892
/315*z7+32352049691/40824000*z6+253481225471/1111320000*z5+63916021778351839/
37340352000000*z3-17501430833719908721751951/1152433192716288000000*z2-\
3584111709948547831/129624364800000*z4+70073807/14288400*z3^2-573779/12600*z3*
z4+404/45*z3*z5-1784/175*z2*z5+839585219369/2222640000*z2*z3+4*z2*z3^2)*lny^2+(
-952124463779906754547582621/2655813119016960000000000+364871039/75600*z8-\
968269403/10584000*z7-36983690063743/1481760000*z6+1189519609263590771/
226842638400000*z5+49488367658776634347000127/5762165963581440000000*z3-\
9206138890065247053255931/1106588799590400000000*z2-6093918315803974499/
98018424000000*z4-4424795381/18522000*z3^2-101/45*z3^3-392/5*z9-2428102547/
8930250*z3*z4+103918/1575*z3*z5-4066531883/35721000*z2*z5+6379979643403725101/
907370553600000*z2*z3+22523/630*z2*z3^2-10445/72*z6*z3-1070/9*z4*z5-205/3*z2*z7
)*lny+15780839246928501921928872067512269/87820940964306183782400000000000)*y^9
+(-151289742760993/228214324800*z8-30911643315603613/13312502280000*z7+
1524131792833347790123/50740602440220000*z6-627594737112446818754071/
71036843416308000000*z5-38058769748822079626665540729938689/
7860181942388390559436800000000*z3-2604804856176452416055578421675620539341/
280136884426722239538327552000000000*z2+1571388663561698335517260531667263/
112288313462691293706240000000*z4-57764100802/1188616275*z3*z5-7013239939086757
/3328125570000*z2*z5-11195855344099747/2662500456000*z3*z4-\
9276612800420924458811/818344436155868160*z2*z3-191678770057/5943081375*z2*z3^2
+38655503112157286770601/36533233756958400000*z3^2-8356/495*z4*z3^2-896/495*z5^
2-160/11*z2*z3*z5-328/99*z3*z7-3642013/7920*z10+68302/7425*z3^3+1462721/1980*z6
*z3+146224/231*z4*z5+965848/2475*z2*z7+861952/1485*z9+(393911596809757537499/
1878852021786432000000-1924/37125*z3-2883041417/349307640000*z2-91/29700*z4)*
lny^6+(4497108858156789549281141/306879163558450560000000-1528/7425*z5-\
26833230931/86444820000*z3+32938411124107/8068183200000*z2-727753/519750*z4-\
2158/7425*z2*z3)*lny^5+(15932632349423140299395916837617/
56144156731345646853120000000-48733/5940*z6-42809/10395*z5+2275337766688897/
159750027360000*z3+4258290862163883103061/16236992780870400000*z2-1693414457767
/69155856000*z4+89/1485*z3^2-12506/2079*z2*z3)*lny^4+(
4839751225529038978417973651923631/2358054582716517167831040000000-992/297*z7-\
39408811/83160*z6-160746014969/35658488250*z5+88610181204805005083/
2739992531771880000*z3+28430914743762427927615883/7671979088961264000000*z2+
2434745392107419/1426339530000*z4-45214/51975*z3^2-128/27*z2*z5-1978/165*z3*z4-\
430097470511/71316976500*z2*z3)*lny^3+(
31621350788811813678618487667104659361309/6163011457387889269843206144000000000
-435563/792*z8-7696/3465*z7-131019019999451/108673488000*z6-1075586883659221/
6656251140000*z5-1129123677685040344298203/730664675139168000000*z3+
34630988375927020645533904737787/2245766269253825874124800000*z2+
117726413538918101697557/5219033393851200000*z4-134468917567/19017860400*z3^2+
15392/1925*z2*z5-3232/495*z3*z5+1237613/34650*z3*z4-3525206105589079/
13312502280000*z2*z3-32/11*z2*z3^2)*lny^2+(
20960050662839876063189244148958118097687/
61630114573878892698432061440000000000-787008833/207900*z8+257503006753/
1760913000*z7+473502647419119119/26625004560000*z6-4886976573221307144809/
1141663554904950000*z5-242601043049516726256928159299949/
28072078365672823426560000000*z3+91115520781386616695823972030666211/
7860181942388390559436800000000*z2+18508739008541219541186043/
319665795373386000000*z4+9469400473399/55468759500*z3^2+808/495*z3^3+3136/55*z9
+1989718340761/11886162750*z2*z5-896584/17325*z3*z5+18204198183979/47544651000*
z3*z4-52168089328996859705083/9133308439239600000*z2*z3-97162/3465*z2*z3^2+
10445/99*z6*z3+8560/99*z4*z5+1640/33*z2*z7)*lny-\
4335365982782031091339952989238772357103519859/
3132042422644525326934317362380800000000000)*y^10:
#
RT2ser[7,1] := (853776+346640*z8-120008*z7+375320*z6-632769/4*z5-3461017/16*z3+
338688*z2+408072*z4+16640*z3*z5-41761*z2*z5-46992*z3*z4-464301/8*z2*z3+5248*z2*
z3^2+12000*z3^2-3240*z3^2*z5-524*z2*z3^3+5760*z4*z3^2+6528*z5^2+7680*z2*z3*z5+
13440*z3*z7-59584*z2*z9-269267/8*z3*z8-49392*z5*z6-63258*z4*z7-105840*z11+
323856*z10-1184*z3^3-50755/2*z6*z3-33378*z4*z5-32265*z2*z7-96824*z9+(-10839339/
32-6144*z2*z3*z5-5112*z5^2-4796079/160*z10-13948375/48*z8+30240*z7-1166127/4*z6
+49760*z5+70560*z3-3462781/16*z2-592377/2*z4-8128*z3^2-12056*z3*z5+17280*z2*z5+
25920*z3*z4+31040*z2*z3-4354*z2*z3^2-2670*z4*z3^2-11424*z3*z7)*lny+(127008+606*
z3^3+21168*z9+111520*z8-2535/2*z7+110280*z6-7795*z5-217965/16*z3+77616*z2+
110688*z4+2176*z3^2+3840*z3*z5-360*z2*z5-285*z3*z4-23281/4*z2*z3+1536*z2*z3^2+
156675/4*z6*z3+32100*z4*z5+18450*z2*z7)*lny^2+(-451535/24+161731/3*z8-375265/24
*z6+960*z5+5920/3*z3-204109/16*z2-18232*z4-947/3*z3^2-344*z3*z5+768*z2*z3+210*
z2*z3^2)*lny^3+(-4869/160+10459/80*z6-457/80*z2-123/8*z4+143/5*z3^2)*lny^5+(
1176+3471/2*z7+165/2*z5-2153/16*z3+2176/3*z2+560*z4+1724*z2*z5+14951/4*z3*z4+
125/2*z2*z3)*lny^4+(16/45+6/5*z5-z3+26/5*z2*z3)*lny^6)*y+(12700903/81*z8-\
3827860/243*z7+7118866/81*z6-9787039/486*z5-3710386205/157464*z3+642879920/
19683*z2+134613472/2187*z4+67712/27*z3*z5+258694/243*z2*z5+952978/243*z3*z4-\
6091805/8748*z2*z3+30944/27*z2*z3^2+20312/27*z3^2-720*z3^2*z5-1048/9*z2*z3^3-\
18808/3*z4*z3^2-3136*z5^2-5696*z2*z3*z5-18640/3*z3*z7-119168/9*z2*z9-269267/36*
z3*z8-10976*z5*z6-42172/3*z4*z7-23520*z11-515119/8*z10+24080/81*z3^3+353915/9*
z6*z3+28160*z4*z5+341270/27*z2*z7+43120/81*z9+(-197383781/26244+2048*z2*z3*z5+
31360/3*z9-11802430/81*z8+160/9*z7-7229015/486*z6+24752/81*z5-45200/729*z3-\
1295750209/78732*z2-57186281/4374*z4-21116/27*z3^2+5296/3*z5^2+32945947/240*z10
+1072/3*z3^3+77498/3*z6*z3+19568*z4*z5+10128*z2*z7-57680/27*z3*z5+3328/9*z2*z5+
31040/27*z3*z4+79408/243*z2*z3-38680/27*z2*z3^2+5900/3*z4*z3^2+10304/3*z3*z7)*
lny+(46506296/6561+4704*z9-2428855/12*z8-135*z7-235196/27*z6-320296/243*z5-\
31994099/17496*z3-2602568/2187*z2-1720778/243*z4+1280/9*z3^2+404/3*z3^3+52225/6
*z6*z3+21400/3*z4*z5+4100*z2*z7-6848/3*z3*z5+41800/27*z2*z5+126610/27*z3*z4-\
142595/486*z2*z3-1264*z2*z3^2)*lny^2+(-733647295/944784+323462/27*z8-20288/9*z7
-1378985/54*z6-3200/81*z5+146720/729*z3-7173263/52488*z2-1391251/729*z4-20140/
81*z3^2-688/9*z3*z5-23008/9*z2*z5-53572/9*z3*z4-2080/27*z2*z3+140/3*z2*z3^2)*
lny^3+(66077/17496+10459/360*z6-344/5*z5-184/81*z3+26663/3240*z2-2245/27*z4+286
/45*z3^2-1532/15*z2*z3)*lny^5+(42640/2187+1157/3*z7-25526/9*z6-1165/27*z5+87535
/5832*z3+11284/243*z2+6460/27*z4-74/9*z3^2+3448/9*z2*z5+14951/18*z3*z4-13940/81
*z2*z3)*lny^4+(-1274/10935+4/15*z5-268/81*z3+28/243*z2-91/90*z4+52/45*z2*z3)*
lny^6-4091614112/19683)*y^2+(7037103/256*z8-14553791/3888*z7-38820645/1024*z6-\
435084911/124416*z5-792618982285/161243136*z3-35571/32*z2-69297177/4096*z4+6087
/2*z3*z5-7247621/7776*z2*z5-12237575/7776*z3*z4+34866587/2239488*z2*z3+16611/8*
z2*z3^2+19263/128*z3^2+180*z3^2*z5+262/9*z2*z3^3+29792/9*z2*z9+269267/144*z3*z8
+2744*z5*z6+10543/3*z4*z7+5880*z11-40823/81*z3^3-5443613/144*z6*z3-33006*z4*z5-\
4483069/216*z2*z7-2486113/81*z9+(-512*z2*z3*z5-32945947/960*z10-1324/3*z5^2+
290874955/1296*z8-55005/8*z7-76101343/31104*z6+231/2*z5+945171/1024*z3+
823811420689/80621568*z2+7641407747/1119744*z4-132703/432*z3^2+1166035521809/
40310784+99443/27*z3*z5-20931/2*z2*z5-50565/2*z3*z4-117147/64*z2*z3+94985/54*z2
*z3^2-2576/3*z3*z7-1475/3*z4*z3^2)*lny+(13585/16*z7+4645773/64*z6+28765/243*z5+
1376952029/4478976*z3+953619/512*z2+1697475/256*z4+4965/8*z3^2-101/3*z3^3-1176*
z9+4994847/8192+32281/54*z2*z5+113809/216*z3*z4-7536211/31104*z2*z3-52225/24*z6
*z3-5350/3*z4*z5-1025*z2*z7)*lny^2+(-161731/54*z8+20427899/864*z6+185/2*z5-2355
/64*z3+2111923289/13436928*z2+159138973/46656*z4+8809/324*z3^2-234893647859/
967458816+172/9*z3*z5+1725/8*z2*z3-35/3*z2*z3^2)*lny^3+(-1/15*z5+3797/1620*z3+
35/64*z2-147/1024-13/45*z2*z3)*lny^6+(-10459/1440*z6+555/32*z3+779287/207360*z2
+139481/2160*z4-143/90*z3^2-4092029/4478976)*lny^5+(-1157/12*z7+113371/432*z5+
14210975/373248*z3-1365/512*z2+50435/32*z4-66045/8192-862/9*z2*z5-14951/72*z3*
z4+117809/324*z2*z3)*lny^4-2355044913/131072)*y^3+(-23860143551/324000*z8+
41670725189/6075000*z7+69385274531/1620000*z6+446370078941/4860000000*z5+
202670570460254023/157464000000000*z3+1530310009798439/1230187500000*z2+
2839532850779/170859375*z4-2708644/675*z3*z5+99594161279/12150000*z2*z5+
46693120981/2430000*z3*z4-29133444676457/87480000000*z2*z3-7672427/3375*z2*z3^2
-332685461/2025000*z3^2-72*z3^2*z5-524/45*z2*z3^3+4702/15*z4*z3^2+784/5*z5^2+
1424/5*z2*z3*z5+932/3*z3*z7-59584/45*z2*z9-269267/360*z3*z8-5488/5*z5*z6-21086/
15*z4*z7-2352*z11+515119/160*z10+1941538/10125*z3^3+125716151/9000*z6*z3+
1543342/125*z4*z5+106539799/13500*z2*z7+122889158/10125*z9+(11557012649/3037500
*z2*z3-2219681/3375*z2*z3^2+590/3*z4*z3^2+5152/15*z3*z7-38749/30*z6*z3-4892/5*
z4*z5-2532/5*z2*z7+1024/5*z2*z3*z5-13787158889/162000*z8+9761369/1125*z7-\
607334588899/9720000*z6+2520236449/1012500*z5+89677398239/151875000*z3-\
313261229210558269/78732000000000*z2+144824694842491/43740000000*z4-101143/216*
z3^2+2648/15*z5^2+32945947/2400*z10-268/15*z3^3-1568/3*z9-96961151162406478483/
7873200000000000+11292032/1125*z2*z5+15262124/675*z3*z4-4711618/3375*z3*z5)*lny
+(78815737009/48600000*z2*z3+316/5*z2*z3^2+10445/12*z6*z3+2140/3*z4*z5+410*z2*
z7+485771/48*z8-323547/1000*z7-1069022389/13500*z6+1986468601/3037500*z5-\
11735502825239/174960000000*z3-1777824013681/683437500*z2-64696085011/4860000*
z4-580651/1125*z3^2+202/15*z3^3+2352/5*z9-1656747629665453/820125000000-933511/
3375*z2*z5-4543003/13500*z3*z4+1712/15*z3*z5)*lny^2+(-1653647/3375*z2*z3+14/3*
z2*z3^2+161731/135*z8+5072/45*z7-470969747/54000*z6-687716/2025*z5-130516183/
4556250*z3-259970797449299/524880000000*z2-691205944639/72900000*z4-86053/20250
*z3^2+86788839920845229/944784000000000+5752/45*z2*z5+13393/45*z3*z4-344/45*z3*
z5)*lny^3+(26/225*z2*z3+2/75*z5-85457/101250*z3-550417/1215000*z2+91/1800*z4-\
39546563/1093500000)*lny^6+(383/75*z2*z3+10459/3600*z6+86/25*z5-4468987/202500*
z3-7357922077/324000000*z2-1581103/67500*z4+143/225*z3^2+129678966197/
174960000000)*lny^5+(-56668/405*z2*z3+1157/30*z7+12763/90*z6-2786521/27000*z5-\
6620463601/116640000*z3-1587778921/12150000*z2-4927711/3375*z4+37/90*z3^2+
117151805387/10935000000+1724/45*z2*z5+14951/180*z3*z4)*lny^4-\
1961605332006731879/246037500000000)*y^4+(7094294149/124416*z8-253669843913/
24300000*z7-24866054227/1492992*z6-101351347756373/174960000000*z5-\
155505684435505783/314928000000000*z3-721469844961/322486272*z2-567762687955/
26873856*z4+932375/324*z3*z5-8455662862/759375*z2*z5-157225339243/6480000*z3*z4
-9239091915383/10935000000*z2*z3+2044181/1296*z2*z3^2+70204175/93312*z3^2+36*z3
^2*z5+262/45*z2*z3^3-2351/9*z4*z3^2-392/3*z5^2-712/3*z2*z3*z5-2330/9*z3*z7+
29792/45*z2*z9+269267/720*z3*z8+2744/5*z5*z6+10543/15*z4*z7+1176*z11-515119/192
*z10-771824/10125*z3^3-32564357/6000*z6*z3-2422189/500*z4*z5-84708079/27000*z2*
z7-50366659/10125*z9+(-512/5*z2*z3*z5+43748908151/1296000*z8-2672599/432*z7+
2388641148647/25920000*z6-15902579/3456*z5-10074282145/8957952*z3+
1198286701565248021/629856000000000*z2-23699554517221/233280000000*z4+6653617/
8100*z3^2-1324/15*z5^2-32945947/4800*z10+134/9*z3^3+3920/9*z9+
599609963990213146147/62985600000000000-295/3*z4*z3^2-2576/15*z3*z7+38749/36*z6
*z3+2446/3*z4*z5+422*z2*z7-810157/54*z3*z4-40651/6*z2*z5+1860539/3375*z3*z5-\
320995009/46656*z2*z3+3473377/13500*z2*z3^2)*lny+(-2428855/288*z8+251837/2000*
z7+284944979/5184*z6-4943787221/6075000*z5-33625927929077/116640000000*z3+
47863379303/17915904*z2+6206638577/248832*z4+434833/1296*z3^2-101/15*z3^3-1176/
5*z9+23845668137/13436928-10445/24*z6*z3-1070/3*z4*z5-205*z2*z7+4854013/27000*
z3*z4+424553/3375*z2*z5-856/9*z3*z5-166330209089/97200000*z2*z3-158/3*z2*z3^2)*
lny^2+(-161731/270*z8-2536/27*z7+27095537/8000*z6+261443/972*z5+7405115/279936*
z3+1230999942492779/1049760000000*z2+3143227744913/291600000*z4-24349/81000*z3^
2+258302726177832407/3779136000000000-13393/54*z3*z4-2876/27*z2*z5+172/45*z3*z5
+486757/1296*z2*z3-7/3*z2*z3^2)*lny^3+(-1/75*z5+129919/405000*z3+27475/93312*z2
-91/2160*z4+13872481/67184640-13/225*z2*z3)*lny^6+(-10459/7200*z6-43/15*z5+
245065/15552*z3+49227104101/1944000000*z2+9664679/1080000*z4-143/450*z3^2+
1431863415541/699840000000-383/90*z2*z3)*lny^5+(-1157/60*z7-12763/108*z6+
2281891/54000*z5+17675982211/233280000*z3+219501347/746496*z2+5066459/5184*z4-\
37/108*z3^2+713418179/107495424-14951/360*z3*z4-862/45*z2*z5+364721/6480*z2*z3)
*lny^4+854309296265497/139314069504)*y^5+(-105941080568023/2667168000*z8+
43438211468539/4167450000*z7-254002903753165043/39207369600000*z6+
150575343099899436319/72043541640000000*z5+78003116281139419957/
64839187476000000000*z3+3767331206651190067987/1152696666240000000*z2+
1986575549758673735611/86452249968000000*z4-13459455437/6945750*z3*z5+
2159840773425703/204205050000*z2*z5+1220000859269239/54454680000*z3*z4+
230476402111148770159/72043541640000000*z2*z3-29072852699/27783000*z2*z3^2-\
89136866653951/76576893750*z3^2-144/7*z3^2*z5-1048/315*z2*z3^3+61126/315*z4*z3^
2+1456/15*z5^2+18512/105*z2*z3*z5+12116/63*z3*z7-17024/45*z2*z9-269267/1260*z3*
z8-1568/5*z5*z6-42172/105*z4*z7-672*z11+6696547/3360*z10+105491774/3472875*z3^3
+3224458109/1543500*z6*z3+208698779/110250*z4*z5+2895651391/2315250*z2*z7+
146935036/70875*z9+(2048/35*z2*z3*z5-2980726864183/222264000*z8+38464602061/
9261000*z7-6503207347504633/72606240000*z6+4729173890889367/816820200000*z5+
183753046477403871451/96058055520000000*z3-78562835813497315466633/
259356749904000000000*z2-366458819233496841329/32019351840000000*z4-\
114874054837/138915000*z3^2+5296/105*z5^2+32945947/8400*z10-3484/315*z3^3-2912/
9*z9-9220318230739537378969442599/1270848074529600000000000+244462102/55125*z2*
z5-251055464/1157625*z3*z5+2254706716/231525*z3*z4+735373741478717/87516450000*
z2*z3-231253031/2315250*z2*z3^2+1180/21*z4*z3^2+1472/15*z3*z7-503737/630*z6*z3-\
63596/105*z4*z5-10972/35*z2*z7)*lny+(6315023/1008*z8-18419323/385875*z7-\
405053433503/11113200*z6+37812651450157/51051262500*z5+3898780417413326527/
6003628470000000*z3-691189413303698439833/192116111040000000*z2-\
9867605603380157/311169600000*z4-5989822747/27783000*z3^2+404/105*z3^3+672/5*z9
-16496458011168748114721/9605805552000000000-69119933/1157625*z2*z5+22256/315*
z3*z5-115854251/1157625*z3*z4+12194875551881/8334900000*z2*z3+4108/105*z2*z3^2+
10445/42*z6*z3+4280/21*z4*z5+820/7*z2*z7)*lny^2+(323462/945*z8+65936/945*z7-\
6897611611/5292000*z6-785620861/4167450*z5-273834651704321/7351381800000*z3-\
413978695190439874811/216130624920000000*z2-23602134994729591/2450460600000*z4+
18489887/13891500*z3^2-327785704291765494338821/1556140499424000000000+74776/
945*z2*z5-688/315*z3*z5+174109/945*z3*z4-7220011543/27783000*z2*z3+4/3*z2*z3^2)
*lny^3+(4/525*z5-8272037/69457500*z3-270485939/1428840000*z2+169/5400*z4-\
70133053404541/252047376000000+52/1575*z2*z3)*lny^6+(10459/12600*z6+1118/525*z5
-17642435903/1666980000*z3-90891500425183/4084101000000*z2-620132747/185220000*
z4+286/1575*z3^2-1593470809813770991/288174166560000000+4979/1575*z2*z3)*lny^5+
(1157/105*z7+165919/1890*z6-40806307/2315250*z5-1428594249317/19603684800*z3-\
7302787463213729/19603684800000*z2-70840617461/111132000*z4+481/1890*z3^2-\
133447902544438025777/3458089998720000000+3448/315*z2*z5+14951/630*z3*z4-\
127086233/5556600*z2*z3)*lny^4-692009170967006383683865708279/
137251592049196800000000000)*y^6+(1709630725997/62208000*z8-244966773655033/
26671680000*z7+1473997154526121/74649600000*z6-6739247744501373094537/
1844314665984000000*z5+429852283071417735013897/5311626238033920000000*z3-\
22506299945003636497/5038848000000000*z2-5559309377120305963/268738560000000*z4
+212402359/162000*z3*z5-4743024107441023/522764928000*z2*z5-16496154923208311/
871274880000*z3*z4-19631848884351529266659/3688629331968000000*z2*z3+18181183/
25920*z2*z3^2+12384990772577/9331200000*z3^2+90/7*z3^2*z5+131/63*z2*z3^3-25861/
180*z4*z3^2-1078/15*z5^2-1958/15*z2*z3*z5-2563/18*z3*z7+2128/9*z2*z9+269267/
2016*z3*z8+196*z5*z6+10543/42*z4*z7+420*z11-5666309/3840*z10-58807913/5556600*
z3^3-29299451/43904*z6*z3-18486697/29400*z4*z5-1293077591/2963520*z2*z7-\
90491551/113400*z9+(-17671499/6000*z2*z5-256/7*z2*z3*z5+165015474187/35562240*
z8-605492351/216000*z7+54128365675279277/697019904000*z6-789482015153/129600000
*z5-12698086245101513/4478976000000*z3-3206447586393712547404199/
13279065595084800000000*z2+14179143878238714923299/614771555328000000*z4+
923720959643/1270080000*z3^2-662/21*z5^2-32945947/13440*z10+737/90*z3^3+2156/9*
z9-69471737/10800*z3*z4+135340613/1852200*z3*z5-40401532963549/4665600000*z2*z3
+120653633/3704400*z2*z3^2-1475/42*z4*z3^2-184/3*z3*z7+426239/720*z6*z3+13453/
30*z4*z5+2321/10*z2*z7+95712258489179504721705612989/17351312377577472000000000
)*lny+(106551979/3704400*z2*z5-5343481/1152*z8+47298661/3292800*z7+126507994823
/5184000*z6-81066230503477/130691232000*z5-89198969512184265431/
98363448852480000*z3+56504422721270903/11197440000000*z2+208295454313697/
6220800000*z4+91688957/648000*z3^2-101/42*z3^3-84*z9+173887811/2963520*z3*z4-\
2354/45*z3*z5-50549933445889/42674688000*z2*z3-869/30*z2*z3^2-52225/336*z6*z3-\
2675/21*z4*z5-1025/14*z2*z7+93846361054147188301/53747712000000000)*lny^2+(-\
7909/135*z2*z5-161731/756*z8-6974/135*z7+391753069/940800*z6+12686159/97200*z5+
126344477777/2799360000*z3+54502232033926294928591/22131775991808000000*z2+
125648915652245611/15682947840000*z4-32719739/22226400*z3^2-147323/1080*z3*z4+
86/63*z3*z5+115707773/648000*z2*z3-5/6*z2*z3^2+60367483535399702685864607/
159348787141017600000000)*lny^3+(-1/210*z5+3811217/111132000*z3+29008903/
233280000*z2-1001/43200*z4-13/630*z2*z3+981995715827/3359232000000)*lny^6+(-\
10459/20160*z6-473/300*z5+277730533/38880000*z3+3829594921121779/
209105971200000*z2+18264433/18522000*z4-143/1260*z3^2-4213/1800*z2*z3+
299754186597489622363/36886293319680000000)*lny^5+(-431/63*z2*z5-1157/168*z7-\
140393/2160*z6+40342409/5927040*z5+7919438687501129/125463582720000*z3+
14486792080729/37324800000*z2+1095361051/2592000*z4-407/2160*z3^2-14951/1008*z3
*z4+92790547/11113200*z2*z3+40336618233945097/537477120000000)*lny^4+
28682455483801723453304381/6965703475200000000000)*y^7+(-925453846777799/
48009024000*z8+175688635820800931/22684263840000*z7-7862433843620540783/
302456851200000*z6+1081025993782656071334197/224084231917056000000*z5+
10122389341912633249084662683/52274369621610823680000000*z3+
113043215641023322428494772623/20419675633441728000000000*z2+
2535425511391621891253851/157559225566680000000*z4-112905958373/125023500*z3*z5
+95575205870290199/12703187750400*z2*z5+4940036058371539193/317579693760000*z3*
z4+27346923672892807431555871/4033516174507008000000*z2*z3-47980642999/
100018800*z2*z3^2-236304973548368243/176433163200000*z3^2-60/7*z3^2*z5-262/189*
z2*z3^3+68179/630*z4*z3^2+812/15*z5^2+10324/105*z2*z3*z5+6757/63*z3*z7-4256/27*
z2*z9-269267/3024*z3*z8-392/3*z5*z6-10543/63*z4*z7-280*z11+14938451/13440*z10+
118225337/75014100*z3^3+817453603/26671680*z6*z3+7769621/132300*z4*z5+
2627591843/40007520*z2*z7+314005579/1530900*z9+(512/21*z2*z3*z5-314293665673/
480090240*z8+321064520657/166698000*z7-658496941633403563/10162550200320*z6+
223038975271531723/37807106400000*z5+155083276932860020796819/
42015793484448000000*z3-31412635268396951515733864701/
130685924054027059200000000*z2-63731411307061549723619453/
2016758087253504000000*z4-1541367161083109/2520473760000*z3^2+1324/63*z5^2+
32945947/20160*z10-1943/315*z3^3-1624/9*z9-19173469847690627555249643414608063/
4610599400626074648576000000000-199701737/25004700*z3*z5+20824743848/10418625*
z2*z5+108693604931/25004700*z3*z4+6563822159283937949/793949234400000*z2*z3-\
114837377/50009400*z2*z3^2+1475/63*z4*z3^2+368/9*z3*z7-1123721/2520*z6*z3-35467
/105*z4*z5-6119/35*z2*z7)*lny+(14087359/4032*z8+2591599/4939200*z7-\
33330891777853/2000376000*z6+8044349912040821/15878984688000*z5+
1703051341363227936237869/1613406469802803200000*z3-4118996650641696799138661/
630236902266720000000*z2-4208733865233606323/129624364800000*z4-15863675123/
166698000*z3^2+101/63*z3^3+56*z9-25648723485030491710898009549/
13613117088961152000000000+12412/315*z3*z5-667906831/50009400*z2*z5-1437501623/
40007520*z3*z4+34361133006849179/36294822144000*z2*z3+2291/105*z2*z3^2+52225/
504*z6*z3+5350/63*z4*z5+1025/21*z2*z7)*lny^2+(161731/1134*z8+36772/945*z7-\
314290787/16329600*z6-6852702737/75014100*z5-328376116197121/6805279152000*z3-\
67224549664294021867128059/24201097047042048000000*z2-12425208599636685151/
1905478162560000*z4+410825771/300056400*z3^2-126626160048567147908083972501/
224033012664046387200000000-172/189*z3*z5+41702/945*z2*z5+388397/3780*z3*z4-\
62155680791/500094000*z2*z3+5/9*z2*z3^2)*lny^3+(1/315*z5+4621567/1500282000*z3-\
2153434543/25719120000*z2+377/21600*z4-11432582979793853/40831674912000000+13/
945*z2*z3)*lny^6+(10459/30240*z6+1247/1050*z5-147244103011/30005640000*z3-\
125312951305286173/8468791833600000*z2+58626227/1000188000*z4+143/1890*z3^2-\
390161829910526701595807/40335161745070080000000+11107/6300*z2*z3)*lny^5+(1157/
252*z7+370127/7560*z6-142141997/80015040*z5-803453955370221749/
15243825300480000*z3-1181951831766919057/3175796937600000*z2-143287940083/
500094000*z4+1073/7560*z3^2-543705666835749741700669/5041895218133760000000+862
/189*z2*z5+14951/1512*z3*z4-126157139/75014100*z2*z3)*lny^4-\
2614396265421870206316932078906467/800451284830915737600000000000)*y^8+(
2935792064698751/213373440000*z8-729730317596488417/113421319200000*z7+
353280561783878312239/12546358272000000*z6-889701901789404226721341/
160060165655040000000*z5-1801401446307368489113460761561/
2613718481080541184000000000*z3-832922977154089945636971043/
132790655950848000000000*z2-1335207906781143669347669/122954311065600000000*z4+
352219144117/555660000*z3*z5-2803033582739453669/453685276800000*z2*z5-\
2303347740349703189/181474110720000*z3*z4-6272697332358539544339811/
823166566225920000000*z2*z3+29752534543/88905600*z2*z3^2+1000563034168580341/
784147392000000*z3^2+6*z3^2*z5+131/135*z2*z3^3-524273/6300*z4*z3^2-3122/75*z5^2
-39694/525*z2*z3*z5-51959/630*z3*z7+14896/135*z2*z9+269267/4320*z3*z8+1372/15*
z5*z6+10543/90*z4*z7+196*z11-114871537/134400*z10+277930813/107163000*z3^3+
49011078649/190512000*z6*z3+533682347/2646000*z4*z5+30277447001/285768000*z2*z7
+170092973/2187000*z9+(-256/15*z2*z3*z5-166074571433/139968000*z8-332981135591/
246960000*z7+38782849953295265861/725896442880000*z6-859992222192758783/
156829478400000*z5-4847606558410356485472977/1106588799590400000000*z3+
3663623435774900377477148432783/2613718481080541184000000000*z2+
425409235378608484004607611/11524331927162880000000*z4+102168017031397/
201637900800*z3^2-662/45*z5^2-32945947/28800*z10+14941/3150*z3^3+6244/45*z9-\
1587162571/529200*z3*z4-128198875019/92610000*z2*z5-781526323/35721000*z3*z5-\
331358954444174843/43563744000000*z2*z3-409791323/35721000*z2*z3^2-295/18*z4*z3
^2-1288/45*z3*z7+8641027/25200*z6*z3+272729/1050*z4*z5+47053/350*z2*z7+
205947346705182160196407236956747657/65865705723229637836800000000000)*lny+(-\
108326933/40320*z8-50707907/7056000*z7+103124650241467/8890560000*z6-\
46694467590132841/113421319200000*z5-12940234243230833719070509/
11524331927162880000000*z3+17267243462605006327928887/2213177599180800000000*z2
+9019723644222523997/298722816000000*z4+145357062371/2222640000*z3^2-101/90*z3^
3-196/5*z9+6503843383/285768000*z3*z4+76211021/14288400*z2*z5-47722/1575*z3*z5-\
1374891431802922489/1814741107200000*z2*z3-17617/1050*z2*z3^2-10445/144*z6*z3-\
535/9*z4*z5-205/6*z2*z7+1883215375808269226317970297/885271039672320000000000)*
lny^2+(-1157/360*z7-2846149/75600*z6-7292171/11664000*z5+37894488938406929/
871075731456000*z3+2152495222537256753/6273179136000000*z2+1763394358073/
8890560000*z4-8251/75600*z3^2-14951/2160*z3*z4-431/135*z2*z5-177108791/
122472000*z2*z3+591881313115228413189721/4426355198361600000000)*lny^4+(-161731
/1620*z8-141382/4725*z7-91628671373/571536000*z6+21653006309/333396000*z5+
113046012316295833/2352442176000000*z3+100661694965515198675147619/
34572995781488640000000*z2+3598052826640222201/680527915200000*z4-129565199/
107163000*z3^2-2986639/37800*z3*z4-160337/4725*z2*z5+86/135*z3*z5+195479437919/
2222640000*z2*z3-7/18*z2*z3^2+1177017235401305679876770585959/
1568231088648324710400000000)*lny^3+(-1/450*z5-10486909/535815000*z3+6586218187
/114307200000*z2-2899/216000*z4-13/1350*z2*z3+20755941917149037/
80655160320000000)*lny^6+(-10459/43200*z6-9589/10500*z5+457990290199/
133358400000*z3+144386092351818577/12098274048000000*z2-596692591/1143072000*z4
-143/2700*z3^2-85409/63000*z2*z3+150001797792521874012857/
14405414908953600000000)*lny^5+985585145171303822441765237342447/
401558943595364352000000000000)*y^9+(-12761908308130266101/1278000218880000*z8+
97330267258227012338381/18266616878479200000*z7-69712498819983458162892757/
2479831624714752000000*z6+18535894099651868926131519470813/
3119119818408091491840000000*z5+987217782305506451870992340427905775871/
770376432173486158730400768000000000*z3+
20424740344583370910772104620254666301751/3081505728693944634921603072000000000
*z2+2894244507423123574319915206621391/491261371399274409964800000000*z4-\
1505754854087927/3328125570000*z3*z5+92675170588029735819733/
18266616878479200000*z2*z5+151592844182594135877959/14613293502783360000*z3*z4+
32088621019574123167646732925107/4010296909381831918080000000*z2*z3-\
632269579067341/2662500456000*z2*z3^2-1006315730257341817035439/
852442120995696000000*z3^2-48/11*z3^2*z5-1048/1485*z2*z3^3+1130831/17325*z4*z3^
2+26936/825*z5^2+342472/5775*z2*z3*z5+224146/3465*z3*z7-119168/1485*z2*z9-\
269267/5940*z3*z8-10976/165*z5*z6-42172/495*z4*z7-1568/11*z11+22524749/33600*
z10-159145799711/35658488250*z3^3-1098018777419/2881494000*z6*z3-556046213053/
1760913000*z4*z5-8698338467771/47544651000*z2*z7-6986286913/33078375*z9+(2048/
165*z2*z3*z5+1310076464328089/652040928000*z8+4258018411693943/4437500760000*z7
-2572042743032483795758427/58453174011133440000*z6+340377904182174212246741/
68195369679655680000*z5+4265549262988897771136654037633953/
873353549154265617715200000000*z3-8917750917941713126416341800127792915357/
3081505728693944634921603072000000000*z2-4457890261174248379825015616300579/
112288313462691293706240000000*z4-702338180842635509/1677375287280000*z3^2+5296
/495*z5^2+32945947/39600*z10-64454/17325*z3^3-53872/495*z9+1180/99*z4*z3^2+
10304/495*z3*z7-18638269/69300*z6*z3-1176526/5775*z4*z5-202982/1925*z2*z7+
208344283078/5943081375*z3*z5+270424781113877/277343797500*z2*z5+12509056040312
/5943081375*z3*z4+4392419076264927027149657/639331590746772000000*z2*z3+
829744926319/47544651000*z2*z3^2-\
22447767579061633029433397279374981491699286823/
9396127267933575980802952087142400000000000)*lny+(21241441/10080*z8+2197213936/
220114125*z7-218586025396365761/26625004560000*z6+95759332664046432197/
285415888726237500*z5+3986748135091780502493517432793/
3509009795709102928320000000*z3-137765623111981279875591766970243627/
15720363884776781118873600000000*z2-160666448191993610773625119/
5845317401113344000000*z4-202924112138827/4437500760000*z3^2+404/495*z3^3+1568/
55*z9+10445/198*z6*z3+4280/99*z4*z5+820/33*z2*z7+411736/17325*z3*z5-991992299/
950893020*z2*z5-351432492539/23772325500*z3*z4+22293986751552538369099/
36533233756958400000*z2*z3+75998/5775*z2*z3^2-\
50272600527203820696699413475094416418799/
20543371524626297566144020480000000000)*lny^2+(1157/495*z7+6139003/207900*z6+
1086548621/617463000*z5-314444267829872845279/8767976101670016000*z3-\
12695163108281223414785887/40917221807793408000000*z2-7438683646142143/
53250009120000*z4+17797/207900*z3^2+3448/1485*z2*z5+14951/2970*z3*z4+
234852012179/81505116000*z2*z3-4792249022561144468747391449989111/
31440727769553562237747200000000)*lny^4+(323462/4455*z8+1219816/51975*z7+
180690484728469/760714416000*z6-93616408042823/1996875342000*z5-\
705595849818475242121087/15343958177922528000000*z3-\
246152641628759063464539330759389/84216235097018470279680000000*z2-\
942835520283168662971981/219199402541750400000*z4+299369094329/285267906000*z3^
2-688/1485*z3*z5+1383356/51975*z2*z5+6442033/103950*z3*z4-841475100541109/
13312502280000*z2*z3+28/99*z2*z3^2-3402821456989299577012376071983165954269/
3697806874432733561905923686400000000)*lny^3+(4/2475*z5+37565852509/
1426339530000*z3-27629009006857/684642974400000*z2+6253/594000*z4+52/7425*z2*z3
-122013403405625950841123/526078566100200960000000)*lny^6+(10459/59400*z6+20683
/28875*z5-1951373620759789/798750136800000*z3-1177627701073936779011/
121777445856528000000*z2+543181653607/760714416000*z4+26/675*z3^2+184223/173250
*z2*z3-5957806743432640792807182288317/561441567313456468531200000000)*lny^5-\
210838465910576023557515328767181957408260389451/
125281696905781013077372694495232000000000000)*y^10:
#
RT2ser[7,0] := (22189421/128*z8+102728*z7+13449705/128*z6+113288*z5+127008*z3+
112455/8*z2+6738333/128*z4-4153*z3*z5+29056*z2*z5+33888*z3*z4+38416*z2*z3-11099
/4*z2*z3^2-116835/16*z3^2+20655/4*z6*z3^2+9876*z2*z5^2+1920*z3^2*z5+256*z2*z3^3
-2850*z4*z3^2+16872*z4*z3*z5+20628*z2*z3*z7+177*z3^4+3246*z5^2-2460*z2*z3*z5+
73524*z5*z7+79968*z3*z9+5925*z3*z7+18816*z2*z9+24160/3*z3*z8+11056*z5*z6+15120*
z4*z7+110880*z11+326235047595/176896*z12+19323483/64*z10+832*z3^3+20568*z6*z3+
22992*z4*z5+22176*z2*z7+99456*z9-1061556111/256+(426888+173320*z8-60004*z7+
187660*z6-632769/8*z5-3461017/32*z3+169344*z2+204036*z4+8320*z3*z5-41761/2*z2*
z5-23496*z3*z4-464301/16*z2*z3+2624*z2*z3^2+6000*z3^2-1620*z3^2*z5-262*z2*z3^3+
2880*z4*z3^2+3264*z5^2+3840*z2*z3*z5+6720*z3*z7-29792*z2*z9-269267/16*z3*z8-\
24696*z5*z6-31629*z4*z7-52920*z11+161928*z10-592*z3^3-50755/4*z6*z3-16689*z4*z5
-32265/2*z2*z7-48412*z9)*lny+(-541/1280-383/960*z6-7/320*z2+11/192*z4-7/2*z3^2)
*lny^6+(-209/5*z2*z5-4961/40*z3*z4+33/8*z2*z3+196/5-211/20*z7+17/2*z5-5183/480*
z3+16*z2)*lny^5+(-585*z3*z5+5472*z2*z5+7728*z3*z4+8416*z2*z3-2517/4*z2*z3^2-\
6267/2*z4*z3^2-615*z3*z7+3760*z6*z3+3936*z4*z5+3360*z2*z7-18065565/256-2700*z2*
z3*z5-5898725/128*z8+11088*z7-6979635/128*z6+14528*z5+19208*z3-2860571/64*z2-\
7583691/128*z4-17347/16*z3^2-336*z5^2-10926039/128*z10+128*z3^3+9408*z9)*lny^2+
(-945*z2*z5-2955/2*z3*z4-15463/12*z2*z3-79483/8*z6*z3-8038*z4*z5-4676*z2*z7+
14112-6565/4*z7+7760*z6-21647/12*z5-79689/32*z3+8232*z2+10400*z4+144*z3^2-293/3
*z3^3-21952/3*z9)*lny^3+(-301*z3*z5+128*z2*z3-641/4*z2*z3^2-451535/384-58243/48
*z8+7565/128*z6+160*z5+848/3*z3-43927/64*z2-85309/128*z4-75/16*z3^2)*lny^4)*y+(
619392097/7776*z8-3151456/243*z7+636835673/11664*z6-23456*z5-747675928/19683*z3
+3069192749/52488*z2+9789149375/209952*z4+1611758/243*z3*z5+218104/243*z2*z5+
1467598/243*z3*z4-78512/2187*z2*z3+5734/9*z2*z3^2+416197/108*z3^2+2295/2*z6*z3^
2+6584/3*z2*z5^2-720*z3^2*z5-1048/9*z2*z3^3+41740/27*z4*z3^2+11248/3*z4*z3*z5+
4584*z2*z3*z7+118/3*z3^4+114280/27*z5^2+70360/27*z2*z3*z5+49016/3*z5*z7+53312/3
*z3*z9+78280/9*z3*z7-119168/9*z2*z9-269267/36*z3*z8-10976*z5*z6-42172/3*z4*z7-\
23520*z11+108745015865/265344*z12+139059991/864*z10-5152/81*z3^3+55388/9*z6*z3+
11072/3*z4*z5+11600/27*z2*z7-344960/81*z9-10913082769547/11337408+(832355/81*z8
+1130941/243*z7+13666933/486*z6+2505649/324*z5+3566132263/314928*z3+422233928/
19683*z2+72639080/2187*z4-52928/27*z3*z5-475039/243*z2*z5-1004164/243*z3*z4-\
3112607/17496*z2*z3-15136/27*z2*z3^2-49688/27*z3^2-360*z3^2*z5-524/9*z2*z3^3+
5900/3*z4*z3^2+5296/3*z5^2+2048*z2*z3*z5+10304/3*z3*z7-59584/9*z2*z9-269267/72*
z3*z8-5488*z5*z6-21086/3*z4*z7-11760*z11+32945947/240*z10-15140/81*z3^3-124745/
9*z6*z3-35980/3*z4*z5-204935/27*z2*z7-154840/81*z9-255568928/6561)*lny+(171991/
2519424+52/45*z2*z3-383/4320*z6+4/15*z5-16/81*z3-16891/349920*z2+2545/7776*z4-7
/9*z3^2)*lny^6+(3280/2187-418/45*z2*z5-4961/180*z3*z4+2905/108*z2*z3-211/90*z7+
10459/360*z6+1810/81*z5+115409/58320*z3+182/135*z2-82/27*z4+286/45*z3^2)*lny^5+
(50015718095/2519424-600*z2*z3*z5+59770/27*z3*z5+19840/27*z2*z5+39976/27*z3*z4+
87080/243*z2*z3+35815/54*z2*z3^2-2089/3*z4*z3^2-410/3*z3*z7+52225/6*z6*z3+21400
/3*z4*z5+4100*z2*z7+251761705/5184*z8+1240/3*z7+15369347/1728*z6-292792/243*z5-\
7192576/2187*z3+215028301/78732*z2+459949235/139968*z4+1802627/1944*z3^2-224/3*
z5^2-3642013/192*z10+404/3*z3^3+4704*z9)*lny^2+(-35541760/59049-688/9*z3*z5+350
/27*z2*z5+9940/27*z3*z4-15082/243*z2*z3+140/3*z2*z3^2-79483/36*z6*z3-16076/9*z4
*z5-9352/9*z2*z7+323462/27*z8-65315/162*z7-28210/27*z6-85631/1458*z5+11622907/
34992*z3-1762360/6561*z2-373450/729*z4-9232/81*z3^2-586/27*z3^3-43904/27*z9)*
lny^3+(-426175673/7558272-602/9*z3*z5+3448/9*z2*z5+14951/18*z3*z4+1000/81*z2*z3
-641/18*z2*z3^2-58243/216*z8+1157/3*z7+4063675/5184*z6+440/27*z5-910/729*z3-\
9669425/209952*z2-4810309/46656*z4+805/216*z3^2)*lny^4)*y^2+(12911569871/497664
*z8-115443/32*z7+5921187037/746496*z6-5590329/1024*z5-112862643/16384*z3-\
1136419560907/214990848*z2-215081775959/214990848*z4+8135615/7776*z3*z5+16257/
64*z2*z5+20445/32*z3*z4+56925/2048*z2*z3+105353/432*z2*z3^2+180568027/248832*z3
^2-2295/8*z6*z3^2-1646/3*z2*z5^2-159037/108*z4*z3^2-2812/3*z4*z3*z5-1146*z2*z3*
z7-59/6*z3^4-49751/54*z5^2-72701/54*z2*z3*z5-12254/3*z5*z7-13328/3*z3*z9-32225/
18*z3*z7-108745015865/1061376*z12-479296417/13824*z10+88*z3^3+369069/32*z6*z3+
17193/2*z4*z5+65025/16*z2*z7+2695/2*z9+13166180966959955/185752092672+(-1403865
/32*z8+35802461/15552*z7+10533/4*z6+851383387/248832*z5+1804570885895/322486272
*z3-30727215/8192*z2-28215/1024*z4-2133/2*z3*z5+6761905/15552*z2*z5+1269763/972
*z3*z4+1003156337/4478976*z2*z3-2097/4*z2*z3^2-15651/32*z3^2+90*z3^2*z5+131/9*
z2*z3^3+14896/9*z2*z9+269267/288*z3*z8+1372*z5*z6+10543/6*z4*z7+2940*z11+26759/
324*z3^3+784331/144*z6*z3+16803/4*z4*z5+960689/432*z2*z7+511805/162*z9-\
883630725/32768)*lny+(-56411717/3224862720+383/17280*z6-7/8*z3-564179/22394880*
z2-146723/622080*z4+7/36*z3^2)*lny^6+(2499/4096+209/90*z2*z5+4961/720*z3*z4-\
208283/8640*z2*z3+211/360*z7-52903/3240*z5-2969879/3732480*z3+1911/1024*z2-721/
32*z4)*lny^5+(150*z2*z3*z5+23228478551479/10319560704-111179/216*z3*z5+1635/4*
z2*z5+20973/16*z3*z4-12261/256*z2*z3-244609/864*z2*z3^2+2089/12*z4*z3^2+205/6*
z3*z7-3994841935/82944*z8-4935/32*z7-842479021/110592*z6-4599/8*z5-4830621/4096
*z3-139894228607/161243136*z2-116377949597/35831808*z4+15540307/124416*z3^2+56/
3*z5^2+3642013/768*z10)*lny^2+(-3267731/32768-138073/216*z2*z5-157981/108*z3*z4
-338513/3888*z2*z3+79483/144*z6*z3+4019/9*z4*z5+2338/9*z2*z7-1532251/2592*z7-\
440855/64*z6-10620919/93312*z5+185632547/8957952*z3+119205/4096*z2-42685/128*z4
-591/8*z3^2+293/54*z3^3+10976/27*z9)*lny^3+(58478494043/7739670528+301/18*z3*z5
-415/8*z2*z3+641/72*z2*z3^2+58243/864*z8-55050829/82944*z6-535/32*z5+4515/1024*
z3+657093839/53747712*z2-205694501/2985984*z4-5299/3456*z3^2)*lny^4)*y^3+(-\
541055563859/777600000*z8+95316347/1518750*z7-1327145337517507/116640000000*z6+
700528096301/911250000*z5+1412601648430519/2460375000000*z3+
28011649060045896187/15746400000000000*z2-631684357235135533/209952000000000*z4
+4288643011/12150000*z3*z5-3580839491/6075000*z2*z5-6588277351/4860000*z3*z4+
43240518827/683437500*z2*z3+174306179/450000*z2*z3^2-462131190901/3240000000*z3
^2+459/4*z6*z3^2+3292/15*z2*z5^2+36*z3^2*z5+262/45*z2*z3^3+3664039/6750*z4*z3^2
+5624/15*z4*z3*z5+2292/5*z2*z3*z7+59/15*z3^4+941519/3375*z5^2+1580447/3375*z2*
z3*z5+24508/15*z5*z7+26656/15*z3*z9+593846/1125*z3*z7+29792/45*z2*z9+269267/720
*z3*z8+2744/5*z5*z6+10543/15*z4*z7+1176*z11+21749003173/530688*z12+2022862439/
172800*z10-1274279/10125*z3^3-99593183/9000*z6*z3-3456583/375*z4*z5-36299071/
6750*z2*z7-66141964/10125*z9-2327875879029368483893247/113374080000000000000+(
9356113987/162000*z8-55869252947/24300000*z7+25319786659/19440000*z6-\
1167069180401/1080000000*z5-421307757116153477/314928000000000*z3+
7580031871699561/2460375000000*z2+11331147886993/10935000000*z4+3731294/3375*z3
*z5-58607704171/24300000*z2*z5-3537946453/607500*z3*z4-108894010157507/
174960000000*z2*z3+1758298/3375*z2*z3^2+7283309/81000*z3^2-36*z3^2*z5-262/45*z2
*z3^3-295/3*z4*z3^2-1324/15*z5^2-512/5*z2*z3*z5-2576/15*z3*z7-29792/45*z2*z9-\
269267/720*z3*z8-2744/5*z5*z6-10543/15*z4*z7-1176*z11-32945947/4800*z10-564737/
20250*z3^3-15744287/9000*z6*z3-331483/250*z4*z5-18287051/27000*z2*z7-12841871/
10125*z9+3160022805879041077/246037500000000)*lny+(-413587273301/25194240000000
-383/43200*z6-1/75*z5+36728/50625*z3+4295518409/34992000000*z2+3299129/38880000
*z4-7/90*z3^2-13/225*z2*z3)*lny^6+(-1037954899/2733750000-211/900*z7-10459/7200
*z6+1196719/202500*z5+23960819909/5832000000*z3+50933977/40500000*z2+2635873/
135000*z4-143/450*z3^2-4961/1800*z3*z4-209/225*z2*z5+4784129/540000*z2*z3)*lny^
5+(-60*z2*z3*z5-13213286663774321849/50388480000000000+92606532829/5184000*z8+
107463/500*z7+124699606039/6912000*z6+1102165559/6075000*z5+2177094798191/
5467500000*z3+7073024114533451/9841500000000*z2+3575240076892919/1399680000000*
z4+18821064671/194400000*z3^2-112/15*z5^2-3642013/1920*z10-101/15*z3^3-1176/5*
z9-4075201/13500*z3*z4+1986521/13500*z3*z5-35062/3375*z2*z5-566100259/6075000*
z2*z3+5083843/54000*z2*z3^2-2089/30*z4*z3^2-41/3*z3*z7-10445/24*z6*z3-1070/3*z4
*z5-205*z2*z7)*lny^2+(-455764918335463/14762250000000-161731/270*z8+40301809/
162000*z7+91119319/13500*z6+7560365989/145800000*z5-8034794032433/349920000000*
z3+699805031081/16402500000*z2+84114747737/72900000*z4+294712/10125*z3^2-293/
135*z3^3-21952/135*z9+387352/675*z3*z4+172/45*z3*z5+3447739/13500*z2*z5+
891078727/12150000*z2*z3-7/3*z2*z3^2-79483/360*z6*z3-8038/45*z4*z5-4676/45*z2*
z7)*lny^3+(-34946481354916973/7558272000000000-58243/2160*z8-1157/60*z7+
1256121607/5184000*z6+774709/13500*z5+139265341/14580000*z3+2021033973739/
2099520000000*z2+1662631803191/4665600000*z4+20501/43200*z3^2-14951/360*z3*z4-\
301/45*z3*z5-862/45*z2*z5+71227/810*z2*z3-641/180*z2*z3^2)*lny^4)*y^4+(
25126530606569045887496641/4081466880000000000000-39425569035047/3110400000*z8+
19457251/15552*z7+22675615365374351/1866240000000*z6-7953519077/26873856*z5+
6505352473/429981696*z3-606640179402194073097/1133740800000000000*z2+
35348140299555917/7776000000000*z4-13927961729/16200000*z3*z5+332315665/186624*
z2*z5+3112704499/746496*z3*z4-2013982529/26873856*z2*z3-429132149/759375*z2*z3^
2+4819761004093/699840000000*z3^2-459/8*z6*z3^2-1646/15*z2*z5^2-30*z3^2*z5-131/
27*z2*z3^3-2837419/13500*z4*z3^2-2812/15*z4*z3*z5-1146/5*z2*z3*z7-59/30*z3^4-\
1288423/13500*z5^2-1167137/6750*z2*z3*z5-12254/15*z5*z7-13328/15*z3*z9-1571239/
9000*z3*z7-14896/27*z2*z9-269267/864*z3*z8-1372/3*z5*z6-10543/18*z4*z7-980*z11-\
21749003173/1061376*z12-335970499/69120*z10+356059/3888*z3^3+77355581/10368*z6*
z3+2751407/432*z4*z5+10010113/2592*z2*z7+5093501/972*z9+(-1024239610218119/
139314069504-644923835/15552*z8+121199432087/48600000*z7-36903139439/2985984*z6
+343833867167377/349920000000*z5+426159430909350467/629856000000000*z3-\
3728036767843/1934917632*z2+2863400597/11943936*z4-54383/72*z3*z5+5647479809/
2025000*z2*z5+250097984221/38880000*z3*z4+31474131493531/29160000000*z2*z3-\
19085/54*z2*z3^2-23271961/186624*z3^2+18*z3^2*z5+131/45*z2*z3^3+1475/18*z4*z3^2
+662/9*z5^2+256/3*z2*z3*z5+1288/9*z3*z7+14896/45*z2*z9+269267/1440*z3*z8+1372/5
*z5*z6+10543/30*z4*z7+588*z11+32945947/5760*z10+100838/10125*z3^3+20739929/
36000*z6*z3+3878299/9000*z4*z5+11489921/54000*z2*z7+11079341/20250*z9)*lny+(-\
336720688459/50388480000000+383/86400*z6+1/90*z5-9169/19440*z3-9146114789/
69984000000*z2-2500109/77760000*z4+7/180*z3^2+13/270*z2*z3)*lny^6+(11074519/
53747712+211/1800*z7+10459/8640*z6-1830623/810000*z5-65383739789/11664000000*z3
-11697479/2488320*z2-333037/25920*z4+143/540*z3^2+4961/3600*z3*z4+209/450*z2*z5
-3700109/1080000*z2*z3)*lny^5+(30*z2*z3*z5-90904401535198651453/
302330880000000000-72286008409/10368000*z8-89735/576*z7-296215877683/13824000*
z6+8212349/186624*z5-320810401/1990656*z3-499032468069683647/629856000000000*z2
-911329157966077/233280000000*z4-52170712141/388800000*z3^2+56/15*z5^2+3642013/
3840*z10+101/18*z3^3+196*z9-1161791/27000*z3*z5+262889/5184*z3*z4-35137/648*z2*
z5+126057737/373248*z2*z3-3544003/108000*z2*z3^2+2089/60*z4*z3^2+41/6*z3*z7+
52225/144*z6*z3+2675/9*z4*z5+1025/6*z2*z7)*lny^2+(550323784933/23219011584+
161731/324*z8-34990489/324000*z7-47468623/10368*z6-22567425169/291600000*z5+
1143378865531/233280000000*z3-906893407/6718464*z2-5006330645/2239488*z4-50093/
3888*z3^2+293/270*z3^3+10976/135*z9-86/27*z3*z5-2539481/10800*z3*z4-318991/3000
*z2*z5-11074669993/97200000*z2*z3+35/18*z2*z3^2+79483/720*z6*z3+4019/45*z4*z5+
2338/45*z2*z7)*lny^3+(6875470934689501/1889568000000000+58243/4320*z8+1157/72*
z7-964300447/10368000*z6-234767/5184*z5-65726095/4478976*z3-124889409876469/
4199040000000*z2-3778580975561/9331200000*z4-12281/86400*z3^2+301/90*z3*z5+
14951/432*z3*z4+431/27*z2*z5-254293/3888*z2*z3+641/360*z2*z3^2)*lny^4)*y^5+(-\
7654760418102782224228347720776003/4035196806246385920000000000000+
45052735673632541/2904249600000*z8-246081740161/111132000*z7-\
6624324991435972760063/768464444160000000*z6+26882885289260791013/
864522499680000000*z5-16093699861591020536639/207485399923200000000*z3-\
1943669399914274701284450931/22875265341532800000000000*z2-\
143251007506715710307327/24700642848000000000*z4+40646795240081/45378900000*z3*
z5-12792818508740689/4900921200000*z2*z5-114734595574363279/19603684800000*z3*
z4-123918414089367475177/864522499680000000*z2*z3+13719604129537/25525631250*z2
*z3^2+34493727629891418991/288174166560000000*z3^2+459/14*z6*z3^2+6584/105*z2*
z5^2+156/7*z3^2*z5+3406/945*z2*z3^3+93030226/1157625*z4*z3^2+11248/105*z4*z3*z5
+4584/35*z2*z3*z7+118/105*z3^4+10194287/330750*z5^2+70783336/1157625*z2*z3*z5+
49016/105*z5*z7+7616/15*z3*z9+80606467/1543500*z3*z7+55328/135*z2*z9+3500471/
15120*z3*z8+5096/15*z5*z6+137059/315*z4*z7+728*z11+21749003173/1857408*z12+
334221790513/148176000*z10-5166605263/83349000*z3^3-1085566249589/222264000*z6*
z3-1115669857/264600*z4*z5-144491274859/55566000*z2*z7-1567836671/425250*z9+(
707203021967510327223470971037/137251592049196800000000000+1163394182029/
41674500*z8-9362147184863/4167450000*z7+1599536906041602587/78414739200000*z6-\
178656768475785478691/144087083280000000*z5-35219317621374477019789/
64839187476000000000*z3+1895928386944268563167511/1556140499424000000000*z2+
26987655606893115671/384232222080000000*z4+2304225053/4630500*z3*z5-\
339134698064849/136136700000*z2*z5-1842331597391837/326728080000*z3*z4-\
79563685021596259117/48029027760000000*z2*z3+19896379/85750*z2*z3^2+
18891160089301/100018800000*z3^2-72/7*z3^2*z5-524/315*z2*z3^3-3835/63*z4*z3^2-\
17212/315*z5^2-6656/105*z2*z3*z5-4784/45*z3*z7-8512/45*z2*z9-269267/2520*z3*z8-\
784/5*z5*z6-21086/105*z4*z7-336*z11-428297311/100800*z10-22851721/6945750*z3^3-\
945112487/6174000*z6*z3-24508811/220500*z4*z5-115846747/2315250*z2*z7-17723932/
70875*z9)*lny+(-169/4725*z2*z3+3095455271104979/82994159969280000-383/151200*z6
-13/1575*z5+126395407/416745000*z3+33096154345859/294055272000000*z2+79039031/
6667920000*z4-1/45*z3^2)*lny^6+(-418/1575*z2*z5-4961/6300*z3*z4+121183931/
92610000*z2*z3+517232332432753673/1729044999360000000-211/3150*z7-135967/151200
*z6+117924889/138915000*z5+261949957303709/49009212000000*z3+136419189234791/
21781872000000*z2+4617693781/555660000*z4-1859/9450*z3^2)*lny^5+(753870571/
13891500*z2*z5+9088462/1157625*z3*z5+311583203/22226400*z3*z4-87278109630407/
200037600000*z2*z3+94642447/9261000*z2*z3^2-2089/105*z4*z3^2-82/21*z3*z7-120/7*
z2*z3*z5-135785/504*z6*z3-13910/63*z4*z5-2665/21*z2*z7+
1361448066260734490836497901/3050035378871040000000000+2405158125871/889056000*
z8+1295584141/12348000*z7+17033692470342131/871274880000*z6-723142283141177/
4900921200000*z5+4798248812302400221/192116111040000000*z3+
221061528621402506398331/259356749904000000000*z2+2308512491962854624929/
384232222080000000*z4+99808329789983/816820200000*z3^2-32/15*z5^2-3642013/6720*
z10-1313/315*z3^3-728/5*z9)*lny^2+(105405421/2315250*z2*z5+2236/945*z3*z5+
60718267/617400*z3*z4+95086615478441/816820200000*z2*z3-13/9*z2*z3^2-79483/1260
*z6*z3-16076/315*z4*z5-1336/45*z2*z7+60246046836922316663267/
18673685993088000000000-2102503/5670*z8+1359609481/27783000*z7+95421780271/
31752000*z6+98634966066799/1225230300000*z5+271307479449781043/
144087083280000000*z3+78812559767815624103/288174166560000000*z2+
164153900222246657/58811054400000*z4+530742371/83349000*z3^2-586/945*z3^3-6272/
135*z9)*lny^3+(-11206/945*z2*z5-86/45*z3*z5-194363/7560*z3*z4+149034649/3333960
*z2*z3-641/630*z2*z3^2+13341241638537250913/889223142528000000000-58243/7560*z8
-15041/1260*z7+31159213423/889056000*z6+3521356421/111132000*z5+446239259319209
/23524421760000*z3+13495208299059749599/216130624920000000*z2+440297095920313/
1225230300000*z4+20803/823200*z3^2)*lny^4)*y^6+(
383358994634985730494361262178114319/1322253289470815738265600000000000-\
2452659030384219721/167284776960000*z8+2075148425483/777600000*z7+
20279070022159389336979/4918172442624000000*z6+19086065087935813/67184640000000
*z5+1481489929069747669/35831808000000000*z3+2416945835555795902169436233633/
4684854341945917440000000000*z2+77066070835212813020530979/
11803613862297600000000*z4-138527189630993/174254976000*z3*z5+13662333482773/
4665600000*z2*z5+59695319111117/9331200000*z3*z4+73501091452937351/
134369280000000*z2*z3-1200785910667369/2613824640000*z2*z3^2-\
834719025411124673621/3688629331968000000*z3^2-2295/112*z6*z3^2-823/21*z2*z5^2-\
33/2*z3^2*z5-1441/540*z2*z3^3-7463815/296352*z4*z3^2-1406/21*z4*z3*z5-573/7*z2*
z3*z7-59/84*z3^4-569773/105840*z5^2-55335611/3704400*z2*z3*z5-6127/21*z5*z7-952
/3*z3*z9-1532437/308700*z3*z7-40964/135*z2*z9-2961937/17280*z3*z8-3773/15*z5*z6
-115973/360*z4*z7-539*z11-108745015865/14859264*z12-5252339343347/4741632000*
z10+8167883/194400*z3^3+2103786119/648000*z6*z3+304774157/108000*z4*z5+
2278302929/1296000*z2*z7+1242135349/486000*z9+(-6826646900762108831576587/
1741425868800000000000-146700435937/7776000*z8+201457653798143/106686720000*z7-\
888991063964581/37324800000*z6+1106123291755911813649/737725866393600000*z5+
31602969729082062488420777/53116262380339200000000*z3-346556410222628984173/
483729408000000000*z2-12957327717755833/7464960000000*z4-598223/1800*z3*z5+
144175790875909/69701990400*z2*z5+302815008778183/65345616000*z3*z4+
1030889060262678354737/491817244262400000*z2*z3-3338249/21600*z2*z3^2-\
257000109901/1166400000*z3^2+45/7*z3^2*z5+131/126*z2*z3^3+3245/72*z4*z3^2+3641/
90*z5^2+704/15*z2*z3*z5+3542/45*z3*z7+1064/9*z2*z9+269267/4032*z3*z8+98*z5*z6+
10543/84*z4*z7+210*z11+362405417/115200*z10+12971477/22226400*z3^3-113347349/
9878400*z6*z3-4334059/352800*z4*z5-343988377/29635200*z2*z7+26207339/226800*z9)
*lny+(-315026362352295058211/5311626238033920000000+383/241920*z6+11/1800*z5-\
1936817/9720000*z3-689313684693773/7527814963200000*z2-142255901/42674688000*z4
+1/72*z3^2+143/5400*z2*z3)*lny^6+(-259244624939467/268738560000000+211/5040*z7+
115049/172800*z6-56350831/222264000*z5-5765415399662393/1254635827200000*z3-\
821078505733/124416000000*z2-71009681/12960000*z4+1573/10800*z3^2+209/1260*z2*
z5+4961/10080*z3*z4-242562821/592704000*z2*z3)*lny^5+(75/7*z2*z3*z5-\
12503677688117972645572098642317/24985889823711559680000000000+4/3*z5^2+3642013
/10752*z10+1111/360*z3^3+539/5*z9-5027561864593/5689958400*z8-20352271/288000*
z7-611681877899846267/37174394880000*z6+432369330883/2332800000*z5+
2379472445308049/29859840000000*z3-6739807070578471438047221/
6639532797542400000000*z2-152851349201578224494881/19672689770496000000*z4-\
4243630182581851/41821194240000*z3^2-14170181/324000*z2*z5+73614067/14817600*z3
*z5-4675349/162000*z3*z4+1679138605109/3732480000*z2*z3-69217423/59270400*z2*z3
^2+2089/168*z4*z3^2+205/84*z3*z7+114895/576*z6*z3+5885/36*z4*z5+2255/24*z2*z7)*
lny^2+(-202852682490141873059/5804752896000000000+293/756*z3^3+784/27*z9+
1779041/6480*z8-156981565/7112448*z7-10370210207/5184000*z6-457209654792197/
6273179136000*z5-30371966757475640809/4918172442624000000*z3-115185899364115873
/268738560000000*z2-508580901709/174960000*z4-6593989/1944000*z3^2-91658957/
4939200*z2*z5-473/270*z3*z5-70838671/1852200*z3*z4-271813697669239/
2613824640000*z2*z3+77/72*z2*z3^2+79483/2016*z6*z3+4019/126*z4*z5+167/9*z2*z7)*
lny^3+(-7698488573205285202491583/1274790297128140800000000+58243/12096*z8+
12727/1440*z7-59949280483/5689958400*z6-56789911/2592000*z5-925794130297/
44789760000*z3-7659411475020141223111/88527103967232000000*z2-\
298520730312945107/1003708661760000*z4+4316723/237081600*z3^2+4741/540*z2*z5+43
/36*z3*z5+164461/8640*z3*z4-11855437/388800*z2*z3+641/1008*z2*z3^2)*lny^4)*y^7+
(43717511228094032772470663276762646258941/
117116601734943297793268121600000000000+260317796402438443981/20325100400640000
*z8-1103559463319482249/396974617200000*z7-1528790065636332150762571/
5378021566009344000000*z6-87175499120124758039113/140052644948160000000*z5-\
728280349743420086499629777/40839351266883456000000000*z3-\
13592051359688893332307188123688031/15368664668753582161920000000000*z2-\
2300732905347713735369651924077/348495797477405491200000000*z4+340737118454611/
508127510016*z3*z5-4659024302779495751/1587898468800000*z2*z5-\
40050401836070082743/6351593875200000*z3*z4-78276707393883018545737/
78779612783340000000*z2*z3+13395197890566761/35286632640000*z2*z3^2+
134350938045772866191321/448168463834112000000*z3^2+765/56*z6*z3^2+1646/63*z2*
z5^2+87/7*z3^2*z5+3799/1890*z2*z3^3+10879427/20003760*z4*z3^2+2812/63*z4*z3*z5+
382/7*z2*z3*z7+59/126*z3^4-1454239/285768*z5^2-250305961/50009400*z2*z3*z5+
12254/63*z5*z7+1904/9*z3*z9-116223119/8334900*z3*z7+30856/135*z2*z9+7808743/
60480*z3*z8+2842/15*z5*z6+305747/1260*z4*z7+406*z11+108745015865/22288896*z12+
35267078057543/64012032000*z10-347356507/12002256*z3^3-2942491378663/1333584000
*z6*z3-35698508837/18522000*z4*z5-1209450698503/1000188000*z2*z7-13694555227/
7654500*z9+(22346136654599270122554727026219529/7204061563478241638400000000000
+311356206582811/24004512000*z8-140673524605468661/90737055360000*z7+
618279391170715612019/25406375500800000*z6-149500327359268822461437/
89633692766822400000*z5-381196847636967166601778171077/
522743696216108236800000000*z3+17009440586090415008918173789/
40839351266883456000000000*z2+19717687782729647247755257/5041895218133760000000
*z4+324129529/1428840*z3*z5-213496985990467439/127031877504000*z2*z5-\
59396837088401791/15878984688000*z3*z4-3792810671409182853476911/
1613406469802803200000*z2*z3+5262172081/50009400*z2*z3^2+39941411990066827/
176433163200000*z3^2-30/7*z3^2*z5-131/189*z2*z3^3-8555/252*z4*z3^2-9599/315*z5^
2-3712/105*z2*z3*z5-2668/45*z3*z7-2128/27*z2*z9-269267/6048*z3*z8-196/3*z5*z6-\
10543/126*z4*z7-140*z11-955432463/403200*z10+166244167/300056400*z3^3+
10134940801/133358400*z6*z3+10619633/176400*z4*z5+13956222493/400075200*z2*z7-\
153718391/3061800*z9)*lny+(418633505738791582904159/5808263291290091520000000-\
377/18900*z2*z3-383/362880*z6-29/6300*z5+125825473/937676250*z3+
67169928185342153/914629518028800000*z2-237077791/576108288000*z4-1/108*z3^2)*
lny^6+(251339527425475094791/157559225566680000000-4961/15120*z3*z4-209/1890*z2
*z5+63152489/8001504000*z2*z3-211/7560*z7-303311/604800*z6-30460721/3000564000*
z5+581711242964242373/152438253004800000*z3+67189353496661209/10585989792000000
*z2+73995141769/20003760000*z4-4147/37800*z3^2)*lny^5+(-50/7*z2*z3*z5+
392530309223717096858076274732296971/737695904100171943772160000000000+
8406419009/285768000*z3*z4-1902967903/200037600*z3*z5+8375967997/250047000*z2*
z5-19326986646929921/45368527680000*z2*z3+4984992151717/76814438400*z8+
3578858639/74088000*z7+60944312260837659967/4516688977920000*z6-\
304241564604335317/1587898468800000*z5-406519403300235708960817/
2520947609066880000000*z3+10366273228295573103322059697/
8167870253376691200000000*z2+572991074484667369394558207/
64536258792112128000000*z4+417473117927329631/5081275100160000*z3^2-8/9*z5^2-\
3642013/16128*z10-2929/1260*z3^3-406/5*z9-2048196293/800150400*z2*z3^2-2089/252
*z4*z3^2-205/126*z3*z7-302905/2016*z6*z3-15515/126*z4*z5-5945/84*z2*z7)*lny^2+(
357114634217509071191172809/5000736889822464000000000+256860319/25004700*z3*z4+
1247/945*z3*z5+1172217139/200037600*z2*z5+28097048807205559/317579693760000*z2*
z3-4690199/22680*z8+4344208901/480090240*z7+388797242401/285768000*z6+
47701018873188257/762191265024000*z5+149207350901450967716503/
16134064698028032000000*z3+4301268982440245568073973/7562842827200640000000*z2+
10640912557317189649/3810956325120000*z4+355031921/187535250*z3^2-293/1134*z3^3
-1568/81*z9-29/36*z2*z3^2-79483/3024*z6*z3-4019/189*z4*z5-334/27*z2*z7)*lny^3+(
167333953574083875713812057363/12545848709186597683200000000-433579/30240*z3*z4
-43/54*z3*z5-12499/1890*z2*z5+2533879603/120022560*z2*z3-58243/18144*z8-33553/
5040*z7-26178662753/76814438400*z6+30639972877/2000376000*z5+78340148482099837/
3810956325120000*z3+9744368487923939617257619/96804388188168192000000*z2+
29414876218925759927/121950602403840000*z4-108237167/3200601600*z3^2-641/1512*
z2*z3^2)*lny^4)*y^8+(-16591303305044396030369994943026532670897/
26142098601549843257425920000000000000-19731638142382855351/1814741107200000*z8
+1060292678017400971/392073696000000*z7-11240663159090762555861261/
4390221686538240000000*z6+344403113922977501174483/368862933196800000000*z5+
192525190645899617859074363/5311626238033920000000000*z3+
13234269088763957685317375247170557/10977617620538272972800000000000*z2+
21442732791483477653482343402413/3484957974774054912000000000*z4-\
126192363335785883/226842638400000*z3*z5+291154362258348469/104552985600000*z2*
z5+37124349555941896337/6273179136000000*z3*z4+102909120498271881211723/
73772586639360000000*z2*z3-15668396785451147/50409475200000*z2*z3^2-\
87931486048311631376879/256096265048064000000*z3^2-153/16*z6*z3^2-823/45*z2*z5^
2-669/70*z3^2*z5-29213/18900*z2*z3^3+1507197761/142884000*z4*z3^2-1406/45*z4*z3
*z5-191/5*z2*z3*z7-59/180*z3^4+331396193/35721000*z5^2+965771077/71442000*z2*z3
*z5-6127/45*z5*z7-6664/45*z3*z9+1005212507/47628000*z3*z7-118636/675*z2*z9-\
60046541/604800*z3*z8-10927/75*z5*z6-2351089/12600*z4*z7-1561/5*z11-21749003173
/6368256*z12-24026669339327/91445760000*z10+27060823033/1333584000*z3^3+
3889068394213/2540160000*z6*z3+331604934179/246960000*z4*z5+3766345054067/
4445280000*z2*z7+43245476983/34020000*z9+(-7043426207649037845327278224493197/
2810912605167550464000000000000-242251022356051/26671680000*z8+
1148673250472436347/907370553600000*z7-195422134891484544119/8364238848000000*
z6+559057777349665753993649/320120331310080000000*z5+
4668514164525573623115185552603/5227436962161082368000000000*z3-\
1232248549651525476143146321/3983719678525440000000000*z2-\
26633735522587114513326769/4426355198361600000000*z4-11713379623/74088000*z3*z5
+1234699531605292441/907370553600000*z2*z5+1094146252439895931/362948221440000*
z3*z4+28322441855814886141416113/11524331927162880000000*z2*z3-677385647/
9261000*z2*z3^2-13704045846330379/62731791360000*z3^2+3*z3^2*z5+131/270*z2*z3^3
+13157/504*z4*z3^2+73813/3150*z5^2+14272/525*z2*z3*z5+10258/225*z3*z7+7448/135*
z2*z9+269267/8640*z3*z8+686/15*z5*z6+10543/180*z4*z7+98*z11+7346946181/4032000*
z10-436239901/428652000*z3^3-4703110093/47628000*z6*z3-1074513/14000*z4*z5-\
24250662721/571536000*z2*z7+74149283/4374000*z9)*lny+(2899/189000*z2*z3-\
647928563289693691504631/8297518987557273600000000+383/518400*z6+223/63000*z5-\
3079227611/33339600000*z3-76990564009275929/1306613597184000000*z2+338449379/
164602368000*z4+7/1080*z3^2)*lny^6+(4961/21600*z3*z4+209/2700*z2*z5+78937903/
457228800*z2*z3-4665390966298931681227/2213177599180800000000+211/10800*z7+
2332357/6048000*z6+10924309/85730400*z5-683068988447304029/217768932864000000*
z3-367276974223331383/62731791360000000*z2-12600070067/4939200000*z4+31889/
378000*z3^2)*lny^5+(3073289491/285768000*z3*z5-231926100617/8890560000*z3*z4-\
28210408403/1111320000*z2*z5+174060919241663669/448084224000000*z2*z3+
4594961789/1143072000*z2*z3^2+2089/360*z4*z3^2+41/36*z3*z7+465847/4032*z6*z3+
23861/252*z4*z5+9143/168*z2*z7+5*z2*z3*z5-596206300037290932663799327485553799/
1053851291571674205388800000000000+33725485544603/109734912000*z8-99466093679/
2963520000*z7-14192719458448141427/1290482565120000*z6+13718075883695779/
74680704000000*z5+32758415959232133313153/147545173278720000000*z3-\
292457980738069822346558107219/186694177220038656000000000*z2-\
868053956660790306178449677/92194655417303040000000*z4-480920530913953691/
7258964428800000*z3^2+28/45*z5^2+3642013/23040*z10+22523/12600*z3^3+1561/25*z9)
*lny^2+(-9589/9450*z3*z5+888666277/285768000*z3*z4+17822713/57153600*z2*z5-\
1369461694928921/18517766400000*z2*z3+223/360*z2*z3^2+79483/4320*z6*z3+4019/270
*z4*z5+1169/135*z2*z7-2134725018716633993677089641/19121854456922112000000000+
36066013/226800*z8-8472740449/3429216000*z7-799619098961/846720000*z6-\
286727984046447829/5444223321600000*z5-52220151215613799127459/
4609732770865152000000*z3-35254108712520915513551/51871349980800000000*z2-\
770472192867617657/298722816000000*z4-1029966361/952560000*z3^2+293/1620*z3^3+
5488/405*z9)*lny^3+(301/540*z3*z5+3334073/302400*z3*z4+96113/18900*z2*z5-\
19834044319/1333584000*z2*z3+641/2160*z2*z3^2-2611440119396761552745417726311/
125458487091865976832000000000+58243/25920*z8+258011/50400*z7+113877659797/
21946982400*z6-32232951551/2963520000*z5-146690082460495633/7527814963200000*z3
-592758630927681660214063/5531679325038182400000*z2-33982341638602716971/
174215146291200000*z4+174282623/4572288000*z3^2)*lny^4)*y^9+(
21376193221087096347274339/2338126960445337600000*z8-6494016627088364033346389/
2557326362987088000000*z7+17567522076271515406921349529439/
3888772760612685496320000000*z6-3124324764245787626093066456663323/
2620060647462796853145600000000*z5-11807039972262629847652605713251447069241/
123260229147757785396864122880000000000*z3-\
4601824761845864137988322148986560732276021411/
3132042422644525326934317362380800000000000*z2-\
11056495420119657011866591640399533303271/2054337152462629756614402048000000000
*z4+138866606896079670859/301927551710400000*z3*z5-5258895732443508910121063/
2045861090389670400000*z2*z5-221709198820675402118093173/
40917221807793408000000*z3*z4-108033393905101714126511008324979/
62881455539107124475494400000*z2*z3+516813915655749940609/2029624097608800000*
z2*z3^2+82710797222521750124708351203/226845077702406653952000000*z3^2+153/22*
z6*z3^2+6584/495*z2*z5^2+2886/385*z3^2*z5+63011/51975*z2*z3^3-181579865263/
11886162750*z4*z3^2+11248/495*z4*z3*z5+1528/55*z2*z3*z7+118/495*z3^4-\
507393370369/47544651000*z5^2-99715585436/5943081375*z2*z3*z5+4456/45*z5*z7+
53312/495*z3*z9-733211609723/31696434000*z3*z7+1023568/7425*z2*z9+129517427/
1663200*z3*z8+94276/825*z5*z6+5071183/34650*z4*z7+13468/55*z11+21749003173/
8756352*z12+1627540647300527/15214288320000*z10-4618348219201/319500054720*z3^3
-498393109539481/461039040000*z6*z3-1407415743263539/1479166920000*z4*z5-\
16066321784000497/26625004560000*z2*z7-16978173274343/18523890000*z9+
7632056064536112116936898647923702310063067406766741/
10848939382233705619725648533488926720000000000000+(-38/675*z2*z5-451/2700*z3*
z4-8627678281/34577928000*z2*z3+39126026058478944264467324522329/
15720363884776781118873600000000-211/14850*z7-5030779/16632000*z6-100590946909/
570535812000*z5+11299546025261431562459/4383988050835008000000*z3+
721843704931206835479619/136390739359311360000000*z2+476627967653903/
266250045600000*z4-6253/94500*z3^2)*lny^5+(129077791527936227/19968753420000*z8
-18922129937486202305897/18266616878479200000*z7+3556517831887894467695585593/
163668887231173632000000*z6-10965830231494483484193172035817/
6238239636816182983680000000*z5-1628173538376454022546837051676436130933/
1540752864346972317460801536000000000*z3+
11093732280389107454373971151957748390849/
30815057286939446349216030720000000000*z2+245233804973130016594852022221893109/
31440727769553562237747200000000*z4+29863351732477/266250045600*z3*z5-\
40393827560479600018577/36533233756958400000*z2*z5-71341853601824974787359/
29226587005566720000*z3*z4-138319546695577434705977442475141/
56144156731345646853120000000*z2*z3+34441587761717/665625114000*z2*z3^2+
1149748499094317247953/5635980965260800000*z3^2-24/11*z3^2*z5-524/1485*z2*z3^3-\
28379/1386*z4*z3^2-318422/17325*z5^2-123136/5775*z2*z3*z5-88504/2475*z3*z7-\
59584/1485*z2*z9-269267/11880*z3*z8-5488/165*z5*z6-21086/495*z4*z7-784/11*z11-\
15847000507/11088000*z10+167812638857/142633953000*z3^3+1190999461613/
11525976000*z6*z3+5731492109/71874000*z4*z5+2058109527773/47544651000*z2*z7+
12813091/33078375*z9+5396379919837672967738264220934835331134997534313/
2630915635021401274624826584399872000000000000)*lny+(-6253/519750*z2*z3+
1611052566466317709678907462141/20211896423284432867123200000000-383/712800*z6-\
481/173250*z5+12919945358141/199687534200000*z3+1250955241501133971109/
26303928305010048000000*z2-271285429/99584432640*z4-7/1485*z3^2)*lny^6+(-\
1004809/11088*z6*z3-51467/693*z4*z5-19721/462*z2*z7-63229937027/5943081375*z3*
z5+128342917394353/6656251140000*z2*z5+1176422583527837/53250009120000*z3*z4-\
1017230813881766467895551/2922658700556672000000*z2*z3-849427155419/
190178604000*z2*z3^2-2089/495*z4*z3^2-82/99*z3*z7-40/11*z2*z3*z5+
11467245055726160439744009031429335805634135227/
18792254535867151961605904174284800000000000-224/495*z5^2-3642013/31680*z10-\
48581/34650*z3^3-13468/275*z9-8563557147310163/18257145984000*z8+46651080446461
/1972222560000*z7+233351125996659263105939/25979188449392640000*z6-\
248496808688506291563773/1461329350278336000000*z5-\
833361199644598322873469642707633/3144072776955356223774720000000*z3+
261273477237403454406013881636895773227/140068442213361119769163776000000000*z2
+4285775792109931165042286926197889/449153253850765174824960000000*z4+
3918211172649587085673/73066467513916800000*z3^2)*lny^2+(-79483/5940*z6*z3-\
16076/1485*z4*z5-9352/1485*z2*z7+41366/51975*z3*z5-31494383989/9508930200*z2*z5
-1797901524253/190178604000*z3*z4+642282981021617394953/10438066787702400000*z2
*z3-481/990*z2*z3^2+4542272106726250051954534236220058373029/
29582454995461868495247389491200000000-586/4455*z3^3-43904/4455*z9-77792611/
623700*z8-520982886701/570535812000*z7+10145317603982573/15214288320000*z6+
4827396028934061214249/109599701270875200000*z5+141531692946912489388535047457/
11228831346269129370624000000*z3+17911031390763866055830686676158219/
23580545827165171678310400000000*z2+40968359936334700697263357/
17535952203340032000000*z4+3520112989951/5705358120000*z3^2)*lny^3+(-602/1485*
z3*z5-207311/51975*z2*z5-7191431/831600*z3*z4+17005663755131/1597500273600*z2*
z3-641/2970*z2*z3^2+2052705638348508750501549814842116997887/
73956137488654671238118473728000000000-58243/35640*z8-556517/138600*z7-\
1054023293767/146057167872*z6+37957924493693/4840909920000*z5+
883891289534611429425007/49100666169352089600000*z3+
182785296458935015229570775257/1684324701940369405593600000*z2+
3155909687979574174591/19927218412886400000*z4-28690905083/760714416000*z3^2)*
lny^4)*y^10:
#
############################################################
# Eight loops:
#
RT2ser[8,7] := (512/15*z2*z5+2096/15*z3*z4-16*z2*z3-1024/45-572/11025*lny^7+(22/
105-176/175*z2)*lny^5+56/3*z3*lny^4+(-6/5+32/21*z2-40/3*z4)*lny^3+(1568/15*z2*
z3+448/15*z5-56/3*z3)*lny^2+(3323/315-2992/105*z6-8/5*z2+4*z4-1664/5*z3^2)*lny+
32/15*z7+32/3*z5+28/5*z3)*y+(-22665088/137781-1144/99225*lny^7+1232/2025*lny^6+
(88948/8505-352/1575*z2)*lny^5+(2240/243+112/27*z3+224/27*z2)*lny^4+(-521572/
3645-14336/135*z3+156320/1701*z2-80/27*z4)*lny^3+(909248/10935+3136/135*z2*z3+
896/135*z5-164336/243*z3+7424/243*z2+2912/45*z4)*lny^2+(195244318/688905-13312/
45*z2*z3-5984/945*z6-1024/15*z5+28672/81*z3-4029568/10935*z2+27928/81*z4-3328/
45*z3^2)*lny+1024/135*z2*z5+4192/135*z3*z4-51232/81*z2*z3+64/135*z7+6128/135*z6
-12736/243*z5+8142248/10935*z3+1692544/10935*z2+5504/243*z4+3584/9*z3^2)*y^2+(
286/99225*lny^7+(-907079/170100+88/1575*z2)*lny^5+(-2653/36-28/27*z3)*lny^4+(-\
6578657/58320-403534/8505*z2+20/27*z4)*lny^3+(36107/48-784/135*z2*z3-224/135*z5
+93689/243*z3-373*z2)*lny^2+(10766633719/88179840+1496/945*z6+4256/3*z3-1907393
/10935*z2-146329/810*z4+832/45*z3^2)*lny-2214623/2688-256/135*z2*z5-1048/135*z3
*z4+29134/81*z2*z3-16/135*z7+12868/243*z5-53549131/87480*z3+17621/24*z2-2723/6*
z4)*y^3+(-572/496125*lny^7-308/10125*lny^6+(19354229/10631250-176/7875*z2)*lny^
5+(2596678/50625+56/135*z3-56/135*z2)*lny^4+(27036076387/91125000+3584/675*z3+
17255012/1063125*z2-8/27*z4)*lny^3+(-3929276999/34171875+448/675*z5-20357246/
151875*z3+39905336/151875*z2-728/225*z4+1568/675*z2*z3)*lny^2+(-\
1037510437837481/688905000000-2992/4725*z6+256/75*z5-55322368/50625*z3+
22683323056/34171875*z2+3135739/50625*z4-1664/225*z3^2+3328/225*z2*z3)*lny+
5838500762722/10764140625+32/675*z7-1532/675*z6-2968888/151875*z5-74350754759/
136687500*z3-12045224014/34171875*z2+49039364/151875*z4-896/45*z3^2+2096/675*z3
*z4+512/675*z2*z5-6327556/50625*z2*z3)*y^4+(286/496125*lny^7+154/6075*lny^6+(-\
13828109/21262500+88/7875*z2)*lny^5+(-552377/17496-28/135*z3+28/81*z2)*lny^4+(-\
470165849693/1640250000-1792/405*z3-6177676/1063125*z2+4/27*z4)*lny^3+(-\
108058177/262440-224/675*z5+7422433/151875*z3-236753/1458*z2+364/135*z4-784/675
*z2*z3)*lny^2+(221765492960227/172226250000+1496/4725*z6-128/45*z5+506432/729*
z3-90943371827/136687500*z2-2250919/101250*z4+832/225*z3^2-1664/135*z2*z3)*lny+
26417878429/70543872-16/675*z7+766/405*z6+1148324/151875*z5+214368022289/
273375000*z3-19181531/262440*z2-583811/2916*z4+448/27*z3^2-1048/675*z3*z4-256/
675*z2*z5+2305838/50625*z2*z3)*y^5+(1024/4725*z2*z5+4192/4725*z3*z4-270113888/
17364375*z2*z3-1144/3472875*lny^7-572/30375*lny^6+(388399061/1823259375-352/
55125*z2)*lny^5+(5279856997/267907500+16/135*z3-104/405*z2)*lny^4+(
2854210763376194/12060860765625+6656/2025*z3+697309036/364651875*z2-16/189*z4)*
lny^3+(448/675*z2*z3+1244549808393161/1969120125000+128/675*z5-124353664/
7441875*z3+2268096169/22325625*z2-1352/675*z4)*lny^2+(43264/4725*z2*z3-\
396836427583180221817/567342890415000000-5984/33075*z6+3328/1575*z5-68986448192
/156279375*z3+4479360066308833/8040573843750*z2+127702922/17364375*z4-3328/1575
*z3^2)*lny-87170247782331931681/108065312460000000+64/4725*z7-19916/14175*z6-\
150084224/52093125*z5-420522754889662/574326703125*z3+39145926955993/
137838408750*z2+39221917369/312558750*z4-1664/135*z3^2)*y^6+(143/694575*lny^7+
847/60750*lny^6+(-82583989/2333772000+44/11025*z2)*lny^5+(-554539559/43740000-2
/27*z3+77/405*z2)*lny^4+(-232155531850240241/1235032142400000-4928/2025*z3-\
95322677/291721500*z2+10/189*z4)*lny^3+(-36018789378941/52488000000-16/135*z5+
41645437/11907000*z3-238607273/3645000*z2+1001/675*z4-56/135*z2*z3)*lny^2+(
28130757623354418043153/145239779946240000000+748/6615*z6-352/225*z5+131059124/
455625*z3-2868016336348397/6432459075000*z2-71997703/55566000*z4+416/315*z3^2-\
4576/675*z2*z3)*lny+31215794883271127/35271936000000-8/945*z7+4213/4050*z6+
18605747/20837250*z5+18182428220031011/29405527200000*z3-9547163408459/
26244000000*z2-590230289/7290000*z4+1232/135*z3^2-128/945*z2*z5-524/945*z3*z4+
44986453/13891500*z2*z3)*y^7+(-286/2083725*lny^7-319/30375*lny^6+(-246772027/
6301184400-88/33075*z2)*lny^5+(13483496983/1607445000+4/81*z3-58/405*z2)*lny^4+
(2474571887310362549/16672933922400000+3712/2025*z3-1338140527/3938240250*z2-20
/567*z4)*lny^3+(5947369759959462061/8931928887000000+112/405*z2*z3+32/405*z5+
7012703/3280500*z3+122006954191/2813028750*z2-754/675*z4)*lny^2+(
25697309162935281576351323/158819699371213440000000+24128/4725*z2*z3-1496/19845
*z6+1856/1575*z5-90213411824/468838125*z3+138229407168117901/390771888806250*z2
-942396173/750141000*z4-832/945*z3^2)*lny-62055349524533655925553/
77548681333600312500+1048/2835*z3*z4+256/2835*z2*z5+377461943/187535250*z2*z3+
16/2835*z7-11107/14175*z6-1717343/281302875*z5-1810746306420457031/
3572771554800000*z3+241785978751294267/637994920500000*z2+302137501433/
5626057500*z4-928/135*z3^2)*y^8+(-524/2025*z3*z4-128/2025*z2*z5-1125843083/
267907500*z2*z3+143/1488375*lny^7+2453/303750*lny^6+(45521917/656100000+44/
23625*z2)*lny^5+(-17384438303/3061800000-14/405*z3+223/2025*z2)*lny^4+(-\
400689367083187607/3402639576000000-14272/10125*z3+2003819/3280500*z2+2/81*z4)*
lny^3+(-392/2025*z2*z3-452740366093866293/735138180000000-112/2025*z5-\
7216227173/1607445000*z3-367543929119/12502350000*z2+2899/3375*z4)*lny^2+(-\
92768/23625*z2*z3-12692106929407167841459007/32412183545145600000000+748/14175*
z6-7136/7875*z5+102854470576/781396875*z3-51333672691238923/182284263000000*z2+
2462316893/1071630000*z4+416/675*z3^2)*lny+28688194051197869431563841/
43571933983872000000000-8/2025*z7+85409/141750*z6-157587517/401861250*z5+
2105937527640508619/5103959364000000*z3-268155101025196051/735138180000000*z2-\
911148267077/25004700000*z4+3568/675*z3^2)*y^9+(1024/22275*z2*z5+4192/22275*z3*
z4+445258096336/89146220625*z2*z3-104/1488375*lny^7-962/151875*lny^6+(-\
5526692459/69464587500-32/23625*z2)*lny^5+(7967091578177/2037627900000+112/4455
*z3-1924/22275*z2)*lny^4+(1613794187511274722413/17124953323574250000+123136/
111375*z3-5370830911/7641104625*z2-16/891*z4)*lny^3+(3136/22275*z2*z3+
16024285838735159266454227/28769921583604740000000+896/22275*z5+1428597616868/
267438661875*z3+1518129262284109/74882825325000*z2-25012/37125*z4)*lny^2+(
800384/259875*z2*z3+83906405071035327060294504892999/
157905440806909631774400000000-544/14175*z6+61568/86625*z5-285951055816744/
3120117721875*z3+3316512865857350788567/14678531420206500000*z2-473319140513/
178292441250*z4-3328/7425*z3^2)*lny-157445812350649891407573641875582721/
309494663981542878277824000000000+64/22275*z7-368446/779625*z6+150054234928/
267438661875*z5-8646375292580410511981/25687429985361375000*z3+
76074821806690264094893/224765012371912031250*z2+342509723722897/13615059150000
*z4-30784/7425*z3^2)*y^10:
#
RT2ser[8,6] := (52229/45+(11/45+1826/225*z2)*lny^6-88/25*z3*lny^5+(-21/5-59/3*z2
+1463/5*z4)*lny^4+(-608*z5-32*z3-3280/3*z2*z3)*lny^3+(3323/30+8308/5*z6+301/5*
z2-595/3*z4+5096/15*z3^2)*lny^2+(-25088/45-2432/3*z7+1136/3*z5-38528/5*z3*z4-\
6784/3*z2*z5+308/5*z3-7168/45*z2+1048/3*z2*z3)*lny+50831/45*z8-70*z6-1024/3*z3+
12211/30*z2+301/10*z4+108*z3^2+70528/15*z3*z5+44144/15*z2*z3^2)*y+(-226307623/
885735-1144/14175*lny^7+(-6754/3645+3652/2025*z2)*lny^6+(-2336/1215-176/225*z3-\
14912/225*z2)*lny^5+(-309176/3645+1456/27*z3-166202/243*z2+2926/45*z4)*lny^4+(-\
437728/10935-1216/9*z5+46960/81*z3+438016/1215*z2-68432/45*z4-6560/27*z2*z3)*
lny^3+(66305789/32805+16616/45*z6+299648/135*z5+51328/243*z3+7402210/2187*z2-\
2097502/243*z4+10192/135*z3^2+493888/135*z2*z3)*lny^2+(-219249728/98415-4864/27
*z7-555728/135*z6+1589792/243*z5+4078768/10935*z3-7314560/2187*z2+574784/135*z4
-6656/5*z3^2-13568/27*z2*z5-77056/45*z3*z4+2458000/243*z2*z3)*lny+101662/405*z8
+81472/135*z7-577198/81*z6-1239040/243*z5-26095168/10935*z3+25536649/19683*z2+
14069771/2187*z4-8312/3*z3^2+141056/135*z3*z5+335872/135*z2*z5+1116256/135*z3*
z4-142592/27*z2*z3+88288/135*z2*z3^2)*y^2+((-913/2025*z2+269203/145800)*lny^6+(
44/225*z3+4477/120)*lny^5+(761947/1944*z2-1463/90*z4+860741/5832)*lny^4+(304/9*
z5-178061/405*z3+135788/45*z2+13807/96+1640/27*z2*z3)*lny^3+(-4154/45*z6-6681/2
*z3-34508467/349920*z2+49001389/9720*z4-2548/135*z3^2-4965232523/8398080)*lny^2
+(1216/27*z7-5434438/1215*z5-81263803/43740*z3-244645/24*z2+332873/20*z4-\
3798521/768-8478683/1215*z2*z3+19264/45*z3*z4+3392/27*z2*z5)*lny-50831/810*z8+
13898269/3240*z6-4278*z5+210809/48*z3+71490390613/25194240*z2-3900827737/699840
*z4+36187/18*z3^2+543070642325/181398528-35264/135*z3*z5-23887/3*z2*z3-22072/
135*z2*z3^2)*y^3+(286/70875*lny^7+(1826/10125*z2-6210721/9112500)*lny^6+(-88/
1125*z3+3728/1125*z2-23307437/759375)*lny^5+(-364/135*z3-82846901/607500*z2+
1463/225*z4-1229901967/3796875)*lny^4+(-608/45*z5+8013238/50625*z3-346666736/
151875*z2+17108/225*z4-54590056621/68343750-656/27*z2*z3)*lny^3+(8308/225*z6-\
74912/675*z5+410194924/151875*z3-3363778019687/546750000*z2-213682931/121500*z4
+5096/675*z3^2+79762286139469/65610000000-123472/675*z2*z3)*lny^2+(-2432/135*z7
+138932/675*z6+242243876/151875*z5+485375429563/68343750*z3+7756944238/1366875*
z2-8120058/625*z4+1664/25*z3^2+2939047064551/615093750-6784/135*z2*z5-38528/225
*z3*z4+378151618/151875*z2*z3)*lny+50831/2025*z8-20368/675*z7-60849671/40500*z6
+638659712/151875*z5-86311115591/34171875*z3+234985093646417/39366000000*z2-\
7353524216237/1093500000*z4-4052333/5625*z3^2-51272158844090627/177147000000000
+70528/675*z3*z5-83968/675*z2*z5-279064/675*z3*z4+363135064/50625*z2*z3+44144/
675*z2*z3^2)*y^4+(-143/42525*lny^7+(-913/10125*z2+4807891/18225000)*lny^6+(44/
1125*z3-1864/675*z2+5806507/291600)*lny^5+(182/81*z3+60468221/1215000*z2-1463/
450*z4+2106903251173/6561000000)*lny^4+(304/45*z5-1009108/16875*z3+15784454/
10935*z2-8554/135*z4+2372042257/1574640+328/27*z2*z3)*lny^3+(-4154/225*z6+37456
/405*z5-5084669/2916*z3+7437931213927/1093500000*z2+156392561/243000*z4-2548/
675*z3^2+10607568975733/65610000000+61736/405*z2*z3)*lny^2+(1216/135*z7-69466/
405*z6-90790498/151875*z5-2062349886821/273375000*z3+8814329/4374*z2+80605219/
9720*z4-832/15*z3^2-675731843831/100776960+3392/135*z2*z5+19264/225*z3*z4-\
141750389/151875*z2*z3)*lny-50831/4050*z8+10184/405*z7+22357933/40500*z6-\
2075110/729*z5-848503601/524880*z3-285715404088033/39366000000*z2+
20073413752177/2187000000*z4+9143729/33750*z3^2-1108867464165846007/
1417176000000000-35264/675*z3*z5+41984/405*z2*z5+139532/405*z3*z4-6939755/1458*
z2*z3-22072/675*z2*z3^2)*y^5+(3718/1488375*lny^7+(3652/70875*z2-78684287/
781396875)*lny^6+(-176/7875*z3+48464/23625*z2-79892522953/6251175000)*lny^5+(-\
676/405*z3-1776163829/104186250*z2+418/225*z4-14873405882598701/55135363500000)
*lny^4+(-1216/315*z5+42203446/1929375*z3-428794314988/468838125*z2+31772/675*z4
-1312/189*z2*z3-146053286844059603/82703045250000)*lny^3+(16616/1575*z6-973856/
14175*z5+348948093859/312558750*z3-27145472611440067/4594613625000*z2-329923303
/1488375*z4+1456/675*z3^2-1605136/14175*z2*z3-22145046253343127073/
10806531246000000)*lny^2+(-4864/945*z7+1806116/14175*z6+11238410248/52093125*z5
+14943218350910287/2297306812500*z3-37231103448689/6126151500*z2-220063920317/
41674500*z4+21632/525*z3^2-11008/225*z3*z4+17546815004/52093125*z2*z3+
1016618524326262215707/154379017800000000-13568/945*z2*z5)*lny+101662/14175*z8-\
264784/14175*z7-126770537/661500*z6+291910050256/156279375*z5+13510166532781967
/3445960218750*z3+810963641444190294071/162097968690000000*z2-77843098354115167
/9189227250000*z4-189630184/1929375*z3^2+141056/4725*z3*z5-3627832/14175*z3*z4+
483220955641/156279375*z2*z3+88288/4725*z2*z3^2+80237516676443454419939123/
28594081676916000000000-1091584/14175*z2*z5)*y^6+(-1573/850500*lny^7+(-913/
28350*z2+313823653/10001880000)*lny^6+(22/1575*z3-5126/3375*z2+1221668723/
145800000)*lny^5+(1001/810*z3+2400105641/666792000*z2-209/180*z4+
4778978838929933/22054145400000)*lny^4+(152/63*z5-18456359/3087000*z3+
1625734193/2733750*z2-47047/1350*z4+820/189*z2*z3+555181926169181/314928000000)
*lny^3+(-2077/315*z6+103004/2025*z5-5327347469/7290000*z3+4537331953451039/
940976870400*z2+4570530301/95256000*z4-182/135*z3^2+169774/2025*z2*z3+
47884380499498241559499/13832359994880000000)*lny^2+(608/189*z7-382063/4050*z6-\
2348004653/41674500*z5-77889283015141999/14702763600000*z3+13383014258717/
1749600000*z2+16746453659/4860000*z4-2288/75*z3^2+1376/45*z3*z4+1696/189*z2*z5-\
7330349381/83349000*z2*z3-1257207016275501767/251942400000000)*lny-50831/11340*
z8+28006/2025*z7+1363469089/31752000*z6-2267944933/1822500*z5-253103689069559/
52488000000*z3-100788557711878667821277/41497079984640000000*z2+
66984805663236361/9409768704000*z4+483711443/18522000*z3^2+383713/2025*z3*z4-\
17632/945*z3*z5+115456/2025*z2*z5-7455728621/3645000*z2*z3-11036/945*z2*z3^2-\
32396884000454420414373831653/7320084909290496000000000)*y^7+(4147/2976750*lny^
7+(913/42525*z2-58854697/135025380000)*lny^6+(-44/4725*z3+27028/23625*z2-\
633396339461/112521150000)*lny^5+(-377/405*z3+19268570371/9001692000*z2+209/270
*z4-51334226093921857/297730962900000)*lny^4+(-304/189*z5-370573981/375070500*
z3-558464543239/1406514375*z2+17719/675*z4-29392484295443583457/
17863857774000000-1640/567*z2*z3)*lny^3+(4154/945*z6-543112/14175*z5+
2758611404323/5626057500*z3-11070433185776883067/2858217243840000*z2+
33831522671/1285956000*z4+364/405*z3^2-65258034087888873118846471/
15125685654401280000000-895172/14175*z2*z3)*lny^2+(-1216/567*z7+1007257/14175*
z6-7379209423/562605750*z5+7595612966261840059/1786385777400000*z3-\
1419164440645109989/178638577740000*z2-2885015731831/1250235000*z4+12064/525*z3
^2+2989631505205869485589511/1012880735785800000000-2752/135*z3*z4-3392/567*z2*
z5-23081442871/1125211500*z2*z3)*lny+50831/17010*z8-147668/14175*z7+8941764899/
428652000*z6+1192407005576/1406514375*z5+44473565220798206749/8931928887000000*
z3+17594339689283177623098593/45377056963203840000000*z2-33262905735956146441/
5716434487680000*z4+450644011/83349000*z3^2+378843707431770087132954652553153/
72040615634782416384000000000-2023214/14175*z3*z4-608768/14175*z2*z5+35264/2835
*z3*z5+20617057933/14883750*z2*z3+22072/2835*z2*z3^2)*y^8+(-31889/29767500*lny^
7+(-913/60750*z2-2599332131/192893400000)*lny^6+(22/3375*z3-103918/118125*z2+
1932134006129/500094000000)*lny^5+(2899/4050*z3-58367485723/12859560000*z2-1463
/2700*z4+936207833770757731/6805279152000000)*lny^4+(152/135*z5+61714397/
15309000*z3+2542071209189/9376762500*z2-136253/6750*z4+19702792322372621479/
13232487240000000+164/81*z2*z3)*lny^3+(-2077/675*z6+2088172/70875*z5-\
8405706479507/25004700000*z3+63501989524092823007/20415837456000000*z2-\
738949593293/12859560000*z4-1274/2025*z3^2+102474283196022782015391457/
21608122363430400000000+3441782/70875*z2*z3)*lny^2+(608/405*z7-7745459/141750*
z6+34704843463/803722500*z5-2177683903130683957/637994920500000*z3+
4215551503883922127/551353635000000*z2+26340156749657/16669800000*z4-46384/2625
*z3^2-199204442566038331819193/197605142784000000000+1696/405*z2*z5+9632/675*z3
*z4+21687583067/321489000*z2*z3)*lny-50831/24300*z8+567758/70875*z7-\
204721594187/4286520000*z6-1843637938547/3125587500*z5-2344640252393348243/
490092120000000*z3+9733471641324676193849839/9260623870041600000000*z2+
193079869845277221677/40831674912000000*z4-2274152911/119070000*z3^2-\
1120415433382212401786288652816091/205830330385092618240000000000+2340608/70875
*z2*z5-17632/2025*z3*z5+7778909/70875*z3*z4-11981369091053/12502350000*z2*z3-\
11036/2025*z2*z3^2)*y^9+(6253/7441875*lny^7+(332/30375*z2+28286218703/
1458756337500)*lny^6+(-16/3375*z3+896584/1299375*z2-8080097074511339/
2995313013000000)*lny^5+(-12506/22275*z3+11576747228713/2139509295000*z2+266/
675*z4-60588719157411540568279/547998506354376000000)*lny^4+(-1216/1485*z5-\
26759632849/5094069750*z3-3526570659598843/18720706331250*z2+587782/37125*z4-\
1312/891*z2*z3-76421774127687541786259329/57539843167209480000000)*lny^3+(16616
/7425*z6-18016336/779625*z5+35114861887239577/149765650650000*z3-\
1032420854054773728613157/410998879765782000000*z2+73697317994239/1069754647500
*z4+10192/22275*z3^2-29695016/779625*z2*z3-514500348346982561441681518489919/
105270293871273087849600000000)*lny^2+(-4864/4455*z7+33413146/779625*z6-\
14715400800266/267438661875*z5+51485629136396050678667/18681767262081000000*z3-\
102123824936418850297477627/14384960791802370000000*z2-452469131788049/
410879700000*z4+400192/28875*z3^2-13568/4455*z2*z5-77056/7425*z3*z4-\
4597444922783/53487732375*z2*z3-8106668967758843378916800740960663/
12632435264552770541952000000000)*lny+9242/6075*z8-4898504/779625*z7+
82372526259169/1426339530000*z6+3910499283173006/9360353165625*z5+
63879251066458789694070539/14384960791802370000000*z3-\
90452122259103084906585443057393/45115840230545609078400000000*z2-\
3166765571505693645186557/821997759531564000000*z4+242999526128/9905135625*z3^2
+141056/22275*z3*z5-20194304/779625*z2*z5-67114892/779625*z3*z4+
16844027016286121/24960941775000*z2*z3+88288/22275*z2*z3^2+
1263360905669817688906683908229559425705949/
242668576134648140000076241920000000000)*y^10:
#
RT2ser[8,5] := (-129024/5-1872*z2*z5-2030*z3*z4+53216/15*z2*z3+363048/5*z6*z3+
226992/5*z4*z5+81568/5*z2*z7+(11/210-44/175*z2)*lny^7-44/25*z3*lny^6+(-189/50-\
126/5*z2-27607/25*z4)*lny^5+(952/3*z2*z3+592/5*z5+1/3*z3)*lny^4+(3323/12+2168/
15*z3^2-278429/15*z6+266*z2+1492*z4)*lny^3+(-12544/5+17632*z2*z5+46272*z3*z4+
804*z2*z3+65088/5*z7+696*z5+84*z3-3584/3*z2)*lny^2+(365603/30-729818/15*z8-148*
z3^2+8121/2*z6-5120/3*z3+99659/15*z2+24041/10*z4-43136/5*z3*z5-33264/5*z2*z3^2)
*lny+768/5*z3^3+27136/5*z9-3620*z7+45152/15*z5+256693/30*z3-227584/15*z2-12032*
z4)*y+(5914684/135*z8-1459544/81*z7-6063920/81*z6+3788624/1215*z5+7269059/2187*
z3+50800960/6561*z2+9932704/1215*z4+222464/15*z3*z5-230752/9*z2*z5-5673572/81*
z3*z4+17663848/3645*z2*z3+140672/15*z2*z3^2+13568/27*z3^2+512/15*z3^3+242032/15
*z6*z3+151328/15*z4*z5+163136/45*z2*z7+54272/45*z9+(-9719840557/590490-86272/45
*z3*z5-96512/3*z2*z5-3620576/45*z3*z4+1356032/405*z2*z3-7392/5*z2*z3^2-1459636/
135*z8-231872/9*z7+3378983/27*z6+607232/405*z5-185792/3645*z3-144464798/10935*
z2-109336321/3645*z4+236312/81*z3^2)*lny+(-6193184/2187+35264/9*z2*z5+30848/3*
z3*z4-426872/27*z2*z3+14464/5*z7+2479376/45*z6-232400/27*z5-5805836/3645*z3-\
4639168/729*z2-2946976/81*z4+2048/15*z3^2)*lny^2+(275/1701-88/1575*z2)*lny^7+(-\
208/1215-88/225*z3+8704/675*z2)*lny^6+(-11228/6075+1744/225*z3+26572/135*z2-\
55214/225*z4)*lny^5+(-118064/3645+1904/27*z2*z3+1184/45*z5-2162/243*z3+44576/
243*z2+812728/135*z4)*lny^4+(21540329/13122-24896/9*z2*z3-556858/135*z6-37120/
27*z5-80512/1215*z3+29822648/10935*z2+2737960/81*z4+4336/135*z3^2)*lny^3+
3625496576/295245)*y^2+(113322761/10240+(-11099/97200+22/1575*z2)*lny^7+(-77/16
+22/225*z3)*lny^6+(-10667/300-161747/900*z2+27607/450*z4)*lny^5+(-15431/96-296/
45*z5+87583/1944*z3-52783/24*z2-476/27*z2*z3)*lny^4+(-7619672227/16796160+
278429/270*z6+11977/10*z3-328387843/87480*z2-18523999/810*z4-1084/135*z3^2)*lny
^3+(-4344859/2560-3616/5*z7+983527/135*z5+213002033/58320*z3+25941/8*z2-692297/
8*z4-8816/9*z2*z5-7712/3*z3*z4+3348989/270*z2*z3)*lny^2+(5603729897767/
604661760+364909/135*z8-195486037/2160*z6+128992/5*z5+31627/16*z3+22043695537/
1399680*z2+11830238359/233280*z4-2078633/810*z3^2+21568/45*z3*z5+1848/5*z2*z3^2
+205117/5*z2*z3)*lny+15539633/810*z7-1188381/16*z6-40652567/4860*z5-17738338009
/2799360*z3+8042627/1280*z2+1708725/32*z4-8058*z3^2-128/15*z3^3-13568/45*z9+
123154/5*z2*z5+100009723/1620*z3*z4-177628199/29160*z2*z3-60508/15*z6*z3-37832/
15*z4*z5-40784/45*z2*z7)*y^3+(-1478671/675*z8-72435559/10125*z7+295507793/4050*
z6-97100378239/7593750*z5+46061082641131/4374000000*z3-9623766681749/1025156250
*z2-473191068031/7593750*z4-55616/75*z3*z5-5683692/625*z2*z5-457733117/20250*z3
*z4-1104292509847/45562500*z2*z3-35168/75*z2*z3^2+116882552/16875*z3^2+256/75*
z3^3+121016/75*z6*z3+75664/75*z4*z5+81568/225*z2*z7+27136/225*z9+(-\
1071939837745258589/118098000000000-729818/675*z8+57968/45*z7+4383454423/135000
*z6-1167008576/50625*z5-106880855929/11390625*z3-59537045519203/2187000000*z2+
26723651409323/364500000*z4+47491907/50625*z3^2-43136/225*z3*z5+24128/15*z2*z5+
905144/225*z3*z4-1802282408/50625*z2*z3-3696/25*z2*z3^2)*lny+(29491262669761/
26244000000-278429/675*z6+1856/27*z5-166465772/151875*z3+286324347527/27337500*
z2+412197397/50625*z4+2168/675*z3^2+6224/45*z2*z3)*lny^3+(-190509264157/
683437500+7232/25*z7-619844/225*z6-44751338/16875*z5-150488253643/18225000*z3+
64524327017/11390625*z2+748442047/10125*z4-512/75*z3^2+17632/45*z2*z5+15424/15*
z3*z4-75642887/16875*z2*z3)*lny^2+(1748879/42525000-44/7875*z2)*lny^7+(6821803/
1518750-44/1125*z3-2176/3375*z2)*lny^6+(4326236471/50625000-436/1125*z3+1234459
/18750*z2-27607/1125*z4)*lny^5+(23029456097/45562500+592/225*z5-10784561/607500
*z3+280422317/151875*z2-203182/675*z4+952/135*z2*z3)*lny^4-1115196365524967/
230660156250)*y^4+(1478671/810*z8+56824339/20250*z7-1920673943/38880*z6+
188972905771/10125000*z5-93260782426901/13122000000*z3+732264092011/33592320*z2
+363787063/25920*z4+27808/45*z3*z5+59547682/16875*z2*z5+352188557/40500*z3*z4+
2816811892687/91125000*z2*z3+17584/45*z2*z3^2-736915/162*z3^2-128/75*z3^3-60508
/75*z6*z3-37832/75*z4*z5-40784/225*z2*z7-13568/225*z9+(6063780858936802663/
472392000000000+364909/675*z8-28984/27*z7-122400879/10000*z6+6192056/405*z5+
188204947/9720*z3+273505661826587/13122000000*z2-73655786859733/729000000*z4-\
36445997/101250*z3^2+21568/225*z3*z5-12064/9*z2*z5-452572/135*z3*z4+56937631/
2430*z2*z3+1848/25*z2*z3^2)*lny+(-137396537034589/52488000000+278429/1350*z6-\
4640/81*z5+10666121/14580*z3-1193391969059/109350000*z2-102795929/33750*z4-1084
/675*z3^2-3112/27*z2*z3)*lny^3+(23804449727/67184640-3616/25*z7+309922/135*z6+
17091349/16875*z5+311297148103/36450000*z3-244882429/11664*z2-313660531/6480*z4
+256/45*z3^2-8816/45*z2*z5-7712/15*z3*z4+2125201/1250*z2*z3)*lny^2+(-1330109/
85050000+22/7875*z2)*lny^7+(-1756757/583200+22/1125*z3+1088/2025*z2)*lny^6+(-\
36223274539/405000000+218/675*z3-25608103/1012500*z2+27607/2250*z4)*lny^5+(-\
1780599761/2099520-296/225*z5+8873081/1215000*z3-14053195/11664*z2+101591/405*
z4-476/135*z2*z3)*lny^4+228417963067/67184640)*y^5+(-19222723/14175*z8-\
152502482/138915*z7+1080577546253/33339600*z6-4531843703199751/255256312500*z5-\
35032181009951844689/54032656230000000*z3-6001041251486517153031/
216130624920000000*z2+113163742556441587/6126151500000*z4-723008/1575*z3*z5-\
2613822104/1929375*z2*z5-1631490191/496125*z3*z4-10843612919743957/382884468750
*z2*z3-65312/225*z2*z3^2+51012011231/17364375*z3^2+512/525*z3^3+34576/75*z6*z3+
151328/525*z4*z5+163136/1575*z2*z7+54272/1575*z9+(313664/315*z2*z5-86272/1575*
z3*z5+11766872/4725*z3*z4-157852957457/10418625*z2*z3-1056/25*z2*z3^2-1459636/
4725*z8+753584/945*z7+5741284219/1286250*z6-57438352816/5788125*z5-\
12128383140927337/510512625000*z3-23707260746682128291/6754082028750000*z2+
71986679031621397/765768937500*z4+2351335216/17364375*z3^2-\
22561432670897497690737671/1361622936996000000000)*lny+(80912/945*z2*z3-556858/
4725*z6+24128/567*z5-29770197991/62511750*z3+8602442147752549/918922725000*z2+
19015714516/17364375*z4+4336/4725*z3^2+45657765989558994223/10806531246000000)*
lny^3+(35264/315*z2*z5+30848/105*z3*z4-3625937306/5788125*z2*z3+14464/175*z7-\
8057972/4725*z6-2186546564/5788125*z5-1122299546613391/153153787500*z3+
14446693265610679/510512625000*z2+867766920889/27783000*z4-6656/1575*z3^2+
4492016013300596029153/2161306249200000000)*lny^2+(-88/55125*z2+21197803/
3646518750)*lny^7+(-88/7875*z3-28288/70875*z2+24578477207/12502350000)*lny^6+(-\
5668/23625*z3+118177916/12403125*z2-55214/7875*z4+2361902157977227/
30630757500000)*lny^5+(272/135*z2*z3+1184/1575*z5-320125769/104186250*z3+
969603251273/1250235000*z2-377338/2025*z4+53807902740200369/55135363500000)*lny
^4-118568083216458364997394317/23828401397430000000000)*y^6+(16265381/16200*z8+
20354421551/55566000*z7-83921815439/3888000*z6+8265334763313193/544546800000*z5
+103557761511527544553523/13832359994880000000*z3+441571825034349461/
16796160000000*z2-134190793083427/3888000000*z4+76472/225*z3*z5+397839097/
926100*z2*z5+15852913123/15876000*z3*z4+233116928415927331/9801842400000*z2*z3+
48356/225*z2*z3^2-195819649/101250*z3^2-64/105*z3^3-4322/15*z6*z3-18916/105*z4*
z5-20392/315*z2*z7-6784/315*z9+(364909/1890*z8-79706/135*z7-59689868641/
49392000*z6+66375128/10125*z5+47309995719251/1944000000*z3-\
83252089545496980456427/6916179997440000000*z2-6226528945572865399/
78414739200000*z4-2248179071/55566000*z3^2+12317386476704651844167612467/
697150943741952000000000+10784/315*z3*z5-33176/45*z2*z5-1244573/675*z3*z4+
12131467031/1215000*z2*z3+132/5*z2*z3^2)*lny+(278429/3780*z6-2552/81*z5+
2297530033/7290000*z3-223695680252989079/29405527200000*z2-5225620571/18522000*
z4-542/945*z3^2-29427643733860106204489/5532943997952000000-8558/135*z2*z3)*lny
^3+(-1808/35*z7+1704571/1350*z6+1018136041/9261000*z5+116847932565322403/
19603684800000*z3-17498879369243/583200000*z2-13327241509/648000*z4+704/225*z3^
2-978274842761701153/167961600000000-4408/63*z2*z5-3856/21*z3*z4+360991979/
2058000*z2*z3)*lny^2+(11/11025*z2-78447611/46675440000)*lny^7+(11/1575*z3+2992/
10125*z2-380076877/291600000)*lny^6+(1199/6750*z3-45365279/15876000*z2+27607/
6300*z4-2054581806602893/32672808000000)*lny^5+(-148/315*z5+806599541/666792000
*z3-14854447213/29160000*z2+1117501/8100*z4-101877038372317/104976000000-34/27*
z2*z3)*lny^4+561973497330761516467/67184640000000000)*y^7+(-42881459/56700*z8-\
27272160059/750141000*z7+8819778330761/600112800*z6-2490161610118870879/
198487308600000*z5-61665503814486250111872869/5041895218133760000000*z3-\
10019816431224610183577519/472677676700040000000*z2+80983432658785703461/
1984873086000000*z4-403216/1575*z3*z5-21811333/1389150*z2*z5+4115884193/
214326000*z3*z4-23163695960284413271/1190923851600000*z2*z3-36424/225*z2*z3^2+
407438862487/312558750*z3^2+128/315*z3^3+8644/45*z6*z3+37832/315*z4*z5+40784/
945*z2*z7+13568/945*z9+(-364909/2835*z8+420268/945*z7-432332869553/2000376000*
z6-415502644804/93767625*z5-68752620692354701069/2977309629000000*z3+
57883368200596058456637101/2520947609066880000000*z2+620545721414434038059/
9527390812800000*z4-1238586661/750141000*z3^2-110153206120858706768854633443127
/6861011012836420608000000000+174928/315*z2*z5-21568/945*z3*z5+6562294/4725*z3*
z4-6316813847437/937676250*z2*z3-88/5*z2*z3^2)*lny+(-278429/5670*z6+13456/567*
z5-1199990158691/5626057500*z3+21787231900854263299/3572771554800000*z2-\
53706709283/750141000*z4+1084/2835*z3^2+35641007417866761394928477/
6050274261760512000000+45124/945*z2*z3)*lny^3+(3616/105*z7-4493869/4725*z6+
1051999811/125023500*z5-11390653813346764343/2381847703200000*z3+
2463877590461015479/85065989400000*z2+20816230527367/1500282000*z4-3712/1575*z3
^2+15035649801999969333368521/1575592255666800000000+8816/189*z2*z5+7712/63*z3*
z4+5719113121/250047000*z2*z3)*lny^2+(-22/33075*z2-89158201/630118440000)*lny^7
+(-22/4725*z3-15776/70875*z2+198837872659/225042300000)*lny^6+(-3161/23625*z3-\
490697/4762800*z2-27607/9450*z4+22291385791369837/441082908000000)*lny^5+(296/
945*z5-3061175129/9001692000*z3+7712624157701/22504230000*z2-420877/4050*z4+
10782982007052786173/11909238516000000+68/81*z2*z3)*lny^4-\
5597963812570419680979368294063/469014424705614690000000000)*y^8+(329743633/
567000*z8-122703875509/1071630000*z7-136270601706593/13335840000*z6+
728400348478681591/70888324500000*z5+15561718812939142866807893/
1028958207782400000000*z3+6963125826494736649965203/461078666496000000000*z2-\
49351905777474441749/1176221088000000*z4+1550296/7875*z3*z5-1697965951/9922500*
z2*z5-1015727752559/2143260000*z3*z4+26909400622754157967/1701319788000000*z2*
z3+140044/1125*z2*z3^2-1246522970353/1389150000*z3^2-64/225*z3^3-30254/225*z6*
z3-18916/225*z4*z5-20392/675*z2*z7-6784/675*z9+(364909/4050*z8-1615858/4725*z7+
2392257345029/2857680000*z6+17702709779/5788125*z5+15539321106885880909/
735138180000000*z3-107160504081362884255279697/3601353727238400000000*z2-\
722214684105921571343/13610558304000000*z4+21859879537/1071630000*z3^2+
6230829739727553249139283364863/490072215202601472000000000+10784/675*z3*z5-\
672568/1575*z2*z5-25230889/23625*z3*z4+19346561864813/4167450000*z2*z3+308/25*
z2*z3^2)*lny+(278429/8100*z6-51736/2835*z5+3684533843659/25004700000*z3-\
2496527392502471281/510395936400000*z2+48076693003/214326000*z4-542/2025*z3^2-\
52605155543560240024322621/8643248945372160000000-173494/4725*z2*z3)*lny^3+(-\
1808/75*z7+34556303/47250*z6-86873383/1428840*z5+522467134381783103/
136105583040000*z3-1458455653077121739/54454680000000*z2-4251909406217/
444528000*z4+14272/7875*z3^2-104880238658379989224257457/8299415996928000000000
-4408/135*z2*z5-3856/45*z3*z4-39262227457/357210000*z2*z3)*lny^2+(11/23625*z2+
170345417/180033840000)*lny^7+(11/3375*z3+60656/354375*z2-611509758031/
1000188000000)*lny^6+(24307/236250*z3+241934429/170100000*z2+27607/13500*z4-\
17061512250842783/420078960000000)*lny^5+(-148/675*z5-998293663/12859560000*z3-\
23556063606829/100018800000*z2+3236399/40500*z4-2892908353683778847/
3528663264000000-238/405*z2*z3)*lny^4+128530209487581613701599604517/
8714386796774400000000000)*y^9+(-711240751/1559250*z8+32219693968129/
178292441250*z7+115516078702527863/15975002736000*z6-192265300289856308444341/
22833271098099000000*z5-83544262243857257229253988079691/
5012871136727289897600000000*z3-273083457309124445088952343935375787/
29475682283956464597888000000000*z2+103781833446108059834921093/
2557326362987088000000*z4-1215968/7875*z3*z5+829339775402/3301711875*z2*z5+
237121475954129/356584882500*z3*z4-441610482236748711461017/
34249906647148500000*z2*z3-1208272/12375*z2*z3^2+5227957766539213/8320313925000
*z3^2+512/2475*z3^3+242032/2475*z6*z3+151328/2475*z4*z5+163136/7425*z2*z7+54272
/7425*z9+(-86272/7425*z3*z5+5802784/17325*z2*z5+217687132/259875*z3*z4-\
81237984633571663/24960941775000*z2*z3+147032817145591351870011121669921/
4386262244636378660400000000*z2+1483443873660891714430321/34249906647148500000*
z4-2515737509606/89146220625*z3^2-1459636/22275*z8+13941304/51975*z7-\
258033400598077/237723255000*z6-1340061161529754/624023544375*z5-\
182346838334568763827737317/9589973861201580000000*z3-\
19827553263202166802812367053768219859017/2311129296520458476191202304000000000
-224/25*z2*z3^2)*lny+(1496872/51975*z2*z3+324431861138254537070243/
82199775953156400000*z2-5066184194543/17829244125*z4+4336/22275*z3^2-556858/
22275*z6+446368/31185*z5-15507282377630009/149765650650000*z3+
127186735845655782114084306843533/21054058774254617569920000000)*lny^3+(35264/
1485*z2*z5+30848/495*z3*z4+8630407114297/59430813750*z2*z3+
232581237999959390761402367/9589973861201580000000*z2+268023062642874673/
39937506840000*z4-123136/86625*z3^2+14464/825*z7-149072482/259875*z6+
489737186353/5943081375*z5-8492072278987817059247/2739992531771880000*z3+
294186618136715988618639037671192179/19650454855970976398592000000000)*lny^2+(-\
8/23625*z2-1738456259/1361505915000)*lny^7+(-523328/3898125*z2-8/3375*z3+
2578069650793141/5990626026000000)*lny^6+(-13964005696/7075096875*z2-55214/
37125*z4-104858/1299375*z3+9992554570749122226853/304443614641320000000)*lny^5+
(1904/4455*z2*z3+98626542792494699/599062602600000*z2-6980753/111375*z4+1184/
7425*z5+592497894253/2139509295000*z3+1122989522601698372925707/
1534395817792252800000)*lny^4-6687197772245351111738205661555145796232993/
404447626891080233333460403200000000000)*y^10:
#
RT2ser[8,4] := (-80115/8*z8-26880*z7+2400241/16*z6-46080*z5-213248/3*z3+744393/4
*z2+1843605/8*z4+1440*z3*z5-20480*z2*z5-36352*z3*z4-117760/3*z2*z3+570*z2*z3^2+
8444/3*z3^2+53820*z4*z3^2+23424*z5^2+50624*z2*z3*z5+49248*z3*z7+12758647/40*z10
+(-308352*z4*z5-147952*z2*z7-442773*z6*z3-5360*z2*z5-9350*z3*z4+10828*z2*z3-\
150528-10360/3*z3^3-471296/3*z9-7470*z7-63680*z6+10240*z5+96997/4*z3-106624*z2-\
388480/3*z4-2560/3*z3^2)*lny+(-848*z2*z3^2+365603/12+1242784/3*z8-256425/8*z6-\
1792*z3+483959/24*z2+87701/8*z4-575*z3^2-3296*z3*z5)*lny^2+(-5984*z2*z5-58292/3
*z3*z4-670/3*z2*z3-31360/9-3060*z7-60*z5-7/2*z3-17920/9*z2)*lny^3+(-21/20-59/12
*z2+1463/20*z4)*lny^6+(476/3*z2*z3+296/5*z5+1/6*z3)*lny^5+(16615/72+1100761/24*
z6+1015/4*z2+6365/3*z4+34*z3^2)*lny^4+7/3*z3*lny^7+2334675/8)*y+(-29925475/108*
z8-862400/27*z7+80034689/5832*z6-6575936/729*z5+40864/9*z3-331299421/78732*z2-\
17814560/6561*z4-254560/9*z3*z5-982528/27*z2*z5-5956640/81*z3*z4-9410048/729*z2
*z3-601100/27*z2*z3^2-1227814/729*z3^2+11960*z4*z3^2+15616/3*z5^2+101248/9*z2*
z3*z5+10944*z3*z7+12758647/180*z10+60544/27*z3^3+2725568/9*z6*z3+1933664/9*z4*
z5+309184/3*z2*z7+2972672/27*z9+(-64256/9*z3*z5+7288480/81*z2*z5+18783700/81*z3
*z4+11436980/729*z2*z3-81760/9*z2*z3^2-98394*z6*z3-205568/3*z4*z5-295904/9*z2*
z7+1420559552/19683-5299036/9*z8+597940/9*z7+34010152/81*z6+1193480/81*z5+
8437321/1458*z3+429250304/6561*z2+108208456/729*z4+433088/81*z3^2-20720/27*z3^3
-942592/27*z9)*lny+(-6592/9*z3*z5+305344/9*z2*z5+276704/3*z3*z4+283712/81*z2*z3
-1696/9*z2*z3^2-1571246683/59049+2485568/27*z8+209536/9*z7-44385505/108*z6+
123520/81*z5+71776/243*z3-182661413/8748*z2-131373737/2916*z4-156890/81*z3^2)*
lny^2+(-11968/9*z2*z5-116584/27*z3*z4+610820/243*z2*z3-1354640/19683-680*z7-\
1412758/9*z6+24440/27*z5-279295/2187*z3-113600/81*z2-1000640/243*z4-9104/27*z3^
2)*lny^3+(88/1701+14/27*z3-88/315*z2)*lny^7+(2219/7290-2056/135*z3-10579/486*z2
+1463/90*z4)*lny^6+(952/27*z2*z3+42224/10935+592/45*z5-22735/243*z3+224/81*z2-\
216266/135*z4)*lny^5+(-8144/27*z2*z3+13944733/78732+1100761/108*z6-4064/27*z5+
11152/243*z3-572707/2187*z2-7147745/486*z4+68/9*z3^2)*lny^4+412372025/19683)*y^\
2+(63692573/192*z8-226515/4*z7-110616134927/373248*z6+83113/8*z5+1779189/512*z3
-2251458045161/80621568*z2-126059242063/1679616*z4+236410/9*z3*z5-78579*z2*z5-\
1644965/8*z3*z4+288889/16*z2*z3+2014373/108*z2*z3^2+61866713/23328*z3^2-2990*z4
*z3^2-3904/3*z5^2-25312/9*z2*z3*z5-2736*z3*z7-12758647/720*z10+(51392/3*z4*z5+
73976/9*z2*z7+49197/2*z6*z3-6643366/81*z2*z5-65357683/324*z3*z4-312894983/11664
*z2*z3-2388731/36*z7+16537049/32*z6-11009539/648*z5+89317147/4096+5180/27*z3^3+
235648/27*z9-1738834807/373248*z3-2647563/256*z2-14243333/128*z4+28047/4*z3^2)*
lny+(1648/9*z3*z5-124517/4*z2*z3+424/9*z2*z3^2-621392/27*z8+609436567/1728*z6-\
32575/2*z5+49332030055/15116544-77763/32*z3+2384365163/2239488*z2+5431807775/
186624*z4+1038955/648*z3^2)*lny^2+(2992/9*z2*z5+29146/27*z3*z4-2724839/972*z2*
z3+170*z7-7873/6*z5+4270963/3072-95177255/139968*z3+200399/48*z2+1070395/12*z4)
*lny^3+(143/672-7/54*z3)*lny^7+(882631/466560+666233/38880*z2-1463/360*z4)*lny^
6+(-238/27*z2*z3-148/45*z5-49/16+1353197/19440*z3+9989/24*z2)*lny^5+(-1100761/
432*z6+2054974349/20155392+3269/16*z3+253320559/139968*z2+104546111/7776*z4-17/
9*z3^2)*lny^4-11053149364409/241864704)*y^3+(-1493253511/12000*z8+75077822/1125
*z7-43273270195099/583200000*z6-3504871739/455625*z5-2900604986111/227812500*z3
+282738124417696867/15746400000000*z2+5024501923596419/32805000000*z4-10856588/
1125*z3*z5+92685952/1125*z2*z5+2042797511/10125*z3*z4-1035843122/455625*z2*z3-\
45828959/6750*z2*z3^2-495197483111/36450000*z3^2+1196*z4*z3^2+7808/15*z5^2+
50624/45*z2*z3*z5+5472/5*z3*z7+12758647/1800*z10-15136/135*z3^3-681392/45*z6*z3
-483416/45*z4*z5-77296/15*z2*z7-743168/135*z9+(16064/45*z3*z5+78036601158107/
307546875000+1324759/45*z8+55137113/2250*z7-21654468961/40500*z6+2025081397/
40500*z5+41453159808887/4860000000*z3+33531863423033/1025156250*z2+
1398640207339/18225000*z4-72060158/10125*z3^2-2072/27*z3^3-471296/135*z9+
304524548/10125*z2*z5+298395197/4050*z3*z4+1472693040449/18225000*z2*z3+4088/9*
z2*z3^2-49197/5*z6*z3-102784/15*z4*z5-147952/45*z2*z7)*lny+(-3296/45*z3*z5-\
30927112325909683/5904900000000+1242784/135*z8-52384/45*z7-2784849521/21600*z6+
156061364/10125*z5+2441806891/303750*z3-308884249457/139968000*z2-\
59822363797181/291600000*z4-4750877/8100*z3^2-76336/45*z2*z5-69176/15*z3*z4+
280006786/10125*z2*z3-848/45*z2*z3^2)*lny^2+(-43043659087/24603750-68*z7+706379
/90*z6+559537/1125*z5+336503881109/218700000*z3-9163388258/759375*z2-2410829278
/30375*z4+2276/135*z3^2-5984/45*z2*z5-58292/135*z3*z4+63461837/60750*z2*z3)*lny
^3+(-751091/4252500+7/135*z3+22/1575*z2)*lny^7+(-5164504141/729000000+514/675*
z3-15137651/2430000*z2+1463/900*z4)*lny^6+(-4649380657/68343750+296/225*z5-\
30418511/1215000*z3-19267867/50625*z2+108133/1350*z4+476/135*z2*z3)*lny^5+(-\
10757055551183/31492800000+1100761/1080*z6+1016/135*z5-10054211/60750*z3-\
183675126683/43740000*z2-2393293337/486000*z4+34/45*z3^2+2036/135*z2*z3)*lny^4+
4944817034903444939/590490000000000)*y^4+(31751079137/648000*z8-91299985/1944*
z7+27129447964381/129600000*z6-652510055/34992*z5+237724607291/13436928*z3-\
908524222431437887/31492800000000*z2-182850262357478659/1049760000000*z4+
4186324/1125*z3*z5-13769479/243*z2*z5-177272063/1296*z3*z4-1360033583/34992*z2*
z3+11677513/4500*z2*z3^2+125194962809/8100000*z3^2-598*z4*z3^2-3904/15*z5^2-\
25312/45*z2*z3*z5-2736/5*z3*z7-12758647/3600*z10+7568/81*z3^3+340696/27*z6*z3+
241708/27*z4*z5+38648/9*z2*z7+371584/81*z9+(-228825347/8100*z3*z4-117200854/
10125*z2*z5-8032/27*z3*z5-1601973914477/18225000*z2*z3-10220/27*z2*z3^2+49197/
10*z6*z3+51392/15*z4*z5+73976/45*z2*z7-1324759/54*z8-128139169/13500*z7+
1899714145/5184*z6-225867551/4050*z5-5338639098732979/262440000000*z3-\
484059675725/10077696*z2+15895864745/139968*z4+349807/72*z3^2+1036/27*z3^3+
235648/135*z9-2348521188457/322486272)*lny+(34588/9*z3*z4+38168/27*z2*z5+1648/
45*z3*z5-1319221/72*z2*z3+424/45*z2*z3^2-621392/135*z8+26192/27*z7+2140722461/
43200*z6-10081855/972*z5-216257407/15552*z3+15412389741503/839808000*z2+
138129631443851/583200000*z4+3665537/16200*z3^2+755205128178945913/
188956800000000)*lny^2+(29146/135*z3*z4+2992/45*z2*z5-49606427/121500*z2*z3+34*
z7-706379/108*z6-4001243/20250*z5-79482557671/48600000*z3+4542657091/209952*z2+
306727669/5832*z4-1138/81*z3^2+704993217353/241864704)*lny^3+(-7/270*z3-11/945*
z2+187561/1632960)*lny^7+(-257/405*z3+11598221/4860000*z2-1463/1800*z4+
1906933931/243000000)*lny^6+(-238/135*z2*z3-148/225*z5+22979081/2430000*z3+
4937057/19440*z2-108133/1620*z4+141236291/1049760)*lny^5+(-1018/81*z2*z3-\
1100761/2160*z6-508/81*z5+92279/864*z3+96425244607/21870000*z2+459530363/243000
*z4-17/45*z3^2+55980881885411/62985600000)*lny^4-25431302430265837873/
6298560000000000)*y^5+(-809349721/42000*z8+26671706779/850500*z7-\
2839858940044031/12762815625*z6+32793041133411977/918922725000*z5-\
2093376604131799150009/144087083280000000*z3+590174455578133601602837/
12708480745296000000*z2+50240739777231713437787/432261249840000000*z4-\
1634515052/1157625*z3*z5+390052151156/10418625*z2*z5+831220576931/9261000*z3*z4
+7137753287189317/114865340625*z2*z3-1122526801/1157625*z2*z3^2-700552001731381
/51051262500*z3^2+2392/7*z4*z3^2+15616/105*z5^2+14464/45*z2*z3*z5+10944/35*z3*
z7+12758647/6300*z10-196768/2835*z3^3-8858096/945*z6*z3-6284408/945*z4*z5-\
1004848/315*z2*z7-9661184/2835*z9+(17221867/945*z8+466644454/128625*z7-\
2985914543603/12348000*z6+10286668792147/208372500*z5+233618622820907725937/
6754082028750000*z3+14099806553249830615367/324195937380000000*z2-\
34322528288118661/150028200000*z4-6350386667/1984500*z3^2-592/27*z3^3-134656/
135*z9+9227516169323410138361233/605165749776000000000+15201573904/3472875*z2*
z5+208832/945*z3*z5+7372534628/694575*z3*z4+3364774739817689/43758225000*z2*z3+
7592/27*z2*z3^2-98394/35*z6*z3-205568/105*z4*z5-42272/45*z2*z7)*lny+(2485568/
945*z8-680992/945*z7-69334606067/3704400*z6+141248691769/20837250*z5+
19990173139228687/1225230300000*z3-897726279129241949413/21613062492000000*z2-\
9240726661060471/43758225000*z4-23943967/277830*z3^2-2293979695508560715206091/
544649174798400000000-992368/945*z2*z5-6592/315*z3*z5-899288/315*z3*z4+
165084669871/13891500*z2*z3-1696/315*z2*z3^2)*lny^2+(-136/7*z7+9182927/1890*z6+
273646564/3472875*z5+435663777333229/306307575000*z3-141664510869615967/
5513536350000*z2-4265280796351/125023500*z4+29588/2835*z3^2-\
39628471949410172626481/7780702497120000000-11968/315*z2*z5-116584/945*z3*z4+
1651194908/10418625*z2*z3)*lny^3+(2/135*z3+286/33075*z2-2586052579/35006580000)
*lny^7+(6682/14175*z3-46755778/52093125*z2+209/450*z4-84596500931167/
12252303000000)*lny^6+(592/1575*z5-180230501/52093125*z3-9842900189/59535000*z2
+1405729/28350*z4-8960123724038359/55135363500000+136/135*z2*z3)*lny^5+(1100761
/3780*z6+13208/2835*z5-455989741/6667920*z3-2800484598008849/735138180000*z2-\
118665955081/166698000*z4+68/315*z3^2-18564007275680069783/12967837495200000+
26468/2835*z2*z3)*lny^4+197098666213460984456501074271/
56044400086755360000000000)*y^6+(47254986497/7257600*z8-20515095161/972000*z7+
2777782181787203791/13940398080000*z6-74720164330369/1749600000*z5+
37611548565226531/6718464000000*z3-38655174010272122510102508443/
650674214159155200000000*z2-65555089956889214131981/1383235999488000000*z4+
593703/1372*z3*z5-6081766363/243000*z2*z5-38708376313/648000*z3*z4-\
245797634920199/3499200000*z2*z3+701243497/2469600*z2*z3^2+1099701643879747/
96808320000*z3^2-1495/7*z4*z3^2-1952/21*z5^2-1808/9*z2*z3*z5-1368/7*z3*z7-\
12758647/10080*z10+20812/405*z3^3+936914/135*z6*z3+664697/135*z4*z5+106282/45*
z2*z7+1021856/405*z9+(-14572349/1080*z8-8408142823/7408800*z7+418874917721/
2592000*z6-3705175452913/90720000*z5-248943761221222482331249/
5532943997952000000*z3-1166313744895889947/50388480000000*z2+7691578708477759/
27993600000*z4+230692357/108000*z3^2+370/27*z3^3+16832/27*z9-\
1809015400693917910357/80621568000000000-3690069029/2778300*z2*z5-22088/135*z3*
z5-2809697533/889056*z3*z4-35392694120268739/560105280000*z2*z3-5621/27*z2*z3^2
+49197/28*z6*z3+25696/21*z4*z5+5284/9*z2*z7)*lny+(-310696/189*z8+72028/135*z7+
671624771497/118540800*z6-2185565729/486000*z5-1418287677407/86400000*z3+
659212172798709893866367/11065887995904000000*z2+1569654294434538983/
8961684480000*z4+1190288053/44452800*z3^2+243996712101887689152241589/
34857547187097600000000+104962/135*z2*z5+824/63*z3*z5+95117/45*z3*z4-847255031/
108000*z2*z3+212/63*z2*z3^2)*lny^2+(85/7*z7-7770169/2160*z6-306085133/11113200*
z5-2031952999726763/1742549760000*z3+54565894741291/2099520000*z2+65679958121/
2916000*z4-6259/810*z3^2+4593186279928512731/604661760000000+1496/63*z2*z5+
14573/189*z3*z4-689865661/13335840*z2*z3)*lny^3+(-1/108*z3-121/18900*z2+
39634529/816480000)*lny^7+(-2827/8100*z3+716511407/2667168000*z2-209/720*z4+
297444316629451/52276492800000)*lny^6+(-74/315*z5+1262633819/1333584000*z3+
1063649113/9720000*z2-1189463/32400*z4+8677993925737/52488000000-17/27*z2*z3)*
lny^5+(-1100761/6048*z6-1397/405*z5+58037909/1296000*z3+146367677549259419/
47048843520000*z2+113605545701/533433600*z4-17/126*z3^2+11914872358322524739143
/6639532797542400000-5599/810*z2*z3)*lny^4-5945352976550819940641403292229/
956491094813958144000000000)*y^7+(188596117234250012939643893205515779/
16943952797300824333516800000000-56485347899/76204800*z8+73883307781/5103000*z7
-2576318281160377474459/15243825300480000*z6+533419685248495757/12152284200000*
z5+101893299635417604364139/21007896742224000000*z3+
410991375028164603842747589169343/6403610278647325900800000000*z2-\
13055969387298055643115181/1512568565440128000000*z4+528445/166698*z3*z5+
533867133976/31255875*z2*z5+60947924973263/1500282000*z3*z4+
20887796568145782787/297730962900000*z2*z3+1929187081/100018800*z2*z3^2-\
8778027247284965927/952739081280000*z3^2+2990/21*z4*z3^2+3904/63*z5^2+3616/27*
z2*z3*z5+912/7*z3*z7+12758647/15120*z10-109736/2835*z3^3-4940092/945*z6*z3-\
3504766/945*z4*z5-560396/315*z2*z7-5387968/2835*z9+(38418011/3780*z8+716941409/
33339600*z7-661972911980761/6001128000*z6+125229714904384939/3780710640000*z5+
34208819626560296191770109/672252695751168000000*z3-978458888525066078384431/
472677676700040000000*z2-1343662826287206759209/4763695406400000*z4-\
1092757732231/750141000*z3^2-740/81*z3^3-33664/81*z9+
961352552043307225979667694349/35734432358523024000000000-1017122359/37507050*
z2*z5+116464/945*z3*z5-8630517787/60011280*z3*z4+3472358325867610679/
68052791520000*z2*z3+4234/27*z2*z3^2-16399/14*z6*z3-51392/63*z4*z5-10568/27*z2*
z7)*lny+(621392/567*z8-379784/945*z7+210199300547/1600300800*z6+1143619753733/
375070500*z5+6126375490721677699/396974617200000*z3-284571795478859640433286681
/4033516174507008000000*z2-154851761978014307483/1088844664320000*z4-181019257/
600112800*z3^2-4023776311107604841906811110429/343050550641821030400000000-\
553436/945*z2*z5-1648/189*z3*z5-501526/315*z3*z4+3974615619833/750141000*z2*z3-\
424/189*z2*z3^2)*lny^2+(-170/21*z7+20484991/7560*z6+23428691/5556600*z5+
5376228694302928661/5716434487680000*z3-6004783669017743/245046060000*z2-\
698787816743/45927000*z4+16501/2835*z3^2-27834862849218218884427041/
2836066060200240000000-2992/189*z2*z5-29146/567*z3*z4+671561713/180033840*z2*z3
)*lny^3+(1/162*z3+319/66150*z2-20602786523/630118440000)*lny^7+(7453/28350*z3+
364668277/36006768000*z2+209/1080*z4-87695140456138093/19054781625600000)*lny^6
+(148/945*z5+2783231929/18003384000*z3-79382773093/1071630000*z2+3135857/113400
*z4-2792269191031661119/17863857774000000+34/81*z2*z3)*lny^5+(1100761/9072*z6+
7366/2835*z5-38668265981/1285956000*z3-14305556898649888519/5716434487680000*z2
+60317047951/7201353600*z4+17/189*z3^2-14395754724857857687279603/
7260329114112614400000+14761/2835*z2*z3)*lny^4)*y^8+(-\
2924438677193987277922254317542335581/172897477523477799321600000000000-\
290518776599/152409600*z8-4822999544549/476280000*z7+3065274323929726531039/
21776893286400000*z6-12406392042127111613/294055272000000*z5-\
24014982560480323292189077/1659883199385600000000*z3-\
569615919830808105647213597401259/9148014683781894144000000000*z2+
168147967925274010320593407/3457299578148864000000*z4-1180980763/5953500*z3*z5-\
4956336608087/416745000*z2*z5-6963806111021/246960000*z3*z4-\
19486756080669717053/294055272000000*z2*z3-878321281/5715360*z2*z3^2+
10141551004911162971/1361055830400000*z3^2-299/3*z4*z3^2-1952/45*z5^2-12656/135
*z2*z3*z5-456/5*z3*z7-12758647/21600*z10+421916/14175*z3^3+18993802/4725*z6*z3+
13475221/4725*z4*z5+2154626/1575*z2*z7+20715808/14175*z9+(-295421257/37800*z8+
22839845611/47628000*z7+683219268060563/8890560000*z6-202563316338537227/
7561421280000*z5-10243451824031097173736053/192072198786048000000*z3+
10734569015528518589769793/414970799846400000000*z2+35367626560485088031/
130691232000000*z4+1126963626053/1111320000*z3^2+518/81*z3^3+117824/405*z9-\
37282508439452692431021429403/1327906559508480000000000+16399/20*z6*z3+25696/45
*z4*z5+36988/135*z2*z7+33897070579/53581500*z2*z5+19762159321/12247200*z3*z4-\
447784/4725*z3*z5-27996957013058644199/680527915200000*z2*z3-16279/135*z2*z3^2)
*lny+(-310696/405*z8+1460204/4725*z7-6216764395523/2286144000*z6-3516951535157/
1666980000*z5-16524525200193322229/1176221088000000*z3+
437342310235004894721325193/5762165963581440000000*z2+1253221924038089374121/
10888446643200000*z4-1418847281/122472000*z3^2+1937573462578748141520933088211/
112016506332023193600000000+2127866/4725*z2*z5+1928281/1575*z3*z4+824/135*z3*z5
-4060425527399/1111320000*z2*z3+212/135*z2*z3^2)*lny^2+(17/3*z7-157522517/75600
*z6+52291697/7938000*z5-6188224117166190089/8166334982400000*z3+
39428095868123827073/1764331632000000*z2+104960234658863/10001880000*z4-126887/
28350*z3^2+114746114683680995693404819/9959299196313600000000+1496/135*z2*z5+
14573/405*z3*z4+23274318703/1285956000*z2*z3)*lny^3+(-7/1620*z3-2453/661500*z2+
63037614827/2800526400000)*lny^7+(-57311/283500*z3-986279191/7348320000*z2-1463
/10800*z4+101128987285978291/27221116608000000)*lny^6+(-74/675*z5-3270297089/
5143824000*z3+81274759399/1587600000*z2-24113659/1134000*z4+1259422760677344469
/8821658160000000-119/405*z2*z3)*lny^5+(-1100761/12960*z6-28321/14175*z5+
275203801501/13335840000*z3+657393139377612349/326653399296000*z2-1100386777597
/10287648000*z4-17/270*z3^2+106096575921911648979219011/51859493672232960000000
-113507/28350*z2*z3)*lny^4)*y^9+(
554897721919783282135441198715470709350974099209/
24664834078325636949607749228748800000000000+15596055739927/5071429440*z8+
326165904294073/45280620000*z7-6397065965906658233729183/54799850635437600000*
z6+75237588633005346174855407/1917994772240316000000*z5+
9779583251797703433216248011900951/436676774577132808857600000000*z3+
6880633284530306245873546526136777795317/122559886936690979798018304000000000*
z2-2533949629678608478336466779459507/33686494038807388111872000000*z4+
556147207961/1981027125*z3*z5+1168138275623279/138671898750*z2*z5+
795238126812250337/39937506840000*z3*z4+663600398576617130414587/
10897697569547250000*z2*z3+994858086041/4754465100*z2*z3^2-\
41441519254695273904079/6849981329429700000*z3^2+2392/33*z4*z3^2+15616/495*z5^2
+101248/1485*z2*z3*z5+3648/55*z3*z7+1159877/2700*z10-330928/14175*z3^3-\
163874776/51975*z6*z3-116261548/51975*z4*z5-18589688/17325*z2*z7-178731904/
155925*z9+(637209079/103950*z8-2745596141423/3962054250*z7-791151491979689849/
14522729760000*z6+54729169867334854351/2516062930920000*z5+
6255736512601356605165915333321/116966993190303430944000000*z3-\
135052966501783303440213947098351543/2947568228395646459788800000000*z2-\
3854074174217213039177866037/15343958177922528000000*z4-14344504724934469/
19968753420000*z3^2-4144/891*z3^3-942592/4455*z9+
813127072628063058003008057057326098995041/
30815057286939446349216030720000000000+3863392/51975*z3*z5-15814446710108/
17829244125*z2*z5-103078300172/46309725*z3*z4+913164344194154784853633/
27399925317718800000*z2*z3+140452/1485*z2*z3^2-32798/55*z6*z3-18688/45*z4*z5-\
295904/1485*z2*z7)*lny+(2485568/4455*z8-12598352/51975*z7+1447316859608003/
380357208000*z6+14823622373193467/9984376710000*z5+32200592273855673752756677/
2557326362987088000000*z3-1086283629521131704957691556378333/
14036039182836411713280000000*z2-5123597296933418015424989/54799850635437600000
*z4+338856554381/20376279000*z3^2-21139047175361083350044050049075067539201/
924451718608183390476480921600000000-6592/1485*z3*z5-18358808/51975*z2*z5-\
16636828/17325*z3*z4+51172470201934967/19968753420000*z2*z3-1696/1485*z2*z3^2)*
lny^2+(-136/33*z7+339768299/207900*z6-22659738103/1981027125*z5+
50436799693150871895427/82199775953156400000*z3-25641485473045136307129023/
1278663181493544000000*z2-441034392373440893/59906260260000*z4+547378/155925*z3
^2-899075228461421541905837773737941059/70741637481495515034931200000000-1088/
135*z2*z5-116584/4455*z3*z4-1475307842242/53487732375*z2*z3)*lny^3+(14/4455*z3+
481/165375*z2-24050772425707/1524886624800000)*lny^7+(123617/779625*z3+
56852217799/305644185000*z2+133/1350*z4-3301441177796917948817/
1095997012708752000000)*lny^6+(592/7425*z5+88686980731/106975464750*z3-\
1026628552406407/28526790600000*z2+52011973/3118500*z4-\
3689300686242537869129513/28769921583604740000000+952/4455*z2*z3)*lny^5+(
1100761/17820*z6+244348/155925*z5-3453487168895933/239625041040000*z3-\
107003631936384806233153/65759820762525120000*z2+507050840410409/3423214872000*
z4+68/1485*z3^2-64080150207144653986910162480309/31581088161381926354880000000+
489658/155925*z2*z3)*lny^4)*y^10:
#
RT2ser[8,3] := (-1626240-793792*z8+157724*z7-1118240*z6+212388*z5+1182937/4*z3-\
967680*z2-1283072*z4-23040*z3*z5+318656/3*z2*z5+1060853/6*z3*z4+164177*z2*z3-\
11008*z2*z3^2-26240*z3^2+24256*z3^2*z5+27568/3*z2*z3^3+1281152/3*z2*z9+1970551/
2*z3*z8+843692*z5*z6+703828*z4*z7+694080*z11+7196/3*z3^3+275351/2*z6*z3+120696*
z4*z5+79880*z2*z7+450304/3*z9+(16342725/16-16640*z2*z3*z5+5984*z5^2-60485349/20
*z10+6313369/8*z8-40320*z7+7929133/8*z6-238720/3*z5-401408/3*z3+1411991/2*z2+
8288141/8*z4+49075/3*z3^2+76960/3*z3*z5-30720*z2*z5-54528*z3*z4-209920/3*z2*z3+
32300/3*z2*z3^2+14832*z3*z7-41360*z4*z3^2)*lny+(-225792+2790*z7-191040*z6+20692
/3*z5+225479/12*z3-520576/3*z2-745600/3*z4-2560*z3^2+2008*z3^3+52864*z9+4040*z2
*z5+9990*z3*z4+21700/3*z2*z3+264221*z6*z3+169640*z4*z5+71120*z2*z7)*lny^2+(-\
15680/9-1530*z7-30*z5-7/4*z3-8960/9*z2-2992*z2*z5-29146/3*z3*z4-335/3*z2*z3)*
lny^4+(1828015/72-28886455/36*z8-49870*z6-2560/3*z3+53375/3*z2+10764*z4-1460/3*
z3^2-10880/3*z3*z5-7312/3*z2*z3^2)*lny^3+(-3/40+2/21*z2-5/6*z4)*lny^7+(-76*z5-4
*z3-410/3*z2*z3)*lny^6+(3323/48-278429/60*z6+133/2*z2+373*z4+542/15*z3^2)*lny^5
)*y+(-77096284/81*z8-35273024/729*z7-222734708/729*z6-116809792/2187*z5-\
2877074203/39366*z3-1605027008/19683*z2-1072376000/6561*z4-194048/9*z3*z5-\
20897632/729*z2*z5-3155327/81*z3*z4-18329444/729*z2*z3-196864/27*z2*z3^2-\
5647456/729*z3^2+48512/9*z3^2*z5+55136/27*z2*z3^3+241280/3*z4*z3^2+69632/3*z5^2
+617728/9*z2*z3*z5+144448/3*z3*z7+2562304/27*z2*z9+1970551/9*z3*z8+1687384/9*z5
*z6+1407656/9*z4*z7+154240*z11+24140845/18*z10-835480/243*z3^3-40438595/81*z6*
z3-3077840/9*z4*z5-12638080/81*z2*z7-34309760/243*z9-14726198656/59049+(
3673672345/17496-33280/9*z2*z3*z5+1360484365/972*z8-110080/9*z7+144278663/2916*
z6+162112/243*z5+1421056/2187*z3+355104158/6561*z2+885196159/26244*z4+46882/243
*z3^2+11968/9*z5^2-20161783/30*z10-159488/27*z3^3-5802496/27*z9+486400/27*z3*z5
-565760/81*z2*z5-619136/81*z3*z4+847040/729*z2*z3+1260760/81*z2*z3^2-82720/9*z4
*z3^2+3296*z3*z7-1855072/3*z6*z3-1308544/3*z4*z5-1900736/9*z2*z7)*lny+(
2515311776/59049+41926079/27*z8-17740*z7-56440*z6-658400/729*z5-685691/4374*z3+
69807104/2187*z2+26801536/729*z4+38464/81*z3^2+4016/9*z3^3+105728/9*z9+97280/9*
z3*z5-2692240/81*z2*z5-939820/9*z3*z4-1145168/243*z2*z3+61184/9*z2*z3^2+528442/
9*z6*z3+339280/9*z4*z5+142240/9*z2*z7)*lny^2+(1134304/19683-340*z7+1457713/27*
z6+23980/27*z5+245963/4374*z3-527440/2187*z2+129776/243*z4-440/9*z3^2-5984/9*z2
*z5-58292/27*z3*z4+364270/243*z2*z3)*lny^4+(-2343549365/354294-28886455/162*z8+
15200/9*z7+21388865/81*z6+7424/81*z5+2151200/2187*z3-16997452/19683*z2+41490166
/2187*z4+114880/243*z3^2-21760/27*z3*z5+16640/9*z2*z5+84752/27*z3*z4+9728/243*
z2*z3-14624/27*z2*z3^2)*lny^3+(-1363/14580+56/27*z3+626/1701*z2-5/27*z4)*lny^7+
(-728/2187-152/9*z5+1478/81*z3-352/81*z2+1036/15*z4-820/27*z2*z3)*lny^6+(131507
/52488-278429/270*z6+4864/15*z5+3200/243*z3-4970/2187*z2+174682/81*z4+1084/135*
z3^2+78032/135*z2*z3)*lny^5)*y^2+(-87859823/192*z8-18126293/1458*z7+23774349/64
*z6-207449065/17496*z5+192184633501/40310784*z3+30257009/2048*z2+102481897/1024
*z4-44922*z3*z5-13107271/1458*z2*z5+20797609/5184*z3*z4-768040459/46656*z2*z3-\
33567*z2*z3^2-34485/32*z3^2-12128/9*z3^2*z5-13784/27*z2*z3^3-640576/27*z2*z9-\
1970551/36*z3*z8-421846/9*z5*z6-351914/9*z4*z7-38560*z11+2279093/486*z3^3+
654699365/1296*z6*z3+3348635/9*z4*z5+15272224/81*z2*z7+51711128/243*z9-\
3270932235/32768+(8320/9*z2*z3*z5-2992/9*z5^2+20161783/120*z10-6986233711/
1119744*z2+618276095399/6718464*z4+18896809/7776*z3^2-27129409963/15552*z8+
103675*z7+47054837071/186624*z6+17298*z5+319799/32*z3-635104/27*z3*z5+143730*z2
*z5+752413/2*z3*z4+308819/16*z2*z3-2927693/162*z2*z3^2-50075428470343/644972544
-824*z3*z7+20680/9*z4*z3^2)*lny+(-8348091/512*z2-4075213/128*z4-15049/4*z3^2-\
1004/9*z3^3-26432/9*z9+776669/36*z7-25557915/32*z6+4704137/729*z5-1889114131/
1119744*z3+2677135/81*z2*z5+3336797/36*z3*z4+15727253/972*z2*z3-264221/18*z6*z3
-84820/9*z4*z5-35560/9*z2*z7-21350189/2048)*lny^2+(-165473/384*z2-578237/24*z4+
85*z7-95501/108*z5-27005045/279936*z3+1496/9*z2*z5+14573/27*z3*z4-2955185/1944*
z2*z3+1398239/6144)*lny^4+(-6378489977/1259712*z2-3595895681/69984*z4-142624/
243*z3^2+28886455/648*z8-338715743/1296*z6+1042/3*z5+5543/96*z3+5440/27*z3*z5+
1866*z2*z3+3656/27*z2*z3^2-629654811979/362797056)*lny^3+(-2549/9720*z2+5/108*
z4-201269/6531840)*lny^7+(-307/12*z2+38/9*z5-15421/648*z3+205/27*z2*z3+287/256)
*lny^6+(-11003231/69984*z2-5780407/3240*z4-271/135*z3^2+278429/1080*z6-1871/12*
z3+662325527/67184640)*lny^5)*y^3+(63445042891/81000*z8-153915081892/2278125*z7
-17341266140179/36450000*z6+11438340784609/683437500*z5+63084981347981033/
39366000000000*z3-7638750741909113/307546875000*z2-670913080861973/4100625000*
z4+160893232/3375*z3*z5-225666698879/2278125*z2*z5-16029798973/60000*z3*z4+
43499519214271/1822500000*z2*z3+888400/27*z2*z3^2+25398578339/4556250*z3^2+
24256/45*z3^2*z5+27568/135*z2*z3^3-12064/3*z4*z3^2-17408/15*z5^2-154432/45*z2*
z3*z5-36112/15*z3*z7+1281152/135*z2*z9+1970551/90*z3*z8+843692/45*z5*z6+703828/
45*z4*z7+15424*z11-4828169/72*z10-53961839/30375*z3^3-15150476927/81000*z6*z3-\
155864242/1125*z4*z5-716262632/10125*z2*z7-2456969296/30375*z9+
60300319544741131/1476225000000+(-3328/9*z2*z3*z5+638873258593/972000*z8-\
365464328/3375*z7+8031647485451/11664000*z6-9010982131/253125*z5-2979753224293/
341718750*z3-1794828083321573/218700000000*z2-42854828297542157/262440000000*z4
+93152518277/12150000*z3^2+5984/45*z5^2-20161783/300*z10+39872/135*z3^3+1450624
/135*z9+53169476831619730531/1049760000000000+241312/27*z3*z5-3522287476/10125*
z3*z4-1405209616/10125*z2*z5-127098328139/2278125*z2*z3+68693783/10125*z2*z3^2-\
8272/9*z4*z3^2+1648/5*z3*z7+463768/15*z6*z3+327136/15*z4*z5+475184/45*z2*z7)*
lny+(-41926079/540*z8-18183191/2250*z7+716492111/900*z6-42403600531/2278125*z5-\
132693544904399/43740000000*z3+923008742191/68343750*z2+280211198177/2278125*z4
+39763214/10125*z3^2+2008/45*z3^3+52864/45*z9+1235128460392283/92264062500-4864
/9*z3*z5-76242071/2250*z3*z4-123525722/10125*z2*z5-11472289117/303750*z2*z3-\
15296/45*z2*z3^2+264221/45*z6*z3+33928/9*z4*z5+14224/9*z2*z7)*lny^2+(-34*z7-\
1457713/540*z6+2206511/6750*z5+164417786759/437400000*z3+78525250303/27337500*
z2+10837087/486*z4+22/9*z3^2+13387083253/196830000-29146/135*z3*z4-2992/45*z2*
z5+68337587/121500*z2*z3)*lny^4+(-5777291/324*z8-760/9*z7+7803008153/81000*z6-\
183352/675*z5-11549127853/13668750*z3+16166817020909/1968300000*z2+562296603599
/4374000*z4+6615428/30375*z3^2+23583501180244039/14171760000000-2176/27*z3*z5-\
21188/135*z3*z4-832/9*z2*z5-8462464/6075*z2*z3-7312/135*z2*z3^2)*lny^3+(-14/135
*z3+401453/4252500*z2-1/54*z4+1919441159/10206000000)*lny^7+(-76/45*z5+1812119/
202500*z3+1133216/50625*z2-259/75*z4+147102811/54675000-82/27*z2*z3)*lny^6+(-\
278429/2700*z6-1216/75*z5+38714/243*z3+54056143007/109350000*z2+131843197/
202500*z4+542/675*z3^2+674162772571/104976000000-19508/675*z2*z3)*lny^5)*y^4+(-\
54294320503/93312*z8+77563887472/759375*z7+149022955487/1119744*z6-\
1029997447008019/131220000000*z5-940177377330794393/78732000000000*z3+
21133923171221/725594112*z2+3423528907919/13436928*z4-7990919/243*z3*z5+
2406648001511/18225000*z2*z5+9664518344659/29160000*z3*z4-127299167934667/
43740000000*z2*z3-5422175/243*z2*z3^2-525146237/34992*z3^2-12128/45*z3^2*z5-\
13784/135*z2*z3^3+30160/9*z4*z3^2+8704/9*z5^2+77216/27*z2*z3*z5+18056/9*z3*z7-\
640576/135*z2*z9-1970551/180*z3*z8-421846/45*z5*z6-351914/45*z4*z7-7712*z11+
24140845/432*z10+42938819/60750*z3^3+11778134867/162000*z6*z3+60919891/1125*z4*
z5+282014461/10125*z2*z7+979109408/30375*z9-1036663845261491/34828517376+(-\
483196/135*z3*z5+226239443/972*z3*z4+22799759/243*z2*z5+1229271931/11664*z2*z3-\
54247043/20250*z2*z3^2+4136/9*z4*z3^2-824/5*z3*z7-231884/9*z6*z3-163568/9*z4*z5
-237592/27*z2*z7+1664/9*z2*z3*z5-505859146153/1944000*z8+36205787/486*z7-\
4616391930049/4665600*z6+4537087621/69984*z5+16127709677/1119744*z3+
27869712100494851/874800000000*z2+52191485354090647/524880000000*z4-\
795960084001/72900000*z3^2-2992/45*z5^2+20161783/600*z10-19936/81*z3^3-725312/
81*z9-65675459994606312581/2099520000000000)*lny+(12160/27*z3*z5+175437973/
13500*z3*z4+47817181/10125*z2*z5+290062945609/7290000*z2*z3+7648/27*z2*z3^2-\
264221/90*z6*z3-16964/9*z4*z5-7112/9*z2*z7+41926079/648*z8+42828533/13500*z7-\
2809423571/5184*z6+759841083733/36450000*z5+1245656706800431/131220000000*z3-\
19454870075/1259712*z2-54283871465/186624*z4-5250793/1944*z3^2-1004/45*z3^3-\
26432/45*z9-18517265042587/1451188224)*lny^2+(14573/135*z3*z4+1496/45*z2*z5-\
53056427/243000*z2*z3+17*z7+1457713/648*z6-5137243/40500*z5-395890063289/
874800000*z3-2956348079/559872*z2-1432685/96*z4-55/27*z3^2-100608057727/
241864704)*lny^4+(1088/27*z3*z5+10594/81*z3*z4+2080/27*z2*z5+639856/729*z2*z3+
3656/135*z2*z3^2+5777291/648*z8+1900/27*z7-502333399/13500*z6+253243/1458*z5+
155816813/104976*z3-112009598828447/6298560000*z2-2441096967823/17496000*z4-\
5107913/60750*z3^2-295781607772209781/113374080000000)*lny^3+(7/81*z3-152419/
4252500*z2+1/108*z4-4128049789/20412000000)*lny^7+(41/27*z2*z3+38/45*z5-356831/
101250*z3-143543/9720*z2+259/90*z4-23905457/3359232)*lny^6+(9754/405*z2*z3+
278429/5400*z6+608/45*z5-3181097/29160*z3-236376773959/437400000*z2-101311787/
405000*z4-271/675*z3^2-5065536180533/69984000000)*lny^5)*y^5+(796192253238241/
2000376000*z8-1271711015591603/12762815625*z7+3975974279699479333/
29405527200000*z6-816877785553642159453/54032656230000000*z5+
2114040768763361208976619/113468578083000000000*z3-1227001120882786467097595831
/28594081676916000000000*z2-126604662562889634334033/432261249840000000*z4+
226744310554/10418625*z3*z5-18950930816454547/153153787500*z2*z5-\
37143336903972529/122523030000*z3*z4-214748936233874504563/6003628470000000*z2*
z3+152564513236/10418625*z2*z3^2+37041235614734731/1837845450000*z3^2+48512/315
*z3^2*z5+55136/945*z2*z3^3-156832/63*z4*z3^2-226304/315*z5^2-2007616/945*z2*z3*
z5-469456/315*z3*z7+2562304/945*z2*z9+1970551/315*z3*z8+1687384/315*z5*z6+
1407656/315*z4*z7+30848/7*z11-62766197/1512*z10-2947159402/10418625*z3^3-\
388628329013/13891500*z6*z3-24346608568/1157625*z4*z5-38031141706/3472875*z2*z7
-134623974608/10418625*z9+37959837103635211429821076804637/
1681332002602660800000000000+(67174328/46305*z3*z5-126443412209/833490*z3*z4-\
91470752854/1488375*z2*z5-3273886681163587/25525631250*z2*z3+3679964194/3472875
*z2*z3^2-16544/63*z4*z3^2+3296/35*z3*z7+6028984/315*z6*z3+4252768/315*z4*z5+
6177392/945*z2*z7-6656/63*z2*z3*z5+17223955962697/166698000*z8-512554690757/
10418625*z7+115687080267369553/122523030000*z6-146727084605593993/1837845450000
*z5-2864418358452131120363/108065312460000000*z3-1152783855120375266130029/
22693715616600000000*z2+4222432127641074455701/54032656230000000*z4+
796620179762989/76576893750*z3^2+11968/315*z5^2-20161783/1050*z10+74048/405*z3^
3+2694016/405*z9+185608916981061571249908353/11119920652134000000000)*lny+(-\
63232/189*z3*z5-5652032077/1157625*z3*z4-6262022596/3472875*z2*z5-\
2109227406185789/61261515000*z2*z3-198848/945*z2*z3^2+528442/315*z6*z3+67856/63
*z4*z5+4064/9*z2*z7-545039027/11340*z8-1435587457/1157625*z7+7916465465533/
22226400*z6-5665129692970901/306307575000*z5-1703809013154145587331/
108065312460000000*z3+9982668675822772059343/324195937380000000*z2+
618195994101881401/1633640400000*z4+2123230373/1190700*z3^2+4016/315*z3^3+15104
/45*z9+96689555443592096275980463/8169737621976000000000)*lny^2+(-58292/945*z3*
z4-5984/315*z2*z5+1746016523/20837250*z2*z3-68/7*z7-18950269/11340*z6+168991292
/3472875*z5+94789056697739/229730681250*z3+4413538464416117/700131600000*z2+
1621783612549/166698000*z4+286/189*z3^2+7563963435914497668877/
7780702497120000000)*lny^4+(-4352/189*z3*z5-275444/2835*z3*z4-10816/189*z2*z5-\
17349837884/31255875*z2*z3-14624/945*z2*z3^2-5777291/1134*z8-9880/189*z7+
131011505483/9261000*z6-3463471171/31255875*z5-9425331558836329/5513536350000*
z3+1839854875083448150399/64839187476000000*z2+89900462826073609/735138180000*
z4+331209769/10418625*z3^2+6730230213279594831067939/1633947524395200000000)*
lny^3+(-26/405*z3+19362799/1458607500*z2-1/189*z4+277479576971/1588261500000)*
lny^7+(-164/189*z2*z3-152/315*z5+10685303/7717500*z3+1992975977/208372500*z2-\
481/225*z4+805327096611659/88216581600000)*lny^6+(-253604/14175*z2*z3-278429/
9450*z6-15808/1575*z5+1797521027/25004700*z3+1740868282439417/3675690900000*z2+
1641077699/17364375*z4+1084/4725*z3^2+30451053166339107293/216130624920000000)*
lny^5)*y^6+(-507766092617/1866240*z8+1766098795318381/20420505000*z7-\
1948737622165183/6998400000*z6+3200349245348986806181/86452249968000000*z5-\
873841032260410355868986123/46476729582796800000000*z3+22460112662005649781289/
362797056000000000*z2+17763131096874730507/67184640000000*z4-354015899/24300*z3
*z5+51592598548253219/490092120000*z2*z5+159828940062333767/627317913600*z3*z4+
3179880721526927049883/46107866649600000*z2*z3-2368227527/243000*z2*z3^2-\
151040318765281/6998400000*z3^2-6064/63*z3^2*z5-6892/189*z2*z3^3+16588/9*z4*z3^
2+23936/45*z5^2+212344/135*z2*z3*z5+49654/45*z3*z7-320288/189*z2*z9-1970551/504
*z3*z8-210923/63*z5*z6-175957/63*z4*z7-19280/7*z11+53109859/1728*z10+665663791/
6667920*z3^3+793171355771/88905600*z6*z3+849246169/123480*z4*z5+5135403199/
1389150*z2*z7+9532099777/2083725*z9-28706404936261800000700129/
1741425868800000000000+(4160/63*z2*z3*z5-38171402271013/1066867200*z8+
7983378037/243000*z7-50796693591914223167/62731791360000*z6+72346353309677/
874800000*z5+28884852958468441/699840000000*z3+42173020068324242234071861/
774612159713280000000*z2-2696535874802480330811887/11065887995904000000*z4-\
69919961981151787/7841473920000*z3^2-1496/63*z5^2+20161783/1680*z10-54824/405*
z3^3-1994608/405*z9-40594004407177837217085599183573/
10931326797873807360000000000+48831239839/486000*z3*z4-24461422/46305*z3*z5+
4961125699/121500*z2*z5+30666025202561/233280000*z2*z3-808183351/2222640*z2*z3^
2+10340/63*z4*z3^2-412/7*z3*z7-637681/45*z6*z3-449812/45*z4*z5-653378/135*z2*z7
)*lny+(461186869/12960*z8+610720069/1481760*z7-4918266551/20736*z6+
7509434767189823/490092120000*z5+110806367494906762294769/5532943997952000000*
z3-5413746663301562707/100776960000000*z2-3729929840633047/9331200000*z4-\
1157131127/972000*z3^2-502/63*z3^3-1888/9*z9-4344505458072739978621/
362797056000000000+10763024233/7408800*z3*z4+6688/27*z3*z5+624862733/1111320*z2
*z5+27582761674659887/980184240000*z2*z3+21032/135*z2*z3^2-264221/252*z6*z3-\
42410/63*z4*z5-2540/9*z2*z7)*lny^2+(85/14*z7+16034843/12960*z6-341975281/
22226400*z5-32627065358003171/94097687040000*z3-35791339850831/5598720000*z2-\
348016879/54000*z4-121/108*z3^2-1901398358517789689/1209323520000000+14573/378*
z3*z4+748/63*z2*z5-3536379647/133358400*z2*z3)*lny^4+(28886455/9072*z8+1045/27*
z7-43033023517/9878400*z6+6602629/91125*z5+284803669751/167961600*z3-\
74415976803515541891281/2074853999232000000*z2-2368031513509150451/
23524421760000*z4-79949759/8334900*z3^2-2665873799543899103340414133/
418290566245171200000000+58267/810*z3*z4+2720/189*z3*z5+1144/27*z2*z5+131393579
/364500*z2*z3+1828/189*z2*z3^2)*lny^3+(77/1620*z3-17699033/4667544000*z2+5/1512
*z4-312539359060963/2195612697600000)*lny^7+(19/63*z5-103583819/222264000*z3-\
30677527/4860000*z2+2849/1800*z4-319475708999/33592320000+205/378*z2*z3)*lny^6+
(278429/15120*z6+1672/225*z5-139808189/2916000*z3-45823584869395951/
117622108800000*z2-1273712677/44452800*z4-271/1890*z3^2-6952235895756768250549/
36886293319680000000+53647/4050*z2*z3)*lny^5)*y^7+(453569602095511/2400451200*
z8-1074777904451884021/14886548145000*z7+3238132467791428238249/
9527390812800000*z6-1663016715389797785023543/31511845113336000000*z5+
6110511771989863667134470515423/457400734189094707200000000*z3-\
19861470837207598422406822058093/250141026509661168000000000*z2-\
382993488204606158238907157/1890710706800160000000*z4+987760769/99225*z3*z5-\
5169921864194368079/59546192580000*z2*z5-353268635416046279/1693758366720*z3*z4
-306653502298947043209857/3361263478755840000*z2*z3+207143802169/31255875*z2*z3
^2+25037625243162346271/1190923851600000*z3^2+12128/189*z3^2*z5+13784/567*z2*z3
^3-87464/63*z4*z3^2-126208/315*z5^2-1119632/945*z2*z3*z5-261812/315*z3*z7+
640576/567*z2*z9+1970551/756*z3*z8+421846/189*z5*z6+351914/189*z4*z7+38560/21*
z11-140016901/6048*z10-1476601627/90016920*z3^3-465456658199/1200225600*z6*z3-\
854391661/1666980*z4*z5-7814994361/18753525*z2*z7-43139201786/56260575*z9+
2633460224971378922544024110116192099/264749262457825380211200000000000+(-8320/
189*z2*z3*z5+73518624425737/14402707200*z8-466491837011/20837250*z7+
5113278737393627939987/7621912650240000*z6-15724317286134805861/198487308600000
*z5-8647917847391143396245413/157559225566680000000*z3-\
109703022908153571366648052723/2541115189939415040000000*z2+
4371023050402719250412060443/12100548523521024000000*z4+2345526741556913669/
317579693760000*z3^2+2992/189*z5^2-20161783/2520*z10+41296/405*z3^3+1502432/405
*z9-2466996204990106800148284018325710461/322741958043825225400320000000000+
131933252/1250235*z3*z5-25521167277493/375070500*z3*z4-2599089568633/93767625*
z2*z5-14881312866095823307/119092385160000*z2*z3+1443488227/30005640*z2*z3^2-\
20680/189*z4*z3^2+824/21*z3*z7+3362318/315*z6*z3+2371736/315*z4*z5+3445084/945*
z2*z7)*lny+(-1215856291/45360*z8-258058531/6667920*z7+7170731344157/44452800*z6
-740669734794351883/59546192580000*z5-44971075203496918443778967/
2016758087253504000000*z3+12064876020486938776614899/157559225566680000000*z2+
16437614176129559593/42532994700000*z4+608331544399/750141000*z3^2+1004/189*z3^
3+3776/27*z9+11713791151277115313056345031/837525758402883375000000-35264/189*
z3*z5+2253275281/33339600*z3*z4-125633777/15002820*z2*z5-899100803099876129/
39697461720000*z2*z3-110896/945*z2*z3^2+264221/378*z6*z3+84820/189*z4*z5+5080/
27*z2*z7)*lny^2+(-85/21*z7-42273677/45360*z6+50357543/100018800*z5+
3246517193159931911/11432868975360000*z3+8627735240412367907/1429108621920000*
z2+39294755227403/9001692000*z4+319/378*z3^2+23716945564332500159841113/
11344264240800960000000-14573/567*z3*z4-1496/189*z2*z5+1611001643/1800338400*z2
*z3)*lny^4+(-28886455/13608*z8-5510/189*z7-7501074703/1200225600*z6-9120695713/
187535250*z5-1127690207014411661/714554310960000*z3+90658626838690471566996029/
2268852848160192000000*z2+232619673239905300631/2858217243840000*z4-31844419/
112521150*z3^2+37254098730281673788802578701513/4116606607701852364800000000-\
5440/567*z3*z5-153613/2835*z3*z4-6032/189*z2*z5-9661828664/40186125*z2*z3-3656/
567*z2*z3^2)*lny^3+(-29/810*z3-24175483/63011844000*z2-5/2268*z4+
30481991818164743/266766942758400000)*lny^7+(-38/189*z5+152373311/3000564000*z3
+1999653728/468838125*z2-1073/900*z4+130079856625336867/14291086219200000-205/
567*z2*z3)*lny^6+(-278429/22680*z6-8816/1575*z5+14691384013/450084600*z3+
4498597084365086011/14291086219200000*z2-71758259/120022560*z4+271/2835*z3^2+
25997616511538613649659403/121005485235210240000000-141433/14175*z2*z3)*lny^5)*
y^8+(-4276805801694841/32006016000*z8+1266333886572997813/21266497350000*z7-\
3348457425534450480491/9409768704000000*z6+45018439076040193325799281/
720270745447680000000*z5-432537819804780431546650408553/
93347088610019328000000000*z3+479134603049377752402646999531/
5228632078064640000000000*z2+219823123535244918010382759/1659883199385600000000
*z4-115689212461/16669800*z3*z5+12083286738413014603/170131978800000*z2*z5+
209562334708149887/1234517760000*z3*z4+24961971587662081314692239/
240090248482560000000*z2*z3-1916828676943/416745000*z2*z3^2-639799368534611027/
32672808000000*z3^2-6064/135*z3^2*z5-6892/405*z2*z3^3+336284/315*z4*z3^2+485248
/1575*z5^2+4304792/4725*z2*z3*z5+1006622/1575*z3*z7-320288/405*z2*z9-1970551/
1080*z3*z8-210923/135*z5*z6-175957/135*z4*z7-3856/3*z11+1076681687/60480*z10-\
14359598521/642978000*z3^3-5949901897897/1714608000*z6*z3-28376962939/11907000*
z4*z5-58295036119/53581500*z2*z7-40312089257/40186125*z9-\
38213786357593902326128254166684913/14757291177129639936000000000000+(832/27*z2
*z3*z5+186457307618159/20575296000*z8+12967559714521/833490000*z7-\
1198648366597505412427/2177689328640000*z6+42965817516914077847/588110544000000
*z5+27267762044222123931090887/414970799846400000000*z3+
408878694276424500476143198433/18150822785281536000000000*z2-\
7491960039274554522813098407/17286497890744320000000*z4-2748830254994165057/
453685276800000*z3^2-1496/135*z5^2+20161783/3600*z10-158776/2025*z3^3-5776592/
2025*z9+218456098598919401749938151547396323/13173141144645927567360000000000+
82578437/893025*z3*z5+78409604325817/1666980000*z3*z4+8001719477197/416745000*
z2*z5+33693876217370388211/294055272000000*z2*z3+20838799297/214326000*z2*z3^2+
2068/27*z4*z3^2-412/15*z3*z7-12927533/1575*z6*z3-9118916/1575*z4*z5-13245754/
4725*z2*z7)*lny+(9349515617/453600*z8-6284142409/47628000*z7-199032253230389/
1778112000*z6+3425428584968552359/340263957600000*z5+13325678056234577753318293
/576216596358144000000*z3-1984674509767009202287937/20748539992320000000*z2-\
337110053894498378549/940976870400000*z4-1878243712931/3333960000*z3^2-502/135*
z3^3-13216/135*z9-53166809856438833011986448933/2987789758894080000000000+
135584/945*z3*z5-35427637513/47628000*z3*z4-25795041779/107163000*z2*z5+
11809291080912961/648121824000*z2*z3+426376/4725*z2*z3^2-264221/540*z6*z3-8482/
27*z4*z5-3556/27*z2*z7)*lny^2+(17/6*z7+325069999/453600*z6+887413477/142884000*
z5-3776372993629084859/16332669964800000*z3-25932281390081781493/
4704884352000000*z2-1490736461657/493920000*z4-2453/3780*z3^2-\
4949714140967752615466377/1991859839262720000000+14573/810*z3*z4+748/135*z2*z5+
27437300221/2571912000*z2*z3)*lny^4+(5777291/3888*z8+4237/189*z7+3364724652109/
1714608000*z6+83489766821/2500470000*z5+1258124630515508971/882165816000000*z3-\
538082283814739524722804473/12964873418058240000000*z2-26819455032664946747/
408316749120000*z4+1509141803/321489000*z3^2-138308388324145226480098636961267/
11761733164862435328000000000+544/81*z3*z5+1181231/28350*z3*z4+23192/945*z2*z5+
51259507883/312558750*z2*z3+1828/405*z2*z3^2)*lny^3+(223/8100*z3+200118229/
90016920000*z2+1/648*z4-34959418527300179/381095632512000000)*lny^7+(19/135*z5+
598433347/4286520000*z3-49073183501/16669800000*z2+8251/9000*z4-\
236424151561854763/28229306112000000+41/162*z2*z3)*lny^6+(278429/32400*z6+33896
/7875*z5-226714874783/10001880000*z3-518404748223927787/2041583745600000*z2+
58547832383/4286520000*z4-271/4050*z3^2-5573423742902859135362221/
24694996986777600000000+1087571/141750*z2*z3)*lny^5)*y^9+(6139975486483088669/
63900010944000*z8-83997220816353782038417/1712495332357425000*z7+
21377281635776058806265612799/61375832711690112000000*z6-\
474558540214632074411057178306389/7018019591418205856640000000*z5-\
1034737311197262837697968464442754649449/192594108043371539682600192000000000*
z3-2638470280850674949663300233963521126790241/
26963175126072015555564026880000000000*z2-71292498575692188984157871020461559/
1071842992143871439923200000000*z4+819084937836953/166406278500*z3*z5-\
72428214114528349422707/1245451150805400000*z2*z5-24090268488589986998489/
173967779795040000*z3*z4-256920628232513039786022688069081/
2339339863806068618880000000*z2*z3+1350924355680253/416015696250*z2*z3^2+
68412028986295794363144599/3835989544480632000000*z3^2+48512/1485*z3^2*z5+55136
/4455*z2*z3^3-2901392/3465*z4*z3^2-4186624/17325*z5^2-37140896/51975*z2*z3*z5-\
8684936/17325*z3*z7+2562304/4455*z2*z9+179141/135*z3*z8+1687384/1485*z5*z6+
1407656/1485*z4*z7+30848/33*z11-2322349289/166320*z10+4258218528001/
106975464750*z3^3+1462830221558977/285267906000*z6*z3+655947178514/180093375*z4
*z5+62479905050701/35658488250*z2*z7+96427914505396/53487732375*z9-\
73034947098378925029565269163564004304227775893873/
13812307083862356691780339568099328000000000000+(-6656/297*z2*z3*z5-\
52692531653410349/3423214872000*z8-1663130074251647/151278435000*z7+
123754725619739646060199/273999253177188000*z6-28174095575010680964084667/
426221060497848000000*z5-72221738121432981564215024216317489/
982522742798548819929600000000*z3+23984904806981713640044435032871383239/
10699672669076196649033344000000000*z2+9926406872115088868507366215102421/
21054058774254617569920000000*z4+1418912306796295398271/285415888726237500*z3^2
+1088/135*z5^2-20161783/4950*z10+1369888/22275*z3^3+49839296/22275*z9-\
2657630212703689211582202205053141129213289189/
117451590849169699760036901089280000000000-33763452395370967/2496094177500*z2*
z5-217718617558/1188616275*z3*z5-330208059739572907/9984376710000*z3*z4-\
98998184968461733196973127/958997386120158000000*z2*z3-5772524633437/
35658488250*z2*z3^2-1504/27*z4*z3^2+3296/165*z3*z7+111536204/17325*z6*z3+
78676208/17325*z4*z5+114281752/51975*z2*z7)*lny+(-20166443999/1247400*z8+
1638044199559/7924108500*z7+280433317410679469/3550000608000*z6-\
20372069927487235092461/2490902301610800000*z5-64625419253134378463451932480207
/2807207836567282342656000000*z3+21619438590724780518676998484535557/
196504548559709763985920000000*z2+1995980555290074432480977491/
6137583271169011200000*z4+7946030630833501/19968753420000*z3^2+4016/1485*z3^3+
105728/1485*z9+528807522754785481257128958233582017267417/
23111292965204584761912023040000000000+6180595954469/17829244125*z2*z5-1169792/
10395*z3*z5+8125962337483/7924108500*z3*z4-3845469186136061089211/
260951669692560000*z2*z3-3678688/51975*z2*z3^2+528442/1485*z6*z3+67856/297*z4*
z5+28448/297*z2*z7)*lny^2+(-68/33*z7-701159953/1247400*z6-53990445358/
5943081375*z5+3877491342433877063909/20549943988289100000*z3+
455724559049553666992399461/92063749067535168000000*z2+508622872219620797/
239625041040000*z4+481/945*z3^2+39024372716014879793665928840345119/
14148327496299103006986240000000-544/135*z2*z5-58292/4455*z3*z4-6683607352951/
427901859000*z2*z3)*lny^4+(-5777291/5346*z8-36556/2079*z7-1591649656996673/
570535812000*z6-38840552666929/1664062785000*z5-14628804932050080927654313/
11507968633441896000000*z3+5226955421795380337224330443417497/
126324352645527705419520000000*z2+3501636173128272782731291/
65759820762525120000*z4-1400165748017/213950929500*z3^2+
197512301000192658838061506616075194250933/
13866775779122750857147213824000000000-200096/10395*z2*z5-4352/891*z3*z5-\
5095714/155925*z3*z4-426243919895701/3744141266250*z2*z3-14624/4455*z2*z3^2)*
lny^3+(-481/22275*z3-89115341663/29953130130000*z2-1/891*z4+
284138656761766977967/3835989544480632000000)*lny^7+(-152/1485*z5-318852098639/
1426339530000*z3+18766712877041/9076706100000*z2-17797/24750*z4+
1391961753253330989220837/184127498135070336000000-164/891*z2*z3)*lny^6+(-\
278429/44550*z6-292448/86625*z5+191779324990969/11981252052000*z3+
67659637797283548590447/328799103812625600000*z2-6825569868409/356584882500*z4+
1084/22275*z3^2+1945902157808502536261754924343/8593493377246782681600000000-\
4691674/779625*z2*z3)*lny^5)*y^10:
#
RT2ser[8,2] := (88812509/32*z8-629024*z7+200270859/64*z6-816928*z5-1072512*z3+
81177705/32*z2+107512237/32*z4+84688*z3*z5-346496*z2*z5-522944*z3*z4-501760*z2*
z3+88209/2*z2*z3^2+82436*z3^2+175794*z6*z3^2+54720*z2*z5^2-15360*z3^2*z5-3072*
z2*z3^3+52368*z4*z3^2+252840*z4*z3*z5+110568*z2*z3*z7+1620*z3^4+10908*z5^2+
49680*z2*z3*z5+26232*z5*z7+22848*z3*z9+22680*z3*z7-150528*z2*z9-156992*z3*z8-\
158208*z5*z6-168000*z4*z7-443520*z11+181408158339/44224*z12+744589863/320*z10-\
8704*z3^3-337920*z6*z3-315840*z4*z5-231168*z2*z7-499968*z9+(-3415104-2776064*z8
+164115*z7-2933712*z6+286450*z5+860251/2*z3-2088576*z2-2969792*z4-88320*z3*z5+
118238*z2*z5+203673*z3*z4+456065/2*z2*z3-38144*z2*z3^2-59712*z3^2-35040*z3^2*z5
-11376*z2*z3^3-54528*z4*z3^2-39168*z5^2-61440*z2*z3*z5-80640*z3*z7-408576*z2*z9
-1858199/2*z3*z8-798396*z5*z6-680364*z4*z7-483840*z11-13886352/5*z10+536*z3^3+
13563/2*z6*z3+6978*z4*z5+6540*z2*z7+25984*z9)*lny+(29416905/32+46464*z2*z3*z5+
19344887/16*z8-13440*z7+17136309/16*z6-44928*z5-87808*z3+10428663/16*z2+
16114667/16*z4+34925/2*z3^2+26088*z5^2+853734813/160*z10+32240*z3*z5-10240*z2*
z5-18176*z3*z4-41216*z2*z3+14500*z2*z3^2+48534*z4*z3^2+51720*z3*z7)*lny^2+(-\
112896+1395*z7-95520*z6+10346/3*z5+225479/24*z3-260288/3*z2-372800/3*z4-1280*z3
^2+1004*z3^3+26432*z9+2020*z2*z5+4995*z3*z4+10850/3*z2*z3+264221/2*z6*z3+84820*
z4*z5+35560*z2*z7)*lny^3+(-1568/5+8136/5*z7+87*z5+21/2*z3-448/3*z2+2204*z2*z5+
5784*z3*z4+201/2*z2*z3)*lny^5+(365603/48+310696/3*z8-256425/32*z6-448*z3+483959
/96*z2+87701/32*z4-575/4*z3^2-824*z3*z5-212*z2*z3^2)*lny^4+(14/15*z5-7/12*z3+49
/15*z2*z3)*lny^7+(3323/480+2077/20*z6+301/80*z2-595/48*z4+637/30*z3^2)*lny^6+
133819587/32)*y+(5771452553/11664*z8-555104/81*z7+23252081123/69984*z6-8101792/
729*z5+146500256/19683*z3+4783147213/314928*z2+55859105501/314928*z4-182360/27*
z3*z5-5373568/243*z2*z5-15827536/243*z3*z4-12896480/729*z2*z3-603383/243*z2*z3^
2+185804/2187*z3^2+117196/3*z6*z3^2+12160*z2*z5^2+80128/3*z3^2*z5+79264/9*z2*z3
^3-70160*z4*z3^2+168560/3*z4*z3*z5+73712/3*z2*z3*z7+360*z3^4-247640/9*z5^2-\
1566080/27*z2*z3*z5+17488/3*z5*z7+15232/3*z3*z9-515600/9*z3*z7+3816704/9*z2*z9+
7593163/9*z3*z8+2266888/3*z5*z6+1990792/3*z4*z7+650880*z11+60469386113/66336*
z12-9703435/32*z10-188480/81*z3^3-3220744/27*z6*z3-2252480/27*z4*z5-872960/27*
z2*z7+416768/81*z9+(20077226/27*z8+4399606/243*z7+2347030/27*z6+14222594/729*z5
+1440701551/39366*z3-5871595904/19683*z2-355457344/2187*z4+198656/27*z3*z5+
2499356/81*z2*z5+5956498/81*z3*z4+17759036/729*z2*z3+76736/9*z2*z3^2-197296/81*
z3^2-23360/3*z3^2*z5-2528*z2*z3^3-207488/3*z4*z3^2-82624/3*z5^2-56320*z2*z3*z5-\
160288/3*z3*z7-272384/3*z2*z9-1858199/9*z3*z8-532264/3*z5*z6-151192*z4*z7-\
107520*z11-23367477/5*z10+445520/81*z3^3+15156095/27*z6*z3+3290780/9*z4*z5+
4229840/27*z2*z7+9997120/81*z9-6960128704/6561)*lny+(-271360/27*z3*z5-131456/27
*z2*z5-1984/3*z3*z4-3200464/243*z2*z3-212360/27*z2*z3^2+32356/3*z4*z3^2+34480/3
*z3*z7+191270/3*z6*z3+32048*z4*z5+22720/3*z2*z7+34625779517/314928+30976/3*z2*
z3*z5-944944525/648*z8-31840/3*z7-173536375/972*z6-154864/9*z5-58545760/2187*z3
+60015722/6561*z2-478756555/8748*z4-2452/243*z3^2+17392/3*z5^2+284578271/240*
z10-80*z3^3-7168/3*z9)*lny^2+(-16256/9*z3*z5-243800/81*z2*z5-64810/9*z3*z4+
74576/243*z2*z3-2048*z2*z3^2+264221/9*z6*z3+169640/9*z4*z5+71120/9*z2*z7+
32325040/59049-36105191/54*z8-8110/3*z7-1050608/81*z6+373556/729*z5+19759183/
8748*z3+12013600/6561*z2-47788/243*z4-7744/81*z3^2+2008/9*z3^3+52864/9*z9)*lny^
3+(4408/9*z2*z5+3856/3*z3*z4-12553/27*z2*z3+6560/2187+1808/5*z7-20089/6*z6-5182
/27*z5+2471/1458*z3+90272/3645*z2+20192/81*z4-1204/45*z3^2)*lny^5+(-1648/9*z3*
z5-50752/9*z2*z5-137248/9*z3*z4-7216/81*z2*z3-424/9*z2*z3^2-219320371/944784+
621392/27*z8-12316/3*z7-22177855/432*z6-4000/27*z5-6088/81*z3+1819285/34992*z2-\
15286931/11664*z4-31555/162*z3^2)*lny^4+(98/135*z2*z3-52/1215+28/135*z5-1001/
486*z3+32/567*z2-5/9*z4)*lny^7+(-4516/45*z2*z3+115081/104976+2077/90*z6-264/5*
z5-64/81*z3+483763/87480*z2-128177/1944*z4+637/135*z3^2)*lny^6-46615966006/
59049)*y^2+(-734109219263/746496*z8+8037*z7-6599087160869/17915904*z6-1381419/
128*z5-186959841/4096*z3+18234681444085/1289945088*z2-48858201589379/322486272*
z4-134303/216*z3*z5+49479/8*z2*z5+3011631/128*z3*z4-601821/256*z2*z3+38103281/
15552*z2*z3^2-17600297/34992*z3^2-29299/3*z6*z3^2-3040*z2*z5^2+236509/3*z4*z3^2
-42140/3*z4*z3*z5-18428/3*z2*z3*z7-90*z3^4+583357/18*z5^2+1914104/27*z2*z3*z5-\
4372/3*z5*z7-3808/3*z3*z9+598103/9*z3*z7-60469386113/265344*z12+4067802737/2560
*z10-16035/4*z3^3-18106209/32*z6*z3-769995/2*z4*z5-342045/2*z2*z7-133872*z9+(
227926669/128*z8-290351069/7776*z7-93541383/512*z6-433404427/93312*z5+
277982876939/40310784*z3+1731279/32*z2-751119/2048*z4+20628*z3*z5-62341097/1296
*z2*z5-321469055/2592*z3*z4-218310943/23328*z2*z3+74121/4*z2*z3^2-154755/64*z3^
2+5840/3*z3^2*z5+632*z2*z3^3+68096/3*z2*z9+1858199/36*z3*z8+133066/3*z5*z6+
37798*z4*z7+26880*z11-397715/81*z3^3-217637417/432*z6*z3-12758081/36*z4*z5-\
4606583/27*z2*z7-13877836/81*z9+6157873653/65536)*lny+(-7744/3*z2*z3*z5+
17656413691/10368*z8-123675/8*z7+14296338055/62208*z6+5661/8*z5+1966635/1024*z3
+473767685009/13436928*z2+167472839311/2239488*z4+751385/486*z3^2-4348/3*z5^2-\
284578271/960*z10+374704/27*z3*z5-63801/2*z2*z5+50333660077189/1289945088-\
805449/8*z3*z4-128625/32*z2*z3+477655/54*z2*z3^2-8089/3*z4*z3^2-8620/3*z3*z7)*
lny^2+(132481/24*z7+9823499/32*z6+1436509/11664*z5+1031114303/2239488*z3+119341
/512*z2+1194485/64*z4+1061*z3^2-502/9*z3^3-13216/9*z9+1146253/162*z2*z5-7600027
/2048+1241363/72*z3*z4-91735/486*z2*z3-264221/36*z6*z3-42410/9*z4*z5-17780/9*z2
*z7)*lny^3+(-452/5*z7+392509/1080*z5+6777235/93312*z3-3759/128*z2+31283/16*z4-\
1102/9*z2*z5-28203/4096-964/3*z3*z4+271807/432*z2*z3)*lny^5+(-155348/27*z8+
308791801/6912*z6+7105/8*z5-7159/256*z3-434607955/8957952*z2+5452410413/746496*
z4-60971/2592*z3^2+412/9*z3*z5-116907539675/967458816+27959/16*z2*z3+106/9*z2*
z3^2)*lny^4+(-7/135*z5+11375/7776*z3+33/112*z2-33/512-49/270*z2*z3)*lny^7+(-\
2077/360*z6+369/16*z3+21189347/5598720*z2+7848547/155520*z4-637/540*z3^2-\
55672811/134369280)*lny^6+239085099023621/483729408)*y^3+(-20588795745311/
233280000*z8+4277792107/506250*z7+370214690082080951/699840000000*z6-\
68791276187/113906250*z5+13918833401849509/615093750000*z3+
376979176241607551993/31492800000000000*z2+50929745241768995609/314928000000000
*z4-2230275499/67500*z3*z5+9759264694/759375*z2*z5+146273260609/3037500*z3*z4-\
1270219639/101250*z2*z3-643039866419/24300000*z2*z3^2-999783914809/1366875000*
z3^2+58598/15*z6*z3^2+1216*z2*z5^2-20032/15*z3^2*z5-19816/45*z2*z3^3-11040806/
375*z4*z3^2+16856/3*z4*z3*z5+36856/15*z2*z3*z7+36*z3^4-13838023/1125*z5^2-\
90060544/3375*z2*z3*z5+8744/15*z5*z7+7616/15*z3*z9-28346458/1125*z3*z7-954176/
45*z2*z9-7593163/180*z3*z8-566722/15*z5*z6-497698/15*z4*z7-32544*z11+
60469386113/663360*z12-100653812627/160000*z10+53064542/10125*z3^3+7740453679/
13500*z6*z3+281335198/675*z4*z5+697083716/3375*z2*z7+438854336/2025*z9+(-\
119235601411/54000*z8+1094372897927/12150000*z7+446046135067/8100000*z6+
54071347164373/3645000000*z5+136333495916371243/39366000000000*z3-\
25432547045212297/615093750000*z2+156248601258697/2733750000*z4-101383472/3375*
z3*z5+258013534883/2025000*z2*z5+271469789377/810000*z3*z4+42575498842307/
1822500000*z2*z3-24413002/1125*z2*z3^2+839771719/1012500*z3^2-2336/3*z3^2*z5-\
1264/5*z2*z3^3+51872/15*z4*z3^2+20656/15*z5^2+2816*z2*z3*z5+40072/15*z3*z7-\
136192/15*z2*z9-1858199/90*z3*z8-266132/15*z5*z6-75596/5*z4*z7-10752*z11+
23367477/100*z10+726274/405*z3^3+4977263003/27000*z6*z3+293606531/2250*z4*z5+
213811918/3375*z2*z7+653534504/10125*z9-15692537696982283003/123018750000000)*
lny+(94650596/3375*z2*z5+18769028/225*z3*z4-17489456/3375*z3*z5+51933366193/
3037500*z2*z3-11062381/3375*z2*z3^2+16178/15*z4*z3^2+3448/3*z3*z7-19127/6*z6*z3
-8012/5*z4*z5-1136/3*z2*z7+15488/15*z2*z3*z5-411515233273/648000*z8+2041287/125
*z7-74182744238539/97200000*z6+2193707809/337500*z5-398288295841/341718750*z3-\
39540369962672113/1640250000000*z2-5603246296754983/87480000000*z4-25890970393/
6075000*z3^2+8696/15*z5^2+284578271/2400*z10+4*z3^3+1792/15*z9-\
597979550313610874903/31492800000000000)*lny^2+(-27624511/10125*z2*z5-29932721/
4500*z3*z4+4064/45*z3*z5+243873139/303750*z2*z3+512/5*z2*z3^2+264221/90*z6*z3+
16964/9*z4*z5+7112/9*z2*z7+36105191/1080*z8-1059449/500*z7-12076721401/40500*z6
+57353801/18225000*z5+4739678579251/87480000000*z3-18764642140367/4100625000*z2
-51248681671/810000*z4-7696712/10125*z3^2+1004/45*z3^3+26432/45*z9-\
36325539260681/922640625000)*lny^3+(2204/45*z2*z5+1928/15*z3*z4-32014937/135000
*z2*z3+904/25*z7+20089/120*z6-9390319/67500*z5-22215931573/145800000*z3-\
7522158467/45562500*z2-177869597/101250*z4+301/225*z3^2+60150338009/5467500000)
*lny^5+(12688/45*z2*z5+34312/45*z3*z4-824/45*z3*z5-42406579/20250*z2*z3-212/45*
z2*z3^2+310696/135*z8+3079/15*z7-1414871591/86400*z6-32695/27*z5-1094569723/
6075000*z3-9203316307943/13996800000*z2-24388601062031/1166400000*z4+467413/
32400*z3^2+30825982124960281/188956800000000)*lny^4+(49/675*z2*z3+14/675*z5-\
1279873/2430000*z3-172787/708750*z2+1/36*z4-12306059/425250000)*lny^7+(1129/225
*z2*z3+2077/900*z6+66/25*z5-2510351/101250*z3-160313298737/8748000000*z2-\
35535941/1944000*z4+637/1350*z3^2+615695415469/1049760000000)*lny^6-\
420169462402755293845189/2361960000000000000)*y^4+(145697573353663/233280000*z8
-2438072689/46656*z7-768112956661954321/1399680000000*z6+44237678473/4478976*z5
-8050284796843/967458816*z3-377006512250001713201/20995200000000000*z2-\
7984045765819723979/39366000000000*z4+27561527473/607500*z3*z5-588239101/7776*
z2*z5-38860188409/186624*z3*z4+245188196273/13436928*z2*z3+1587520991849/
48600000*z2*z3^2+204245923123099/43740000000*z3^2-29299/15*z6*z3^2-608*z2*z5^2+
10016/9*z3^2*z5+9908/27*z2*z3^3+12987514/1125*z4*z3^2-8428/3*z4*z3*z5-18428/15*
z2*z3*z7-18*z3^4+3704761/750*z5^2+35628062/3375*z2*z3*z5-4372/15*z5*z7-3808/15*
z3*z9+11372959/1125*z3*z7+477088/27*z2*z9+7593163/216*z3*z8+283361/9*z5*z6+
248849/9*z4*z7+27120*z11-60469386113/1326720*z12+83383091667/320000*z10-7298489
/1944*z3^3-2030387657/5184*z6*z3-187075171/648*z4*z5-47327393/324*z2*z7-\
38935616/243*z9+(97553698495/62208*z8-287811963913/2700000*z7+188403714193/
373248*z6-1453820270668823/43740000000*z5-19698987519813629/2460375000000*z3+
7988301422929/483729408*z2-357767356631/2985984*z4+196937/9*z3*z5-1735519656829
/12150000*z2*z5-888468897283/2430000*z3*z4-2342575088445089/43740000000*z2*z3+
9884369/648*z2*z3^2+234136831/46656*z3^2+1168/3*z3^2*z5+632/5*z2*z3^3-25936/9*
z4*z3^2-10328/9*z5^2-7040/3*z2*z3*z5-20036/9*z3*z7+68096/15*z2*z9+1858199/180*
z3*z8+133066/15*z5*z6+37798/5*z4*z7+5376*z11-7789159/40*z10-277961/405*z3^3-\
3820776563/54000*z6*z3-75568417/1500*z4*z5-166345603/6750*z2*z7-257503792/10125
*z9+6743913335093105/69657034752)*lny+(-7744/15*z2*z3*z5+321317523283/1296000*
z8-4857929/432*z7+348537686765363/388800000*z6-439450523/31104*z5-27051631849/
13436928*z3+2322057053330355961/104976000000000*z2+98894060625753547/
699840000000*z4+58945253903/12150000*z3^2-4348/15*z5^2-284578271/4800*z10-10/3*
z3^3-896/9*z9+5261543578564528179971/283435200000000000+6791938/3375*z3*z5-\
35138161/648*z3*z4-6000155/324*z2*z5-106352617/3456*z2*z3+8562751/6750*z2*z3^2-\
8089/15*z4*z3^2-1724/3*z3*z7+95635/36*z6*z3+4006/3*z4*z5+2840/9*z2*z7)*lny^2+(-\
36105191/1296*z8+7647511/9000*z7+3139571797/15552*z6+23380995733/72900000*z5-\
17374754012743/32805000000*z3+173503206959/20155392*z2+128862269659/1119744*z4+
459299/972*z3^2-502/45*z3^3-13216/45*z9+3857903431/3779136-2032/27*z3*z5+
8035997/3000*z3*z4+22239181/20250*z2*z5-1436295497/4860000*z2*z3-256/3*z2*z3^2-\
264221/180*z6*z3-8482/9*z4*z5-3556/9*z2*z7)*lny^3+(-452/25*z7-20089/144*z6+
7513349/135000*z5+25949201039/145800000*z3+1060475239/2799360*z2+45372421/38880
*z4-301/270*z3^2+1560089401/268738560-964/15*z3*z4-1102/45*z2*z5+8424809/90000*
z2*z3)*lny^5+(-155348/135*z8-3079/18*z7+363868687/57600*z6+1133065/1296*z5+
46137739/124416*z3+40275689492351/16796160000*z2+53514845834351/2332800000*z4-\
487663/64800*z3^2-2956412171437549/1511654400000000+412/45*z3*z5-17156/27*z3*z4
-6344/27*z2*z5+3835255/2592*z2*z3+106/45*z2*z3^2)*lny^4+(-7/675*z5+972433/
4860000*z3+43111/272160*z2-5/216*z4+3026533/26127360-49/1350*z2*z3)*lny^7+(-\
2077/1800*z6-11/5*z5+667159/38880*z3+351177289427/17496000000*z2+27115361/
3888000*z4-637/2700*z3^2+3757062690991/2099520000000-1129/270*z2*z3)*lny^6+
114730458822430372312121729/1020366720000000000000)*y^5+(-8245346125512667/
11430720000*z8+105472760851849597/1225230300000*z7+1635735738018256691731/
4502721352500000*z6-967937029220627758261/144087083280000000*z5-\
11962523329626277255859027/5446491747984000000000*z3+
596608946642486775392647620709/23351833369481400000000000*z2+
481309286254893385507203799/1815497249328000000000*z4-439841789909257/
10210252500*z3*z5+23569301073791357/204205050000*z2*z5+292697786380176263/
980184240000*z3*z4-2886291464742478260101/432261249840000000*z2*z3-\
3053438336526037/102102525000*z2*z3^2-191727213230548218467/18010885410000000*
z3^2+117196/105*z6*z3^2+2432/7*z2*z5^2-260416/315*z3^2*z5-257608/945*z2*z3^3-\
1739843734/385875*z4*z3^2+4816/3*z4*z3*z5+73712/105*z2*z3*z7+72/7*z3^4-\
259224158/128625*z5^2-98919308/23625*z2*z3*z5+17488/105*z5*z7+2176/15*z3*z9-\
227040032/55125*z3*z7-12404288/945*z2*z9-98711119/3780*z3*z8-7367386/315*z5*z6-\
6470074/315*z4*z7-141024/7*z11+60469386113/2321760*z12-9130158346709/82320000*
z10+105284233619/41674500*z3^3+818824707313/3175200*z6*z3+531527267183/2778300*
z4*z5+96955082093/992250*z2*z7+1138158008896/10418625*z9+(-1401774795696229/
1333584000*z8+413086119797033/4254271875*z7-268141052738186741/306307575000*z6+
975210022451061372709/18010885410000000*z5+3079184169390021024018233/
226937156166000000000*z3+17063636798442004495161167/2723245873992000000000*z2+
5427658594072191249523/57634833312000000*z4-17165232278/1157625*z3*z5+
6480339619317379/51051262500*z2*z5+13102233896195977/40841010000*z3*z4+
1592018327247458650177/18010885410000000*z2*z3-141383459243/13891500*z2*z3^2-\
1091836847284909/122523030000*z3^2-4672/21*z3^2*z5-2528/35*z2*z3^3+674336/315*
z4*z3^2+268528/315*z5^2+36608/21*z2*z3*z5+520936/315*z3*z7-38912/15*z2*z9-\
265457/45*z3*z8-532264/105*z5*z6-151192/35*z4*z7-3072*z11+14465581/100*z10+
178321348/694575*z3^3+123262394027/4630500*z6*z3+2462295173/128625*z4*z5+
10977354509/1157625*z2*z7+4956958936/496125*z9-35639985284534131951572645969857
/480380572172188800000000000)*lny+(30976/105*z2*z3*z5-5331741586061/55566000*z8
+68862826787/9261000*z7-2647743940656640741/3267280800000*z6+14555403710729783/
816820200000*z5+80617361707767195257/12350321424000000*z3-\
7242340278869781179444251/302582874888000000000*z2-73336753200017907625871/
288174166560000000*z4-442921896002161/102102525000*z3^2+17392/105*z5^2+
284578271/8400*z10+52/21*z3^3+3328/45*z9-1423970275639739419124443414283/
80063428695364800000000000+83320664717/6945750*z2*z5-18158212/23625*z3*z5+
121008901183/3472875*z3*z4+9898906886776003/272273400000*z2*z3-559027388/
1157625*z2*z3^2+32356/105*z4*z3^2+6896/21*z3*z7-248651/126*z6*z3-104156/105*z4*
z5-14768/63*z2*z7)*lny^2+(469367483/22680*z8-397600166/1157625*z7-\
44116549770631/333396000*z6-256709739259091/612615150000*z5+
206350549353427136009/216130624920000000*z3-10058510570768024723417/
648391874760000000*z2-4092935325222223279/29405527200000*z4-6179405783/20837250
*z3^2+2008/315*z3^3+7552/45*z9-464011734953802446618369/226937156166000000000-\
1550354108/3472875*z2*z5+52832/945*z3*z5-1261300876/1157625*z3*z4+245441239459/
13613670000*z2*z3+6656/105*z2*z3^2+264221/315*z6*z3+33928/63*z4*z5+2032/9*z2*z7
)*lny^3+(1808/175*z7+261157/2520*z6-129728353/5788125*z5-79228108130347/
490092120000*z3-34910682166961833/73513818000000*z2-632022584143/833490000*z4+
559/675*z3^2-79631309708893542479/1729044999360000000+4408/315*z2*z5+3856/105*
z3*z4-427341869/11576250*z2*z3)*lny^5+(621392/945*z8+40027/315*z7-17801910101/
7408800*z6-655721371/1111320*z5-319832548176061/653456160000*z3-\
90460425818806021457/21613062492000000*z2-28236168920219753/1400263200000*z4+
11362097/2778300*z3^2-1149477679195768751160553/4357193398387200000000+164944/
945*z2*z5-1648/315*z3*z5+446056/945*z3*z4-18322084127/18522000*z2*z3-424/315*z2
*z3^2)*lny^4+(4/675*z5-4417891/59535000*z3-594057253/5834430000*z2+13/756*z4-\
104048982743791/686128968000000+14/675*z2*z3)*lny^7+(2077/3150*z6+286/175*z5-\
9472784869/833490000*z3-644129393126581/36756909000000*z2-24796741/9525600*z4+
91/675*z3^2-400082222249597773/86452249968000000+14677/4725*z2*z3)*lny^6-\
4030666656862943331303731895074763193/49431160876518227520000000000000)*y^6+(
3423424148566836823/5120962560000*z8-58880078230523/583200000*z7-\
171466743161419789791739/1180361386229760000*z6-3024411684773083/559872000000*
z5+2297028029821179022397/241864704000000000*z3-\
125952818870612986623197408882339/3400857226005184512000000000*z2-\
113844485761755150678952681499/371813836662374400000000*z4+4825257378765503/
130691232000*z3*z5-25296043038649/194400000*z2*z5-3054471046197179/9331200000*
z3*z4-274855635428724407/16796160000000*z2*z3+131529810613202399/5227649280000*
z2*z3^2+180253519253281173491/11526966662400000*z3^2-29299/42*z6*z3^2-1520/7*z2
*z5^2+27544/45*z3^2*z5+27247/135*z2*z3^3+923976157/617400*z4*z3^2-3010/3*z4*z3*
z5-9214/21*z2*z3*z7-45/7*z3^4+307125953/411600*z5^2+1366574/945*z2*z3*z5-2186/
21*z5*z7-272/3*z3*z9+134072143/88200*z3*z7+1311992/135*z2*z9+83524793/4320*z3*
z8+3116971/180*z5*z6+2737339/180*z4*z7+14916*z11-60469386113/3714816*z12+
7856798699903/175616000*z10-1660330009/972000*z3^3-445745096449/2592000*z6*z3-\
1037582711/8100*z4*z5-10660411621/162000*z2*z7-2260309774/30375*z9+(
22050136175111/31104000*z8-23713440198037483/290424960000*z7+7661954134264643/
7464960000*z6-6457087712964894110687/92215733299200000*z5-\
1020839924172498195006259489/46476729582796800000000*z3-750215626089409127219/
30233088000000000*z2+3666670717276483/1658880000000*z4+11324056/1125*z3*z5-\
137593513844593549/1306912320000*z2*z5-138096463525666031/522764928000*z3*z4-\
26226983094313441206929/230539333248000000*z2*z3+2217832489/324000*z2*z3^2+
49081348130539/4665600000*z3^2+2920/21*z3^2*z5+316/7*z2*z3^3-71324/45*z4*z3^2-\
28402/45*z5^2-3872/3*z2*z3*z5-55099/45*z3*z7+4864/3*z2*z9+265457/72*z3*z8+66533
/21*z5*z6+18899/7*z4*z7+1920*z11-85680749/800*z10-418593773/5556600*z3^3-\
47137410811/5927040*z6*z3-1615616343/274400*z4*z5-5594671847/1852200*z2*z7-\
666927847/198450*z9+195400868804465508941646271/3482851737600000000000)*lny+(-\
3872/21*z2*z3*z5+22077013465117/711244800*z8-1074611737/216000*z7+
14178994976034330991/20910597120000*z6-7215781716343/388800000*z5-\
754943913237598511/67184640000000*z3+126724472387294785658362651/
3873060798566400000000*z2+1272423147491898926290507/3688629331968000000*z4+
4717698257666921/1306912320000*z3^2-2174/21*z5^2-284578271/13440*z10-11/6*z3^3-\
2464/45*z9+1119776117782895289514258131158029/65587960787242844160000000000+
1128293/4725*z3*z5-14817212083/648000*z3*z4-1282355293/162000*z2*z5-\
1055321447129/28800000*z2*z3+551871697/3704400*z2*z3^2-8089/42*z4*z3^2-4310/21*
z3*z7+210397/144*z6*z3+22033/30*z4*z5+1562/9*z2*z7)*lny^2+(-397157101/25920*z8+
122318257/987840*z7+683987011433/7776000*z6+1608883887560099/3920736960000*z5-\
13388252679574117510957/11065887995904000000*z3+94376806852876237/4031078400000
*z2+997360508588791/6998400000*z4+11633273/60750*z3^2-251/63*z3^3-944/9*z9+
402079496415117460427/120932352000000000-5588/135*z3*z5+1967938421/4939200*z3*
z4+1811542219/11113200*z2*z5+32283872844997/326728080000*z2*z3-704/15*z2*z3^2-\
264221/504*z6*z3-21205/63*z4*z5-1270/9*z2*z7)*lny^3+(-77674/189*z8-33869/360*z7
+117391965269/158054400*z6+51764173/129600*z5+3279099751121/6220800000*z3+
240212171835827037873457/44263551983616000000*z2+119150022629713849/
7169347584000*z4-414863453/177811200*z3^2+717236388436108087152052009/
1115441509987123200000000+206/63*z3*z5-47179/135*z3*z4-17446/135*z2*z5+
172575163/259200*z2*z3+53/63*z2*z3^2)*lny^4+(-226/35*z7-220979/2880*z6+
593561723/74088000*z5+21298293201348797/156829478400000*z3+68702309121893/
139968000000*z2+9748155533/19440000*z4-3311/5400*z3^2+25051726511883247/
268738560000000-482/21*z3*z4-551/63*z2*z5+619679663/49392000*z2*z3)*lny^5+(-1/
270*z5+8113267/381024000*z3+9099743/136080000*z2-11/864*z4+206045994431/
1306368000000-7/540*z2*z3)*lny^7+(-2077/5040*z6-121/100*z5+147849839/19440000*
z3+27045379535973749/1881953740800000*z2+1160197627/1524096000*z4-91/1080*z3^2+
1479911837709415996139/221317759918080000000-12419/5400*z2*z3)*lny^6+
256360743978453348792446619256949265299/4049400699004373198438400000000000)*y^7
+(-2517654891370153988941/4355378657280000*z8+1957166530308102457/
18903553200000*z7-219874156133300078725383053/6453625879211212800000*z6+
107778515917750881483551/5251974185556000000*z5-924407082430559625258229638701/
71468864717046048000000000*z3+46436601787365830031723216509550827629/
903677482522710631120896000000000*z2+1144876599942796398118517133617519/
3659205873512757657600000000*z4-10796111680054063/352866326400*z3*z5+
12933714547907064587/99243654300000*z2*z5+256132009026988730737/793949234400000
*z3*z4+546596490710750822206297/13129935463890000000*z2*z3-13093512637517927219
/635159387520000*z2*z3^2-237877794435202338721067/12604738045334400000*z3^2+
29299/63*z6*z3^2+3040/21*z2*z5^2-145232/315*z3^2*z5-143666/945*z2*z3^3-\
385093531/2778300*z4*z3^2+6020/9*z4*z3*z5+18428/63*z2*z3*z7+30/7*z3^4-\
2716032031/16669800*z5^2-36079432/178605*z2*z3*z5+4372/63*z5*z7+544/9*z3*z9-\
389050787/1190700*z3*z7-6917776/945*z2*z9-220201727/15120*z3*z8-8217469/630*z5*
z6-7216621/630*z4*z7-78648/7*z11+60469386113/5572224*z12-32437272281867/
2370816000*z10+881911937143/750141000*z3^3+234258852078583/2000376000*z6*z3+
175029166703/2000376*z4*z5+5643973543337/125023500*z2*z7+4826438849212/93767625
*z9+(-3896287314393899/8001504000*z8+21252353082810839687/317579693760000*z7-\
16422844213335469807/15682947840000*z6+2669564507756774515313417/
33612634787558400000*z5+14755490456390543331725289301549/
457400734189094707200000000*z3+2515381488214714502302597365761/
71468864717046048000000000*z2-152706043840484154872876231/
1260473804533440000000*z4-217124329307/31255875*z3*z5+4527122797313849123/
52929948960000*z2*z5+4522545333222494017/21171979584000*z3*z4+
10765320528390368825569067/84031586968896000000*z2*z3-391104343741/83349000*z2*
z3^2-2849696621036399693/264649744800000*z3^2-5840/63*z3^2*z5-632/21*z2*z3^3+
376072/315*z4*z3^2+149756/315*z5^2+20416/21*z2*z3*z5+290522/315*z3*z7-9728/9*z2
*z9-265457/108*z3*z8-133066/63*z5*z6-37798/21*z4*z7-1280*z11+32269373/400*z10-\
370499263/75014100*z3^3-26134192649/80015040*z6*z3-569280517/33339600*z4*z5+
3146966183/25004700*z2*z7+971467003/2679075*z9-\
1027537342177800325254587610088071721/25214215472173845734400000000000)*lny+(
7744/63*z2*z3*z5+8089/63*z4*z3^2+8620/63*z3*z7-554683/504*z6*z3-58087/105*z4*z5
-8236/63*z2*z7-18111503746753/9601804800*z8+188834370413/55566000*z7-\
1407166238136290580331/2540637550080000*z6+224367401963385307/12602368800000*z5
+300835088790335497164841/19694903195835000000*z3-\
892806664661652215868223336603/19058363924545612800000000*z2-\
1615976093278683240477604783/4033516174507008000000*z4-466626920816040601/
158789846880000*z3^2+4348/63*z5^2+284578271/20160*z10+29/21*z3^3+1856/45*z9+
668484790961/125023500*z2*z5-1840978/893025*z3*z5+23732107799/1543500*z3*z4+
27364208061409363933/793949234400000*z2*z3-2217493/50009400*z2*z3^2-\
10920538934578446842019784493769129049/645483916087650450800640000000000)*lny^2
+(264221/756*z6*z3+42410/189*z4*z5+2540/27*z2*z7+1047050539/90720*z8-3822181/
164640*z7-358483975298641/6001128000*z6-174475609616700439/476369540640000*z5+
5351388694147045555862491/4033516174507008000000*z3-92205820279841684662019/
3025137130880256000*z2-430256161004573022821/3175796937600000*z4-23833883929/
187535250*z3^2+502/189*z3^3+1888/27*z9-4927212151/150028200*z2*z5+29464/945*z3*
z5-5394957689/66679200*z3*z4-5542384226418937/39697461720000*z2*z3+3712/105*z2*
z3^2-532582081815513588160978876883/107203297075569072000000000)*lny^3+(155348/
567*z8+89291/1260*z7-20382209563/6401203200*z6-5500648187/20003760*z5-\
273845973833327033/529299489600000*z3-98535765332202191462851031/
16134064698028032000000*z2-11712786012048213157/871075731456000*z4+3320649137/
2400451200*z3^2+91988/945*z2*z5-412/189*z3*z5+248762/945*z3*z4-273923958239/
600112800*z2*z3-106/189*z2*z3^2-11827044837938725780869073775989/
10977617620538272972800000000)*lny^4+(452/105*z7+582581/10080*z6-1426509607/
1000188000*z5-2119955286083925257/19054781625600000*z3-5574235260325313039/
11909238516000000*z2-5090662305941/15002820000*z4+1247/2700*z3^2+1102/189*z2*z5
+964/63*z3*z4-3020787041/2000376000*z2*z3-341417932857508948143943/
2520947609066880000000)*lny^5+(1/405*z5+10380977/5143824000*z3-4727550011/
105019740000*z2+29/3024*z4+7/810*z2*z3-16708256223381803/111152892816000000)*
lny^7+(2077/7560*z6+319/350*z5-77889326903/15002820000*z3-2649193751887792049/
228657379507200000*z2+1082781257/20575296000*z4+91/1620*z3^2+32741/18900*z2*z3-\
1907849030783844783640231/242010970470420480000000)*lny^6-\
6042767691151969146851322626272807503485993/
119556530937754616497294540800000000000)*y^8+(169872458065422337121/
348430292582400*z8-39079958863229098459/392073696000000*z7+
1506506855020468283112883097/9219465541730304000000*z6-\
2144933627631768485634719/61477155532800000000*z5+50587159673864999871053787493
/3983719678525440000000000*z3-60950393304193176909018482630989347899/
922119880125214929715200000000000*z2-1526315215198251201995629801412549/
5227436962161082368000000000*z4+9042067146380291/360067680000*z3*z5-\
24212854192448555533/196036848000000*z2*z5-4519094705358114347/14936140800000*
z3*z4-35469827144197332103059557/553294399795200000000*z2*z3+
15233884946295189599/907370553600000*z2*z3^2+14829337687805670496177481/
720270745447680000000*z3^2-29299/90*z6*z3^2-304/3*z2*z5^2+558392/1575*z3^2*z5+
552371/4725*z2*z3^3-273031349/567000*z4*z3^2-4214/9*z4*z3*z5-9214/45*z2*z3*z7-3
*z3^4-2655137153/23814000*z5^2-3323322727/8930250*z2*z3*z5-2186/45*z5*z7-1904/
45*z3*z9-557739179/2381400*z3*z7+26597656/4725*z2*z9+1693275349/151200*z3*z8+
63189503/6300*z5*z6+55493327/6300*z4*z7+302388/35*z11-60469386113/7960320*z12-\
917650025993/677376000*z10-392696097421/476280000*z3^3-723395948422507/
8890560000*z6*z3-13547833837081/222264000*z4*z5-17538402658003/555660000*z2*z7-\
1887594199256/52093125*z9+(36367825676224493/106686720000*z8-\
24737005181353165067/453685276800000*z7+3146405323477758851507/3136589568000000
*z6-204848842491905958209723/2449900494720000000*z5-\
5614007487773242242873211451093/130685924054027059200000000*z3-\
72760862634983320979841381901/1991859839262720000000000*z2+
258170648564429100861530243/1106588799590400000000*z4+226054235221/46305000*z3*
z5-5237024529449662883/75614212800000*z2*z5-5214553133836559431/30245685120000*
z3*z4-32171541036185506336049779/240090248482560000000*z2*z3+3644468339587/
1111320000*z2*z3^2+578844168938178859/56010528000000*z3^2+584/9*z3^2*z5+316/15*
z2*z3^3-1445932/1575*z4*z3^2-575786/1575*z5^2-78496/105*z2*z3*z5-1117007/1575*
z3*z7+34048/45*z2*z9+1858199/1080*z3*z8+66533/45*z5*z6+18899/15*z4*z7+896*z11-\
248140351/4000*z10+4344318007/107163000*z3^3+2293511425237/571536000*z6*z3+
126874979197/47628000*z4*z5+21124577627/17860500*z2*z7+3872852639/3827250*z9+
1840224338032690240450116444639481/66926490599227392000000000000)*lny+(-3872/45
*z2*z3*z5-31123301308447/2743372800*z8-1754922007691/740880000*z7+
816944547500353362887/1814741107200000*z6-2575619428146625151/156829478400000*
z5-3384307245743560397399521/184431466598400000000*z3+
27566283026331420841069365451837/435619746846756864000000000*z2+
20109310929796111804539187/47038089498624000000*z4+540564629206510453/
226842638400000*z3^2-2174/45*z5^2-284578271/28800*z10-223/210*z3^3-7136/225*z9+
2331642712932874547076173427107037151/131731411446459275673600000000000-\
4771847447/71442000*z2*z3^2-8089/90*z4*z3^2-862/9*z3*z7+4265321/5040*z6*z3+
446669/1050*z4*z5+31666/315*z2*z7-2049688763209/555660000*z2*z5-932407319/
8930250*z3*z5-11738769040877/1111320000*z3*z4-2733887866712460041/
87127488000000*z2*z3)*lny^2+(-8051457593/907200*z8-252007411/10584000*z7+
1104083893608719/26671680000*z6+6706589749515527/21266497350000*z5-\
7803373294905018006802249/5762165963581440000000*z3+29864760004115050681885861/
829941599692800000000*z2+233887931763533704789/1881953740800000*z4+143815131157
/1666980000*z3^2-251/135*z3^3-6608/135*z9+5499157052755058961405834253/
796743935705088000000000-14272/525*z2*z3^2-264221/1080*z6*z3-4241/27*z4*z5-1778
/27*z2*z7-172879711/6123600*z2*z5-113284/4725*z3*z5-6490544443/95256000*z3*z4+
951715217351291/6481218240000*z2*z3)*lny^3+(-77674/405*z8-686617/12600*z7-\
3004387416473/9144576000*z6+85702618511/444528000*z5+4564565015729016049/
9409768704000000*z3+146924167999277857745762939/23048663854325760000000*z2+
9650335353722554679/888852787200000*z4-2888731973/3429216000*z3^2+
47287397414542560523774091175773/31364621772966494208000000000+53/135*z2*z3^2-\
353678/4725*z2*z5+206/135*z3*z5-956447/4725*z3*z4+283526601457/889056000*z2*z3)
*lny^4+(-226/75*z7-4479847/100800*z6-2349200093/1428840000*z5+98681029336174703
/1088844664320000*z3+10110911254174486781/23524421760000000*z2+15634426664639/
66679200000*z4-9589/27000*z3^2+372776171359993728610783/2213177599180800000000-\
551/135*z2*z5-482/45*z3*z4-1454476957/408240000*z2*z3)*lny^5+(-7/4050*z5-\
12908687/1049760000*z3+14455725269/466754400000*z2-223/30240*z4+
30244354507248487/219561269760000000-49/8100*z2*z3)*lny^7+(-2077/10800*z6-2453/
3500*z5+240973784837/66679200000*z3+3047800592906639957/326653399296000000*z2-\
12140835593/29393280000*z4-637/16200*z3^2+2915691038935064257799719/
345729957814886400000000-251767/189000*z2*z3)*lny^6+
19632285663101110991510587199179856168557471/
487985840562263740805283840000000000000)*y^9+(-28617890918044715657498987/
70143808813360128000*z8+79190878978985665353201437/852442120995696000000*z7-\
1404081638069148317919911583707567/5614415673134564685312000000*z6+
61493437267990409303841661931777977/1310030323731398426572800000000*z5-\
295423799283211524289290545568011452383317/
30815057286939446349216030720000000000*z3+
650366177859443397608410200253349108029952023991/
8221611359441878983202583076249600000000000*z2+
111927941898583202327549823806717077564219/440215104099134947845943296000000000
*z4-298850692806278968969/14497314982920000*z3*z5+145557874919222982600181277/
1278663181493544000000*z2*z5+80902492846804968221443343/292265870055667200000*
z3*z4+11949589501166312898106056243795211/145558924859044269619200000000*z2*z3-\
11377598701163248402127/830300767203600000*z2*z3^2-\
148902351328773114227981974358669/7018019591418205856640000000*z3^2+117196/495*
z6*z3^2+2432/33*z2*z5^2-4817696/17325*z3^2*z5-4765748/51975*z2*z3^3+20297272729
/26952750*z4*z3^2+33712/99*z4*z3*z5+73712/495*z2*z3*z7+24/11*z3^4+943934444153/
3962054250*z5^2+3734481914923/5943081375*z2*z3*z5+17488/495*z5*z7+15232/495*z3*
z9+39055600468/79241085*z3*z7-229479328/51975*z2*z9-3652311403/415800*z3*z8-\
136296641/17325*z5*z6-119696369/17325*z4*z7-2608944/385*z11+60469386113/
10945440*z12+194343605249611/22539686400*z10+1677179451132751/2852679060000*z3^
3+3062025108299785417/53250009120000*z6*z3+1045235075546603/24204549600*z4*z5+
6788611673927683/302556870000*z2*z7+16174360139494072/624023544375*z9+(-\
51682960858068287701/213000036480000*z8+101651189215662005717843/
2283327109809900000*z7-3174510114255098698691697913/3409768483982784000000*z6+
28148414168383367729674795077223/334191409115152659840000000*z5+
72878005163043158464131970162550769701/1375672200309796712018572800000000*z3+
465903592744457601762243762090130181288569/
15407528643469723174608015360000000000*z2-2569554016054596447458644968827519453
/7860181942388390559436800000000*z4-2901406332946643/832031392500*z3*z5+
85685530228673579533523/1522218073206600000*z2*z5+170214136588582201338617/
1217774458565280000*z3*z4+314047981388954512693573156857601/
2339339863806068618880000000*z2*z3-5171348095708859/2218750380000*z2*z3^2-\
292376089039231742569313/30444361464132000000*z3^2-4672/99*z3^2*z5-2528/165*z2*
z3^3+12475216/17325*z4*z3^2+4967768/17325*z5^2+61568/105*z2*z3*z5+9637316/17325
*z3*z7-272384/495*z2*z9-1858199/1485*z3*z8-532264/495*z5*z6-151192/165*z4*z7-\
7168/11*z11+535226497/11000*z10-985537182457/17829244125*z3^3-527828717471287/
95089302000*z6*z3-29974379320027/7924108500*z4*z5-41479947436261/23772325500*z2
*z7-374590515106/231548625*z9-3054743104449485480828649316172146199698377167977
/187922545358671519616059041742848000000000000)*lny+(8617115771536439/
3328125570000*z2*z5+889419965081/5943081375*z3*z5+4095171083017451/554687595000
*z3*z4+143832317766888498025330961/5114652725974176000000*z2*z3+565157614381/
5943081375*z2*z3^2+32356/495*z4*z3^2+6896/99*z3*z7-9200087/13860*z6*z3-1926886/
5775*z4*z5-273208/3465*z2*z7+2816/45*z2*z3*z5+3895564596743447/228214324800*z8+
828206726150929/493055640000*z7-9747819041330166183138401/26569624550515200000*
z6+1688758479280320018306451/113658949466092800000*z5+
80543649588228993360759233501966333/3930090971194195279718400000000*z3-\
40910788837221266255961665693021851423153/513584288115657439153600512000000000*
z2-1393332641216195713009974496373551/3208237527505465534464000000*z4-\
8853692840236904813443/4566654219619800000*z3^2+17392/495*z5^2+284578271/39600*
z10+962/1155*z3^3+61568/2475*z9-91725349613087617187721713506548543573293616031
/4698063633966787990401476043571200000000000)*lny^2+(28660315811/509406975*z2*
z5+977392/51975*z3*z5+541199231257/3962054250*z3*z4-10434649473244446293/
74557619912160000*z2*z3+123136/5775*z2*z3^2+264221/1485*z6*z3+33928/297*z4*z5+
14224/297*z2*z7+17366596871/2494800*z8+29883412316/660342375*z7-\
4660572506396079109/159750027360000*z6-1334009850363084390371/
4981804603221600000*z5+37311295219456864228486064695433/
28072078365672823426560000000*z3-1942472715668515930673601078199471/
48720136006539610905600000000*z2-30554788502875996880374933/
272781478718622720000*z4-594904904027717/9984376710000*z3^2+2008/1485*z3^3+
52864/1485*z9-166098374692058297005971121028337488998943/
18489034372163667809529618432000000000)*lny^3+(3051464/51975*z2*z5-1648/1485*z3
*z5+8252036/51975*z3*z4-3618500235168881/15975002736000*z2*z3-424/1485*z2*z3^2+
621392/4455*z8+1480999/34650*z7+356799813773419/760714416000*z6-73154836581569/
532500091200*z5-9087712901900825877611557/20458610903896704000000*z3-\
89442953089053027301923399729581/14036039182836411713280000000*z2-\
1102880873547804146438003/125256801452428800000*z4+148548978229/285267906000*z3
^2-70152890336567674819783369538539516482047/
36978068744327335619059236864000000000)*lny^4+(4408/1485*z2*z5+3856/495*z3*z4+
197300307461/33960465000*z2*z3+1808/825*z7+9662809/277200*z6+361134768619/
118861627500*z5-648739028622153032537/8767976101670016000*z3-\
59454352889064875731981499/153439581779225280000000*z2-65837170231686509/
399375068400000*z4+20683/74250*z3^2-3018933919156349256094448268547777/
15720363884776781118873600000000)*lny^5+(98/22275*z2*z3+28/22275*z5+2883041417/
174653820000*z3-60625372885439/2795625478800000*z2+481/83160*z4-\
177443473499871316618073/1432102763272769280000000)*lny^7+(543049/519750*z2*z3+
2077/14850*z6+481/875*z5-1021625874085247/399375068400000*z3-\
24830029387035323543131/3287991038126256000000*z2+2748057881033/4890306960000*
z4+637/22275*z3^2-7206065175564706431295096353919/
842162350970184702796800000000)*lny^6-\
2159555661695079757525343194011689240266218865372556959/
69614027702666277726572911423220613120000000000000)*y^10:
#
RT2ser[8,1] := (-11778624-4584080*z8+6761441/4*z7-5033364*z6+4450117/2*z5+
97017795/32*z3-4634784*z2-5533920*z4-248576*z3*z5+1216381/2*z2*z5+11616425/16*
z3*z4+3354435/4*z2*z3-79936*z2*z3^2-177184*z3^2-64704*z6*z3^2-39168*z2*z5^2+
33960*z3^2*z5+6194*z2*z3^3-83872*z4*z3^2-116736*z4*z3*z5-80640*z2*z3*z7-768*z3^
4-86336*z5^2-106240*z2*z3*z5-139776*z5*z7-150528*z3*z9-176960*z3*z7+364816*z2*
z9+3571779/16*z3*z8+594597/2*z5*z6+746745/2*z4*z7+1130040*z11-2791180164/691*
z12-21421116/5*z10+35075/2*z3^3+7114899/16*z6*z3+1015219/2*z4*z5+449596*z2*z7+
1347696*z9+1254528*z13+16704*z2*z3^2*z5+33684*z3^2*z7+33456*z3*z5^2+7912*z4*z3^
3+753872*z4*z9+708480*z11*z2+11929893/40*z10*z3+464572*z8*z5+1207455/2*z6*z7+(
312245703/64+118645207/32*z8-536480*z7+124541319/32*z6-751072*z5-1016064*z3+
47611683/16*z2+128761115/32*z4+162888*z3*z5-318400*z2*z5-495680*z3*z4-482944*z2
*z3+58737*z2*z3^2+475803/4*z3^2-4881*z6*z3^2+25488*z2*z5^2+71498*z4*z3^2+42864*
z4*z3*z5+60720*z2*z3*z7+1532*z3^4+60320*z5^2+86784*z2*z3*z5+100944*z5*z7+122752
*z3*z9+125140*z3*z7+33380012109/44224*z12+119564793/32*z10-6912*z3^3-291168*z6*
z3-262656*z4*z5-181440*z2*z7-338688*z9)*lny+(-1707552-1388032*z8+164115/2*z7-\
1466856*z6+143225*z5+860251/4*z3-1044288*z2-1484896*z4-44160*z3*z5+59119*z2*z5+
203673/2*z3*z4+456065/4*z2*z3-19072*z2*z3^2-29856*z3^2-17520*z3^2*z5-5688*z2*z3
^3-27264*z4*z3^2-19584*z5^2-30720*z2*z3*z5-40320*z3*z7-204288*z2*z9-1858199/4*
z3*z8-399198*z5*z6-340182*z4*z7-241920*z11-6943176/5*z10+268*z3^3+13563/4*z6*z3
+3489*z4*z5+3270*z2*z7+12992*z9)*lny^2+(3708*z3*z7+16342725/64-4160*z2*z3*z5+
6313369/32*z8-10080*z7+7929133/32*z6-59680/3*z5-100352/3*z3+1411991/8*z2+
8288141/32*z4+49075/12*z3^2+1496*z5^2-60485349/80*z10+19240/3*z3*z5-7680*z2*z5-\
13632*z3*z4-52480/3*z2*z3+8075/3*z2*z3^2-10340*z4*z3^2)*lny^3+(-442773/8*z6*z3-\
38544*z4*z5-18494*z2*z7-18816-3735/4*z7-7960*z6+1280*z5+96997/32*z3-13328*z2-\
48560/3*z4-320/3*z3^2-1295/3*z3^3-58912/3*z9-670*z2*z5-4675/4*z3*z4+2707/2*z2*
z3)*lny^4+(365603/480-364909/120*z8+8121/32*z6-320/3*z3+99659/240*z2+24041/160*
z4-37/4*z3^2-2696/5*z3*z5-2079/5*z2*z3^2)*lny^5+(-784/45-76/3*z7+71/6*z5+77/40*
z3-224/45*z2-212/3*z2*z5-1204/5*z3*z4+131/12*z2*z3)*lny^6+(3323/20160-187/420*
z6-1/40*z2+1/16*z4-26/5*z3^2)*lny^7)*y+(463745261056/177147-277774034/243*z8+
339632513/1458*z7-625496560/729*z6+11020772191/39366*z5+102215217083/314928*z3-\
795622336/2187*z2-13018206608/19683*z4-4290208/243*z3*z5+10572299/729*z2*z5+
32540447/5832*z3*z4+99508199/4374*z2*z3-2089456/243*z2*z3^2-2355520/729*z3^2+
263276/3*z6*z3^2+29248*z2*z5^2-26000/3*z3^2*z5-344980/81*z2*z3^3-554048/27*z4*
z3^2+379616/3*z4*z3*z5+175648/3*z2*z3*z7+2752/3*z3^4-351872/27*z5^2-222208/9*z2
*z3*z5+201952/3*z5*z7+206080/3*z3*z9-242560/9*z3*z7-11336480/81*z2*z9-324408155
/648*z3*z8-10692575/27*z5*z6-2672545/9*z4*z7-6000*z11+1201747814/2073*z12-\
4017191/2*z10-84545/243*z3^3-32158495/648*z6*z3-8509951/243*z4*z5-1792712/243*
z2*z7+15065792/81*z9+278784*z13+3712*z2*z3^2*z5+22456/3*z3^2*z7+22304/3*z3*z5^2
+15824/9*z4*z3^3+1507744/9*z4*z9+157440*z11*z2+3976631/60*z10*z3+929144/9*z8*z5
+402485/3*z6*z7+(386417506727/1417176+113878891/729*z8-985472/81*z7+474606703/
4374*z6-14146112/729*z5-176453536/19683*z3+40065293149/157464*z2+30482250041/
157464*z4+424744/27*z3*z5-423200/81*z2*z5-1352888/243*z3*z4-3140672/243*z2*z3+
1169620/243*z2*z3^2+25687837/2187*z3^2-29842*z6*z3^2-11744*z2*z5^2-10304*z3^2*
z5-33440/9*z2*z3^3+333740/9*z4*z3^2-127072/3*z4*z3*z5-67040/3*z2*z3*z7-8/9*z3^4
+310960/27*z5^2+265120/9*z2*z3*z5-119072/3*z5*z7-356608/9*z3*z9+206320/9*z3*z7-\
1007104/9*z2*z9-2875643/9*z3*z8-774776/3*z5*z6-615584/3*z4*z7-120960*z11-\
107963682961/66336*z12+852606643/432*z10-40960/81*z3^3-45680/3*z6*z3-204160/27*
z4*z5-113344/27*z2*z7-197120/81*z9)*lny+(-827912672/6561+7908055/81*z8+3583355/
243*z7+26296651/243*z6+15084679/729*z5+554075755/19683*z3-134563168/19683*z2+
126474128/2187*z4-67712/27*z3*z5+285538/81*z2*z5-190297/81*z3*z4+6948229/729*z2
*z3-7712/9*z2*z3^2-656456/243*z3^2-11680/3*z3^2*z5-1264*z2*z3^3+89152/3*z4*z3^2
+12192*z5^2+26560*z2*z3*z5+24080*z3*z7-136192/3*z2*z9-1858199/18*z3*z8-266132/3
*z5*z6-75596*z4*z7-53760*z11+39538406/15*z10-30320/81*z3^3-4073845/54*z6*z3-\
410750/9*z4*z5-439640/27*z2*z7+140000/81*z9)*lny^2+(860825819/69984-8320/9*z2*
z3*z5+1454219095/3888*z8+39680/81*z7+322788137/11664*z6-531184/243*z5-122320/27
*z3+1395607/8748*z2-9040403/104976*z4+524603/486*z3^2+2992/9*z5^2-20161783/120*
z10+19040/27*z3^3+668416/27*z9+133840/27*z3*z5+60800/81*z2*z5+154912/81*z3*z4-\
46576/81*z2*z3+232210/81*z2*z3^2-20680/9*z4*z3^2+824*z3*z7+778376/9*z6*z3+
524240/9*z4*z5+79264/3*z2*z7)*lny^3+(-6257672/19683+1314176/27*z8+5615/18*z7-\
267350/81*z6-14324/81*z5+472405/3888*z3-655528/6561*z2-745178/729*z4-10912/81*
z3^2-2590/27*z3^3-117824/27*z9+1520/9*z3*z5+121940/81*z2*z5+898915/162*z3*z4-\
134839/1458*z2*z3+740/3*z2*z3^2-49197/4*z6*z3-25696/3*z4*z5-36988/9*z2*z7)*lny^
4+(-48362699/1889568-364909/540*z8+33388/45*z7+866501/432*z6+1696/81*z5+5096/
1215*z3-746135/17496*z2-11899027/58320*z4+4105/162*z3^2-5392/45*z3*z5+47504/45*
z2*z5+42334/15*z3*z4+2528/81*z2*z3-462/5*z2*z3^2)*lny^5+(16400/19683-152/27*z7+
25307/540*z6+8263/243*z5+23849/10935*z3+16016/10935*z2-404/81*z4+2114/135*z3^2-\
424/27*z2*z5-2408/45*z3*z4+28723/486*z2*z3)*lny^6+(206137/4408992-187/1890*z6+
56/135*z5-56/243*z3-1049/21870*z2+233/648*z4-52/45*z3^2+196/135*z2*z3)*lny^7)*y
^2+(25461416433/262144+554921375/1024*z8+15556555105/373248*z7+2386713669/8192*
z6+2122810704875/40310784*z5+96008826572371/1289945088*z3-1194632913/65536*z2+
2520421173/16384*z4-825*z3*z5-32093021/186624*z2*z5-30875155433/1492992*z3*z4+
39075619427/4478976*z2*z3-40761/64*z2*z3^2-552723/256*z3^2+45743/3*z3^2*z5+
1556659/324*z2*z3^3-47649*z4*z3^2-28767/2*z5^2-40002*z2*z3*z5-30495*z3*z7+
18970238/81*z2*z9+4591607213/10368*z3*z8+173895305/432*z5*z6+51771895/144*z4*z7
+357105*z11-199602099/512*z10-8435305/15552*z3^3+1295277529/41472*z6*z3+
287625409/15552*z4*z5+22663777/1944*z2*z7+3692795/81*z9-69696*z13-928*z2*z3^2*
z5-5614/3*z3^2*z7-5576/3*z3*z5^2-3956/9*z4*z3^3-376936/9*z4*z9-39360*z11*z2-\
3976631/240*z10*z3-232286/9*z8*z5-402485/12*z6*z7+(-3781428504577471/
11609505792+9643233293/186624*z8-120825/32*z7-90000219467/2239488*z6-3830523/
256*z5-73474479/4096*z3-87618305678107/644972544*z2-20660005257605/161243136*z4
+354731/72*z3*z5+129549/8*z2*z5+1367499/32*z3*z4+2670387/512*z2*z3+11927483/
3888*z2*z3^2+1295983583/559872*z3^2+14921/2*z6*z3^2+2936*z2*z5^2-1515197/36*z4*
z3^2+31768/3*z4*z3*z5+16760/3*z2*z3*z7+2/9*z3^4-542005/27*z5^2-332230/9*z2*z3*
z5+29768/3*z5*z7+89152/9*z3*z9-354901/9*z3*z7+107963682961/265344*z12-\
98369634041/34560*z10+3590*z3^3+5956965/16*z6*z3+987765/4*z4*z5+432477/4*z2*z7+
74410*z9)*lny+(-899023491/131072-267023035/256*z8-19186973/15552*z7-88274763/
1024*z6-381802765/186624*z5-23861936143/20155392*z3-28224861/2048*z2-168998001/
4096*z4-25647/2*z3*z5+4720681/2592*z2*z5+74023159/5184*z3*z4-668804857/186624*
z2*z3-59799/8*z2*z3^2-296085/128*z3^2+2920/3*z3^2*z5+316*z2*z3^3+34048/3*z2*z9+
1858199/72*z3*z8+66533/3*z5*z6+18899*z4*z7+13440*z11-31363/81*z3^3+737251/864*
z6*z3-396263/72*z4*z5-332015/54*z2*z7-726866/81*z9)*lny^2+(5170/9*z4*z3^2-206*
z3*z7-16891/27*z3*z5-3575/2*z2*z5-43329/8*z3*z4+345*z2*z3-655391/648*z2*z3^2+
2080/9*z2*z3*z5+29719040147801/7739670528-21670944289/62208*z8-3005/4*z7-\
45263626631/746496*z6+11297/32*z5-34221/256*z3+6899565571/8957952*z2-\
179548658611/26873856*z4+5255515/31104*z3^2-748/9*z5^2+20161783/480*z10)*lny^3+
(49197/16*z6*z3+6424/3*z4*z5+9247/9*z2*z7-1164851/324*z2*z5-24362629/2592*z3*z4
-44611211/93312*z2*z3-1226769/32768-263699/96*z7-3855805/128*z6-494753/1296*z5-\
209380009/2985984*z3+1060809/4096*z2-76299/512*z4-1857/16*z3^2+1295/54*z3^3+
29456/27*z9)*lny^4+(1348/45*z3*z5-1363/4*z2*z3+231/10*z2*z3^2+2668787153/
1934917632+364909/2160*z8-56264191/34560*z6-1313/8*z5-1155/256*z3+363661981/
22394880*z2-834189923/3732480*z4-310187/12960*z3^2)*lny^5+(106/27*z2*z5+602/45*
z3*z4-1923353/38880*z2*z3+1785/8192+38/27*z7-496469/19440*z5-137249/43740*z3+
693/256*z2-2331/64*z4)*lny^6+(-53782979/5643509760+187/7560*z6-35/32*z3-291157/
9797760*z2-2687/10368*z4+13/45*z3^2)*lny^7)*y^3+(6989101187681072912903/
55358437500000000-583762512139/1012500*z8+296058731117/14580000000*z7-\
174126244009963/607500000*z6-290561421498864053/39366000000000*z5-\
855986187146407690177/31492800000000000*z3+1355857040632147507/123018750000000*
z2-271409479979424799/2460375000000*z4+2997077273/1518750*z3*z5+6319295214307/
1458000000*z2*z5+867544918268147/58320000000*z3*z4-1398344665858729/
4374000000000*z2*z3+9477579559/3037500*z2*z3^2-210876168311/455625000*z3^2-\
65819/15*z6*z3^2-7312/5*z2*z5^2-2182666/375*z3^2*z5-7264661/4050*z2*z3^3+
169728854/3375*z4*z3^2-94904/15*z4*z3*z5-43912/15*z2*z3*z7-688/15*z3^4+67358036
/3375*z5^2+1118128/25*z2*z3*z5-50488/15*z5*z7-10304/3*z3*z9+15413744/375*z3*z7-\
902289268/10125*z2*z9-105395953127/648000*z3*z8-4029572411/27000*z5*z6-\
1212187621/9000*z4*z7-706326/5*z11-600873907/20730*z12+331785262229/360000*z10-\
44332099349/24300000*z3^3-18552457807243/64800000*z6*z3-188682473731/972000*z4*
z5-263761309951/3037500*z2*z7-19556065222/253125*z9+139392/5*z13+1856/5*z2*z3^2
*z5+11228/15*z3^2*z7+11152/15*z3*z5^2+7912/45*z4*z3^3+753872/45*z4*z9+15744*z11
*z2+3976631/600*z10*z3+464572/45*z8*z5+80497/6*z6*z7+(2359461855602610560676827
/14171760000000000000+65153916008317/72900000*z8-6488598932/253125*z7-\
832984221160321/8748000000*z6-1192622644549/227812500*z5-199700115683617/
76886718750*z3+1088933220615077733193/15746400000000000*z2+4521113458212151829/
157464000000000*z4+1129205731/112500*z3*z5-18450860803/506250*z2*z5-\
583655752901/6075000*z3*z4-193656623077/22781250*z2*z3+52853930833/6075000*z2*
z3^2-22622313653423/21870000000*z3^2-14921/5*z6*z3^2-5872/5*z2*z5^2+2576/5*z3^2
*z5+1672/9*z2*z3^3+35256983/2250*z4*z3^2-63536/15*z4*z3*z5-6704/3*z2*z3*z7-4/45
*z3^4+25664102/3375*z5^2+15542804/1125*z2*z3*z5-59536/15*z5*z7-178304/45*z3*z9+
16795586/1125*z3*z7+251776/45*z2*z9+2875643/180*z3*z8+193694/15*z5*z6+153896/15
*z4*z7+6048*z11-107963682961/663360*z12+465007551223/432000*z10-6439912/2025*z3
^3-730155271/2250*z6*z3-755292236/3375*z4*z5-352621358/3375*z2*z7-966062608/
10125*z9)*lny+(4087064548326987521/246037500000000+360647497099/324000*z8-\
158328411673/24300000*z7+10011905871953/48600000*z6+6296651649523/7290000000*z5
+56375666376421867/19683000000000*z3+3282064017918061/153773437500*z2+
282783276812909/5467500000*z4+36283892/3375*z3*z5-61466728267/4050000*z2*z5-\
81291884273/1620000*z3*z4-16035131712911/7290000000*z2*z3+495433/75*z2*z3^2+
8622384853/6075000*z3^2-1168/3*z3^2*z5-632/5*z2*z3^3-22288/15*z4*z3^2-3048/5*z5
^2-1328*z2*z3*z5-1204*z3*z7-68096/15*z2*z9-1858199/180*z3*z8-133066/15*z5*z6-\
37798/5*z4*z7-5376*z11-19769203/150*z10+13222/81*z3^3+94794503/54000*z6*z3+
15403181/4500*z4*z5+9621359/3375*z2*z7+34384252/10125*z9)*lny^2+(412/5*z3*z7-\
194594/45*z6*z3-26212/9*z4*z5-19816/15*z2*z7-832/9*z2*z3*z5-\
83220429964865398111/37791360000000000+499599574843/3888000*z8+34162462/10125*
z7+7768850806469/46656000*z6+776149291/3037500*z5+175980482627/683437500*z3+
2221188057164897/5248800000000*z2+15875826954983593/1049760000000*z4+
27064012727/48600000*z3^2+1496/45*z5^2-20161783/1200*z10-952/27*z3^3-167104/135
*z9+117242693/10125*z3*z4+9239804/2025*z2*z5+16034/135*z3*z5+384101/3037500*z2*
z3+13130933/40500*z2*z3^2-2068/9*z4*z3^2)*lny^3+(-49197/40*z6*z3-12848/15*z4*z5
-18494/45*z2*z7-69144666120007/820125000000-328544/135*z8+6504121/6000*z7+
283483718/10125*z6+42636463/81000*z5-104383117663/38880000000*z3-1148754423229/
16402500000*z2+73027850741/14580000*z4+23567/810*z3^2-259/27*z3^3-58912/135*z9+
116201987/32400*z3*z4+28128737/20250*z2*z5-76/9*z3*z5+145893088349/145800000*z2
*z3-37/3*z2*z3^2)*lny^4+(-9512718592803239/1889568000000000-364909/5400*z8-8347
/225*z7+1279780573/2160000*z6+11119057/50625*z5+1400380913/30375000*z3-\
5668052287/1399680000*z2+5490015389873/5832000000*z4+7095857/810000*z3^2-21167/
150*z3*z4-11876/225*z2*z5-2696/225*z3*z5+20007176/50625*z2*z3-231/25*z2*z3^2)*
lny^5+(-5594558047/19683000000-76/135*z7-25307/10800*z6+11254919/1215000*z5+
13658141519/1093500000*z3+692174123/273375000*z2+12655931/405000*z4-1057/1350*
z3^2-1204/225*z3*z4-212/135*z2*z5+43927859/2430000*z2*z3)*lny^6+(-696461759531/
44089920000000-187/18900*z6-14/675*z5+550417/607500*z3+2038559617/15309000000*
z2+302089/3240000*z4-26/225*z3^2-49/675*z2*z3)*lny^7)*y^4+(-242734773225440143/
2507653251072+16662096967/82944*z8+233477498609927/43740000000*z7+3178795324193
/8957952*z6+100260218641260301/157464000000000*z5+3419555967199433308501/
188956800000000000*z3-10950017824013/23219011584*z2+56398215264553/483729408*z4
-211947383/15552*z3*z5+17049237866581/2187000000*z2*z5+8799433292928439/
349920000000*z3*z4-156767427995547773/26244000000000*z2*z3-274300421/23328*z2*
z3^2-1248059393/13436928*z3^2+65819/18*z6*z3^2+3656/3*z2*z5^2+871243/375*z3^2*
z5+5693081/8100*z2*z3^3-22446667/648*z4*z3^2+47452/9*z4*z3*z5+21956/9*z2*z3*z7+
344/9*z3^4-1558237/108*z5^2-2523817/81*z2*z3*z5+25244/9*z5*z7+25760/9*z3*z9-\
4791983/162*z3*z7+358883114/10125*z2*z9+81492237167/1296000*z3*z8+3138908531/
54000*z5*z6+952071541/18000*z4*z7+289643/5*z11+600873907/24876*z12-293066887717
/414720*z10+46238656793/16200000*z3^3+44973480323653/129600000*z6*z3+
478967989903/1944000*z4*z5+179137719149/1518750*z2*z7+88486800793/759375*z9-\
69696/5*z13-928/5*z2*z3^2*z5-5614/15*z3^2*z7-5576/15*z3*z5^2-3956/45*z4*z3^3-\
376936/45*z4*z9-7872*z11*z2-3976631/1200*z10*z3-232286/45*z8*z5-80497/12*z6*z7+
(-45195136393722215139484529/340122240000000000000-2996067127258837/2332800000*
z8+739615889/15552*z7+5585772915622511/279936000000*z6+1977928409/186624*z5+
4457522022919/967458816*z3-768046785139017239039/15746400000000000*z2+
2084950548770013233/157464000000000*z4-68958657593/4050000*z3*z5+3107312993/
46656*z2*z5+32757332177/186624*z3*z4+105956598845/6718464*z2*z3-6360239407/
506250*z2*z3^2+10304459547769/58320000000*z3^2+14921/10*z6*z3^2+2936/5*z2*z5^2-\
1288/3*z3^2*z5-4180/27*z2*z3^3-27493343/4500*z4*z3^2+31768/15*z4*z3*z5+3352/3*
z2*z3*z7+2/45*z3^4-10120396/3375*z5^2-6084592/1125*z2*z3*z5+29768/15*z5*z7+
89152/45*z3*z9-13240231/2250*z3*z7-125888/27*z2*z9-2875643/216*z3*z8-96847/9*z5
*z6-76948/9*z4*z7-5040*z11+107963682961/1326720*z12-368172136993/864000*z10+
1023407/486*z3^3+554399075/2592*z6*z3+12067972/81*z4*z5+45779617/648*z2*z7+
16575671/243*z9)*lny+(-1948758656510855/139314069504-95699425517/124416*z8+
402090250033/48600000*z7-304200627739/746496*z6+212525701846927/87480000000*z5-\
590711030606748131/314928000000000*z3-18010867993/944784*z2-2972649810529/
53747712*z4-2269639/324*z3*z5+396298104671/24300000*z2*z5+495395084809/9720000*
z3*z4+124536437310131/14580000000*z2*z3-5659403/1296*z2*z3^2-36813641/15552*z3^
2+584/3*z3^2*z5+316/5*z2*z3^3+11144/9*z4*z3^2+508*z5^2+3320/3*z2*z3*z5+3010/3*
z3*z7+34048/15*z2*z9+1858199/360*z3*z8+66533/15*z5*z6+18899/5*z4*z7+2688*z11+
19769203/180*z10-56801/810*z3^3-152676563/108000*z6*z3-16287251/9000*z4*z5-\
17509603/13500*z2*z7-13251896/10125*z9)*lny^2+(416/9*z2*z3*z5-387844936153/
7776000*z8-5244463/1944*z7-3494669632411/18662400*z6-58015891/279936*z5-\
179028761/8957952*z3-291562263346675189/125971200000000*z2-75406219022016853/
2099520000000*z4-165464412251/291600000*z3^2-748/45*z5^2+62850421074123568421/
75582720000000000+20161783/2400*z10+2380/81*z3^3+83552/81*z9-11440505/1296*z3*
z4-1159/135*z3*z5-3432269/972*z2*z5+42897821/279936*z2*z3-8809043/81000*z2*z3^2
+1034/9*z4*z3^2-206/5*z3*z7+97297/27*z6*z3+65530/27*z4*z5+9908/9*z2*z7)*lny^3+(
164272/81*z8-48069169/108000*z7-16205939/864*z6-41732093/58320*z5-\
193264526180479/2099520000000*z3-28605129031/80621568*z2-23392118875/2239488*z4
-50251/7776*z3^2+239965737923/2579890176+259/54*z3^3+29456/135*z9-92818547/
64800*z3*z4+190/27*z3*z5-22708427/40500*z2*z5-93719162801/72900000*z2*z3+185/18
*z2*z3^2+49197/80*z6*z3+6424/15*z4*z5+9247/45*z2*z7)*lny^4+(364909/10800*z8+
8347/270*z7-980145733/4320000*z6-3073703/19440*z5-153053191/1866240*z3-\
2459976873/32000000*z2-12131319815483/11664000000*z4-5431997/1620000*z3^2+
1410792405244259/236196000000000+21167/180*z3*z4+1348/225*z3*z5+5938/135*z2*z5-\
2698277/9720*z2*z3+231/50*z2*z3^2)*lny^5+(38/135*z7+25307/12960*z6-8621249/
2430000*z5-130964133821/8748000000*z3-134154391/16796160*z2-637913/31104*z4+
1057/1620*z3^2+888747413/4837294080+602/225*z3*z4+106/135*z2*z5-33804389/
4860000*z2*z3)*lny^6+(187/37800*z6+7/405*z5-27475/46656*z3-8642584289/
61236000000*z2-228919/6480000*z4+13/225*z3^2-971599166659/88179840000000+49/810
*z2*z3)*lny^7)*y^5+(52031714081528063/466754400000*z8-772562088546523766567/
36021770820000000*z7-214805417502514053835087/576348333120000000*z6+
1524109285643209774298779/453874312332000000000*z5-\
37162182107860974286552316753/3335976195640200000000000*z3-\
128484981977801104938390013153/24908622260780160000000000*z2-\
741621500379443806971680453/5446491747984000000000*z4+8949115491502099/
408410100000*z3*z5-113341398728600136779/3602177082000000*z2*z5-\
6353193200817323281651/72043541640000000*z3*z4+55497514785613415859389/
6303809893500000000*z2*z3+4129011668590349/245046060000*z2*z3^2+
776393151811653302501/432261249840000000*z3^2-855647/315*z6*z3^2-95056/105*z2*
z5^2-359825744/385875*z3^2*z5-190396211/694575*z2*z3^3+318142137319/13891500*z4
*z3^2-1233752/315*z4*z3*z5-570856/315*z2*z3*z7-8944/315*z3^4+22576179071/
2315250*z5^2+71927272982/3472875*z2*z3*z5-656344/315*z5*z7-19136/9*z3*z9+
69287790713/3472875*z3*z7-49108580264/3472875*z2*z9-2668389263543/111132000*z3*
z8-103968409379/4630500*z5*z6-10645864643/514500*z4*z7-41441628/1715*z11-\
7811360791/435330*z12+4360182117589603/8890560000*z10-143232352125851/
51051262500*z3^3-42952828127402677/136136700000*z6*z3-1862948983088953/
8168202000*z4*z5-5723450098038787/51051262500*z2*z7-1482987379864952/
12762815625*z9+278784/35*z13+3712/35*z2*z3^2*z5+3208/15*z3^2*z7+22304/105*z3*z5
^2+15824/315*z4*z3^3+215392/45*z4*z9+31488/7*z11*z2+3976631/2100*z10*z3+929144/
315*z8*z5+80497/21*z6*z7+(24250195327124705009/19603684800000*z8-\
24463966692275683/408410100000*z7+21069378704563362020297/115269666624000000*z6
-164434756655172847751/9005442705000000*z5-33052731323407067819605369/
5446491747984000000000*z3+424498345532851611888473046031/
13343904782560800000000000*z2-40736336864905554406521941/907748624664000000000*
z4+193411041427117/11344725000*z3*z5-100180139150275949/1225230300000*z2*z5-\
8317506793054801/39207369600*z3*z4-6178646263637197911347/216130624920000000*z2
*z3+2780888285611/231525000*z2*z3^2+43863438011919623003/24014513880000000*z3^2
-29842/35*z6*z3^2-11744/35*z2*z5^2+4784/15*z3^2*z5+21736/189*z2*z3^3+101173963/
42875*z4*z3^2-127072/105*z4*z3*z5-13408/21*z2*z3*z7-8/315*z3^4+1361858326/
1157625*z5^2+811022852/385875*z2*z3*z5-119072/105*z5*z7-50944/45*z3*z9+
890185973/385875*z3*z7+467584/135*z2*z9+37383359/3780*z3*z8+2518022/315*z5*z6+
2000648/315*z4*z7+3744*z11-107963682961/2321760*z12+1563435224867/9261000*z10-\
569038223/416745*z3^3-7689075613517/55566000*z6*z3-672823691851/6945750*z4*z5-\
642908408083/13891500*z2*z7-68237416342/1488375*z9+
249531911673222158409603750148769359/2353864803643725120000000000000)*lny+(
193945959960833/381024000*z8-1550119443452953/204205050000*z7+
1273600169269163327/2450460600000*z6-212400402377946362021/36021770820000000*z5
+176687212102503217602181/907748624664000000000*z3+48981274059965252135259449/
2723245873992000000000*z2+29489635075926410305559/345808999872000000*z4+
31299816109/6945750*z3*z5-358689575377559/25525631250*z2*z5-878136446502089/
20420505000*z3*z4-5532125719615671733/375226779375000*z2*z3+78606431969/
27783000*z2*z3^2+477621303345203/163364040000*z3^2-2336/21*z3^2*z5-1264/35*z2*
z3^3-41392/45*z4*z3^2-13208/35*z5^2-17264/21*z2*z3*z5-2236/3*z3*z7-19456/15*z2*
z9-265457/90*z3*z8-266132/105*z5*z6-75596/35*z4*z7-1536*z11-256999639/3150*z10+
21628727/694575*z3^3+9346638857/9261000*z6*z3+128446564/128625*z4*z5+1425247469
/2315250*z2*z7+241451108/496125*z9+13015802596328849259157013563871/
960761144344377600000000000)*lny^2+(-1664/63*z2*z3*z5+6392561102981/333396000*
z8+79076866189/41674500*z7+163254016527249371/980184240000*z6+86817467385379/
294055272000*z5-163737112930988375617/864522499680000000*z3+
1653075247615544260292119/363099449865600000000*z2+25441103790674941570687/
432261249840000000*z4+35628900983951/76576893750*z3^2+2992/315*z5^2-20161783/
4200*z10-1768/81*z3^3-310336/405*z9-332916128623402018914235201/
8006342869536480000000000+18813072427/3087000*z3*z4-4632224/231525*z3*z5+
10220576659/4167450*z2*z5-123993285524393/7351381800000*z2*z3+107600326/3472875
*z2*z3^2-4136/63*z4*z3^2+824/35*z3*z7-2529722/945*z6*z3-340756/189*z4*z5-257608
/315*z2*z7)*lny^3+(-4271072/2835*z8+1726027981/9261000*z7+2719947893867/
222264000*z6+108397112632/156279375*z5+80214130194770693881/432261249840000000*
z3+56170591392821851109/51871349980800000*z2+761481187304588269/58811054400000*
z4+28566961/166698000*z3^2-74/27*z3^3-16832/135*z9-175239911143481029833919/
4841325998208000000000+3199121867/5556600*z3*z4-988/189*z3*z5+795444698/3472875
*z2*z5+424237941668179/350065800000*z2*z3-481/63*z2*z3^2-49197/140*z6*z3-25696/
105*z4*z5-5284/45*z2*z7)*lny^4+(-364909/18900*z8-108511/4725*z7+31556070437/
370440000*z6+44415808733/416745000*z5+721699130386291/7001316000000*z3+
1209351762830819233/7204354164000000*z2+22370725025794399/24504606000000*z4+
174030923/138915000*z3^2+9981374007506926905131/10892983495968000000000-275171/
3150*z3*z4-5392/1575*z3*z5-154388/4725*z2*z5+38568642347/208372500*z2*z3-66/25*
z2*z3^2)*lny^5+(-152/945*z7-328991/226800*z6+69572759/52093125*z5+
1001361111367957/73513818000000*z3+4573602478444777/441082908000000*z2+
44166161839/3333960000*z4-1963/4050*z3^2+3936517312591958761/
6224561997696000000-344/225*z3*z4-424/945*z2*z5+274502549/104186250*z2*z3)*lny^
6+(-187/66150*z6-26/2025*z5+270485939/714420000*z3+62460786403063/
514596726000000*z2+904577/69457500*z4-52/1575*z3^2+197370719317382641/
4538743123320000000-91/2025*z2*z3)*lny^7+11970225589879732010104926582689780671
/148293482629554682560000000000000)*y^6+(-789761304971929/2764800000*z8+
70114494818587544844109/1844314665984000000*z7+58197909541657725541/
179159040000000*z6-165024860246887753245906433/46476729582796800000000*z5+
117409316712164848542717006976297/21862653595747614720000000000*z3+
12081331619717849954971391/1160950579200000000000*z2+157600448008480924413311/
967458816000000000*z4-4920817956529/194400000*z3*z5+48707621711341121908079/
922157332992000000*z2*z5+1037251487546158526115571/7377258663936000000*z3*z4-\
93486279389616002988024383/15492243194265600000000*z2*z3-86409810093007/
4665600000*z2*z3^2-70779527825991841/16796160000000*z3^2+724009/360*z6*z3^2+
10054/15*z2*z5^2+22688819/68600*z3^2*z5+2014400173/22226400*z2*z3^3-496252481/
32400*z4*z3^2+130493/45*z4*z3*z5+60379/45*z2*z3*z7+946/45*z3^4-71421169/10800*
z5^2-562981937/40500*z2*z3*z5+69421/45*z5*z7+14168/9*z3*z9-1094598583/81000*z3*
z7+13729942129/2778300*z2*z9+1067774033383/142248960*z3*z8+214506639719/
29635200*z5*z6+68079868057/9878400*z4*z7+25573559/2744*z11+6609612977/497520*
z12-70220664318443/207360000*z10+1419067665870401/580849920000*z3^3+
3686895396934222999/13940398080000*z6*z3+201804340581143627/1045529856000*z4*z5
+62872789558332203/653456160000*z2*z7+8360236816902997/81682020000*z9-34848/7*
z13-464/7*z2*z3^2*z5-401/3*z3^2*z7-2788/21*z3*z5^2-1978/63*z4*z3^3-26924/9*z4*
z9-19680/7*z11*z2-3976631/3360*z10*z3-116143/63*z8*z5-402485/168*z6*z7+(-\
4185714094832031007/3920736960000*z8+49047475235023/777600000*z7-\
138699558567391101543841/368862933196800000*z6+10162323310779259/373248000000*
z5+1996020718815520632811/241864704000000000*z3-\
20977336656544525768076435384041/1214591866430423040000000000*z2+
8956846487751332211064300057/185906918331187200000000*z4-3259609757549671/
217818720000*z3*z5+4928505057061/58320000*z2*z5+31619328479317/145800000*z3*z4+
1468609690411522729/33592320000000*z2*z3-91661763868991/8890560000*z2*z3^2-\
1155260706128810555663/307385777664000000*z3^2+14921/28*z6*z3^2+1468/7*z2*z5^2-\
3542/15*z3^2*z5-2299/27*z2*z3^3-1875139331/2469600*z4*z3^2+15884/21*z4*z3*z5+
8380/21*z2*z3*z7+1/63*z3^4-728696503/1852200*z5^2-212108993/308700*z2*z3*z5+
14884/21*z5*z7+6368/9*z3*z9-95085061/123480*z3*z7-346192/135*z2*z9-31632073/
4320*z3*z8-1065317/180*z5*z6-211607/45*z4*z7-2772*z11+107963682961/3714816*z12-\
137579802840671/2370816000*z10+10949861/12150*z3^3+118200594817/1296000*z6*z3+
20753735347/324000*z4*z5+1992787921/64800*z2*z7+3762013087/121500*z9-\
166142245576603914562422309359117551439/1928286047144939618304000000000000)*lny
+(-21174619246681/62208000*z8+33379519318179997/5227649280000*z7-\
40902552294493453/74649600000*z6+7761982896506048213411/922157332992000000*z5+
44173902134546045687381111/23238364791398400000000*z3-2233338809461549546919/
120932352000000000*z2-35016326505257534339/268738560000000*z4-479452271/162000*
z3*z5+29866315003051589/2613824640000*z2*z5+180765905556733499/5227649280000*z3
*z4+5814554386666702813427/307385777664000000*z2*z3-1209639823/648000*z2*z3^2-\
9457511317033/3110400000*z3^2+1460/21*z3^2*z5+158/7*z2*z3^3+30646/45*z4*z3^2+
1397/5*z5^2+1826/3*z2*z3*z5+3311/6*z3*z7+2432/3*z2*z9+265457/144*z3*z8+66533/42
*z5*z6+18899/14*z4*z7+960*z11+217461233/3600*z10-75089047/5556600*z3^3-\
43022770019/59270400*z6*z3-2865600209/4939200*z4*z5-1098114719/3704400*z2*z7-\
54637861/396900*z9-18483765404435531781564629/1393140695040000000000)*lny^2+(
1040/63*z2*z3*z5-27307009286081320023426703120687/43725307191495229440000000000
-1042370521711/170698752*z8-1279480199/972000*z7-34676947142055991217/
250927165440000*z6-2563754114437/6998400000*z5+709038125214473/1866240000000*z3
-141427004529620212003387321/18590691833118720000000*z2-\
668291907824711987241497/8852710396723200000*z4-11453452450419449/
31365895680000*z3^2-374/63*z5^2+20161783/6720*z10+1309/81*z3^3+229768/405*z9-\
2709850177/648000*z3*z4+48991379/1852200*z3*z5-164156609/97200*z2*z5-\
436697911517/3499200000*z2*z3-21443129/44452800*z2*z3^2+2585/63*z4*z3^2-103/7*
z3*z7+1070267/540*z6*z3+72083/54*z4*z5+27247/45*z2*z7)*lny^3+(-\
15385353624780878603/214990848000000000+451748/405*z8-4300841989/59270400*z7-\
28040072473/3456000*z6-6895827615389/11430720000*z5-11521035889822726302487/
44263551983616000000*z3-1524105675894894031/806215680000000*z2-1495726249158263
/111974400000*z4+6074413/3888000*z3^2+185/108*z3^3+2104/27*z9-36449434171/
177811200*z3*z4+209/54*z3*z5-1880543717/22226400*z2*z5-4651000265365463/
4480842240000*z2*z3+407/72*z2*z3^2+49197/224*z6*z3+3212/21*z4*z5+1321/18*z2*z7)
*lny^4+(-34926103919119947986157067/2230883019974246400000000+364909/30240*z8+
91817/5400*z7-60083071249/2370816000*z6-700772623/9720000*z5-10138569705797/
93312000000*z3-114607654279391783407/491817244262400000*z2-942399394730908661/
1254635827200000*z4-325181813/889056000*z3^2+232837/3600*z3*z4+674/315*z3*z5+
32659/1350*z2*z5-604443877/4860000*z2*z3+33/20*z2*z3^2)*lny^5+(-\
1683322586557289/967458816000000+19/189*z7+278377/259200*z6-535200947/
1333584000*z5-107585877908063/9409768704000*z3-9077640199157/839808000000*z2-\
678592949/77760000*z4+11627/32400*z3^2+43/45*z3*z4+53/189*z2*z5-2147023247/
2667168000*z2*z3)*lny^6+(-616223266602552641597/9295345916559360000000+187/
105840*z6+77/8100*z5-29008903/116640000*z3-65001229766153/658683809280000*z2-\
13021597/3556224000*z4+13/630*z3^2+539/16200*z2*z3)*lny^7-\
863030568132081459943983682421/12538266255360000000000000)*y^7+(
579719533426629185071/1587898468800000*z8-33879802620595617697317307/
672252695751168000000*z7-205173022397589184684192021/840315869688960000000*z6+
174825067961462628227409843853/457400734189094707200000000*z5-\
516954505699368484300190323003896271/645483916087650450800640000000000*z3-\
2905784593584011498124891540487143881/176499508305216920140800000000000*z2-\
53204144206505009229349069784053/285875458868184192000000000*z4+
10205782805635887413/396974617200000*z3*z5-22694288119364098202337097/
336126347875584000000*z2*z5-469794712187153802740711653/2689010783004672000000*
z3*z4-69118707517430079105980754239/50822303798788300800000000*z2*z3+
14524699476304197427/793949234400000*z2*z3^2+1401709159001612191611641/
210078967422240000000*z3^2-1908751/1260*z6*z3^2-53012/105*z2*z5^2-155611373/
2778300*z3^2*z5-2389043857/300056400*z2*z3^3+104577506827/10001880*z4*z3^2-\
688054/315*z4*z3*z5-318362/315*z2*z3*z7-4988/315*z3^4+114103792777/25004700*z5^
2+99150700423/10418625*z2*z3*z5-366038/315*z5*z7-10672/9*z3*z9+97059465421/
10418625*z3*z7-28263192421/37507050*z2*z9-54295594583/384072192*z3*z8-\
165300013811/400075200*z5*z6-88715807533/133358400*z4*z7-29823169/12348*z11-\
17425343303/1741320*z12+4217966214740879/17781120000*z10-1297670994584851349/
635159387520000*z3^3-366175944631742352139/1693758366720000*z6*z3-\
20162925434802623759/127031877504000*z4*z5-6336689329436091823/79394923440000*
z2*z7-285485335627384979/3308121810000*z9+23232/7*z13+928/21*z2*z3^2*z5+802/9*
z3^2*z7+5576/63*z3*z5^2+3956/189*z4*z3^3+53848/27*z4*z9+13120/7*z11*z2+3976631/
5040*z10*z3+232286/189*z8*z5+402485/252*z6*z7+(1692621265236316449673/
1905478162560000*z8-505494935213225873/8270304525000*z7+
207403454903619854658878327/403351617450700800000*z6-747481429146325511425013/
21007896742224000000*z5-205451028748866362120933010047/
17867216179261512000000000*z3+1662505233215293791613632428955908167/
322741958043825225400320000000000*z2-44720153871312499818132757000237/
1829602936756378828800000000*z4+36964148011407619/2940552720000*z3*z5-\
2139131347684897291/26464974480000*z2*z5-326910321268185546833/1587898468800000
*z3*z4-1007032299558974978529841/17506580618520000000*z2*z3+193859417366274151/
22684263840000*z2*z3^2+5196018489733470370713481/1008379043626752000000*z3^2-\
14921/42*z6*z3^2-2936/21*z2*z5^2+2668/15*z3^2*z5+12122/189*z2*z3^3+1372287599/
33339600*z4*z3^2-31768/63*z4*z3*z5-16760/63*z2*z3*z7-2/189*z3^4+986416507/
25004700*z5^2+210653117/4167450*z2*z3*z5-29768/63*z5*z7-12736/27*z3*z9+25169689
/333396*z3*z7+260768/135*z2*z9+83393647/15120*z3*z8+2808563/630*z5*z6+1115746/
315*z4*z7+2088*z11-107963682961/5572224*z12+248119130023979/32006016000*z10-\
22827141173/37507050*z3^3-6837792591941/111132000*z6*z3-5416534423547/125023500
*z4*z5-1044132807251/50009400*z2*z7-285100816927/13395375*z9+
36265510535760727787599354834256637523363373/
512385132590376927845548032000000000000)*lny+(11147577586511347/48009024000*z8-\
3321642831663860377/635159387520000*z7+6737097817835532924773/12703187750400000
*z6-3329370685813339739030693/336126347875584000000*z5-\
947706214484858247870970726451/228700367094547353600000000*z3+
758046630067618365394125136007/35734432358523024000000000*z2+
442597021950316327029779813/2520947609066880000000*z4+248980050197/125023500*z3
*z5-969480140029017163/105859897920000*z2*z5-5826434692243425013/
211719795840000*z3*z4-7099906338431965989499223/336126347875584000000*z2*z3+
210120479567/166698000*z2*z3^2+4636253411284563529/1587898468800000*z3^2-2920/
63*z3^2*z5-316/21*z2*z3^3-23084/45*z4*z3^2-7366/35*z5^2-9628/21*z2*z3*z5-1247/3
*z3*z7-4864/9*z2*z9-265457/216*z3*z8-66533/63*z5*z6-18899/21*z4*z7-640*z11-\
573306887/12600*z10+378930583/75014100*z3^3+428784462431/800150400*z6*z3+
23448554261/66679200*z4*z5+6877073711/50009400*z2*z7-90271871/5358150*z9+
131252680956226353327766371155411279/10085686188869538293760000000000)*lny^2+(-\
2080/189*z2*z3*z5+88322060423/75014100*z2*z5-653747471/25004700*z3*z5+
4362672180317/1500282000*z3*z4+19095013370051449/88216581600000*z2*z3-\
7020291619/600112800*z2*z3^2-5170/189*z4*z3^2+206/21*z3*z7-2821613/1890*z6*z3-\
190037/189*z4*z5-143666/315*z2*z7+5094996018576232380370448202311134123/
3872903496525902704803840000000000+3423694780707913111997/30487650600960000*z6+
315847717930929103/793949234400000*z5-13883990828938898209849/
26259870927780000000*z3+226738029434945352497017921261/
20328921519515320320000000*z2+821854086681936077271382253/
9680438818816819200000*z4+362236144634656823/1270318775040000*z3^2+748/189*z5^2
-20161783/10080*z10-986/81*z3^3-173072/405*z9+2971522494839/11522165760*z8+
692099845943/750141000*z7)*lny^3+(5438123753/300056400*z2*z5-551/189*z3*z5+
85524196519/2400451200*z3*z4+468505051865712443/544422332160000*z2*z3-1073/252*
z2*z3^2-16399/112*z6*z3-6424/63*z4*z5-1321/27*z2*z7+
64266191237078243989222933163/285875458868184192000000000+2063185623431/
375070500*z6+77931561880961/154314720000*z5+1660920526362217178176267/
5378021566009344000000*z3+19673839927802472603815327/7562842827200640000000*z2+
242710055697683706373/19054781625600000*z4-5702139361/3000564000*z3^2-185/162*
z3^3-4208/81*z9-2381944/2835*z8+1737508769/88905600*z7)*lny^4+(-86101/4725*z2*
z5-1348/945*z3*z5-613843/12600*z3*z4+79847965741/937676250*z2*z3-11/10*z2*z3^2+
761940831025160063883799401967/21955235241076545945600000000-37387181339/
32006016000*z6+372159066121/7501410000*z5+119547257682576503/1134213192000000*
z3+2180741270874337545593557/8067032349014016000000*z2+92516283874500815921/
152438253004800000*z4-319770343/12002256000*z3^2-364909/45360*z8-242063/18900*
z7)*lny^5+(-106/567*z2*z5-86/135*z3*z4-311368117/36006768000*z2*z3+
25257012601864433914529/9075411392640768000000-733903/907200*z6-231385537/
18003384000*z5+10697197789834823/1143286897536000*z3+738430512482781191/
71455431096000000*z2+353327975843/60011280000*z4-4379/16200*z3^2-38/567*z7)*lny
^6+(-203/8100*z2*z3+805518862244349532415393/10164460759757660160000000-187/
158760*z6-29/4050*z5+2153434543/12859560000*z3+6331418255082509/
80030082827520000*z2-21759407/48009024000*z4-13/945*z3^2)*lny^7+
8333478554571649454199162955238176305355211/
140105309692681191207767040000000000000)*y^8+(-7346475400101803725321/
18819537408000000*z8+7981009487605762544945251/137194427704320000000*z7+
3856913474895539346472421/24590862213120000000*z6+
795082129315595550570161846123/163357405067533824000000000*z5-\
6434219743961656836242404900608947/2688396151968556646400000000000*z3+
230198753342643019414074396893641181/9838194118086426624000000000000*z2+
99595055566256658742383145211/497964959815680000000000*z4-9640114320237454231/
392073696000000*z3*z5+36505858820161976160686611/480180496965120000000*z2*z5+
742223254970112448652941069/3841443975720960000000*z3*z4+
815664554348454269256543119741/72603291141126144000000000*z2*z3-\
134773585335845227/7841473920000*z2*z3^2-324057304619041313839501/
36886293319680000000*z3^2+14677637/12600*z6*z3^2+203822/525*z2*z5^2-56987963/
793800*z3^2*z5-12754356287/428652000*z2*z3^3-1618483956697/222264000*z4*z3^2+
2645449/1575*z4*z3*z5+1224047/1575*z2*z3*z7+19178/1575*z3^4-118845267547/
37044000*z5^2-923113070171/138915000*z2*z3*z5+1407353/1575*z5*z7+41032/45*z3*z9
-1818151606069/277830000*z3*z7-63590134739/53581500*z2*z9-43496873684713/
13716864000*z3*z8-306386965553/114307200*z5*z6-415574954747/190512000*z4*z7-\
15546407/17640*z11+133994881261/17413200*z12-120308351565319319/711244800000*
z10+1530663510083205809/907370553600000*z3^3+425348602154429703823/
2419654809600000*z6*z3+23518040581513376783/181474110720000*z4*z5+
7435449391380160321/113421319200000*z2*z7+338779416886340831/4725888300000*z9-\
11616/5*z13-464/15*z2*z3^2*z5-2807/45*z3^2*z7-2788/45*z3*z5^2-1978/135*z4*z3^3-\
188468/135*z4*z9-1312*z11*z2-3976631/7200*z10*z3-116143/135*z8*z5-80497/72*z6*
z7+(-15919953191238368466491/21776893286400000*z8+50534068149446281/
889056000000*z7-1970290124966807133255979421/3292666264903680000000*z6+
83658958716813139723967/1976051427840000000*z5+62293585018180350013695205547/
3983719678525440000000000*z3+256523217728743764574056497623164671/
65865705723229637836800000000000*z2-42151200368643190298461906486649/
2613718481080541184000000000*z4-5465691532970027/525098700000*z3*z5+
29193602019197918219/392073696000000*z2*z5+295841829737726795483/
1568294784000000*z3*z4+18931907378002563505330807/276647199897600000000*z2*z3-\
1591001686808019403/226842638400000*z2*z3^2-2473492417555766882488127/
411583283112960000000*z3^2+14921/60*z6*z3^2+1468/15*z2*z5^2-10258/75*z3^2*z5-\
46607/945*z2*z3^3+1934435263/6804000*z4*z3^2+15884/45*z4*z3*z5+1676/9*z2*z3*z7+
1/135*z3^4+626010233/5103000*z5^2+1423769041/5953500*z2*z3*z5+14884/45*z5*z7+
44576/135*z3*z9+721741883/2976750*z3*z7-1002608/675*z2*z9-641268389/151200*z3*
z8-21596881/6300*z5*z6-4289851/1575*z4*z7-8028/5*z11+107963682961/7960320*z12+
705552345325489/45722880000*z10+69951892397/166698000*z3^3+188427674263441/
4445280000*z6*z3+8311364889319/277830000*z4*z5+3214965792391/222264000*z2*z7+
887350884163/59535000*z9-12185813951254095234650907021172817379399043/
209136788812398746059407360000000000000)*lny+(-34464235170379303/213373440000*
z8+3863825994599554993/907370553600000*z7-3089126371897767769033/
6273179136000000*z6+2546472743756136664293751/240090248482560000000*z5+
8227130941455554292367789838663/1306859240540270592000000000*z3-\
25971295740020020556985858923/995929919631360000000000*z2-\
94528199951182964646867359/442635519836160000000*z4-760747912613/555660000*z3*
z5+1110577553574899407/151228425600000*z2*z5+189748206691006643/8641624320000*
z3*z4+10525490701453591467379571/480180496965120000000*z2*z3-275972951287/
317520000*z2*z3^2-42289421677853809/15682947840000*z3^2+292/9*z3^2*z5+158/15*z2
*z3^3+88754/225*z4*z3^2+28321/175*z5^2+37018/105*z2*z3*z5+9589/30*z3*z7+17024/
45*z2*z9+1858199/2160*z3*z8+66533/90*z5*z6+18899/30*z4*z7+448*z11+4408532269/
126000*z10-22438033/26790750*z3^3-464637802607/1143072000*z6*z3-167726485/
762048*z4*z5-39938641/729000*z2*z7+130261849/1530900*z9-\
89483838279256861436224496069023/6940524951030988800000000000)*lny^2+(208/27*z2
*z3*z5-1656696090454203702119253850990081021/790388468678755654041600000000000+
196248842522657/82301184000*z8-2189316799277/3333960000*z7-\
792258356599020738733/8710757314560000*z6-941558815194650561/2352442176000000*
z5+2100865688182468326115669/3319766398771200000000*z3-\
4276897290154335867408025675651/290413164564504576000000000*z2-\
876761344839595101749792407/9877998794711040000000*z4-406750007445721067/
1814741107200000*z3^2-374/135*z5^2+20161783/14400*z10+3791/405*z3^3+665432/2025
*z9-278140854347/333396000*z2*z5+851187779/35721000*z3*z5-4569646159931/
2222640000*z3*z4-622619059104091873/2352442176000000*z2*z3+13879250983/
857304000*z2*z3^2+517/27*z4*z3^2-103/15*z3*z7+21697231/18900*z6*z3+1461319/1890
*z4*z5+552371/1575*z2*z7)*lny^3+(-2607842642203346963046230549/
6373951485640704000000000+9158164/14175*z8+105943969/18144000*z7-11283526041731
/2963520000*z6-128869009978567/308629440000*z5-2572013976248390892384379/
7682887951441920000000*z3-10462807563793955876285449/3319766398771200000000*z2-\
220215677833276806521/18819537408000000*z4+3434151817/1905120000*z3^2+259/324*
z3^3+14728/405*z9+5647956691/428652000*z2*z5+4237/1890*z3*z5+21179986727/
489888000*z3*z4-549687843841678337/777746188800000*z2*z3+8251/2520*z2*z3^2+
16399/160*z6*z3+3212/45*z4*z5+9247/270*z2*z7)*lny^4+(-\
1712439485756636327242974879973/31364621772966494208000000000+364909/64800*z8+
1861381/189000*z7+592356035123/45722880000*z6-1159267553509/33339600000*z5-\
219794353076042587/2240421120000000*z3-661097968843105463705477/
2304866385432576000000*z2-106606068045768019013/217768932864000000*z4+137531263
/685843200*z3^2+662087/47250*z2*z5+674/675*z3*z5+4720241/126000*z3*z4-\
990637425271/16669800000*z2*z3+77/100*z2*z3^2)*lny^5+(-28866122743314356100857/
7967439357050880000000+19/405*z7+5643461/9072000*z6+725038987/3674160000*z5-\
621826746236850493/81663349824000000*z3-1340414909204066189/141146530560000000*
z2-1082356897127/266716800000*z4+33673/162000*z3^2+53/405*z2*z5+301/675*z3*z4+
19164970129/51438240000*z2*z3)*lny^6+(-1235903619075989524341917/
14520658228225228800000000+187/226800*z6+223/40500*z5-6586218187/57153600000*z3
-18137612760065021/285821724384000000*z2+155016179/68584320000*z4+13/1350*z3^2+
1561/81000*z2*z3)*lny^7-718938429875187532501098956793497126273/
13883659539443565251788800000000000)*y^9+(
26403486952772340549590065413662887817306929253040853351/
584757832702396732903212455955053150208000000000000+879326444089321273043428681
/2273178989321856000000*z8-41608650887942148114501610533377/
668382818230305319680000000*z7-26602538018263145931454164592745953/
349341419661706247086080000000*z6-8476606268143862966153260954412151039353/
770376432173486158730400768000000000*z5+
1402828470486014351787137417239978501725125647/
335575973854770570742962574540800000000000*z3-\
25740363582402212562908983033100135502200597590309/
837109520234082223744263004127232000000000000*z2-\
11644035251985500604370075982832094742753/57170792740147395824148480000000000*
z4+58323087889144571579665939/2557326362987088000000*z3*z5-\
186967941845255762829887213472587/2339339863806068618880000000*z2*z5-\
170645936618274572869309515828389/850669041384024952320000000*z3*z4-\
933083445540823455413872719613557664717/42798690676304786596133376000000000*z2*
z3+8053226294558910400550537/511465272597417600000*z2*z3^2+
248443207085642490299914121633659/23818733158752698664960000000*z3^2-31658939/
34650*z6*z3^2-1758536/5775*z2*z5^2+17115523496/132068475*z3^2*z5+3297614343347/
71316976500*z2*z3^3+1373485014166861/266250045600*z4*z3^2-22824412/17325*z4*z3*
z5-960076/1575*z2*z3*z7-165464/17325*z3^4+1526621038446043/665625114000*z5^2+
145447762928003/30815977500*z2*z3*z5-12142364/17325*z5*z7-354016/495*z3*z9+
864314236103011/184895865000*z3*z7+36693646032658/17829244125*z2*z9+
10454749107776563/2282143248000*z3*z8+76382480683811/19017860400*z5*z6+
9883413894967/2881494000*z4*z7+7154627393/2934855*z11-289020349267/47886300*z12
+174191311351097093363/1420000243200000*z10-3175296678055898420323/
2283327109809900000*z3^3-109069587958484412230137/761109036603300000*z6*z3-\
387139791897549331127471/3653323375695840000*z4*z5-245878106931838521253067/
4566654219619800000*z2*z7-1412047050831134644544/23784657393853125*z9+8448/5*
z13+3712/165*z2*z3^2*z5+22456/495*z3^2*z7+22304/495*z3*z5^2+15824/1485*z4*z3^3+
1507744/1485*z4*z9+10496/11*z11*z2+3976631/9900*z10*z3+929144/1485*z8*z5+80497/
99*z6*z7+(1424841813525198593464985718037957829261729927522718097/
29834583301142690454245533467094548480000000000000+1054339662395894249438825999
/1753595220334003200000*z8-6302554317894656060364299/121777445856528000000*z7+
20575896821478281099993330172535049/32082375275054655344640000000*z6-\
110624479254635156232996509634973/2339339863806068618880000000*z5-\
89371828972292808347401437978405801285869/4402151040991349478459432960000000000
*z3-22380268157165747899570028828832194578230599231/
2349031816983393995200738021785600000000000*z2+
98397415205802151707906411719447484404593/1540752864346972317460801536000000000
*z4+323156157390312204821/37585631437200000*z3*z5-57383314204648139514741317/
852442120995696000000*z2*z5-1737561106754212345537209007/
10229305451948352000000*z3*z4-49943607002565574607440729422683479/
655015161865699213286400000000*z2*z3+52572670941368883664871/
9133308439239600000*z2*z3^2+25875088315502821948088859962813/
4010296909381831918080000000*z3^2-29842/165*z6*z3^2-11744/165*z2*z5^2+88504/825
*z3^2*z5+36556/945*z2*z3^3-480856100713/1132015500*z4*z3^2-11552/45*z4*z3*z5-\
13408/99*z2*z3*z7-8/1485*z3^4-329351349181/1698023250*z5^2-723318459137/
1981027125*z2*z3*z5-119072/495*z5*z7-356608/1485*z3*z9-3028122534893/7924108500
*z3*z7+8650304/7425*z2*z9+1383184283/415800*z3*z8+46583407/17325*z5*z6+37011988
/17325*z4*z7+69264/55*z11-107963682961/10945440*z12-48983061728078851/
1901786040000*z10-293828477677697/998437671000*z3^3-263629864356837277/
8875001520000*z6*z3-69926927267447153/3328125570000*z4*z5-13567691713353749/
1331250228000*z2*z7-343949839580243/32416807500*z9)*lny+(
6854563916902402813773760617666195628123988459381/
526183127004280254924965316879974400000000000+13272906886156863023/
116181838080000*z8-63485017158277074301663/18266616878479200000*z7+
832681938650623552756088891/1859873718536064000000*z6-\
50434293467991542401847816186033/4678679727612137237760000000*z5-\
12652288113286283444009780565494680191407/1540752864346972317460801536000000000
*z3+3244782867028628087789137080947227225601/
100048887295257942692259840000000000*z2+761469334974767760744141644409005329/
3144072776955356223774720000000*z4+3187137225938903/3328125570000*z3*z5-\
1127238865419281521327/190277259150825000*z2*z5-1534920409366658399287/
86983889897520000*z3*z4-6379437773886732587029167663629/
292417482975758577360000000*z2*z3+11711567526343/19209960000*z2*z3^2+
2498043772718438293634129/1022930545194835200000*z3^2-2336/99*z3^2*z5-1264/165*
z2*z3^3-765752/2475*z4*z3^2-244348/1925*z5^2-319384/1155*z2*z3*z5-41366/165*z3*
z7-136192/495*z2*z9-1858199/2970*z3*z8-266132/495*z5*z6-75596/165*z4*z7-3584/11
*z11-9508986643/346500*z10-91558611227/71316976500*z3^3+60086337746027/
190178604000*z6*z3+111662782027/792410850*z4*z5+71634227501/6792093000*z2*z7-\
5232191311/46309725*z9)*lny^2+(-1664/297*z2*z3*z5+
83885477553788346972898677746619065904905981101/
28188381803800727942408856261427200000000000-125357353844/5943081375*z3*z5+
58965399381831083/39937506840000*z3*z4+1198761255744617/1996875342000*z2*z5+
1452048822006949944749479/5114652725974176000000*z2*z3-308546916971/17829244125
*z2*z3^2-376/27*z4*z3^2+824/165*z3*z7-46799857/51975*z6*z3-6303986/10395*z4*z5-\
4765748/17325*z2*z7+2139436950108643414296023572422847/
24061781456290991508480000000*z4+203157907725310338061/1141663554904950000*z3^2
+272/135*z5^2-20161783/19800*z10-32708/4455*z3^3-5741216/22275*z9-\
24092987098488631/6846429744000*z8+9474827133230807/19968753420000*z7+
6482236855842772128360077/87679761016700160000*z6+1972838307944626655665883/
5114652725974176000000*z5-5495259428821563740742692973142843/
7860181942388390559436800000000*z3+6165311454569793454858930363445267514709/
342389525410438292769067008000000000*z2)*lny^3+(
3329844545013374399061584376969119471869/5478232406567012684305072128000000000-\
18278/10395*z3*z5-585132399487/7409556000*z3*z4-985072648643/35658488250*z2*z5+
18178004985010056098389/31314200363107200000*z2*z3-17797/6930*z2*z3^2-16399/220
*z6*z3-2336/45*z4*z5-36988/1485*z2*z7+1295579140848660237421319819/
122751665423380224000000*z4-2583882442861/1630102320000*z3^2-518/891*z3^3-\
117824/4455*z9-79014832/155925*z8-53977428719/3018708000*z7+856610852794953283/
319500054720000*z6+61941201707628473/179718780780000*z5+
6442296806064397100779107229879/18714718910448548951040000000*z3+
20873659806493223718837792145632421/5895136456791292919577600000000*z2)*lny^4+(
1352698822182146863041264395789053161221/18489034372163667809529618432000000000
-5392/7425*z3*z5-10181327/346500*z3*z4-2856178/259875*z2*z5+4209707942104561/
99843767100000*z2*z3-14/25*z2*z3^2+869551448076524388765649/
2191994025417504000000*z4-155396470067/570535812000*z3^2-364909/89100*z8-\
4014907/519750*z7-135881507648633/7607144160000*z6+4946206967040679/
199687534200000*z5+1306260750215234610499973/14613293502783360000000*z3+
4065196988137228433121637460909/14036039182836411713280000000*z2)*lny^5+(
764142327331381210609087076753/8842704685186939379366400000000-3367/222750*z2*
z3-8541231641/2852679060000*z4-52/7425*z3^2-17/28350*z6-481/111375*z5+
27629009006857/342321487200000*z3+2357114644043502840913/
46031874533767584000000*z2)*lny^7+(239950038094913309244787664799143/
56593309985196412027944960000000-2408/7425*z3*z4-424/4455*z2*z5-562575326573/
1069754647500*z2*z3+4546696192609757/1597500273600000*z4-72631/445500*z3^2-152/
4455*z7-12172667/24948000*z6-1497920206/5457931875*z5+3713323977178999744937/
597816552386592000000*z3+716597428855215288131521/83694317334122880000000*z2)*
lny^6)*y^10:
#
RT2ser[8,0] := (-91964845/64*z8-1322608*z7-214289475/256*z6-1495872*z5-1707552*
z3+35705043/128*z2-16268175/64*z4+132818*z3*z5-408464*z2*z5-498624*z3*z4-536256
*z2*z3+370799/8*z2*z3^2+2085909/16*z3^2+142233/4*z6*z3^2+12564*z2*z5^2-25408*z3
^2*z5-4352*z2*z3^3+87703/2*z4*z3^2+55338*z4*z3*z5+24390*z2*z3*z7+94*z3^4+12487*
z5^2+54692*z2*z3*z5-79662*z5*z7-72016*z3*z9+33019*z3*z7-249984*z2*z9-207904*z3*
z8-220440*z5*z6-247536*z4*z7-1203840*z11-344862056409/88448*z12-582956199/256*
z10-11392*z3^3-340776*z6*z3-356336*z4*z5-314512*z2*z7-1223328*z9-1359072*z13-\
426004978109/17920*z14+(-8/45+1/60*z7+1/12*z5+7/160*z3+4/15*z2*z5+131/120*z3*z4
-1/8*z2*z3)*lny^7-232960*z2*z3*z9-211680*z2*z5*z7-122946*z6*z3*z5-187992*z4*z3*
z7-7680*z2*z3^2*z5-20160*z3^2*z7-20096*z3*z5^2-2688*z4*z3^3-174720*z4*z9-221760
*z11*z2-394392/5*z10*z3-101824*z8*z5-127080*z6*z7-397896*z7^2-90918*z4*z5^2-494
*z2*z3^4-937440*z3*z11-832384*z5*z9-312723/8*z8*z3^2-7136*z3^3*z5+(-5889312-\
2292040*z8+6761441/8*z7-2516682*z6+4450117/4*z5+97017795/64*z3-2317392*z2-\
2766960*z4-124288*z3*z5+1216381/4*z2*z5+11616425/32*z3*z4+3354435/8*z2*z3-39968
*z2*z3^2-88592*z3^2-32352*z6*z3^2-19584*z2*z5^2+16980*z3^2*z5+3097*z2*z3^3-\
41936*z4*z3^2-58368*z4*z3*z5-40320*z2*z3*z7-384*z3^4-43168*z5^2-53120*z2*z3*z5-\
69888*z5*z7-75264*z3*z9-88480*z3*z7+182408*z2*z9+3571779/32*z3*z8+594597/4*z5*
z6+746745/4*z4*z7+565020*z11-1395590082/691*z12-10710558/5*z10+35075/4*z3^3+
7114899/32*z6*z3+1015219/4*z4*z5+224798*z2*z7+673848*z9+627264*z13+8352*z2*z3^2
*z5+16842*z3^2*z7+16728*z3*z5^2+3956*z4*z3^3+376936*z4*z9+354240*z11*z2+
11929893/80*z10*z3+232286*z8*z5+1207455/4*z6*z7)*lny+(88812509/128*z8-157256*z7
+200270859/256*z6-204232*z5-268128*z3+81177705/128*z2+107512237/128*z4+21172*z3
*z5-86624*z2*z5-130736*z3*z4-125440*z2*z3+88209/8*z2*z3^2+20609*z3^2+87897/2*z6
*z3^2+13680*z2*z5^2-3840*z3^2*z5-768*z2*z3^3+13092*z4*z3^2+63210*z4*z3*z5+27642
*z2*z3*z7+405*z3^4+2727*z5^2+12420*z2*z3*z5+6558*z5*z7+5712*z3*z9+5670*z3*z7-\
37632*z2*z9-39248*z3*z8-39552*z5*z6-42000*z4*z7-110880*z11+181408158339/176896*
z12+744589863/1280*z10-2176*z3^3-84480*z6*z3-78960*z4*z5-57792*z2*z7-124992*z9+
133819587/128)*lny^2+(-203280-99224*z8+39431/2*z7-139780*z6+53097/2*z5+1182937/
32*z3-120960*z2-160384*z4-2880*z3*z5+39832/3*z2*z5+1060853/48*z3*z4+164177/8*z2
*z3-1376*z2*z3^2-3280*z3^2+3032*z3^2*z5+3446/3*z2*z3^3+160144/3*z2*z9+1970551/
16*z3*z8+210923/2*z5*z6+175957/2*z4*z7+86760*z11+1799/6*z3^3+275351/16*z6*z3+
15087*z4*z5+9985*z2*z7+56288/3*z9)*lny^3+(3164*z2*z3*z5+2334675/128-80115/128*
z8-1680*z7+2400241/256*z6-2880*z5-13328/3*z3+744393/64*z2+1843605/128*z4+2111/
12*z3^2+1464*z5^2+12758647/640*z10+90*z3*z5-1280*z2*z5-2272*z3*z4-7360/3*z2*z3+
285/8*z2*z3^2+13455/4*z4*z3^2+3078*z3*z7)*lny^4+(-4032/5-905/8*z7+1411/15*z5+
256693/960*z3-7112/15*z2-376*z4+24/5*z3^3+848/5*z9-117/2*z2*z5-1015/16*z3*z4+
1663/15*z2*z3+45381/20*z6*z3+14187/10*z4*z5+2549/5*z2*z7)*lny^5+(52229/2880+
50831/2880*z8-35/32*z6-16/3*z3+12211/1920*z2+301/640*z4+27/16*z3^2+1102/15*z3*
z5+2759/60*z2*z3^2)*lny^6+14699538711/256)*y+(-269586107687/419904*z8+188149360
/729*z7-24426881293/52488*z6+7914272960/19683*z5+11986840544/19683*z3-\
3606758233391/5668704*z2-552092062753/1259712*z4-59096396/729*z3*z5-1217056/729
*z2*z5-53093120/729*z3*z4+15203584/729*z2*z3-6420652/729*z2*z3^2-2794510789/
52488*z3^2-98395/6*z6*z3^2-38920/3*z2*z5^2+5504/3*z3^2*z5-6112/81*z2*z3^3-\
290993/81*z4*z3^2-886100/27*z4*z3*z5-81880/3*z2*z3*z7-40010/81*z3^4-8762972/243
*z5^2-2946304/243*z2*z3*z5-2459720/27*z5*z7-7860160/81*z3*z9-214928/3*z3*z7-\
141056/81*z2*z9-6603997/81*z3*z8-1562336/27*z5*z6-309880/9*z4*z7+48000*z11-\
540357270085/265344*z12-76764084197/77760*z10+550408/243*z3^3-7969463/81*z6*z3-\
14070412/243*z4*z5-1742096/243*z2*z7+11915008/81*z9+278784*z13-426004978109/
80640*z14+(1640/137781+1/270*z7-187/1890*z6-55/486*z5+16891/174960*z3-52/10935*
z2+1/81*z4-52/45*z3^2+8/135*z2*z5+131/540*z3*z4-155/324*z2*z3)*lny^7-465920/9*
z2*z3*z9-47040*z2*z5*z7-81964/3*z6*z3*z5-41776*z4*z3*z7+3712*z2*z3^2*z5+22456/3
*z3^2*z7+22304/3*z3*z5^2+15824/9*z4*z3^3+1507744/9*z4*z9+157440*z11*z2+3976631/
60*z10*z3+929144/9*z8*z5+402485/3*z6*z7-265264/3*z7^2-20204*z4*z5^2-988/9*z2*z3
^4-208320*z3*z11-1664768/9*z5*z9-34747/4*z8*z3^2-14272/9*z3^3*z5+(-498115051/
1458*z8-273508531/2916*z7-946488775/2187*z6-10811322509/78732*z5-126095300275/
629856*z3-4716815104/19683*z2-8791570748/19683*z4+948880/27*z3*z5+521693/1458*
z2*z5+281021561/11664*z3*z4-54499391/2916*z2*z3+1870504/243*z2*z3^2+68902408/
2187*z3^2-29842*z6*z3^2-11744*z2*z5^2+4960*z3^2*z5+121090/81*z2*z3^3+62048/9*z4
*z3^2-127072/3*z4*z3*z5-67040/3*z2*z3*z7-8/9*z3^4+248320/27*z5^2+93952/9*z2*z3*
z5-119072/3*z5*z7-356608/9*z3*z9+172096/9*z3*z7+6910160/81*z2*z9+212931355/1296
*z3*z8+7802875/54*z5*z6+2343785/18*z4*z7+17400*z11-107963682961/66336*z12-\
5422765/54*z10-448319/486*z3^3+73209059/1296*z6*z3+20123009/486*z4*z5+5018066/
243*z2*z7-1560160/27*z9+139392*z13+1856*z2*z3^2*z5+11228/3*z3^2*z7+11152/3*z3*
z5^2+7912/9*z4*z3^3+753872/9*z4*z9+78720*z11*z2+3976631/120*z10*z3+464572/9*z8*
z5+402485/6*z6*z7+168016612768/177147)*lny+(-4833044155/46656*z8+3293024/243*z7
-7916391187/279936*z6+25464376/729*z5+1330541440/19683*z3-5288853325/139968*z2-\
16641387199/1259712*z4-503714/27*z3*z5-216224/81*z2*z5-1212124/81*z3*z4+3158968
/729*z2*z3-4689329/972*z2*z3^2-113942143/8748*z3^2+29299/3*z6*z3^2+3040*z2*z5^2
-11680/3*z3^2*z5-1264*z2*z3^3-32780/3*z4*z3^2+42140/3*z4*z3*z5+18428/3*z2*z3*z7
+90*z3^4-102170/9*z5^2-370640/27*z2*z3*z5+4372/3*z5*z7+3808/3*z3*z9-210380/9*z3
*z7-136192/3*z2*z9-1858199/18*z3*z8-266132/3*z5*z6-75596*z4*z7-53760*z11+
60469386113/265344*z12-244367543/384*z10+39520/81*z3^3-537680/27*z6*z3-131984/9
*z4*z5-211040/27*z2*z7-394240/81*z9-1157359976383/3779136)*lny^2+(6239435/486*
z8+603512/729*z7+3770228/729*z6-6982133/2187*z5-2886287539/314928*z3+21245696/
6561*z2+16196590/6561*z4+63424/27*z3*z5+502840/729*z2*z5+1430911/648*z3*z4-\
642317/729*z2*z3+53200/81*z2*z3^2+524272/243*z3^2+6064/9*z3^2*z5+6892/27*z2*z3^
3-20680/9*z4*z3^2+2992/9*z5^2-8320/9*z2*z3*z5+824*z3*z7+320288/27*z2*z9+1970551
/72*z3*z8+210923/9*z5*z6+175957/9*z4*z7+19280*z11-20161783/120*z10-48545/243*z3
^3-4243565/648*z6*z3-23140/9*z4*z5+23500/81*z2*z7+1219280/243*z9+231000880/
19683)*lny^3+(6328/9*z2*z3*z5+268383185/629856-49197/4*z6*z3-25696/3*z4*z5-\
36988/9*z2*z7-22585825/1728*z8-1660/9*z7+135721271/93312*z6+112/9*z5+100528/243
*z3+512050481/1259712*z2+224516105/209952*z4-995435/5832*z3^2+976/3*z5^2+
12758647/2880*z10-2590/27*z3^3-117824/27*z9-110*z3*z5-10720/81*z2*z5-26044/81*
z3*z4-11408/729*z2*z3-5405/108*z2*z3^2+1495/2*z4*z3^2+684*z3*z7)*lny^4+(-826672
/59049+15127/30*z6*z3+4729/15*z4*z5+5098/45*z2*z7-364909/540*z8-76621/324*z7+
2707/54*z6-32312/1215*z5-153043/69984*z3-32800/2187*z2-104377/3645*z4-148/81*z3
^2+16/15*z3^3+1696/45*z9-5392/45*z3*z5-269*z2*z5-437447/648*z3*z4-277207/14580*
z2*z3-462/5*z2*z3^2)*lny^5+(-5019421/5668704+50831/12960*z8-152/27*z7-36797/
2592*z6+568/243*z5+4004/10935*z3-962393/1259712*z2+1326073/699840*z4+275/216*z3
^2+2204/135*z3*z5-424/27*z2*z5-2408/45*z3*z4+524/243*z2*z3+2759/270*z2*z3^2)*
lny^6+2533860580843345/204073344)*y^2+(-11749347066283/107495424*z8+68366013/
1024*z7-241101699317/214990848*z6+369279381/4096*z5+14510033805/131072*z3+
9737859097771067/92876046336*z2+397040618925955/5159780352*z4-669445471/46656*
z3*z5+744663/512*z2*z5-6024045/4096*z3*z4+13361901/4096*z2*z3-555925271/186624*
z2*z3^2-537130456157/53747712*z3^2+1988813/96*z6*z3^2+13869/2*z2*z5^2-4899/2*z3
^2*z5-9701/8*z2*z3^3-10137265/5184*z4*z3^2+3215219/108*z4*z3*z5+83489/6*z2*z3*
z7+140203/648*z3^4-18852325/3888*z5^2-2568469/486*z2*z3*z5+1099819/54*z5*z7+
1636180/81*z3*z9-2257819/216*z3*z7-44921*z2*z9-37044507/256*z3*z8-3773601/32*z5
*z6-2927145/32*z4*z7-30375/2*z11+1626041571883/4245504*z12-1623236124943/
4976640*z10+38817/128*z3^3-6893715/1024*z6*z3-839949/128*z4*z5-24633/16*z2*z7+
87843/2*z9+426004978109/322560*z14+(153/16384-2/135*z2*z5-131/2160*z3*z4+8833/
25920*z2*z3-1/1080*z7+3557/38880*z5+564179/11197440*z3-3/256*z2+25/256*z4)*lny^
7+116480/9*z2*z3*z9+11760*z2*z5*z7+20491/3*z6*z3*z5+10444*z4*z3*z7+66316/3*z7^2
+5051*z4*z5^2+247/9*z2*z3^4+52080*z3*z11+416192/9*z5*z9+34747/16*z8*z3^2+3568/9
*z3^3*z5+(-14184247/256*z8-28344702323/746496*z7-32685993/1024*z6-4839602525593
/80621568*z5-240530828660179/2579890176*z3+4073784219/65536*z2+94869351/16384*
z4+159057/16*z3*z5-917895299/373248*z2*z5+4807249849/2985984*z3*z4-23391215419/
2985984*z2*z3+61965/32*z2*z3^2+4241019/512*z3^2-2366*z3^2*z5-542375/648*z2*z3^3
+97371/8*z4*z3^2+11385/2*z5^2+10713*z2*z3*z5+22803/2*z3*z7-1993499/81*z2*z9-\
1385360413/20736*z3*z8-47471197/864*z5*z6-12762431/288*z4*z7-73305/2*z11+
298662921/512*z10-16894111/31104*z3^3-1744909181/82944*z6*z3-364937663/31104*z4
*z5-34801687/7776*z2*z7-1423807/54*z9-34848*z13-464*z2*z3^2*z5-2807/3*z3^2*z7-\
2788/3*z3*z5^2-1978/9*z4*z3^3-188468/9*z4*z9-19680*z11*z2-3976631/480*z10*z3-\
116143/9*z8*z5-402485/24*z6*z7+124781715333/262144)*lny+(311797025485/2985984*
z8+808749/128*z7+3496910250445/71663616*z6+6295995/512*z5+44578269/2048*z3+
5386662565465/1719926784*z2+38091710977825/1289945088*z4-1987909/864*z3*z5+
43317/64*z2*z5-354285/128*z3*z4+1944729/512*z2*z3-23716369/62208*z2*z3^2-\
5648375087/2239488*z3^2-29299/12*z6*z3^2-760*z2*z5^2+27119/4*z4*z3^2-10535/3*z4
*z3*z5-4607/3*z2*z3*z7-45/2*z3^4+199771/72*z5^2+161015/27*z2*z3*z5-1093/3*z5*z7
-952/3*z3*z9+196325/36*z3*z7-60469386113/1061376*z12+6411787319/10240*z10+5*z3^
3-1382715/64*z6*z3-204111/16*z4*z5-17085/4*z2*z7+1855*z9-3168250359346979/
61917364224)*lny^2+(52011245/512*z8+14360917/11664*z7+9926021/2048*z6-132517201
/559872*z5-571853069291/322486272*z3-5026567/8192*z2-10926927/8192*z4+2949/2*z3
*z5+5046073/5832*z2*z5+73830431/41472*z3*z4+1351525/11664*z2*z3+13065/16*z2*z3^
2+139373/256*z3^2-1516/9*z3^2*z5-1723/27*z2*z3^3-80072/27*z2*z9-1970551/288*z3*
z8-210923/36*z5*z6-175957/36*z4*z7-4820*z11+657095/3888*z3^3+219267323/10368*z6
*z3+517355/36*z4*z5+2147903/324*z2*z7+1580941/243*z9+708178805/262144)*lny^3+(-\
1582/9*z2*z3*z5-246304940359/2579890176+715/24*z3*z5+3685/8*z2*z5+103219/64*z3*
z4-10395/256*z2*z3+97355/1728*z2*z3^2-1495/8*z4*z3^2-171*z3*z7+34990159/3072*z8
+8935/64*z7+9988219039/5971968*z6-1485/32*z5+368035/8192*z3-95874974243/
1289945088*z2-11121668297/53747712*z4-17078623/373248*z3^2-244/3*z5^2-12758647/
11520*z10)*lny^4+(-15127/120*z6*z3-4729/60*z4*z5-2549/90*z2*z7-202895/65536+
180511/720*z2*z5+34592341/51840*z3*z4+24340837/933120*z2*z3+4605767/25920*z7+
281615/512*z6+134093/19440*z5-171086143/89579520*z3-30345/4096*z2-97419/2048*z4
+489/64*z3^2-4/15*z3^3-424/45*z9)*lny^5+(1255223689/5804752896-551/135*z3*z5+
1025/64*z2*z3-2759/1080*z2*z3^2-50831/51840*z8+2259487/207360*z6+285/32*z5+63/
128*z3+230738659/1612431360*z2+95892497/44789760*z4+67223/17280*z3^2)*lny^6-\
16865430683048402479/13374150672384)*y^3+(137068059893118593/839808000000*z8-\
4517310985423/455625000*z7+843413699435835023/13122000000000*z6-\
1670780857844021/153773437500*z5-1876309568866182203/246037500000000*z3-\
2003621155204213965853307/56687040000000000000*z2+381366451490398190641/
41990400000000000*z4+1225261805837/364500000*z3*z5-15625555381/15187500*z2*z5-\
8853142439393/1822500000*z3*z4+220109903162303/410062500000*z2*z3+239956433693/
455625000*z2*z3^2+99416731285222343/52488000000000*z3^2-9331579/1200*z6*z3^2-\
303119/125*z2*z5^2+4207484/1125*z3^2*z5+2670149/2025*z2*z3^3-80167362989/
8100000*z4*z3^2-73852289/6750*z4*z3*z5-1814513/375*z2*z3*z7-2972437/40500*z3^4-\
402324179/243000*z5^2-5558824514/759375*z2*z3*z5-4234559/675*z5*z7-60905096/
10125*z3*z9-99255596/28125*z3*z7+611019944/10125*z2*z9+42932916983/324000*z3*z8
+785440897/6750*z5*z6+49855501/500*z4*z7+379308/5*z11-33467746248709/265344000*
z12+1867257875263/7776000000*z10-886116677/6075000*z3^3+348768291211/16200000*
z6*z3+6902502751/486000*z4*z5+19101047333/3037500*z2*z7-97464508/84375*z9-69696
/5*z13-426004978109/806400*z14+(131/5400*z3*z4+4/675*z2*z5-198739/1620000*z2*z3
-4354065241/1377810000000+1/2700*z7+187/37800*z6-79511/2430000*z5-4295518409/
17496000000*z3-2225249/239203125*z2-130381/1620000*z4+13/225*z3^2)*lny^7-46592/
9*z2*z3*z9-4704*z2*z5*z7-40982/15*z6*z3*z5-20888/5*z4*z3*z7-928/5*z2*z3^2*z5-\
5614/15*z3^2*z7-5576/15*z3*z5^2-3956/45*z4*z3^3-376936/45*z4*z9-7872*z11*z2-\
3976631/1200*z10*z3-232286/45*z8*z5-80497/12*z6*z7-132632/15*z7^2-10102/5*z4*z5
^2-494/45*z2*z3^4-20832*z3*z11-832384/45*z5*z9-34747/40*z8*z3^2-7136/45*z3^3*z5
+(-3339447445619/291600000*z8+330326732637017/29160000000*z7+3780285804713/
546750000*z6+1033642802740095247/78732000000000*z5+1233555539688878452873/
62985600000000000*z3-2792275673215035599/61509375000000*z2-136558131858709751/
4920750000000*z4-2124673807/1012500*z3*z5+17084358811237/2916000000*z2*z5+
1401242233982597/116640000000*z3*z4+11928063486342257/2916000000000*z2*z3-\
1840715789/6075000*z2*z3^2-1024365970663/683437500*z3^2+14921/10*z6*z3^2+2936/5
*z2*z5^2+100864/125*z3^2*z5+2349769/8100*z2*z3^3-13714957/1125*z4*z3^2+31768/15
*z4*z3*z5+3352/3*z2*z3*z7+2/45*z3^4-20123716/3375*z5^2-12174032/1125*z2*z3*z5+
29768/15*z5*z7+89152/45*z3*z9-13276088/1125*z3*z7+75617266/10125*z2*z9+
27908052223/1296000*z3*z8+949726639/54000*z5*z6+250680629/18000*z4*z7+74187/5*
z11+107963682961/1326720*z12-159915071707/216000*z10+46618523701/48600000*z3^3+
11134408615007/129600000*z6*z3+110236167581/1944000*z4*z5+303029952673/12150000
*z2*z7+2139076163/84375*z9+69696/5*z13+928/5*z2*z3^2*z5+5614/15*z3^2*z7+5576/15
*z3*z5^2+3956/45*z4*z3^3+376936/45*z4*z9+7872*z11*z2+3976631/1200*z10*z3+232286
/45*z8*z5+80497/12*z6*z7-10016270417863527268711/55358437500000000)*lny+(-\
240120575914691/933120000*z8-3051472201/1518750*z7-99791610610084999/
2799360000000*z6-3589311519673/911250000*z5-14680439786370367/2460375000000*z3-\
576820557495466616257/125971200000000000*z2-22470051191907285091/
1259712000000000*z4-563858809/270000*z3*z5+346669717/506250*z2*z5+1548107309/
270000*z3*z4-1597025910389/911250000*z2*z3-146838150869/97200000*z2*z3^2+
13578613019081/87480000000*z3^2+29299/30*z6*z3^2+304*z2*z5^2+584/3*z3^2*z5+316/
5*z2*z3^3-596801/250*z4*z3^2+4214/3*z4*z3*z5+9214/15*z2*z3*z7+9*z3^4-3644473/
4500*z5^2-6717886/3375*z2*z3*z5+2186/15*z5*z7+1904/15*z3*z9-3517679/2250*z3*z7+
34048/15*z2*z9+1858199/360*z3*z8+66533/15*z5*z6+18899/5*z4*z7+2688*z11+
60469386113/2653440*z12-148490565277/640000*z10-37489/405*z3^3+92353469/13500*
z6*z3+6449801/2250*z4*z5+434528/3375*z2*z7-23666216/10125*z9+
352148748596142675565769/37791360000000000000)*lny^2+(-193378413247/1944000*z8-\
4603448321/9112500*z7-59246001043/2916000*z6+5389704906211/21870000000*z5+
164369692812378833/314928000000000*z3+10926046758533/41006250000*z2-\
25964219050421/16402500000*z4-2994/5*z3*z5-5896474327/9112500*z2*z5-2513671849/
1440000*z3*z4+763695406673/7290000000*z2*z3-9166157/20250*z2*z3^2-108703394/
759375*z3^2+3032/45*z3^2*z5+3446/135*z2*z3^3+1034/9*z4*z3^2-748/45*z5^2+416/9*
z2*z3*z5-206/5*z3*z7+160144/135*z2*z9+1970551/720*z3*z8+210923/90*z5*z6+175957/
90*z4*z7+1928*z11+20161783/2400*z10-15088589/243000*z3^3-5350526777/648000*z6*
z3-12753923/2250*z4*z5-53884883/20250*z2*z7-83628662/30375*z9+52931693674567471
/295245000000000)*lny^3+(-12149/1500*z3*z5-38081903/16200*z3*z4-8647973/10125*
z2*z5-2398373999/18225000*z2*z3-2249609/108000*z2*z3^2+299/4*z4*z3^2+3164/45*z2
*z3*z5+381684608184515567/12597120000000000-800158661/192000*z8-1770809/3000*z7
-64696658958349/9331200000*z6-2313913/24300*z5-133308539459/3645000000*z3+
19092594160467217/251942400000000*z2-375196965091399/2099520000000*z4-\
5064515711/583200000*z3^2+488/15*z5^2+12758647/28800*z10+259/54*z3^3+29456/135*
z9+342/5*z3*z7+49197/80*z6*z3+6424/15*z4*z5+9247/45*z2*z7)*lny^4+(1348/225*z3*
z5-160074587/648000*z3*z4-4164757/45000*z2*z5-120122858347/1458000000*z2*z3+231
/50*z2*z3^2+17369652122729/14762250000000+364909/10800*z8-20940889/324000*z7-\
525916717/1080000*z6-1175023133/30375000*z5-407180450459/139968000000*z3+
1307492231/218700000*z2-53213550173/729000000*z4-2846153/405000*z3^2+8/75*z3^3+
848/225*z9+15127/300*z6*z3+4729/150*z4*z5+2549/225*z2*z7)*lny^5+(1102/675*z3*z5
+602/225*z3*z4+106/135*z2*z5-17729711/1215000*z2*z3+2759/2700*z2*z3^2-\
148310862244051/5668704000000000+50831/129600*z8+38/135*z7-10209821/2592000*z6-\
4690451/607500*z5-314011663/273375000*z3+773509689791/2519424000000*z2-\
585958964387/69984000000*z4-1711349/1080000*z3^2)*lny^6+
60734020385511964128031856941/204073344000000000000000)*y^4+(-\
281458742842243363/1679616000000*z8+108915432149/26873856*z7-438228918214281413
/5184000000000*z6+2868019078721/967458816*z5-352981818562643/139314069504*z3+
5745887895100047533810791/340122240000000000000*z2-55039283428108948548847/
2267481600000000000*z4-333476412559/546750000*z3*z5+14389684807/13436928*z2*z5+
210945184789/53747712*z3*z4-1178332687/161243136*z2*z3+112396426708249/
174960000000*z2*z3^2-9401314034478617/11664000000000*z3^2+22016417/7200*z6*z3^2
+2025841/2250*z2*z5^2-889999/324*z3^2*z5-3555743/3888*z2*z3^3+1265380041589/
97200000*z4*z3^2+57074819/13500*z4*z3*z5+894407/500*z2*z3*z7+1072151/40500*z3^4
+4095365171/972000*z5^2+133573825927/12150000*z2*z3*z5+5940043/2700*z5*z7+
20477758/10125*z3*z9+212841537787/24300000*z3*z7-21115163/486*z2*z9-10990467001
/124416*z3*z8-51170495/648*z5*z6-358380145/5184*z4*z7-243695/4*z11+
4645015602119/88448000*z12+841007438626609/5184000000*z10-3270013/11664*z3^3-\
46770901477/746496*z6*z3-15796458667/373248*z4*z5-587518319/31104*z2*z7-\
26983391/1944*z9+11616*z13+426004978109/1612800*z14+(-2/675*z2*z5-131/10800*z3*
z4+150919/3240000*z2*z3-19444877/67722117120-1/5400*z7-187/45360*z6+59081/
4860000*z5+9146114789/34992000000*z3+3341579/117573120*z2+6499/124416*z4-13/270
*z3^2)*lny^7+23296/9*z2*z3*z9+2352*z2*z5*z7+20491/15*z6*z3*z5+10444/5*z4*z3*z7+
464/3*z2*z3^2*z5+2807/9*z3^2*z7+2788/9*z3*z5^2+1978/27*z4*z3^3+188468/27*z4*z9+
6560*z11*z2+3976631/1440*z10*z3+116143/27*z8*z5+402485/72*z6*z7+66316/15*z7^2+
5051/5*z4*z5^2+247/45*z2*z3^4+10416*z3*z11+416192/45*z5*z9+34747/80*z8*z3^2+
3568/45*z3^3*z5+(1555085411555/8957952*z8-1780475853879271/174960000000*z7-\
8842292084077/429981696*z6-4094340157479632773/629856000000000*z5-\
117862482666004724287/13996800000000000*z3+2153094279008245/69657034752*z2+
116317206706021/7739670528*z4+255750029/93312*z3*z5-60151020025817/5832000000*
z2*z5-6009077427628687/233280000000*z3*z4-746586107646231467/209952000000000*z2
*z3+109918351/62208*z2*z3^2+21465336259/53747712*z3^2-14921/12*z6*z3^2-1468/3*
z2*z5^2-217757/750*z3^2*z5-1707319/16200*z2*z3^3+10752157/1296*z4*z3^2-15884/9*
z4*z3*z5-8380/9*z2*z3*z7-1/27*z3^4+1323385/324*z5^2+596945/81*z2*z3*z5-14884/9*
z5*z7-44576/27*z3*z9+2612081/324*z3*z7-23664443/10125*z2*z9-18399860833/2592000
*z3*z8-625185469/108000*z5*z6-162478459/36000*z4*z7-64357/10*z11-107963682961/
1592064*z12+219138987157/414720*z10-31397103457/32400000*z3^3-24162668101597/
259200000*z6*z3-61521549313/972000*z4*z5-175956693077/6075000*z2*z7-20831208916
/759375*z9-34848/5*z13-464/5*z2*z3^2*z5-2807/15*z3^2*z7-2788/15*z3*z5^2-1978/45
*z4*z3^3-188468/45*z4*z9-3936*z11*z2-3976631/2400*z10*z3-116143/45*z8*z5-80497/
24*z6*z7+510151940052453805/5015306502144)*lny+(565121825798501/1866240000*z8-\
65336345/186624*z7+20833169744343769/349920000000*z6+88190402429/53747712*z5+
5556692017201/1934917632*z3+13513886765385348432073/2267481600000000000*z2+
43030696338205237711/2519424000000000*z4+9147051839/3240000*z3*z5-287367601/
93312*z2*z5-161027609/13824*z3*z4+2771232221/53747712*z2*z3+352544459099/
194400000*z2*z3^2+55234012089007/233280000000*z3^2-29299/60*z6*z3^2-152*z2*z5^2
-1460/9*z3^2*z5-158/3*z2*z3^3+1986257/2250*z4*z3^2-2107/3*z4*z3*z5-4607/15*z2*
z3*z7-9/2*z3^4+2200283/9000*z5^2+4704031/6750*z2*z3*z5-1093/15*z5*z7-952/15*z3*
z9+689653/1500*z3*z7-17024/9*z2*z9-1858199/432*z3*z8-66533/18*z5*z6-18899/6*z4*
z7-2240*z11-60469386113/5306880*z12+1041955583003/11520000*z10+293129/3888*z3^3
-6205813/2592*z6*z3-1124597/2592*z4*z5+356305/648*z2*z7+810341/486*z9-\
260532780611745075482099/1020366720000000000000)*lny^2+(50363406653/746496*z8+
110907759703/145800000*z7+351979850485/8957952*z6-65764552100269/1049760000000*
z5-211941309375509161/1259712000000000*z3+679686366389/11609505792*z2+
101503044319/23887872*z4+528617/1944*z3*z5+75942597193/72900000*z2*z5+
632643725609/233280000*z3*z4-58481050396751/1049760000000*z2*z3+1962407/7776*z2
*z3^2+181540001/1119744*z3^2-1516/45*z3^2*z5-1723/135*z2*z3^3-2585/27*z4*z3^2+
374/27*z5^2-1040/27*z2*z3*z5+103/3*z3*z7-80072/135*z2*z9-1970551/1440*z3*z8-\
210923/180*z5*z6-175957/180*z4*z7-964*z11-20161783/2880*z10+11708819/486000*z3^
3+4365572867/1296000*z6*z3+62998673/27000*z4*z5+90080461/81000*z2*z7+36438676/
30375*z9-369813147853843/835884417024)*lny^3+(-1582/45*z2*z3*z5+2495527/3888*z2
*z5+53320133/31104*z3*z4+8581/4500*z3*z5+271234843/1119744*z2*z3+1734539/216000
*z2*z3^2-299/8*z4*z3^2-171/5*z3*z7-16399/32*z6*z3-3212/9*z4*z5-9247/54*z2*z7-\
3629898731274300179/113374080000000000+16615173137/10368000*z8+1626869/3456*z7+
145768598943179/18662400000*z6+12986819/93312*z5+5559565841/322486272*z3-\
32018256801243749/1007769600000000*z2+3321266988351161/2799360000000*z4+
2605787039/291600000*z3^2-244/15*z5^2-12758647/57600*z10-1295/324*z3^3-14728/81
*z9)*lny^4+(9711841/270000*z2*z5+124576157/1296000*z3*z4-674/135*z3*z5+
75665114203/729000000*z2*z3-77/20*z2*z3^2-15127/600*z6*z3-4729/300*z4*z5-2549/
450*z2*z7-34787836357/23219011584-364909/12960*z8+16116739/648000*z7+133649507/
414720*z6+13310799047/243000000*z5+3108390343901/279936000000*z3-113136437/
268738560*z2+9137853571/44789760*z4+730399/155520*z3^2-4/75*z3^3-424/225*z9)*
lny^5+(-53/81*z2*z5-301/135*z3*z4-551/675*z3*z5+4538581/466560*z2*z3-2759/5400*
z2*z3^2-833285948361283/22674816000000000-50831/259200*z8-19/81*z7+3880933/
2592000*z6+1185313/233280*z5+23364193/8398080*z3+2705983908199/5038848000000*z2
+1257949252427/139968000000*z4+1441729/2160000*z3^2)*lny^6-\
318415812058761301724201778199/3673320192000000000000000)*y^5+(
19774376705867831324939/172904499936000000*z8-800747117538742865069/
864522499680000000*z7+143468500651458658277178001/1412053416144000000000*z6-\
8019656538757931089672241/5446491747984000000000*z5+
4032535258671332917913609664803/960761144344377600000000000*z3-\
73671116933052105335318541658559161/8238526812753037920000000000000*z2+
717861029753646030229299271057/22875265341532800000000000*z4-248365730678333239
/128649181500000*z3*z5+505648740796165307729/432261249840000000*z2*z5+
5853641882962682196173/1729044999360000000*z3*z4-254956361498168623712459/
226937156166000000000*z2*z3-161651133922567989677/72043541640000000*z2*z3^2+
6435206434745264365243/18911429680500000000*z3^2-246631123/205800*z6*z3^2-\
124153808/385875*z2*z5^2+12967593901/6945750*z3^2*z5+50541928373/83349000*z2*z3
^3-9877658902851683/816820200000*z4*z3^2-1865898446/1157625*z4*z3*z5-489833569/
771750*z2*z3*z7-124498991/13891500*z3^4-181120671889361/40841010000*z5^2-\
1075442901266879/102102525000*z2*z3*z5-69469009/92610*z5*z7-312857644/496125*z3
*z9-1871347154374919/204205050000*z3*z7+61021170709/2083725*z2*z9+
153411764908963/2667168000*z3*z8+2880972146771/55566000*z5*z6+5093749051723/
111132000*z4*z7+147092061/3430*z11-6775854029079361/273038976000*z12-\
157168376858545397/806736000000*z10+1416966159610301/2450460600000*z3^3+
836278474529958713/9801842400000*z6*z3+582202761776617603/9801842400000*z4*z5+
7531834945806041/272273400000*z2*z7+1259723725019591/51051262500*z9-302016/35*
z13-426004978109/2822400*z14+(8/4725*z2*z5+131/18900*z3*z4-1597907/92610000*z2*
z3-1168033020259315229/435719339838720000000+1/9450*z7+2431/793800*z6-222913/
52093125*z5-33096154345859/147027636000000*z3-111377367715583/3087580356000000*
z2-447437189/13335840000*z4+169/4725*z3^2)*lny^7-13312/9*z2*z3*z9-1344*z2*z5*z7
-81964/105*z6*z3*z5-5968/5*z4*z3*z7-12064/105*z2*z3^2*z5-10426/45*z3^2*z7-72488
/315*z3*z5^2-51428/945*z4*z3^3-700024/135*z4*z9-34112/7*z11*z2-51696203/25200*
z10*z3-3019718/945*z8*z5-1046461/252*z6*z7-265264/105*z7^2-20204/35*z4*z5^2-988
/315*z2*z3^4-5952*z3*z11-237824/45*z5*z9-34747/140*z8*z3^2-14272/315*z3^3*z5+(-\
67078601567381212283/235244217600000*z8+461702107845114042169/36021770820000000
*z7+27057009308449916768501/2766471998976000000*z6+9399390031942049269432343/
1815497249328000000000*z5+16733323894994980127867044421/
3335976195640200000000000*z3-11002186281933543393361646043337/
480380572172188800000000000*z2-178054740681234123144463663/
43571933983872000000000*z4-9787303666749401/2450460600000*z3*z5+
6390913893434691301/400241898000000*z2*z5+993821610728133503749/
24014513880000000*z3*z4+314369487323576599423553/67240638864000000000*z2*z3-\
94370849264011/33339600000*z2*z3^2-360077117810879786167/1729044999360000000*z3
^2+193973/210*z6*z3^2+38168/105*z2*z5^2+12499961/128625*z3^2*z5+24840404/694575
*z2*z3^3-1212042527/222264*z4*z3^2+412984/315*z4*z3*z5+43576/63*z2*z3*z7+26/945
*z3^4-18709540411/6945750*z5^2-16831902496/3472875*z2*z3*z5+386984/315*z5*z7+
165568/135*z3*z9-36883894547/6945750*z3*z7+1886732168/3472875*z2*z9+52375634189
/27783000*z3*z8+7136451923/4630500*z5*z6+49632613/42875*z4*z7+5076608/1715*z11+
1403527878493/27861120*z12-630878737264283/1778112000*z10+84440638916359/
102102525000*z3^3+14722664076005477/181515600000*z6*z3+1820226491996513/
32672808000*z4*z5+5292861623549881/204205050000*z2*z7+315620772143609/
12762815625*z9+139392/35*z13+1856/35*z2*z3^2*z5+1604/15*z3^2*z7+11152/105*z3*z5
^2+7912/315*z4*z3^3+107696/45*z4*z9+15744/7*z11*z2+3976631/4200*z10*z3+464572/
315*z8*z5+80497/42*z6*z7-3027419059424014122261609311087991577/
42369566465587052160000000000000)*lny+(-11004605722270121/40007520000*z8+
7094694896716703/4900921200000*z7-221447268410873145849527/2305393332480000000*
z6-591698160045711135113/1729044999360000000*z5-18254820442697261604549037/
10892983495968000000000*z3-6814545294062455911040231434607/
1120888001735107200000000000*z2-66109484782975655308085623/
3630994498656000000000*z4-23246593721471/9075780000*z3*z5+10011835830067639/
2450460600000*z2*z5+45078267875646041/3267280800000*z3*z4+523395133939655414267
/345808999872000000*z2*z3-82544722865099/51051262500*z2*z3^2-\
48091914767267377091/96058055520000000*z3^2+29299/105*z6*z3^2+608/7*z2*z5^2+
7592/63*z3^2*z5+4108/105*z2*z3^3-79881229/257250*z4*z3^2+1204/3*z4*z3*z5+18428/
105*z2*z3*z7+18/7*z3^4-19691101/385875*z5^2-5180537/23625*z2*z3*z5+4372/105*z5*
z7+544/15*z3*z9-1584421/18375*z3*z7+63232/45*z2*z9+3450941/1080*z3*z8+864929/
315*z5*z6+245687/105*z4*z7+1664*z11+60469386113/9287040*z12-1081134581141/
30870000*z10-891815041/16669800*z3^3+97755674831/111132000*z6*z3-9945055357/
55566000*z4*z5-7709772139/13891500*z2*z7-1658982809/1488375*z9-\
224154967388989812610956260495493139/98862321753036455040000000000000)*lny^2+(-\
708598232886143/16003008000*z8-978044697741491/1225230300000*z7-\
11463613786840981531/235244217600000*z6-1347580032094106203/432261249840000000*
z5+310648654025472137342741/3630994498656000000000*z3-\
30878336793254586193886483/65357900975808000000000*z2-11692172890383588738011/
1383235999488000000*z4-5736775529/41674500*z3*z5-660520017107381/612615150000*
z2*z5-2703787567864193/980184240000*z3*z4+22839191921204684383/
432261249840000000*z2*z3-24814644053/166698000*z2*z3^2-5038493804057111/
29405527200000*z3^2+6064/315*z3^2*z5+6892/945*z2*z3^3+13442/189*z4*z3^2-9724/
945*z5^2+5408/189*z2*z3*z5-2678/105*z3*z7+320288/945*z2*z9+1970551/2520*z3*z8+
210923/315*z5*z6+175957/315*z4*z7+3856/7*z11+262103179/50400*z10-96645764/
10418625*z3^3-77765255299/55566000*z6*z3-4549111799/4630500*z4*z5-6649829423/
13891500*z2*z7-5688998326/10418625*z9+384249849094262417469185642687/
1152913373213253120000000000)*lny^3+(904/45*z2*z3*z5-36719209837/83349000*z2*z5
+512417/4630500*z3*z5-774785888207/666792000*z3*z4-1341470563598443/
4200789600000*z2*z3-28089133/9261000*z2*z3^2+299/14*z4*z3^2+684/35*z3*z7+213187
/560*z6*z3+83512/315*z4*z5+17173/135*z2*z7+13591137305308818364366716097/
448355200694042880000000000-130816663/216000*z8-8166241021/24696000*z7-\
67811759126303203/9801842400000*z6-8964486414811/50009400000*z5-\
261944657118872446739/10374269996160000000*z3-27569571366883634271941/
451857093166080000000*z2-2634952036064376353783/1152696666240000000*z4-\
53879386186447/9801842400000*z3^2+976/105*z5^2+12758647/100800*z10+481/162*z3^3
+54704/405*z9)*lny^4+(-80236466/5788125*z2*z5+17524/4725*z3*z5-147183803/
3969000*z3*z4-2365993102369259/24504606000000*z2*z3+143/50*z2*z3^2+2161/150*z6*
z3+4729/525*z4*z5+5098/1575*z2*z7+201331428200050605150973/
130715801951616000000000+4743817/226800*z8-262608527/27783000*z7-1858063001873/
8890560000*z6-35983967099153/680683500000*z5-1358004042904386133/
72043541640000000*z3-4925366869036134481/345808999872000000*z2-\
309521436235600777/1176221088000000*z4-10194450757/3333960000*z3^2+16/525*z3^3+
1696/1575*z9)*lny^5+(1378/2835*z2*z5+2204/4725*z3*z5+1118/675*z3*z4-63330766759
/10001880000*z2*z3+2759/9450*z2*z3^2+10352844338775337791461/
457505306830656000000000+50831/453600*z8+494/2835*z7-4695811/8467200*z6-\
16441085419/5000940000*z5-102340369722107/27567681750000*z3-2036424187019061773
/1296783749520000000*z2-4580234489738267/588110544000000*z4-161021933/555660000
*z3^2)*lny^6+27405551794858852292252629309974387849469/
1089957097327226916816000000000000000)*y^6+(-\
218671089654498192861390362171511466689077209/
114290285328699429152725401600000000000000-9058430909228189739811769/
177054207934464000000*z8-172441906376680777/67184640000000*z7-\
15933169858438896540863834929/144594269813145600000000*z6+322981393250242828619
/241864704000000000*z5-27046029798821311786296409/6965703475200000000000*z3+
9960948849732977324533312936187473573/2159680372802332372500480000000000*z2-\
1410743094366457937276189291496391/37478834735567339520000000000*z4+
134183124173909812471/32934190464000000*z3*z5-176189276240231939/33592320000000
*z2*z5-3967475084517080887/268738560000000*z3*z4+151565723363137533877/
80621568000000000*z2*z3+825118088740809395269/230539333248000000*z2*z3^2+
2097296584373705689519081/20656324259020800000000*z3^2+7920742489/19756800*z6*
z3^2+100964707/1234800*z2*z5^2-8221667/6480*z3^2*z5-789489151/1944000*z2*z3^3+
53498925042853811/5227649280000*z4*z3^2+3714023141/7408800*z4*z3*z5+64730881/
411600*z2*z3*z7+16171469/8890560*z3^4+5170515156784879/1306912320000*z5^2+
737861986960657/81682020000*z2*z3*z5+634800331/3704400*z5*z7+17498287/198450*z3
*z9+1331503866111589/163364040000*z3*z7-4813631803/243000*z2*z9-2370580514609/
62208000*z3*z8-89490619703/2592000*z5*z6-79580398793/2592000*z4*z7-2378991/80*
z11+733994323915549/58248314880*z12+101968301044154900911/557615923200000*z10-\
6631534670273/9331200000*z3^3-6852258482061733/74649600000*z6*z3-\
606594936719833/9331200000*z4*z5-3016620333259/97200000*z2*z7-481914421979/
16200000*z9+31944/5*z13+426004978109/4515840*z14+(-131/30240*z3*z4-1/945*z2*z5+
8767711/1778112000*z2*z3+15465202269047/1934917632000000-1/15120*z7-2057/907200
*z6+2685059/2667168000*z5+689313684693773/3763907481600000*z3+218104558513/
5878656000000*z2+6849079/311040000*z4-143/5400*z3^2)*lny^7+8320/9*z2*z3*z9+840*
z2*z5*z7+20491/42*z6*z3*z5+746*z4*z3*z7+1276/15*z2*z3^2*z5+30877/180*z3^2*z7+
7667/45*z3*z5^2+10879/270*z4*z3^3+518287/135*z4*z9+3608*z11*z2+43742941/28800*
z10*z3+1277573/540*z8*z5+885467/288*z6*z7+33158/21*z7^2+5051/14*z4*z5^2+247/126
*z2*z3^4+3720*z3*z11+29728/9*z5*z9+34747/224*z8*z3^2+1784/63*z3^3*z5+(
691741905845101322476332820627/12538266255360000000000000+37062271266613087/
111974400000*z8-57184019830483936490503/3688629331968000000*z7+
58147290232038197/2687385600000*z6-527306830001600246852387437/
92953459165593600000000*z5-54996531783225963222343732751579/
14575102397165076480000000000*z3+59771950162071129757137761/
3482851737600000000000*z2-4224948784105199236603/967458816000000000*z4+
536522815063/116640000*z3*z5-2496700258177783914857/122954311065600000*z2*z5-\
51837652777217642438069/983634488524800000*z3*z4-43078823479486752932395231/
6196897277706240000000*z2*z3+1265168706169/388800000*z2*z3^2+13138347596246761/
33592320000000*z3^2-164131/240*z6*z3^2-4037/15*z2*z5^2-949189/51450*z3^2*z5-\
320826833/44452800*z2*z3^3+2354337311/648000*z4*z3^2-43681/45*z4*z3*z5-4609/9*
z2*z3*z7-11/540*z3^4+291537881/162000*z5^2+261742259/81000*z2*z3*z5-40931/45*z5
*z7-122584/135*z3*z9+114869243/32400*z3*z7+749158579/5556600*z2*z9+205473411701
/1422489600*z3*z8+6526384229/59270400*z5*z6+535406971/3951360*z4*z7-37889699/
27440*z11-1187600512571/31841280*z12+9929147313481/41472000*z10-\
2340314131510723/3485099520000*z3^3-370170854580988703/5576159232000*z6*z3-\
95949487141891637/2091059712000*z4*z5-56310635086252277/2613824640000*z2*z7-\
3398392958621999/163364040000*z9-17424/7*z13-232/7*z2*z3^2*z5-401/6*z3^2*z7-\
1394/21*z3*z5^2-989/63*z4*z3^3-13462/9*z4*z9-9840/7*z11*z2-3976631/6720*z10*z3-\
116143/126*z8*z5-402485/336*z6*z7)*lny+(
1053668459082432632546425512800038882433/323952055920349855875072000000000000+
189215838088036339/819354009600*z8-17364135102889/9331200000*z7+
14870719762893364411307443/118036138622976000000*z6-22148858784267847/
33592320000000*z5+112226478129184224643/120932352000000000*z3+
11039502117625422519244867643946877/1836462902042799636480000000000*z2+
34358140280088022042784699353/1487255346649497600000000*z4+370279650267511/
174254976000*z3*z5-19875088816409/4665600000*z2*z5-14280861194857/1036800000*z3
*z4-99957207710439757/33592320000000*z2*z3+27942871908739241/20910597120000*z2*
z3^2+843222574403879945521/1229543110656000000*z3^2-29299/168*z6*z3^2-380/7*z2*
z5^2-803/9*z3^2*z5-869/30*z2*z3^3+36337697/493920*z4*z3^2-1505/6*z4*z3*z5-4607/
42*z2*z3*z7-45/28*z3^4-101813779/4939200*z5^2+1039007/37800*z2*z3*z5-1093/42*z5
*z7-68/3*z3*z9-1970387/39200*z3*z7-46816/45*z2*z9-20440189/8640*z3*z8-731863/
360*z5*z6-207889/120*z4*z7-1232*z11-60469386113/14859264*z12+14381225986261/
1264435200*z10+7275613/194400*z3^3-1546987397/5184000*z6*z3+402426341/1296000*
z4*z5+145289639/324000*z2*z7+181504813/243000*z9)*lny^2+(-\
1506639332617980435505351/8358844170240000000000+10999715680213/373248000*z8+
1423684450296803/1960368480000*z7+22634134337376077/447897600000*z6+
117666947501903892019/2766471998976000000*z5-1172603417093756991328763/
14872553466494976000000*z3+1418524108324395497293/1451188224000000000*z2+
2366380565180603473/179159040000000*z4+18256867/243000*z3*z5+76003499559619/
78414739200*z2*z5+308279079037017169/125463582720000*z3*z4-18755580982560593141
/553294399795200000*z2*z3+358338403/3888000*z2*z3^2+9106436231173/55987200000*
z3^2-758/63*z3^2*z5-1723/378*z2*z3^3-5687/108*z4*z3^2+2057/270*z5^2-572/27*z2*
z3*z5+1133/60*z3*z7-40036/189*z2*z9-1970551/4032*z3*z8-210923/504*z5*z6-175957/
504*z4*z7-2410/7*z11-221779613/57600*z10+792910289/266716800*z3^3+381709367309/
711244800*z6*z3+2869483513/7408800*z4*z5+4381140707/22226400*z2*z7+4134943327/
16669800*z9)*lny^3+(12265396129/15552000*z3*z4-3873389/4939200*z3*z5+585657647/
1944000*z2*z5+19406457773621/55987200000*z2*z3+108298493/118540800*z2*z3^2-1495
/112*z4*z3^2-171/14*z3*z7-180389/640*z6*z3-8833/45*z4*z5-101717/1080*z2*z7-113/
9*z2*z3*z5-18436556119435475390934728340119/918231451021399818240000000000+
21318620867/116121600*z8+395983853/1728000*z7+11485754340511360673/
2007417323520000*z6+456881509919/2332800000*z5+65965014211127179/
1612431360000000*z3+2098754740980666523667171527/10410787426546483200000000*z2+
90767040445984219816729/29509034655744000000*z4+386177816557067/125463582720000
*z3^2-122/21*z5^2-12758647/161280*z10-2849/1296*z3^3-40502/405*z9)*lny^4+(
6054731317/508032000*z3*z4-3707/1350*z3*z5+131767823/29635200*z2*z5+
25731845460035623/313658956800000*z2*z3-847/400*z2*z3^2-2161/240*z6*z3-4729/840
*z4*z5-2549/1260*z2*z7-4846294430025987671/11609505792000000000-4013999/259200*
z8+5198562497/1778112000*z7+28619132203/207360000*z6+298770932063489/
6534561600000*z5+3663473366947278943103/147545173278720000000*z3+
346252984766869/10749542400000*z2+614764326852857/2239488000000*z4+157288007/
77760000*z3^2-2/105*z3^3-212/315*z9)*lny^5+(-3311/2700*z3*z4-551/1890*z3*z5-583
/1620*z2*z5+977914349/233280000*z2*z3-2759/15120*z2*z3^2+
184117711925598213286183/1873941736778366976000000-50831/725760*z8-209/1620*z7+
321358747/2032128000*z6+252981209/116640000*z5+1670345101091/419904000000*z3+
6144490357758876071533/2655813119016960000000*z2+19155654187879171/
3011125985280000*z4+47839747/395136000*z3^2)*lny^6)*y^7+(-\
722023689420822551890786926722370229044332777784731/
91107815288054029992530310227558400000000000000-262552976351368941759242339/
193608776376336384000000*z8+1308841968576198774603643/210078967422240000000*z7+
115727291383980069751589383146833/1067268379774554316800000000*z6-\
44560446282925813957947054301/35734432358523024000000000*z5+
151846829001157883816218507032250519/50428430944347691468800000000000*z3-\
4867094251395454177627715130734991488008351/
2869356742506110795935068979200000000000*z2+
16273194592439936424045119270933492411/368847952050085971886080000000000*z4-\
66806935793054395724993/12004512424128000000*z3*z5+1023506943008233539591691/
105039483711120000000*z2*z5+22251809822453201544529663/840315869688960000000*z3
*z4-29308158829371544011366577909/15881969937121344000000000*z2*z3-\
93594463064011968591913/21007896742224000000*z2*z3^2-\
370504847695225861971478192783/609867645585459609600000000*z3^2-3624535487/
88905600*z6*z3^2+1526459/68600*z2*z5^2+2433046313/2778300*z3^2*z5+416216475217/
1500282000*z2*z3^3-1780736362948828877/211719795840000*z4*z3^2-601869449/
100018800*z4*z3*z5+272488591/5556600*z2*z3*z7+145227511/120022560*z3^4-\
531615412736553659/158789846880000*z5^2-74228196918849277/9924365430000*z2*z3*
z5+3598364741/50009400*z5*z7+353729897/2679075*z3*z9-3795663280700999/
551353635000*z3*z7+2556312576301/187535250*z2*z9+1240352519326463/48009024000*
z3*z8+23498174167513/1000188000*z5*z6+13989664134157/666792000*z4*z7+1285510897
/61740*z11-5211173401512569/786352250880*z12-32349353566296061372673/
203251004006400000*z10+1177040362696655623/1587898468800000*z3^3+
54206106345472571393/604913702400000*z6*z3+4157320039190268379/64812182400000*
z4*z5+24694219857330386897/793949234400000*z2*z7+512550543060654239/
16540609050000*z9-168432/35*z13-426004978109/6773760*z14+(-\
8377403767013479925953/635278797484853760000000+1/22680*z7+5423/3175200*z6+
14651569/36006768000*z5-67169928185342153/457314759014400000*z3-\
8793278143984907/250094008836000000*z2-3555704293/240045120000*z4+377/18900*z3^
2+2/2835*z2*z5+131/45360*z3*z4+11898101/24004512000*z2*z3)*lny^7-16640/27*z2*z3
*z9-560*z2*z5*z7-20491/63*z6*z3*z5-1492/3*z4*z3*z7-6728/105*z2*z3^2*z5-11629/90
*z3^2*z7-40426/315*z3*z5^2-28681/945*z4*z3^3-390398/135*z4*z9-19024/7*z11*z2-\
115322299/100800*z10*z3-3368147/1890*z8*z5-2334413/1008*z6*z7-66316/63*z7^2-\
5051/21*z4*z5^2-247/189*z2*z3^4-2480*z3*z11-59456/27*z5*z9-34747/336*z8*z3^2-\
3568/189*z3^3*z5+(-895934172600475828831450949237363531290681/
20015044241811598743966720000000000000-25670263396716120245183/
76219126502400000*z8+23198983072989732878486609/1344505391502336000000*z7-\
12031231961474311963353449/201675808725350400000*z6+
6381421322783155928460755112937/914801468378189414400000000*z5+
4436803990271772466981814569202285191/1290967832175300901601280000000000*z3-\
22614077105989141821239556637557599/1801015390869560409600000000000*z2+
4883909248329530625140655513103/571750917736368384000000000*z4-5527398429297107
/1176221088000*z3*z5+3071582571134294238522493/134450539150233600000*z2*z5+
63488765139558375139261369/1075604313201868800000*z3*z4+
66896123572843963632606464651/6776307173171773440000000*z2*z3-\
5225903995419762281/1587898468800000*z2*z3^2-444504952986598380517499/
630236902266720000000*z3^2+432709/840*z6*z3^2+21286/105*z2*z5^2-3432658/231525*
z3^2*z5-2954417323/600112800*z2*z3^3-412247257829/166698000*z4*z3^2+230318/315*
z4*z3*z5+24302/63*z2*z3*z7+29/1890*z3^4-153567091177/125023500*z5^2-3276515779/
1488375*z2*z3*z5+215818/315*z5*z7+92336/135*z3*z9-10080205531/4167450*z3*z7-\
29258748031/75014100*z2*z9-18062435237129/19203609600*z3*z8-606209218841/
800150400*z5*z6-33950244743/53343360*z4*z7+8381693/13720*z11+3130946805869/
111444480*z12-5262898735170691/32006016000*z10+683989375633498549/
1270318775040000*z3^3+36208865828426383507/677503346688000*z6*z3+
9423344435143140433/254063755008000*z4*z5+5562613988597812417/317579693760000*
z2*z7+37689144364663411/2205414540000*z9+11616/7*z13+464/21*z2*z3^2*z5+401/9*z3
^2*z7+2788/63*z3*z5^2+1978/189*z4*z3^3+26924/27*z4*z9+6560/7*z11*z2+3976631/
10080*z10*z3+116143/189*z8*z5+402485/504*z6*z7)*lny+(-\
35348036617879342001960295273004437874959799/
9564522475020369319783563264000000000000-658791497091298587557/3484302925824000
*z8+770987728867921241/396974617200000*z7-18661177701910239556219484047/
129072517584224256000000*z6+607831127724675737462537/420157934844480000000*z5-\
86231528268514656759942385537/285875458868184192000000000*z3-\
36616270335331633550348487836275809379/6024516550151404207472640000000000*z2-\
452435381445506136680490825823093/14636823494051030630400000000*z4-\
12138584244979033/7057326528000*z3*z5+537159825619033069/132324872400000*z2*z5+
13582757195843535367/1058598979200000*z3*z4+1755960580996078682865797/
420157934844480000000*z2*z3-2746844565741344981/2540637550080000*z2*z3^2-\
3204551353337765204073247/4033516174507008000000*z3^2+29299/252*z6*z3^2+760/21*
z2*z5^2+4234/63*z3^2*z5+2291/105*z2*z3^3+7067593/246960*z4*z3^2+1505/9*z4*z3*z5
+4607/63*z2*z3*z7+15/14*z3^4+3119067071/66679200*z5^2+184976119/3572100*z2*z3*
z5+1093/63*z5*z7+136/9*z3*z9+471156127/4762800*z3*z7+35264/45*z2*z9+7698253/
4320*z3*z8+1929457/1260*z5*z6+548071/420*z4*z7+928*z11+60469386113/22288896*z12
-95522112239/126443520*z10-7943626829/300056400*z3^3+116261270837/2000376000*z6
*z3-102373882559/333396000*z4*z5-10747571116/31255875*z2*z7-13620561883/
26790750*z9)*lny^2+(1306620961182082564727590464017989/
60514117133217229762560000000000-5772651090398791/288054144000*z8-\
148983276771133673/238184770320000*z7-922391672512515778273/19054781625600000*
z6-71033470250443632230837/1008379043626752000000*z5+
71595843640022043401935950091/731841174702551531520000000*z3-\
1822919335480909267384283093/1134426424080096000000000*z2-\
16529274472978778978680849/945355353400080000000*z4-10768516307/250047000*z3*z5
-7885676342591503/9527390812800*z2*z5-3534014534760601781/1693758366720000*z3*
z4+508692904704739165669/67225269575116800000*z2*z3-177695798501/3000564000*z2*
z3^2-58275887738452427/396974617200000*z3^2+1516/189*z3^2*z5+1723/567*z2*z3^3+
14993/378*z4*z3^2-5423/945*z5^2+3016/189*z2*z3*z5-2987/210*z3*z7+80072/567*z2*
z9+1970551/6048*z3*z8+210923/756*z5*z6+175957/756*z4*z7+4820/21*z11+584691707/
201600*z10-542805941/3600676800*z3^3-1309226820161/9601804800*z6*z3-3647633699/
33339600*z4*z5-19259829923/300056400*z2*z7-23235739843/225042300*z9)*lny^3+(226
/27*z2*z3*z5+7520455056089247615870435621711379/
9036774825227106311208960000000000+4793715391/1219276800*z8-71327411377/
444528000*z7-1131344095162575367693/243901204807680000*z6-51692674242206891/
264649744800000*z5-13766044221840409862101/240090248482560000000*z3-\
37553268861039245022045345972667/102457764458357214412800000000*z2-\
341446213940650957919027503/96804388188168192000000*z4-24957778058729087/
15243825300480000*z3^2+244/63*z5^2+12758647/241920*z10+1073/648*z3^3+30508/405*
z9+21652147/22226400*z3*z5-313505161469/1500282000*z2*z5-932841731989/
1714608000*z3*z4-233149030017293069/680527915200000*z2*z3+45849583/1600300800*
z2*z3^2+1495/168*z4*z3^2+57/7*z3*z7+475571/2240*z6*z3+46574/315*z4*z5+38309/540
*z2*z7)*lny^4+(-3416140882447934247306982021/1715252753209105152000000000+
10582361/907200*z8-431012453/24004512000*z7-14928283306501/160030080000*z6-\
30252813431269109/793949234400000*z5-4604666775782158070204747/
161340646980280320000000*z3-4904363366825502027337/100837904362675200000*z2-\
50085008459563726541/190547816256000000*z4-82088204609/60011280000*z3^2+4/315*
z3^3+424/945*z9+9773/4725*z3*z5-6072517/26671680*z2*z5-623222959/979776000*z3*
z4-2578318057334539243/38109563251200000*z2*z3+319/200*z2*z3^2+2161/360*z6*z3+
4729/1260*z4*z5+2549/1890*z2*z7)*lny^5+(-5316264370829814291938963947/
18442397602504298594304000000+50831/1088640*z8+551/5670*z7+452487377/
27433728000*z6-131914446203/90016920000*z5-277263564569017321/71455431096000000
*z3-7965074524198557401593297/2904131645645045760000000*z2-1871747731884650503/
365851807211520000*z4-656972669/16003008000*z3^2+551/2835*z3*z5+1537/5670*z2*z5
+1247/1350*z3*z4-511143440183/180033840000*z2*z3+2759/22680*z2*z3^2)*lny^6)*y^8
+(1590042210921467416579293835021258140718545314085899/
130154021840077185703614728896512000000000000000+10956523439283720076652560787/
276583966251909120000000*z8-3530289268858593138491971/368862933196800000000*z7-\
2411135715197888043360555411451967/24394705823418384384000000000*z6+
3342529152646248028907696317/3983719678525440000000000*z5-\
5728600143476057785000780807959811/2810912605167550464000000000000*z3-\
385849621039916571553485316906644102838787/
585583008674716488966340608000000000000*z2-\
26440948236178667641912622892563713439/526925645785837102694400000000000*z4+
387990817552550443590553/60022562120640000000*z3*z5-7629143058978948525314851/
553294399795200000000*z2*z5-8992142613852080151258017/245908622131200000000*z3*
z4+221697264191624796291882197/221317759918080000000000*z2*z3+
947980463810363719188037/192072198786048000000*z2*z3^2+
199504615762045715871693035753/174247898738702745600000000*z3^2-2251327231/
18144000*z6*z3^2-59068631/882000*z2*z5^2-68361107593/111132000*z3^2*z5-\
1288627668973/6667920000*z2*z3^3+32434582991011601/4725888300000*z4*z3^2-\
883812161/4082400*z4*z3*z5-544964333/3969000*z2*z3*z7-2113320173/857304000*z3^4
+63143657953608767/22684263840000*z5^2+695534065533133961/113421319200000*z2*z3
*z5-883221121/5103000*z5*z7-417014086/1913625*z3*z9+144080572505069989/
25204737600000*z3*z7-7962783623329/833490000*z2*z9-545358448885421/30481920000*
z3*z8-36269162235581/2222640000*z5*z6-130002007112099/8890560000*z4*z7-\
4060404933/274400*z11+19598326207466539/5616801792000*z12+
39142889761053667342997/290358577152000000*z10-2820010172336023/3920736960000*
z3^3-104839957869888179563/1254635827200000*z6*z3-37797251490336124709/
627317913600000*z4*z5-4630596994253125411/156829478400000*z2*z7-\
1477292468602776751/49009212000000*z9+647592/175*z13+426004978109/9676800*z14+(
-1/32400*z7-41701/31752000*z6-10376201/10287648000*z5+76990564009275929/
653306798592000000*z3+31726899286298281/988025713920000000*z2+10863847837/
1066867200000*z4-2899/189000*z3^2+9700591481595418914709/
557720754993561600000000-1/2025*z2*z5-131/64800*z3*z4-3959261/1371686400*z2*z3)
*lny^7+11648/27*z2*z3*z9+392*z2*z5*z7+20491/90*z6*z3*z5+5222/15*z4*z3*z7+25868/
525*z2*z3^2*z5+89423/900*z3^2*z7+155431/1575*z3*z5^2+220547/9450*z4*z3^3+
1501013/675*z4*z9+73144/35*z11*z2+886788713/1008000*z10*z3+25899889/18900*z8*z5
+17950831/10080*z6*z7+33158/45*z7^2+5051/30*z4*z5^2+247/270*z2*z3^4+1736*z3*z11
+208096/135*z5*z9+34747/480*z8*z3^2+1784/135*z3^3*z5+(
25946941360912711996419448885902062443951/694182976972178262589440000000000000+
2696699486383432084889/8364238848000000*z8-6943783644727331566971181/
384144397572096000000*z7+562472521468232311225701371/5901806931148800000000*z6-\
22403942460839337576077849645159/2613718481080541184000000000*z5-\
952126215972654670040412864531475777/263462822892918551347200000000000*z3+
14310218941716058669247287839133577/1639699019681071104000000000000*z2-\
51727434235847218456274683343/6373951485640704000000000*z4+506436605745666857/
112021056000000*z3*z5-22985671140457933910965169/960360993930240000000*z2*z5-\
94557639989864126571967213/1536577590288384000000*z3*z4-\
1252140850376002787722473779561/96804388188168192000000000*z2*z3+
4919629267365927503/1568294784000000*z2*z3^2+2271543023940210539836897/
2213177599180800000000*z3^2-3327383/8400*z6*z3^2-81841/525*z2*z5^2+37719511/
1323000*z3^2*z5+8541696127/857304000*z2*z3^3+3818353054223/2222640000*z4*z3^2-\
885533/1575*z4*z3*z5-93437/315*z2*z3*z7-223/18900*z3^4+475541413643/555660000*
z5^2+212661868021/138915000*z2*z3*z5-829783/1575*z5*z7-355016/675*z3*z9+
187233742103/111132000*z3*z7+7227991933/15309000*z2*z9+33503677225253/
27433728000*z3*z8+9017702737/9144576*z5*z6+308155630711/381024000*z4*z7-608911/
2800*z11-24075901300303/1114444800*z12+654626497473019/5689958400*z10-\
784183275928009441/1814741107200000*z3^3-208051673415653398907/4839309619200000
*z6*z3-2171964650938253831/72589644288000*z4*z5-6436869818840776843/
453685276800000*z2*z7-897635923045597/64297800000*z9-5808/5*z13-232/15*z2*z3^2*
z5-2807/90*z3^2*z7-1394/45*z3*z5^2-989/135*z4*z3^3-94234/135*z4*z9-656*z11*z2-\
3976631/14400*z10*z3-116143/270*z8*z5-80497/144*z6*z7)*lny+(
1526022334120217596542811828273901580572471/
390388672449810992644227072000000000000+42910255669264686163/278744234065920*z8
-83885732035289057/44808422400000*z7+28304285801488554701138670853/
184389310834606080000000*z6-180488022947459294937193/88527103967232000000*z5-\
2262919930983373945737419593/7967439357050880000000000*z3+
7922135254690687143632815189699447081/1229493173500286572953600000000000*z2+
119472701517036175092413721760399/2987106835520618496000000000*z4+
6991207099678211/5040947520000*z3*z5-27758109487687667/7468070400000*z2*z5-\
36339116381779198249/3136589568000000*z3*z4-11236239400765572910318817/
2213177599180800000000*z2*z3+3165861764979548849/3629482214400000*z2*z3^2+
9734332775212384563836117/11524331927162880000000*z3^2-29299/360*z6*z3^2-76/3*
z2*z5^2-16279/315*z3^2*z5-17617/1050*z2*z3^3-14129187/196000*z4*z3^2-2107/18*z4
*z3*z5-4607/90*z2*z3*z7-3/4*z3^4-5199560171/95256000*z5^2-1483319717/17860500*
z2*z3*z5-1093/90*z5*z7-476/45*z3*z9-5355828337/47628000*z3*z7-135584/225*z2*z9-\
59196911/43200*z3*z8-14836859/12600*z5*z6-4214477/4200*z4*z7-3568/5*z11-\
60469386113/31841280*z12-18358870924741/4515840000*z10+25388639219/1333584000*
z3^3+7002405007/158760000*z6*z3+1194108725273/4445280000*z4*z5+289760734787/
1111320000*z2*z7+41890361017/119070000*z9)*lny^2+(
5647399288537968429947079210099331/39352776472345706496000000000000+
17805149320941799/1280240640000*z8+717894063447730229/1361055830400000*z7+
1119887849723111104157/25092716544000000*z6+516122418764718343108019/
5762165963581440000000*z5-64750261365815351584981807949/
522743696216108236800000000*z3+781968051353991119195464604917/
334632452996136960000000000*z2+553621118535448444086380071/
26558131190169600000000*z4+84664565959/3333960000*z3*z5+471996392889571649/
680527915200000*z2*z5+842885834339333593/483930961920000*z3*z4+
4761542639746215461221/274388855408640000000*z2*z3+521515041109/13335840000*z2*
z3^2+406400077187057993/3136589568000000*z3^2-758/135*z3^2*z5-1723/810*z2*z3^3-\
115291/3780*z4*z3^2+41701/9450*z5^2-11596/945*z2*z3*z5+22969/2100*z3*z7-40036/
405*z2*z9-1970551/8640*z3*z8-210923/1080*z5*z6-175957/1080*z4*z7-482/3*z11-\
4496077609/2016000*z10-5790403807/5143824000*z3^3-106397925037/1959552000*z6*z3
-574871453/23814000*z4*z5-14084327/21432600*z2*z7+1372702399/45927000*z9)*lny^3
+(-791/135*z2*z3*z5-213804750209/2438553600*z8+2028544259597/17781120000*z7+
1306727100522865831609/348430292582400000*z6+145519174217178049/784147392000000
*z5+950331411018199730559523/13279065595084800000000*z3+
5563769482091154932351080023527/10454873924322164736000000000*z2+
257422605250871024241079343/69145991562977280000000*z4+17503154277438461/
21776893286400000*z3^2-122/45*z5^2-12758647/345600*z10-8251/6480*z3^3-117298/
2025*z9+99395917802746950473778268538160157/3688479520500859718860800000000000+
983083267301/6667920000*z2*z5-4449547/4536000*z3*z5+20382689853007/53343360000*
z3*z4+434172426595549823/1344252672000000*z2*z3-1027084123/2286144000*z2*z3^2-\
299/48*z4*z3^2-57/10*z3*z7-3656977/22400*z6*z3-179069/1575*z4*z5-294583/5400*z2
*z7)*lny^4+(-81374707/9072000*z8-6293640769/4898880000*z7+15266015282803/
237081600000*z6+71219374056037891/2268426384000000*z5+6996302009558510717560703
/230486638543257600000000*z3+27294926609419481040473/442635519836160000000*z2+
91047105095380779089/376390748160000000*z4+251782664141/266716800000*z3^2-2/225
*z3^3-212/675*z9+3598123319176809740296501999/669264905992273920000000000-\
1601795063/952560000*z2*z5-75151/47250*z3*z5-306799734701/68584320000*z3*z4+
3013653053146736737/54442233216000000*z2*z3-2453/2000*z2*z3^2-15127/3600*z6*z3-\
4729/1800*z4*z5-2549/2700*z2*z7)*lny^5+(-50831/1555200*z8-4237/56700*z7-\
25630620161/274337280000*z6+404729665427/400075200000*z5+255372458944639067/
70573265280000000*z3+12194621515924421460892333/4148759493778636800000000*z2+
10748421069823097867/2613227194368000000*z4+8215033/4572288000*z3^2+
11813351041581411561227058187/23523466329724870656000000000-11819/56700*z2*z5-\
551/4050*z3*z5-9589/13500*z3*z4+1571077579247/800150400000*z2*z3-2759/32400*z2*
z3^2)*lny^6)*y^9+(-\
7833077895142437999066601415626869259488956430901967857118791199/
561658728794986657160069757519916640668483584000000000000000-\
44168426863518545652922593708806507/673729880776147762237440000000*z8+
32326704811816238745691137116300611/2620060647462796853145600000000*z7+
2435930259275149677076145352571074970059623/
28760720134476816592601628672000000000*z6-\
2516389025716490190748959975267334186373/30815057286939446349216030720000000000
*z5+3033764528342560083690916745392221845983507999969/
2630915635021401274624826584399872000000000000*z3+
14615117885075585298746190707207253759265537361529659/
5221052077699970829492968356741545984000000000000*z2+
2139620107405311088943833637067576851706987041/
38826972181543702400012198707200000000000*z4-8093211954941164127606639461679/
1169669931903034309440000000*z3*z5+7444767816003654337018877718361259/
436676774577132808857600000000*z2*z5+21165112226697972499030512240917171/
476374663175053973299200000000*z3*z4+2397850613674748082456517919620127812751/
5135842881156574391536005120000000000*z2*z3-9603687160935953627807034079921/
1871471891044854895104000000*z2*z3^2-171278590538421472598661132335940600853/
102716857623131487830720102400000000*z3^2+593309744941/3018708000*z6*z3^2+
18570397094/220114125*z2*z5^2+97396858312921/221875038000*z3^2*z5+
5467478214412783/39937506840000*z2*z3^3-136612234927664083868891/
24355489171305600000*z4*z3^2+105617271919/339604650*z4*z3*z5+904870081459/
5282739000*z2*z3*z7+831219560671/285267906000*z3^4-8421852317922060637303/
3653323375695840000*z5^2-45929052276878377457069/9133308439239600000*z2*z3*z5+
1427556651863/6792093000*z5*z7+622982168723/2547034875*z3*z9-\
9599160942622799996521/2029624097608800000*z3*z7+33974639944949899/
4992188355000*z2*z9+328875467266164713/26081637120000*z3*z8+307026552050060137/
26625004560000*z5*z6+619452456685219/59764320000*z4*z7+17539381799143/
1643518800*z11-3283285978445042693/1868990796288000*z12-\
165385554870448859104798883/1461329350278336000000*z10+137725070598510449409889
/204586109038967040000*z3^3+12984027898019510541388709/170488424199139200000*z6
*z3+225877098424210591360198069/4091722180779340800000*z4*z5+
27884753704074445955734151/1022930545194835200000*z2*z7+
335098754214979724863997/11839473902718000000*z9-507936/175*z13-426004978109/
13305600*z14+(-81118558339698418028974369526107/
3961531698963748841956147200000000+1/44550*z7+8177/7938000*z6+105827107/
85580371800*z5-1250955241501133971109/13151964152505024000000*z3-\
185724359414865048418699/6444462434727461760000000*z2-45520191912607/
6390001094400000*z4+6253/519750*z3^2+8/22275*z2*z5+131/89100*z3*z4+4409154961/
1141071624000*z2*z3)*lny^7-93184/297*z2*z3*z9-3136/11*z2*z5*z7-81964/495*z6*z3*
z5-41776/165*z4*z3*z7-223184/5775*z2*z3^2*z5-192881/2475*z3^2*z7-1341028/17325*
z3*z5^2-951418/51975*z4*z3^3-12950444/7425*z4*z9-631072/385*z11*z2-1912759511/
2772000*z10*z3-55864783/51975*z8*z5-38719057/27720*z6*z7-265264/495*z7^2-20204/
165*z4*z5^2-988/1485*z2*z3^4-13888/11*z3*z11-1664768/1485*z5*z9-34747/660*z8*z3
^2-14272/1485*z3^3*z5+(-\
185693514576866470687446780581293325766068393227455445379/
5847578327023967329032124559550531502080000000000000-\
146917365981476919709675503229/491006661693520896000000*z8+
17032541409531943755767312381401/935735945522427447552000000*z7-\
15709408991776877763652012841976628493/125762911078214248950988800000000*z6+
31338512855201142479407536038603444622041/3081505728693944634921603072000000000
*z5+38795704462145373788061225957880211648588174257/
9396127267933575980802952087142400000000000*z3-\
12865334059688238525767010132466980732809105509447/
2302051180643726115296723261349888000000000000*z2+
27280734535677036657563043763820706839597/7043441665586159165535092736000000000
*z4-1026327710178331866165671/243554891713056000000*z3*z5+
56214094271997616710007645804289/2339339863806068618880000000*z2*z5+
10466197185492166223163915689827/170133808276804990464000000*z3*z4+
257698855033166952777021289958572020017/16304263114782775846146048000000000*z2*
z3-29683796761524234181287187/10229305451948352000000*z2*z3^2-\
20478310739501714859013661504787917/15720363884776781118873600000000*z3^2+
7177001/23100*z6*z3^2+706108/5775*z2*z5^2-29322677899/880456500*z3^2*z5-\
419634401413/35658488250*z2*z3^3-5387507670399571/4437500760000*z4*z3^2+694564/
1575*z4*z3*z5+806156/3465*z2*z3*z7+481/51975*z3^4-2019658983528673/
3328125570000*z5^2-75109808900468/69335949375*z2*z3*z5+7159204/17325*z5*z7+
3063008/7425*z3*z9-265009969021783/221875038000*z3*z7-1224482751298/2547034875*
z2*z9-1457987697779867/1141071624000*z3*z8-19635553607849/19017860400*z5*z6-\
1209109869119/1440747000*z4*z7+7791314/698775*z11+51930531504241/3064723200*z12
-69709948985386072609/852000145920000*z10+3186545829711166210009/
9133308439239600000*z3^3+1693332580582834015341661/48710978342611200000*z6*z3+
354309485948021488257383/14613293502783360000*z4*z5+210656719187170985677931/
18266616878479200000*z2*z7+29583844246096386979/2588806246950000*z9+4224/5*z13+
1856/165*z2*z3^2*z5+11228/495*z3^2*z7+11152/495*z3*z5^2+7912/1485*z4*z3^3+
753872/1485*z4*z9+5248/11*z11*z2+3976631/19800*z10*z3+464572/1485*z8*z5+80497/
198*z6*z7)*lny+(-22414544115357176629398990750534475762236554246802527/
5569122216213302218125832913857649049600000000000-5507324198462415172023791/
43839880508350080000*z8+101665006677646427324263/58453174011133440000*z7-\
139760074805138367010639689787596581/898306507701530349649920000000*z6+
4129252377683488185993136632899/1676838814376189986013184000*z5+
51781055414617492471815925058659190503477/
61630114573878892698432061440000000000*z3-\
156834593743505067153269318412170839990962810113/
21924296958511677288540221536665600000000000*z2-\
151172796191875741542335203306977534672779/
3081505728693944634921603072000000000*z4-911370148948585114189/
811849639043520000*z3*z5+162695810576663992840409/48710978342611200000*z2*z5+
7814254778315007019446523/757726329773952000000*z3*z4+
29839620130288885157920873893474239/5240121294925593706291200000000*z2*z3-\
293369853090168495559/415150383601800000*z2*z3^2-\
96041217612617868469443542029403/112288313462691293706240000000*z3^2+29299/495*
z6*z3^2+608/33*z2*z5^2+140452/3465*z3^2*z5+75998/5775*z2*z3^3+17329368647/
195657000*z4*z3^2+8428/99*z4*z3*z5+18428/495*z2*z3*z7+6/11*z3^4+433734797203/
7924108500*z5^2+2206464918241/23772325500*z2*z3*z5+4372/495*z5*z7+3808/495*z3*
z9+883621448197/7924108500*z3*z7+1169792/2475*z2*z9+127684817/118800*z3*z8+
32002373/34650*z5*z6+9090419/11550*z4*z7+30784/55*z11+60469386113/43781760*z12+
3467898174695947/563492160000*z10-111167209522451/7987501368000*z3^3-\
655932607816741/7607144160000*z6*z3-2002267253716141/8875001520000*z4*z5-\
1318694884496897/6656251140000*z2*z7-16006901777297/64833615000*z9)*lny^2+(-\
35421262771850642929614917995832970979957832961187/
110498456670898853534242716544794624000000000000-75285673570125499309/
7668001313280000*z8-48418470853073743868741/109599701270875200000*z7-\
19821655519133664032085390629/491006661693520896000000*z6-\
5707028272278522281451514280891/56144156731345646853120000000*z5+
184049463500443529364593228017380545023/1232602291477577853968641228800000000*
z3-896541925420699643814906704558369604407417/
287607201344768165926016286720000000000*z2-\
4385511684593785849956730467779605631/188644366617321373426483200000000*z4-\
11178174452177/739583460000*z3*z5-2880040225396070633341/4981804603221600000*z2
*z5-14104138133462320851091/9742195668522240000*z3*z4-\
100292511641423570609956291669/2673531272921221278720000000*z2*z3-\
2102372233376399/79875013680000*z2*z3^2-2318526231782045050123747/
20458610903896704000000*z3^2+6064/1485*z3^2*z5+6892/4455*z2*z3^3+22607/945*z4*
z3^2-16354/4725*z5^2+100048/10395*z2*z3*z5-49543/5775*z3*z7+320288/4455*z2*z9+
179141/1080*z3*z8+210923/1485*z5*z6+175957/1485*z4*z7+3856/33*z11+9697817623/
5544000*z10+358405709623/213950929500*z3^3+3353707225433/23287176000*z6*z3+
253310223839/2881494000*z4*z5+1845902857259/57053581200*z2*z7+122378941357/
15282209250*z9)*lny^3+(6328/1485*z2*z3*z5-\
32485143662626951883140293128983244318736501163/
526183127004280254924965316879974400000000000+3114803010509/25357147200*z8-\
974340223194823/11833335360000*z7-5338763977551344469594481/
1753595220334003200000*z6-7259493694976818120081/42269857239456000000*z5-\
866332429212285655355447511943397/10480242589851187412582400000000*z3-\
1532036553365691787774720904655908430611/2241095075413777916306620416000000000*
z2-5051862483410469981082556882605999/1347459761552295524474880000000*z4-\
283082450732274549337/876797610167001600000*z3^2+976/495*z5^2+1159877/43200*z10
+17797/17820*z3^3+1012024/22275*z9+51406627/55902000*z3*z5-4220361991730231/
39937506840000*z2*z5-7921184137368407/29045459520000*z3*z4-\
2604324257430065801528897/8767976101670016000000*z2*z3+118956579779/
190178604000*z2*z3^2+299/66*z4*z3^2+228/55*z3*z7+7887919/61600*z6*z3+140452/
1575*z4*z5+635401/14850*z2*z7)*lny^4+(-\
48213671642907715850473183205215499091241/
5176929624205826986668293160960000000000+175521229/24948000*z8+748329057167/
407525580000*z7-192643667662328899/4260000729600000*z6-4720818210445650686509/
182666168784792000000*z5-4326096515875845512383248343217/
140360391828364117132800000000*z3-223585652854226363279399434524983/
3144072776955356223774720000000*z2-536083302562292598269237231/
2455033308467604480000000*z4-1058255424122591/1597500273600000*z3^2+16/2475*z3^
3+1696/7425*z9+324194/259875*z3*z5+99209612177/39620542500*z2*z5+9523078589377/
1426339530000*z3*z4-99374809470634330978109/2191994025417504000000*z2*z3+481/
500*z2*z3^2+15127/4950*z6*z3+4729/2475*z4*z5+5098/7425*z2*z7)*lny^5+(-\
1607111939010491976702705116873549983/2263963392509836874636279808000000000+
4621/194400*z8+9139/155925*z7+11398707970807/91285729920000*z6-1703140922434097
/2396250410400000*z5-138047927245126693844713/41847158667061440000000*z3-\
7538548200500301875843122354567/2526487052910554108390400000000*z2-\
174906512466757705646717/52607856610020096000000*z4+13349440823/760714416000*z3
^2+2204/22275*z3*z5+25493/155925*z2*z5+20683/37125*z3*z4-6621021223492517/
4792500820800000*z2*z3+2759/44550*z2*z3^2)*lny^6)*y^10:
#




==> anc/T4termsyser8loops.txt <==
#######################################################################
# Ancillary file for arXiv:2204.nnnnn [hep-th],
# "Bootstrapping a Stress-Tensor Form Factor through Eight Loops",
# by Lance Dixon, Omer Gurdogan, Andrew McLeod and Matthias Wilhelm.
#######################################################################
# Here is the series expansion in S through S^20,
# for the T^4 terms given in "T4terms8loops.txt".
#
# Here     y = S^2,     lny = Log[y] = 2 * Log[S].
#
# The Riemann zeta values are compressed as
# z2 = zeta[2], z3 = zeta[3], ..., z14 = zeta[14]
# (no irreducible MZV's appear).
#
############################################################
# Two loops:
#
RT4ser[2,1] := (16/3*lny+32/3)*y+(9*lny-15/2)*y^2+(-8/15*lny-64/15)*y^3
+(2/3*lny+14/9)*y^4+(-52/105*lny-124/105)*y^5+(11/30*lny+44/45)*y^6
+(-88/315*lny-52/63)*y^7+(23/105*lny+2221/3150)*y^8+(-122/693*lny-703/1155)*y^9
+(13/90*lny+6851/9450)*y^10:
#
RT4ser[2,0] := (-640/27+64/3*z2+20/3*lny)*y+(-445/16+15*z2+155/12*lny)*y^2
+(-34468/3375-8/15*z2+14/5*lny)*y^3+(2/3*z2+335/216-38/45*lny)*y^4
+(-52/105*z2-2949347/4630500+62/105*lny)*y^5
+(11/30*z2+123199/432000-151/315*lny)*y^6
+(-88/315*z2-6068431/62511750+127/315*lny)*y^7
+(23/105*z2-937463/74088000-2171/6300*lny)*y^8
+(-122/693*z2+20931696253/266250045600+59/198*lny)*y^9
+(43/90*z2-28940093/128304000-108197/415800*lny)*y^10:
#
############################################################
# Three loops:
#
RT4ser[3,2] := (-460/27+64/3*z2+32*lny^2+24*lny)*y+(-2593/48+15*
z2+45/2*lny^2-45*lny)*y^2+(103232/3375-8/15*z2-4/5*lny^2-88/5*lny)*y^3+(2/3*z2+
lny^2+56/9*lny-9497/1080)*y^4+(-52/105*z2-26/35*lny^2-164/35*lny+21364453/
4630500)*y^5+(11/30*z2+11/20*lny^2+349/90*lny-6694007/3024000)*y^6+(-88/315*z2-\
44/105*lny^2-344/105*lny+24203047/31255875)*y^7+(23/105*z2+23/70*lny^2+4412/
1575*lny+7129897/74088000)*y^8+(-122/693*z2-61/231*lny^2-1198/495*lny-\
33352996183/53250009120)*y^9+(43/90*z2+13/60*lny^2+41473/18900*lny+1995189649/
898128000)*y^10:
#
RT4ser[3,1] := (-1516/27-24*z2-16/3*lny^2-596/27*lny+64/3*z3)*y+(989/
144-4*z2+157/6*lny^2+(-21*z2-115/8)*lny+15*z3)*y^2+(18694/675+16/5*z2+44/5*lny^
2+(8/5*z2-252086/3375)*lny-8/15*z3)*y^3+(-14/9*z2+24538/675-13/5*lny^2+(-2*z2+
1933/135)*lny+2/3*z3)*y^4+(44/35*z2-120621163/4630500+188/105*lny^2+(52/35*z2-\
7558636/1157625)*lny-52/105*z3)*y^5+(-47/45*z2+281391679/14112000-607/420*lny^2
+(-11/10*z2+136919/47250)*lny+11/30*z3)*y^6+(92/105*z2-3913068421/250047000-88/
315*z3+382/315*lny^2+(88/105*z2-51683537/62511750)*lny)*y^7+(-2341/3150*z2+
6898237177/555660000+23/105*z3-6523/6300*lny^2+(-23/35*z2-3742253/9261000)*lny)
*y^8+(2209/3465*z2-13198609673647/1331250228000-122/693*z3+689/770*lny^2+(122/
231*z2+38107799539/33281255700)*lny)*y^9+(-643/4725*z2+50816154097571/
9681819840000+43/90*z3-36089/46200*lny^2+(-13/30*z2-6725912483/3143448000)*lny)
*y^10:
#
RT4ser[3,0] := (13031/54-1280/27*
z2+(16/3*z2+56/27)*lny^2+(-395/9-20/3*z2+32/3*z3)*lny-616/3*z4-20/3*z3)*y+(
73619/256-675/8*z2+(15/4*z2-1057/192)*lny^2+(-54745/864-26*z2+15/2*z3)*lny-1155
/8*z4+8*z3)*y^2+(121595167/1350000-50036/3375*z2+(-2/15*z2+51391/6750)*lny^2+(-\
47549/2700-104/15*z2-4/15*z3)*lny+77/15*z4+8/3*z3)*y^3+(83/108*z2+2604343/
648000+(1/6*z2-6899/4320)*lny^2+(7/3*z2-745253/40500+1/3*z3)*lny-77/12*z4-7/9*
z3)*y^4+(167053/2315250*z2+764794996573/136136700000+(-13/105*z2+13654303/
18522000)*lny^2+(-26/15*z2+5836727/441000-26/105*z3)*lny+143/30*z4+58/105*z3)*y
^5+(-8801/216000*z2-2849642224103/355622400000+(11/120*z2-3774437/12096000)*lny
^2+(43/30*z2-8895951721/889056000+11/60*z3)*lny-847/240*z4-41/90*z3)*y^6+(-\
1537156/31255875*z2+375898162140721/44108290800000+(-22/315*z2+16576919/
250047000)*lny^2+(-382/315*z2+427771/55125-44/315*z3)*lny+121/45*z4+122/315*z3)
*y^7+(4260457/37044000*z2-218667128456579/26138246400000+(23/420*z2+4724231/
59270400)*lny^2+(727/700*z2-60938213807/10001880000+23/210*z3)*lny-253/120*z4-\
2101/6300*z3)*y^8+(-20751355619/133125022800*z2+90211418182634718769/
11365894946609280000+61/36*z4+(-61/1386*z2-35565327997/213000036480)*lny^2+(-\
6227/6930*z2+233343802897/48409099200-61/693*z3)*lny+287/990*z3)*y^9+(31872409/
449064000*z2-105960924884112139/16265457331200000-3311/720*z4+(13/360*z2+
247418659/1005903360)*lny^2+(559/700*z2-1001982756227251/319500054720000+13/180
*z3)*lny-3104/4725*z3)*y^10:
#
############################################################
# Four loops:
#
RT4ser[4,3] := (-872/81+448/9*z2-256/3*z3+640/27*lny^3+560/9*lny^
2+(512/9*z2-4576/81)*lny)*y+(5021/54-92/3*z2-60*z3+50/3*lny^3-160/3*lny^2+(40*
z2-8465/36)*lny)*y^2+(1448578/10125-160/9*z2+32/15*z3-16/27*lny^3-1216/45*lny^2
+(-64/45*z2+1091528/10125)*lny)*y^3+(56/9*z2-668512/6075-8/3*z3+20/27*lny^3+28/
3*lny^2+(16/9*z2-24359/810)*lny)*y^4+(-1472/315*z2+39678658/496125+208/105*z3-\
104/189*lny^3-440/63*lny^2+(-416/315*z2+52212403/3472875)*lny)*y^5+(58/15*z2-\
5880647071/95256000-22/15*z3+11/27*lny^3+52/9*lny^2+(44/45*z2-14432897/2268000)
*lny)*y^6+(-3088/945*z2+4540607219/93767625+352/315*z3-176/567*lny^3-4616/945*
lny^2+(-704/945*z2+113107138/93767625)*lny)*y^7+(4402/1575*z2-532560799/
13891500-92/105*z3+46/189*lny^3+6583/1575*lny^2+(184/315*z2+103737751/55566000)
*lny)*y^8+(-25108/10395*z2+763433869444/24960941775+488/693*z3-1220/6237*lny^3-\
5366/1485*lny^2+(-976/2079*z2-738160103213/199687534200)*lny)*y^9+(15557/4725*
z2-58304568947497/4356818928000-86/45*z3+13/81*lny^3+15338/4725*lny^2+(52/135*
z2+35146650739/4715172000)*lny)*y^10:
#
RT4ser[4,2] := (16*lny^3+(-704/3*z2-3728/27)*lny^2+(1400/27-208*
z2+256/3*z3)*lny+23264/243-160/27*z2-1120/3*z4+416/3*z3)*y+(44*lny^3+(-165*z2-\
507/8)*lny^2+(24619/108+716/3*z2+60*z3)*lny+25729/96+3025/24*z2-525/2*z4-86*z3)
*y^2+(52/5*lny^3+(88/15*z2-620636/3375)*lny^2+(-575947/6750+1576/15*z2-32/15*z3
)*lny+136590517/1518750-554764/3375*z2+28/3*z4-688/15*z3)*y^3+(-404/135*lny^3+(
-22/3*z2+18523/540)*lny^2+(-188/5*z2+4295579/13500+8/3*z3)*lny+23423/540*z2+
48419/1800-35/3*z4+140/9*z3)*y^4+(212/105*lny^3+(572/105*z2-35274647/2315250)*
lny^2+(992/35*z2-36578011/165375-208/105*z3)*lny-51830203/2315250*z2-\
3867882531967/25525631250+26/3*z4-1216/105*z3)*y^5+(-1528/945*lny^3+(-121/30*z2
+9755653/1512000)*lny^2+(-164/7*z2+908885349/5488000+22/15*z3)*lny+16573577/
1512000*z2+1652264984941/9525600000-77/12*z4+431/45*z3)*y^6+(142/105*lny^3+(968
/315*z2-45901756/31255875)*lny^2+(692/35*z2-364640963/2857680-352/315*z3)*lny-\
131126669/31255875*z2-4275751768231477/24810913575000+44/9*z4-2552/315*z3)*y^7+
(-2179/1890*lny^3+(-253/105*z2-54758699/37044000)*lny^2+(-26602/1575*z2+
498437871371/5000940000+92/105*z3)*lny+4045841/37044000*z2+66770539952383/
408410100000-23/6*z4+437/63*z3)*y^8+(10349/10395*lny^3+(122/63*z2+431211466153/
133125022800)*lny^2+(50528/3465*z2-26133134756297/332812557000-488/693*z3)*lny+
317729516021/133125022800*z2-15173761494531949399/99895561054183125+305/99*z4-6
*z3)*y^9+(-21673/24948*lny^3+(-143/90*z2-16866429221/3143448000)*lny^2+(-461663
/34650*z2+856751888517887/17750003040000+26/45*z3)*lny-26268156811/3143448000*
z2+141924076211688883261/1207710206841600000-301/36*z4+17041/1890*z3)*y^10:
#
RT4ser[4,1] := (-512/3*z5+(128/9*z2-964/81)*lny
^3+(578/9+80*z2+128/3*z3)*lny^2+(4378/81+544/27*z2-128/3*z4+256/3*z3)*lny+42938
/81-256/3*z2*z3+3032/27*z2+860/3*z4-4736/27*z3)*y+(-120*z5+(10*z2-859/48)*lny^3
+(-3725/216-502/3*z2+30*z3)*lny^2+(25075/192-3575/12*z2+507/2*z4+260/3*z3)*lny+
11063/432-60*z2*z3+13447/72*z2+79/2*z4-731/8*z3)*y^2+(64/15*z5+(-16/45*z2+
190532/10125)*lny^3+(148751/6750-968/15*z2-16/15*z3)*lny^2+(328119067/1012500+
960472/3375*z2-308/15*z4+40/3*z3)*lny-13489837/40500+32/15*z2*z3+670994/3375*z2
-628/15*z4-471236/3375*z3)*y^3+(-16/3*z5+(4/9*z2-2281/648)*lny^3+(20*z2-1288439
/10125+4/3*z3)*lny^2+(-18043/270*z2-4732139/81000+77/3*z4-152/45*z3)*lny-8/3*z2
*z3-35182/225*z2-212343599/1822500+182/9*z4+3245/108*z3)*y^4+(416/105*z5+(-104/
315*z2+21232153/13891500)*lny^3+(-496/35*z2+3684449/42875-104/105*z3)*lny^2+(
37273847/1157625*z2+1788885196879/8508543750-286/15*z4+232/105*z3)*lny+208/105*
z2*z3+38070859/330750*z2+1809744836539/68068350000-1714/105*z4-32959397/2315250
*z3)*y^5+(-44/15*z5+(11/45*z2-5467667/9072000)*lny^3+(404/35*z2-56172364771/
889056000+11/15*z3)*lny^2+(-10283653/756000*z2-3405801458741/14817600000+847/60
*z4-562/315*z3)*lny-22/15*z2*z3-380639039/4233600*z2-785235027628999/
11202105600000+2441/180*z4+1422289/216000*z3)*y^6+(704/315*z5+(-176/945*z2+
7290697/93767625)*lny^3+(-68/7*z2+143408569/2976750-176/315*z3)*lny^2+(83314262
/31255875*z2+7342309863123721/33081218100000-484/45*z4+68/45*z3)*lny+352/315*z2
*z3+8888994607/125023500*z2+3498664361485747/33081218100000-512/45*z4-68646331/
31255875*z3)*y^7+(-184/105*z5+(46/315*z2+51331453/222264000)*lny^3+(1868/225*z2
-46733944199/1250235000+46/105*z3)*lny^2+(71257979/18522000*z2-42154869812609/
204205050000+253/30*z4-293/225*z3)*lny-92/105*z2*z3-15730024123/277830000*z2-\
18944344911856711/147027636000000+30403/3150*z4-15523601/37044000*z3)*y^8+(976/
693*z5+(-244/2079*z2-330355567151/798750136800)*lny^3+(-24868/3465*z2+
2438154899497/83203139250-244/693*z3)*lny^2+(-514671485257/66562511400*z2+
100708020349219089241/532776325622310000-61/9*z4+262/231*z3)*lny+488/693*z2*z3+
30201974472643/665625114000*z2+1520776104995654179291/10655526512446200000-3188
/385*z4+266324985163/133125022800*z3)*y^9+(-172/45*z5+(13/135*z2+11026012807/
18860688000)*lny^3+(219019/34650*z2-6296969498284501/319500054720000+13/45*z3)*
lny^2+(23484963521/1571724000*z2-64454266849751695597/402570068947200000+1001/
180*z4-92027/103950*z3)*lny-86/45*z2*z3-34576126006363/1613636640000*z2-\
340010271152661385554833/1859873718536064000000+72437/37800*z4-28733831909/
3143448000*z3)*y^10:
#
RT4ser[4,0] := (256/3*z5-6182290/
2187-16/3*z2*z3+81473/243*z2+6092/3*z6+64*z3^2+13115/27*z4+1510/27*z3+(40/27+8/
3*z2-32/3*z3)*lny^3+(-6271/243-886/27*z2-280/3*z4-20/3*z3)*lny^2+(-256/3*z5+
99674/243-128/3*z2*z3+2018/27*z2+122/3*z4-1684/27*z3)*lny)*y+(-54*z5-798909529/
248832-42*z2*z3+1869967/3456*z2+22845/16*z6+45*z3^2+4621/6*z4+1619/72*z3+(-1931
/432+49/6*z2-15/2*z3)*lny^3+(1579/128+667/32*z2-525/8*z4+59/6*z3)*lny^2+(-60*z5
+1301557/2592-30*z2*z3+20567/144*z2+1199/4*z4-731/16*z3)*lny)*y^2+(-64/3*z5-\
101735530291/109350000-32/3*z2*z3-1523/30*z6-8/5*z3^2+1400705269/6075000*z2+
127739/1350*z4+2071/1350*z3+(-68647/9000+2*z2+4/15*z3)*lny^3+(-4668076/759375-\
205966/3375*z2+7/3*z4+24/5*z3)*lny^2+(32/15*z5+390942091/2430000+16/15*z2*z3-\
324959/6750*z2+1289/15*z4+26732/3375*z3)*lny)*y^3+(56/9*z5+28/9*z2*z3+1523/24*
z6+2*z3^2+32575403/972000*z2-1444153837/15552000+4733/2160*z4-77923/2025*z3+(-\
79/135*z2+3036281/486000-1/3*z3)*lny^3+(27713/2160*z2+32640863/1944000-35/12*z4
-76/45*z3)*lny^2+(-8/3*z5-4/3*z2*z3+208523/2025*z2+1870871903/24300000-1334/45*
z4-2489/1080*z3)*lny)*y^4+(-464/105*z5-232/105*z2*z3-19799/420*z6-52/35*z3^2-\
1358652621359/29172150000*z2+6471098127815257/1440870832800000-9597089/1852200*
z4+31631239/1157625*z3+(2/5*z2-19073933/4630500+26/105*z3)*lny^3+(-54439453/
9261000*z2-14813801269543/408410100000+13/6*z4+26/21*z3)*lny^2+(208/105*z5+104/
105*z2*z3-345779281/4630500*z2-2303927097301/51051262500+2336/105*z4+6252853/
4630500*z3)*lny)*y^5+(164/45*z5+82/45*z2*z3+16753/480*z6+11/10*z3^2+
8570735316751/177811200000*z2+10169991454161197/15055629926400000+98489/34560*
z4-2630204197/127008000*z3+(-1217/3780*z2+640173887/213373440-11/60*z3)*lny^3+(
2119961/864000*z2+40161379723643/1066867200000-77/48*z4-1271/1260*z3)*lny^2+(-\
22/15*z5-11/15*z2*z3+361674301/6350400*z2+838863462772561/13069123200000-46469/
2520*z4-2273207/3024000*z3)*lny)*y^6+(-976/315*z5-488/315*z2*z3-\
1329396597626129/28355329800000*z2-59061712668591270391/6302369022667200000-\
16753/630*z6-88/105*z3^2-45085709/50009400*z4+1005815563/62511750*z3+(17/63*z2-\
4537650623/2000376000+44/315*z3)*lny^3+(-30332947/62511750*z2-441276013706369/
12405456787500+11/9*z4+38/45*z3)*lny^2+(352/315*z5+176/315*z2*z3-11048589673/
250047000*z2-123496733774559913/1587898468800000+9833/630*z4+11469172/31255875*
z3)*lny)*y^7+(4202/1575*z5+2101/1575*z2*z3+247585501103527/5601052800000*z2+
962300278766823060851/49796495981568000000-55192477/148176000*z4-16271707/
1286250*z3+(-1088/4725*z2+34933246601/20003760000-23/210*z3)*lny^3+(-100566289/
148176000*z2+853944195820123/26138246400000-23/24*z4-323/450*z3)*lny^2+(-92/105
*z5-46/105*z2*z3+19221032093/555660000*z2+150552828294913747/1764331632000000-\
168407/12600*z4-8981303/74088000*z3)*lny+35029/1680*z6+23/35*z3^2)*y^8+(-1148/
495*z5-574/495*z2*z3-299396723449453547591/7306646751391680000*z2-\
1123249944104007323936112441599/39300909711941952797184000000+620263905791/
532500091200*z4+3335741534131/332812557000*z3+(188/945*z2-28717495067/
21130956000+61/693*z3)*lny^3+(730223538731/532500091200*z2-\
3034172191849689478297/102293054519483520000+305/396*z4+428/693*z3)*lny^2+(488/
693*z5+244/693*z2*z3-36283854932623/1331250228000*z2-568031228124497548183/
6393315907467720000+53413/4620*z4-9622385459/266250045600*z3)*lny-92903/5544*z6
-122/231*z3^2)*y^9+(24832/4725*z5+12416/4725*z2*z3+31414320086389095343/
1207710206841600000*z2+313263320317840143951130667/3374554874911834521600000-\
10190231/128304000*z4-109397910844931/29045459520000*z3+(-54151/311850*z2+
1809118584255989/1917000328320000-13/180*z3)*lny^3+(-26751300271/12573792000*z2
+8464866766612733069/345060059097600000-91/144*z4-240649/415800*z3)*lny^2+(-26/
45*z5-13/45*z2*z3+216398470588631/14522729760000*z2+113047367386487091747781/
1136589494660928000000-307003/29700*z4-99137711/898128000*z3)*lny+65489/1440*z6
+43/30*z3^2)*y^10:
#
############################################################
# Five loops:
#
RT4ser[5,4] := (15457/243+620/81*z2+592/9*z4-1792/9*z3+280/27*lny
^4+980/27*lny^3+(160/3*z2-250/81)*lny^2+(-6706/81+280/3*z2-2048/9*z3)*lny)*y+(
7321867/20736-27937/144*z2+185/4*z4+368/3*z3+175/24*lny^4-815/18*lny^3+(75/2*z2
-33175/96)*lny^2+(52877/432-105*z2-160*z3)*lny)*y^2+(-1297099879/6075000+
1047332/10125*z2-74/45*z4+640/9*z3-7/27*lny^4-548/27*lny^3+(-4/3*z2+277606/2025
)*lny^2+(12517891/20250-728/15*z2+256/45*z3)*lny)*y^3+(-92009/3240*z2-\
2167884917/11664000+37/18*z4-224/9*z3+35/108*lny^4+560/81*lny^3+(5/3*z2-50345/
1296)*lny^2+(448/27*z2-6307/15-64/9*z3)*lny)*y^4+(193001653/13891500*z2+
207982612819307/816820200000-481/315*z4+5888/315*z3-13/54*lny^4-974/189*lny^3+(
-26/21*z2+103390453/5556600)*lny^2+(-260/21*z2+838782691/2778300+1664/315*z3)*
lny)*y^5+(-7168241/1296000*z2-1702478745385651/6401203200000+407/360*z4-232/15*
z3+77/432*lny^4+1381/324*lny^3+(11/12*z2-24297911/3628800)*lny^2+(553/54*z2-\
4862476501/21168000-176/45*z3)*lny)*y^6+(53816197/93767625*z2+51278466756516473
/198487308600000-814/945*z4+12352/945*z3-11/81*lny^4-292/81*lny^3+(-44/63*z2-\
13383383/37507050)*lny^2+(-2728/315*z2+133276161119/750141000+2816/945*z3)*lny)
*y^7+(105010613/44452800*z2-114183114154851073/470488435200000+851/1260*z4-\
17608/1575*z3+23/216*lny^4+8749/2835*lny^3+(23/42*z2+2001361037/444528000)*lny^
2+(35026/4725*z2-231276886763/1666980000-736/315*z3)*lny)*y^8+(-3270560541011/
798750136800*z2+45855398545031338436387/204586109038967040000-2257/4158*z4+
100432/10395*z3-305/3564*lny^4-5549/2079*lny^3+(-305/693*z2-11048399504959/
1597500273600)*lny^2+(-6058/945*z2+435911663705153/3993750684000+3904/2079*z3)*
lny)*y^9+(41174967947/3772137600*z2-59411896904265048637/439167347942400000+
1591/1080*z4-62228/4725*z3+91/1296*lny^4+162217/68040*lny^3+(13/36*z2+
445801601363/37721376000)*lny^2+(325169/56700*z2-376470272505011/7261364880000-\
208/135*z3)*lny)*y^10:
#
RT4ser[5,3] := (7808/9*z5-43724/243+5504/9*z2*z3+476/81*z2-4312/3*z4+
17656/81*z3+320/27*lny^4+(-7360/27*z2-14500/243)*lny^3+(-18148/81-6184/9*z2+320
/3*z3)*lny^2+(151742/243+23008/81*z2-4928/3*z4+144*z3)*lny)*y+(610*z5-9594101/
10368+430*z2*z3-49825/108*z2+1191/2*z4-32353/72*z3+3095/108*lny^4+(-575/3*z2-\
4847/72)*lny^3+(186373/1296+4744/9*z2+75*z3)*lny^2+(3327335/2592+130939/72*z2-\
1155*z4-1502/3*z3)*lny)*y^2+(-976/45*z5-2960988193/6075000-688/45*z2*z3-8951311
/10125*z2+6308/15*z4+6187864/10125*z3+58/9*lny^4+(184/27*z2-1440806/6075)*lny^3
+(-3309812/10125+12448/45*z2-8/3*z3)*lny^2+(609285509/3037500-11333204/10125*z2
+616/15*z4-2704/15*z3)*lny)*y^3+(244/9*z5+172/9*z2*z3+5635346/6075*z2-\
4911188471/10935000-4039/27*z4-48685/324*z3-293/162*lny^4+(-230/27*z2+48731/
1215)*lny^3+(-478/5*z2+23187527/30375+10/3*z3)*lny^2+(472261/1620*z2+2248957087
/2916000-154/3*z4+7984/135*z3)*lny)*y^4+(-6344/315*z5-4472/315*z2*z3-2326684183
/3472875*z2+2442995737709/45378900000+11848/105*z4+504083053/6945750*z3+226/189
*lny^4+(1196/189*z2-34703656/2083725)*lny^3+(3212/45*z2-7124444443/13891500-52/
21*z3)*lny^2+(-993492233/6945750*z2-271898575693261/204205050000+572/15*z4-4552
/105*z3)*lny)*y^5+(671/45*z5+473/45*z2*z3+97951346653/190512000*z2+
45937034744310679/134425267200000-50431/540*z4-141805247/4536000*z3-4309/4536*
lny^4+(-253/54*z2+2340851/340200)*lny^3+(-18574/315*z2+200088183629/533433600+
11/6*z3)*lny^2+(39258181/648000*z2+2176104270467153/1600300800000-847/30*z4+
33743/945*z3)*lny)*y^6+(-10736/945*z5-7568/945*z2*z3-37690623329/93767625*z2-\
231942411278273417/396974617200000+710/9*z4+670304294/93767625*z3+449/567*lny^4
+(2024/567*z2-173337797/112521150)*lny^3+(6724/135*z2-213298085131/750141000-88
/63*z3)*lny^2+(-1122712459/93767625*z2-127313633371954933/99243654300000+968/45
*z4-1056/35*z3)*lny)*y^7+(2806/315*z5+1978/315*z2*z3+66157418617/208372500*z2+
643947445589436227/882165816000000-1274617/18900*z4+796330561/111132000*z3-\
15287/22680*lny^4+(-529/189*z2-26164079/16669800)*lny^3+(-402523/9450*z2+
470095906907/2143260000+23/21*z3)*lny^2+(-1880235461/111132000*z2+
138662206608654359/117622108800000-253/15*z4+122036/4725*z3)*lny)*y^8+(-14884/
2079*z5-10492/2079*z2*z3-126196858979717/499218835500*z2-\
416610080280192774979657/511465272597417600000+1211143/20790*z4-6271455053627/
399375068400*z3+1319/2268*lny^4+(14030/6237*z2+1022495730533/299531301300)*lny^
3+(382643/10395*z2-682693601028359/3993750684000-610/693*z3)*lny^2+(
247702876081/7261364880*z2-10958120866121413806721/10229305451948352000+122/9*
z4-232252/10395*z3)*lny)*y^9+(2623/135*z5+1849/135*z2*z3+41723230722197/
360067680000*z2+10275063023233282109413561/11159242311216384000000-8546029/
113400*z4+65361401857/1347192000*z3-108467/213840*lny^4+(-299/162*z2-6179413447
/1131641280)*lny^3+(-1724563/51975*z2+107211630670148779/958500164160000+13/18*
z3)*lny^2+(-663161189729/9430344000*z2+178406830949650145771/201285034473600000
-1001/90*z4+881581/44550*z3)*lny)*y^10:
#
RT4ser[5,2] := (-3824/3*z5-433475/1458+(40/3*z2+1040/81)*lny^4
+(-8729/81-308/3*z2+160/3*z3)*lny^3
+(45937/54+10048/9*z2+12824/3*z4+548/3*z3)*lny^2+(-2176/3*z5-269483/243-2048/3
*z2*z3-9040/27*z2+12506/3*z4+392/9*z3)*lny-2560/3*z2*z3+13643/243*z2+4440*z6+32
*z3^2+12505/27*z4-6986/9*z3)*y+(821*z5-2124895211/995328+(75/8*z2+1385/384)*lny
^4+(-34963/288-1432/3*z2+75/2*z3)*lny^3+(6559249/6912-3187/12*z2+24045/8*z4+377
/3*z3)*lny^2+(-510*z5-78472741/31104-480*z2*z3-513097/432*z2-15469/4*z4+8173/48
*z3)*lny+573*z2*z3+5541173/6912*z2+24975/8*z6+45/2*z3^2-112559/48*z4-4375/12*z3
)*y^2+(6424/15*z5+(-1/3*z2+150931/8100)*lny^4+(1790089/40500-1888/15*z2-4/3*z3)
*lny^3+(1062576017/1350000+1680472/1125*z2-1603/15*z4+8*z3)*lny^2+(272/15*z5-\
1316657371/2025000+256/15*z2*z3+742226/375*z2-27394/15*z4-810118/1125*z3)*lny-\
126079627759/145800000+4568/15*z2*z3-111*z6-4/5*z3^2-1571861399/6075000*z2+
17374097/6750*z4-51127/90*z3)*y^3+(-434/3*z5+(5/12*z2-82963/25920)*lny^4+(5089/
135*z2-7296197/30375+5/3*z3)*lny^3+(-1837/6*z2-3226231/6480+1603/12*z4-13/45*z3
)*lny^2+(-68/3*z5-64/3*z2*z3-26858992/10125*z2-3132715769/4050000+5899/9*z4+
53293/360*z3)*lny-938/9*z2*z3+555/4*z6+z3^2-2586251591/3888000*z2+34957621081/
103680000-299317/432*z4+76253/75*z3)*y^4+(11296/105*z5+(-13/42*z2+29292163/
22226400)*lny^4+(-914/35*z2+4272144971/27783000-26/21*z3)*lny^3+(53826047/
385875*z2+34314695723887/34034175000-2977/30*z4-58/105*z3)*lny^2+(1768/105*z5+
1664/105*z2*z3+8678288909/4630500*z2+19599637304833/22689450000-51883/105*z4-\
103867297/1543500*z3)*lny+8168/105*z2*z3-1443/14*z6-26/35*z3^2+1024728204384067
/816820200000*z2-268001234193655313/1921161110400000+3307426513/9261000*z4-\
278285311/385875*z3)*y^5+(-2669/30*z5+(11/48*z2-7221377/14515200)*lny^4+(2849/
135*z2-292120993417/2667168000+11/12*z3)*lny^3+(-14251913/252000*z2-\
1445375017489/1411200000+17633/240*z4+383/630*z3)*lny^2+(-187/15*z5-176/15*z2*
z3-1257772823801/889056000*z2-53030512256958931/34850995200000+1028933/2520*z4+
3230067/112000*z3)*lny-5791/90*z2*z3+1221/16*z6+11/20*z3^2-412920875134871/
304819200000*z2+2346245953990100459/20074173235200000-1033693427/6048000*z4+
23064856747/42336000*z3)*y^6+(23708/315*z5+(-11/63*z2+12744629/300056400)*lny^4
+(-5578/315*z2+123053160851/1500282000-44/63*z3)*lny^3+(90237962/10418625*z2+
4675972793803519/4900921200000-2519/45*z4-34/63*z3)*lny^2+(2992/315*z5+2816/315
*z2*z3+273133865429/250047000*z2+54269430233410607/28355329800000-108506/315*z4
-145255381/20837250*z3)*lny+3428/63*z2*z3+263335755545869513/198487308600000*z2
+42866711104566067121/336126347875584000-407/7*z6-44/105*z3^2+15088417423/
250047000*z4-17547202259/41674500*z3)*y^7+(-22557/350*z5+(23/168*z2+79135831/
355622400)*lny^4+(285671/18900*z2-629355050959/10001880000+23/42*z3)*lny^3+(
24287507/1234800*z2-34020108662653621/39207369600000+5267/120*z4+967/2100*z3)*
lny^2+(-782/105*z5-736/105*z2*z3-853307082217/1000188000*z2-8417029452569356553
/3969746172000000+10591/36*z4-146646509/24696000*z3)*lny-146707/3150*z2*z3-\
196172316791295371/156829478400000*z2-404007409564726924299277/
995929919631360000000+186317093/29635200*z4+30489325327/92610000*z3+2553/56*z6+
23/70*z3^2)*y^8+(193187/3465*z5+(-305/2772*z2-483376269293/1278000218880)*lny^4
+(-271487/20790*z2+390861952774619/7987501368000-305/693*z3)*lny^3+(-\
809502810661/22187503800*z2+98785721123064124021/126287721628992000-13969/396*
z4-2713/6930*z3)*lny^2+(4148/693*z5+3904/693*z2*z3+99333787465051/147916692000*
z2+15094880806728020366843/6819536967965568000-175988/693*z4+1210594095871/
88750015200*z3)*lny+139553/3465*z2*z3+47377907193177104141447/
40917221807793408000*z2+34521029618138869296470863387951/
52401212949255937062912000000-24916393801331/532500091200*z4-57566423606077/
221875038000*z3-11285/308*z6-61/231*z3^2)*y^9+(-178069/2100*z5+(13/144*z2+
15876961699/30177100800)*lny^4+(3575713/311850*z2-31976561037384181/
958500164160000+13/36*z3)*lny^3+(6414017647/104781600*z2-102084889651355512511/
146389115980800000+20839/720*z4+112951/207900*z3)*lny^2+(-221/45*z5-208/45*z2*
z3-23514063349099093/63900010944000*z2-27641033213732928168239131/
10229305451948352000000+38667269/166320*z4-5894622563/299376000*z3)*lny-1112809
/18900*z2*z3-3916644430060568956847/4830840827366400000*z2-\
2927812644954431372398296231803/1237336787467672657920000000+4067109713/
28576800*z4+40153029566893/358585920000*z3+1591/16*z6+43/60*z3^2)*y^10:
#
RT4ser[5,1] :=
(14960/9*z5-27226525/4374+4048/9*z2*z3+2624/3*z2*z5+2576/3*z3*z4+(-\
1904/81+64/9*z2-256/9*z3)*lny^4+(81565/486+5662/81*z2-1232/3*z4-704/9*z3)*lny^3
+(-1088/3*z5-18337/27-1024/3*z2*z3-5347/9*z2-5426/3*z4-374/9*z3)*lny^2+(-720*z5
+935755/4374-1984/3*z2*z3+105787/243*z2+748*z6+448/3*z3^2-4591/27*z4-14686/27*
z3)*lny-288169/243*z2+1600*z7-5795/2*z6+104/3*z3^2-30431/27*z4+443074/243*z3)*y
+(40751/48*z5-3459515513/2985984-16669/48*z2*z3+615*z2*z5+2415/4*z3*z4+1125*z7+
(-217993/10368+1283/72*z2-20*z3)*lny^4+(1773415/10368+43643/288*z2-1155/4*z4+
205/6*z3)*lny^3+(-255*z5-9738487/20736-240*z2*z3+157799/864*z2+67205/24*z4-1811
/96*z3)*lny^2+(-2236/3*z5-91967441/248832-728*z2*z3+1527209/1152*z2-41313/16*z6
+21*z3^2+587237/96*z4-53051/216*z3)*lny-42716803/20736*z2-7471/16*z6+167/2*z3^2
-664351/288*z4+5980171/3456*z3)*y^2+(285778/225*z5+265981824233/87480000+769618
/1125*z2*z3-328/15*z2*z5-322/15*z3*z4+4089/10*z6+356/15*z3^2+(-149033/13500+61/
15*z2+32/45*z3)*lny^4+(206303459/12150000-2678726/10125*z2+154/15*z4+988/45*z3)
*lny^3+(136/15*z5+445087097/8100000+128/15*z2*z3-8719693/13500*z2+5799/5*z4-\
62084/1125*z3)*lny^2+(-352/3*z5-1032389286979/437400000-368/3*z2*z3+2181/10*z6+
8/3*z3^2-3540457921/6075000*z2-28931369/6750*z4+13677/50*z3)*lny-3294305807/
6075000*z2-11027288/3375*z4+869928503/1518750*z3-40*z7)*y^3+(-33127/120*z5-\
11797/72*z2*z3+82/3*z2*z5+161/6*z3*z4+(-23/20*z2+1344127/121500-8/9*z3)*lny^4+(
326251/6480*z2+312102467/3888000-77/6*z4-113/15*z3)*lny^3+(-34/3*z5-32/3*z2*z3+
24731807/20250*z2+31380389167/72900000-66029/180*z4+2641/240*z3)*lny^2+(452/15*
z5+1472/45*z2*z3-2181/8*z6-10/3*z3^2+38678009/30375*z2-106871650333/291600000+
577133/540*z4-9193163/20250*z3)*lny-7315/36*z6-77/9*z3^2-3188605487/7290000*z2+
72756440047/58320000+5137463/2025*z4+50*z7-15950881/43200*z3)*y^4+(40736677/
308700*z5+40618399/514500*z2*z3-2132/105*z2*z5-299/15*z3*z4+(241/315*z2-\
802731331/111132000+208/315*z3)*lny^4+(-611828783/27783000*z2-41501460640537/
272273400000+143/15*z4+1732/315*z3)*lny^3+(884/105*z5+832/105*z2*z3-2593443043/
3087000*z2-20917255961309/45378900000+788/3*z4-13577447/3087000*z3)*lny^2+(-696
/35*z5-464/21*z2*z3+28353/140*z6+52/21*z3^2-25772249591563/12762815625*z2-\
18094912799876153/36021770820000-601160222/1157625*z4+365054876/1157625*z3)*lny
+23081/140*z6+136/21*z3^2-51978573307189/816820200000*z2+461734626890412409/
5763483331200000-260/7*z7-8641880951/4630500*z4+279804600886477/408410100000*z3
)*y^5+(-12475063/201600*z5-34293823/1008000*z2*z3+451/30*z2*z5+1771/120*z3*z4+(
-3071/5040*z2+111254552767/21337344000-22/45*z3)*lny^4+(160491637/18144000*z2+
324021812552941/2133734400000-847/120*z4-5651/1260*z3)*lny^3+(-187/30*z5-88/15*
z2*z3+110832001837/177811200*z2+218825057240361377/313658956800000-1081459/5040
*z4+3055613/2016000*z3)*lny^2+(338/21*z5+5668/315*z2*z3-23991/160*z6-11/6*z3^2+
45848631438647/22226400000*z2+510939710932267639/752781496320000+162344053/
756000*z4-41938355677/177811200*z3)*lny-197279/1440*z6-193/36*z3^2+
45737412334020697/89616844800000*z2+55/2*z7-86356350390957598891/
843115275878400000+369157118923/254016000*z4-767032710795187/1066867200000*z3)*
y^6+(89881951/4167450*z5+161403331/20837250*z2*z3+(961/1890*z2-23523039079/
6001128000+352/945*z3)*lny^4+(-260588717/187535250*z2-55608055953707083/
396974617200000+242/45*z4+3554/945*z3)*lny^3+(1496/315*z5+1408/315*z2*z3-\
79409663503/166698000*z2-62594810328001991/75614212800000+113857/630*z4+49361/
10418625*z3)*lny^2+(-1432/105*z5-4808/315*z2*z3-387787091643819823/
198487308600000*z2-24880358358298013766607/25209476090668800000+7997/70*z6+88/
63*z3^2-8714242471/250047000*z4+45338574761/250047000*z3)*lny-440/21*z7-\
315459370223201269/396974617200000*z2+2749895959420154198677/
25209476090668800000+4021/35*z6+1426/315*z3^2-573171170497/500094000*z4+
8541472960593341/12405456787500*z3-3608/315*z2*z5-506/45*z3*z4)*y^7+(12444049/
4939200*z5+194770921/24696000*z2*z3+(-6547/15120*z2+72143698367/24004512000-92/
315*z3)*lny^4+(-1329746123/444528000*z2+59601790245181969/470488435200000-253/
60*z4-2241/700*z3)*lny^3+(-391/105*z5-368/105*z2*z3+3694543211941/10001880000*
z2+1342962320784733111/1512284256000000-1297621/8400*z4-8383927/9878400*z3)*lny
^2+(18509/1575*z5+4142/315*z2*z3+1307552741793601/726062400000*z2+
8004096702029408040707/6224561997696000000-2670268933/37044000*z4-353230344847/
2500470000*z3-50163/560*z6-23/21*z3^2)*lny+428181859760215439/441082908000000*
z2-64709181513511756409719/1400526449481600000000+67473570841/74088000*z4-\
50076959591337361/78414739200000*z3+943/105*z2*z5+529/60*z3*z4+115/7*z7-490907/
5040*z6-24371/6300*z3^2)*y^8+(-1520199000119/88750015200*z5-3050/231*z7-\
1529007100627/88750015200*z2*z3+(1151/3080*z2-24824945844031/10650001824000+488
/2079*z3)*lny^4+(811124658107/145227297600*z2-23282664842250369003251/
204586109038967040000+61/18*z4+8191/2970*z3)*lny^3+(2074/693*z5+1952/693*z2*z3-\
30778129579079/106500018240*z2-28140365666240272199059/30997895308934400000+
740309/5544*z4+234802391137/177500030400*z3)*lny^2+(-35458/3465*z5-39652/3465*
z2*z3-335499214203552639451/204586109038967040*z2-\
7540733348988987656465919545017/4912613713992744099648000000+18052475619803/
133125022800*z4+32833929115/295833384*z3+44347/616*z6+610/693*z3^2)*lny-\
219879707920882688387771/204586109038967040000*z2-\
1443520392031231815464090332351/22457662692538258741248000000-11084872902583/
15214288320*z4+217192590676282873331/371974743707212800*z3-5002/693*z2*z5-1403/
198*z3*z4+231523/2772*z6+3307/990*z3^2)*y^9+(34934099549/419126400*z5+
120264550669/2095632000*z2*z3+(-7229/22176*z2+2510808789710003/1533600262656000
-26/135*z3)*lny^4+(-311282686397/37721376000*z2+77006068007785890781/
805140137894400000-1001/360*z4-1059803/415800*z3)*lny^3+(-221/90*z5-104/45*z2*
z3+29005799526635509/159750027360000*z2+256632998451507749620399561/
245503330846760448000000-196529771/1663200*z4-3053357501/838252800*z3)*lny^2+(
46451/5775*z5+95177/10395*z2*z3+3002207772492311326351/2415420413683200000*z2+
75715063629088226332003134133/23200064765018862336000000-3338988874393/
12573792000*z4-24101014367652599/319500054720000*z3-9451/160*z6-13/18*z3^2)*lny
+21831906856320316844570653/22318484622432768000000*z2+
1715865107142513474023490597075937/535921496071935719961600000000+
48848828734547/145227297600*z4-891192836763723360767/2415420413683200000*z3+
1763/90*z2*z5+6923/360*z3*z4+215/6*z7-771247/60480*z6-156287/37800*z3^2)*y^10:
#
RT4ser[5,0] := (-3712/3*
z3*z5-512/3*z2*z3^2-6583/9*z5+22506455561/629856-923/9*z2*z3+188/3*z2*z5+359/3*
z3*z4-51384601/17496*z2-980*z7-382135/72*z6-1655/27*z3^2-4004077/972*z4-269425/
486*z3-44611/2*z8+(1378/243+140/81*z2+37/9*z4-16/3*z3)*lny^4+(976/9*z5-40465/
648+688/9*z2*z3-4741/162*z2-821/18*z4+3692/81*z3)*lny^3+(82*z5+4218941/11664+
314/3*z2*z3+125131/486*z2+1110*z6+8*z3^2+64939/108*z4-6437/54*z3)*lny^2+(4930/9
*z5-156267911/34992+2162/9*z2*z3+1312/3*z2*z5+1288/3*z3*z4-291133/324*z2+800*z7
-1313/6*z6-182/3*z3^2-22195/27*z4+170408/243*z3)*lny)*y+(-120*z2*z3^2-870*z3*z5
-17633/48*z5+1858725109787/47775744+535/48*z2*z3+433*z2*z5+1773/4*z3*z4+450*z7-\
4705800013/995328*z2-2029831/256*z6-20567/96*z3^2-21603791/4608*z4-2820307/
10368*z3-2007495/128*z8+(49523/36864-11/768*z2+185/64*z4-49/3*z3)*lny^4+(305/4*
z5-1996703/248832+215/4*z2*z3-83/32*z2-9943/48*z4+22175/576*z3)*lny^3+(-725/12*
z5+263633941/3981312-239/4*z2*z3+3307829/27648*z2+24975/32*z6+45/8*z3^2-101167/
192*z4-49799/432*z3)*lny^2+(31279/96*z5-87424609387/17915904+26083/96*z2*z3+615
/2*z2*z5+2415/8*z3*z4+1125/2*z7-170035657/124416*z2-288857/96*z6-935/12*z3^2-\
3270797/1728*z4+3095563/6912*z3)*lny)*y^2+(464/15*z3*z5+64/15*z2*z3^2-6559/180*
z5+65079975063397213/6298560000000-168631/900*z2*z3+328/3*z2*z5+322/3*z3*z4-\
16172393/18000*z6-233401/6750*z3^2-3566686647233/1749600000*z2-44530986539/
24300000*z4+692077141/4860000*z3+200*z7+44611/80*z8+(-63496051/24300000+306091/
81000*z2-37/360*z4-4*z3)*lny^4+(-122/45*z5+3025670131/97200000-86/45*z2*z3+
5269181/81000*z2-4931/90*z4+701191/20250*z3)*lny^3+(-586/15*z5-64126039007/
1166400000-562/15*z2*z3-111/4*z6-1/5*z3^2+158203268/759375*z2+28316747/27000*z4
-71339/5400*z3)*lny^2+(-22306/225*z5-986689989863/777600000-69166/1125*z2*z3-\
164/15*z2*z5-161/15*z3*z4-17899/20*z6-66/5*z3^2-10045762717/48600000*z2+
34308767/27000*z4-50219819/6075000*z3-20*z7)*lny)*y^3+(-116/3*z3*z5-16/3*z2*z3^
2+95239/270*z5+998879/4050*z2*z3-287/9*z2*z5-1127/36*z3*z4-4871/120*z6+599/270*
z3^2-119353590911/1166400000*z2+234926675184709/251942400000-17418979/30375*z4-\
175/3*z7+738210577/7290000*z3-44611/64*z8+(-33599/51840*z2-783049/276480+37/288
*z4+158/135*z3)*lny^4+(61/18*z5+43/18*z2*z3-10143071/121500*z2-200089283/
72900000+593/36*z4-18139/2592*z3)*lny^3+(643/45*z5+596/45*z2*z3+555/16*z6+1/4*
z3^2-3887550353/15552000*z2-678224334917/18662400000-1974071/8640*z4-57124/3375
*z3)*lny^2+(18197/720*z5+9377/720*z2*z3+41/3*z2*z5+161/12*z3*z4+15019/48*z6+187
/45*z3^2-4189533091/18225000*z2-666110651777/1166400000-139711487/81000*z4+25*
z7+370862321/3888000*z3)*lny)*y^4+(3016/105*z3*z5+416/105*z2*z3^2-12883823/
51450*z5-45594263/257250*z2*z3+2378/105*z2*z5+667/30*z3*z4+392738257/6174000*z6
-232943/330750*z3^2-79032095415241673/720435416400000*z2+26492215924924402369/
2593567499040000000+290/7*z7+158393360032207/204205050000*z4-11578841872687/
102102525000*z3+82849/160*z8+(59062603/222264000*z2+5264960818973/1452124800000
-481/5040*z4-4/5*z3)*lny^4+(-793/315*z5-559/315*z2*z3+311275189/5556600*z2+
212303634209/8712748800-14437/1260*z4+183101203/55566000*z3)*lny^3+(-53/5*z5-\
1027/105*z2*z3-1443/56*z6-13/70*z3^2+1270115272301317/3267280800000*z2+
867533229209690329/7684644441600000+3914867263/37044000*z4+27135691/2315250*z3)
*lny^2+(-2957791/205800*z5-5321551/1029000*z2*z3-1066/105*z2*z5-299/30*z3*z4-\
1417/6*z6-311/105*z3^2+88653987451439/233377200000*z2+9567916266128701/
60989241600000-130/7*z7+16556923/13230*z4-119789853848873/816820200000*z3)*lny)
*y^5+(-319/15*z3*z5-44/15*z2*z3^2+3220052533/16934400*z5+34195799303/254016000*
z2*z3-1681/90*z2*z5-6601/360*z3*z4-147951613/4032000*z6+1561789/1512000*z3^2+
1084005524357109841/15055629926400000*z2-205/6*z7+3963323666793426381541/
108400535470080000000-26667862759697/33339600000*z4+16575450086651749/
89616844800000*z3-490721/1280*z8+(-13977017/145152000*z2-806099116261/
232243200000+407/5760*z4+1217/1890*z3)*lny^4+(671/360*z5+473/360*z2*z3-\
87528314189/2133734400*z2-5346398812248619/125463582720000+93509/10080*z4-\
59245457/36288000*z3)*lny^3+(21799/2520*z5+20159/2520*z2*z3+1221/64*z6+11/80*z3
^2-3333354146615207/8534937600000*z2-12249670135879426283/80296692940800000-\
1052458397/24192000*z4-668497411/79027200*z3)*lny^2+(3321839/403200*z5+1875007/
2016000*z2*z3+451/60*z2*z5+1771/240*z3*z4+87819/448*z6+1217/504*z3^2-\
361086351250522411/627317913600000*z2+55/4*z7-1204735466982596980859/
5901806931148800000-1696961422837/1778112000*z4+104980057743781/711244800000*z3
)*lny)*y^6+(5104/315*z3*z5+704/315*z2*z3^2-246746519/1666980*z5-2170199789/
20837250*z2*z3+610/21*z7+61021252264060609531/4033516174507008000*z2-\
657244826713996482920727599/13068592405402705920000000+10015848113/666792000*z6
-48130337/35721000*z3^2+614339686420084843/793949234400000*z4-\
366702133544021207/1587898468800000*z3+5002/315*z2*z5+1403/90*z3*z4+70103/240*
z8+(5397569/3000564000*z2+5032685786740849/1587898468800000-407/7560*z4-34/63*
z3)*lny^4+(-1342/945*z5-946/945*z2*z3+3333390577/107163000*z2+
109269299037223133/2117197958400000-2945/378*z4+523881269/750141000*z3)*lny^3+(
-152/21*z5-302/45*z2*z3+145004784400368569/396974617200000*z2+
14083962503016120338677/67225269575116800000-407/28*z6-11/105*z3^2+7551793573/
1000188000*z4+1578784133/250047000*z3)*lny^2+(-18278947/4167450*z5+31980353/
20837250*z2*z3-220/21*z7+732114069841153817/1058598979200000*z2+
199459572861894635354777/806703234901401600000-418249/2520*z6-128/63*z3^2+
73949689559/100018800*z4-27483066275534297/198487308600000*z3-1804/315*z2*z5-\
253/45*z3*z4)*lny)*y^7+(-1334/105*z3*z5-184/105*z2*z3^2+539883893/4630500*z5+
22604736079/277830000*z2*z3-12890388568382905695271/124491239953920000000*z2+
594022811856426240641331977/10756043132018688000000000-6326090411000743/
8712748800000*z4+905952291015415919/3528663264000000*z3-86141/6300*z2*z5-48323/
3600*z3*z4-2101/84*z7-20929261/24696000*z6+4024241/2646000*z3^2-146579/640*z8+(
189224383/3556224000*z2-795152448416309/278807961600000+851/20160*z4+2176/4725*
z3)*lny^4+(1403/1260*z5+989/1260*z2*z3-3749794351/156279375*z2-\
7068792496915449271/127031877504000000+55889/8400*z4-125518073/889056000*z3)*
lny^3+(4303/700*z5+17993/3150*z2*z3-209292725994491141/627317913600000*z2-\
207148591540335524809007/796743935705088000000+8127785287/592704000*z4-\
48094745429/10001880000*z3+2553/224*z6+23/280*z3^2)*lny^2+(95267819/49392000*z5
-145938497/49392000*z2*z3-47843108246911127183/63515938752000000*z2-\
124843893526278379766235449/403351617450700800000000-11557398689833/20003760000
*z4+19886397225927389/156829478400000*z3+943/210*z2*z5+529/120*z3*z4+115/14*z7+
2046689/14400*z6+243/140*z3^2)*lny)*y^8+(7076/693*z3*z5+976/693*z2*z3^2-\
4106843634361/44375007600*z5+1435/66*z7-289778903677/4528062000*z2*z3+
714312699543785139808317687869/3930090971194195279718400000*z2-\
31048046871250790307705926510155436599/616301145738788926984320614400000000+
68591592462994589506691/102293054519483520000*z4-12521573086055345454341/
46496842963401600000*z3+11767/990*z2*z5+46207/3960*z3*z4-89439391277/
11093751900*z6-2162548723/1358418600*z3^2+388753/2112*z8+(-1091401934309/
12780002188800*z2+8355616113624466055429/3273377744623472640000-2257/66528*z4-\
376/945*z3)*lny^4+(-3721/4158*z5-2623/4158*z2*z3+74682885799681/3993750684000*
z2+233119102568747646402167/4091722180779340800000-239087/41580*z4-638516516093
/3195000547200*z3)*lny^3+(-872/165*z5-34091/6930*z2*z3+1975343287211156541713/
6546755489246945280*z2+12560331621295899582688698475013/
41920970359404749650329600000-56101250756429/2130000364800*z4+1411178621669/
380357208000*z3-11285/1232*z6-61/924*z3^2)*lny^2+(-12186732949/35500006080*z5-\
1525/231*z7+665975553083/177500030400*z2*z3+1596480919355075715726913/
2045861090389670400000*z2+636075508652786940936278519843/
1663530569817648795648000000+2419533466461193/5325000912000*z4-\
2137489344874658815519/18598737185360640000*z3-2501/693*z2*z5-1403/396*z3*z4-\
4543699/36960*z6-5197/3465*z3^2)*lny)*y^9+(-1247/45*z3*z5-172/45*z2*z3^2+
5053659948097/143434368000*z5+1450605559888189/58090919040000*z2*z3-\
508396879994384701231620611813/1856005181201508986880000000*z2-\
716101208261550212260050003180912299899/407471831893414166601203712000000000-\
578634780739088997043/1380240236390400000*z4+3887263891310250879936521/
22318484622432768000000*z3-127264/4725*z2*z5-17848/675*z3*z4-3104/63*z7-\
184482286909/33530112000*z6+33024738499/12573792000*z3^2-1918273/3840*z8+(
5029014421/43110144000*z2-168201475323976578527/77293453237862400000+481/17280*
z4+54151/155925*z3)*lny^4+(793/1080*z5+559/1080*z2*z3-49089935764656769/
3834000656640000*z2-384125322442490291449489/6819536967965568000000+88717/17600
*z4+62263877443/75442752000*z3)*lny^3+(4171463/831600*z5+3808279/831600*z2*z3-\
95332641908191370363/394354353254400000*z2-163873647977584128071628817367/
329956476658046042112000000+529396320667/12573792000*z4-78508457282749/
47333341440000*z3+481/64*z6+13/240*z3^2)*lny^2+(6229225661/4191264000*z5-\
3744836141/1397088000*z2*z3-176974744978261137578411879/
245503330846760448000000*z2-148925454369128583624577881663472501/
94322183308660686713241600000000-291973625976542033/1278000218880000*z4+
383202023612369022823/4830840827366400000*z3+533/180*z2*z5+2093/720*z3*z4+65/12
*z7+244407197/2217600*z6+221161/166320*z3^2)*lny)*y^10:
#
############################################################
# Six loops:
#
RT4ser[6,5] := (-256/9*z5+87002/1215-1792/9*z2*z3+224/75*lny^5+
196/15*lny^4+(3584/135*z2+224/243)*lny^3+(-1820/81+3136/45*z2-640/3*z3)*lny^2+(
-24056/1215+848/81*z2+4544/45*z4-1120/3*z3)*lny-1040/81*z2+3976/45*z4-2480/81*
z3)*y+(-20*z5+5201/1296-140*z2*z3+21/10*lny^5-322/15*lny^4+(56/3*z2-61067/216)*
lny^3+(-5261/108-1634/15*z2-150*z3)*lny^2+(22213019/25920-11701/18*z2+71*z4+420
*z3)*lny+12913/108*z2-1994/15*z4+27937/36*z3)*y^2+(32/45*z5-35815911089/
30375000+224/45*z2*z3-28/375*lny^5-224/25*lny^4+(-448/675*z2+13614148/151875)*
lny^3+(48776507/50625-10352/225*z2+16/3*z3)*lny^2+(-109075202/3796875+11357656/
50625*z2-568/225*z4+2912/15*z3)*lny+31855664/50625*z2-12752/225*z4-4189328/
10125*z3)*y^3+(-8/9*z5-56/9*z2*z3+7/75*lny^5+245/81*lny^4+(112/135*z2-630041/
24300)*lny^3+(140/9*z2-18426322/30375-20/3*z3)*lny^2+(-129818/2025*z2-\
16305121039/14580000+142/45*z4-1792/27*z3)*lny-4184528/10125*z2+5146722034/
6834375+518/27*z4+92009/810*z3)*y^4+(208/315*z5+208/45*z2*z3-26/375*lny^5-506/
225*lny^4+(-416/675*z2+178829803/14883750)*lny^3+(-18224/1575*z2+7504924421/
17364375+104/21*z3)*lny^2+(520089356/17364375*z2+1242398276429657/1021025250000
-3692/1575*z4+1040/21*z3)*lny+5130872687/17364375*z2-37916569221059/
255256312500-3212/225*z4-193001653/3472875*z3)*y^5+(-22/45*z5-154/45*z2*z3+77/
1500*lny^5+3766/2025*lny^4+(308/675*z2-35818457/9720000)*lny^3+(2153/225*z2-\
44211797099/136080000-11/3*z3)*lny^2+(-27337741/2835000*z2-9428598337525721/
8001504000000+781/450*z4-1106/27*z3)*lny-35508390541/158760000*z2-\
543307397593801/2688505344000+7969/675*z4+7168241/324000*z3)*y^6+(352/945*z5+
352/135*z2*z3-44/1125*lny^5-118/75*lny^4+(-704/2025*z2-247912831/200930625)*lny
^3+(-5464/675*z2+16620679534/66976875+176/63*z3)*lny^2+(-1103334574/468838125*
z2+136144774070804449/124054567875000-6248/4725*z4+10912/315*z3)*lny+
161375136017/937676250*z2+836177784178965539/1984873086000000-47188/4725*z4-\
215264788/93767625*z3)*y^7+(-92/315*z5-92/45*z2*z3+23/750*lny^5+10913/8100*lny^
4+(184/675*z2+139386601/34020000)*lny^3+(1213/175*z2-19934205971/104186250-46/
21*z3)*lny^2+(649744661/69457500*z2-589780980298038203/588110544000000+1633/
1575*z4-140104/4725*z3)*lny-11143785029/83349000*z2-2463540734828423987/
4410829080000000+80809/9450*z4-105010613/11113200*z3)*y^8+(488/2079*z5+488/297*
z2*z3-61/2475*lny^5-2077/1782*lny^4+(-976/4455*z2-982041960769/171160743600)*
lny^3+(-12466/2079*z2+18537292197443/124804708875+1220/693*z3)*lny^2+(-\
26725146395/1996875342*z2+46434739527375074919517/51146527259741760000-8662/
10395*z4+24232/945*z3)*lny+38758794049/370477800*z2+205059566995534307522057/
319665795373386000000-25631/3465*z4+3270560541011/199687534200*z3)*y^9+(-86/135
*z5-602/135*z2*z3+91/4500*lny^5+6301/6075*lny^4+(364/2025*z2+1277959566421/
141455160000)*lny^3+(16819/3150*z2-116351172447281/1742727571200-13/9*z3)*lny^2
+(253481084713/11787930000*z2-101998605322390010219/182986394976000000+923/1350
*z4-325169/14175*z3)*lny-31436214113959/806818320000*z2-\
505015136568613444851373/1328481227525760000000+158464/14175*z4-41174967947/
943034400*z3)*y^10:
#
RT4ser[6,4] := (18256/9*z5-832000
/729+18928/9*z2*z3-43268/81*z2+140/27*lny^5+(-1456/9*z2-7280/243)*lny^4+(-11500
/243-4856/9*z2+1792/27*z3)*lny^3+(-15236/243-10480/81*z2-19312/9*z4+544/9*z3)*
lny^2+(20864/9*z5+76252/81+21632/9*z2*z3+21380/27*z2-33500/9*z4+4600/27*z3)*lny
-16480/9*z6-448*z3^2-38210/81*z4+16424/27*z3)*y+(-3884/3*z5-31673993/9216-3932/
3*z2*z3-8652667/3456*z2-2575/2*z6-315*z3^2+308/27*lny^5+(-455/4*z2-59533/288)*
lny^4+(87773/216+1934/3*z2+140/3*z3)*lny^3+(2252945/1728+184781/48*z2-6035/4*z4
-6367/9*z3)*lny^2+(1630*z5-7882079/7776+1690*z2*z3-86159/324*z2+61627/18*z4-\
74725/36*z3)*lny+539137/96*z4+31939/72*z3)*y^2+(-33248/45*z5+2096476363351/
1822500000-34016/45*z2*z3+412/9*z6+56/5*z3^2+317047709/168750*z2+553/225*lny^5+
(182/45*z2-6590063/30375)*lny^4+(-6188341/121500+13084/45*z2-224/135*z3)*lny^3+
(-827940383/3037500-21703186/10125*z2+2414/45*z4-10264/45*z3)*lny^2+(-2608/45*
z5-35296487809/24300000-2704/45*z2*z3-137065877/20250*z2+75998/45*z4+7403572/
3375*z3)*lny-6689662/2025*z4+9473336/3375*z3)*y^3+(2324/9*z5+2380/9*z2*z3-515/9
*z6-14*z3^2+13328933137/5832000*z2-166424839211/139968000-91/135*lny^5+(-91/18*
z2+642097/19440)*lny^4+(-8006/81*z2+8392349/9720+56/27*z3)*lny^3+(1784509/3240*
z2+14991509/7290-1207/18*z4+3278/45*z3)*lny^2+(652/9*z5+676/9*z2*z3+224912179/
40500*z2-37786996531/48600000-78476/135*z4-67591/135*z3)*lny+5808223/6480*z4-\
17836024/6075*z3)*y^4+(-61064/315*z5-8936/45*z2*z3+2678/63*z6+52/5*z3^2-\
1379473281865271/408410100000*z2+30611390049323459333/12007256940000000+59/135*
lny^5+(169/45*z2-147899747/11907000)*lny^4+(23144/315*z2-11485425803/20837250-\
208/135*z3)*lny^3+(-3581359169/13891500*z2-54248483817089/17017087500+15691/315
*z4-16568/315*z3)*lny^2+(-16952/315*z5-17576/315*z2*z3-4556808359/1157625*z2-\
151527825844159/76576893750+136828/315*z4+9857286/42875*z3)*lny-347016913/
793800*z4+4823721113/2315250*z3)*y^5+(802/5*z5+7394/45*z2*z3-1133/36*z6-77/10*
z3^2+11204307894135263/3200601600000*z2-103239740666379924823/53770106880000000
-31/90*lny^5+(-1001/360*z2+283659631/54432000)*lny^4+(-172049/2835*z2+
1036777075417/2667168000+154/135*z3)*lny^3+(860103451/9072000*z2+
2498285909243207/800150400000-13277/360*z4+27163/630*z3)*lny^2+(1793/45*z5+1859
/45*z2*z3+329833936367/111132000*z2+1297088418320621279/313658956800000-271577/
756*z4-34024079/378000*z3)*lny+635575517/3628800*z4-299228238419/190512000*z3)*
y^6+(-128104/945*z5-131224/945*z2*z3-4637323732775227/1378384087500*z2+
88362481996434207785857/105039483711120000000+1159/4050*lny^5+(286/135*z2-\
128512103/80372250)*lny^4+(9694/189*z2-2595758994691/9001692000-352/405*z3)*lny
^3+(94922663/187535250*z2-284320567483732679/99243654300000+26554/945*z4-34372/
945*z3)*lny^2+(-28688/945*z5-29744/945*z2*z3-228400005803/100018800*z2-\
1120727953816223393/211719795840000+40997/135*z4+290683487/31255875*z3)*lny+
4532/189*z6+88/15*z3^2-54401456/2679075*z4+6046049407/5000940*z3)*y^7+(26089/
225*z5+4157/35*z2*z3+245802490308853663/78414739200000*z2+
5291296348971133098517/27664719989760000000-19699/81000*lny^5+(-299/180*z2-\
81943367/190512000)*lny^4+(-88877/2025*z2+6582167742007/30005640000+92/135*z3)*
lny^3+(-2506607833/44452800*z2+50610144000102277/19603684800000-27761/1260*z4+
58811/1890*z3)*lny^2+(7498/315*z5+7774/315*z2*z3+26658356983271/15002820000*z2+
186856375153560322927/31757969376000000-4911269/18900*z4+39202279/1029000*z3)*
lny-4529592617/63504000*z4-784416238609/833490000*z3-2369/126*z6-23/5*z3^2)*y^8
+(-1041682/10395*z5-213398/2079*z2*z3-32703897570830354690303/
11365894946609280000*z2-112597819508997145432406987947/
104802425898511874125824000+28617253567411/228214324800*z4+6227/29700*lny^5+(
793/594*z2+44316927877/27385718976)*lny^4+(1183432/31185*z2-1013922264509579/
5990626026000-488/891*z3)*lny^3+(71064823710127/798750136800*z2-\
2365241140388362087589/1022930545194835200+73627/4158*z4-279749/10395*z3)*lny^2
+(-39772/2079*z5-41236/2079*z2*z3-49702801026397/35658488250*z2-\
1571292958682658698099999/255732636298708800000+222413/990*z4-2195408874893/
33281255700*z3)*lny+491495560343653/665625114000*z3+31415/2079*z6+122/33*z3^2)*
y^9+(648398/4725*z5+8828/63*z2*z3+658962621827070541523/345060059097600000*z2+
155397133189235021375345753473/34370466318546462720000000-1762608921443/
5388768000*z4-325711/1782000*lny^5+(-1183/1080*z2-45315418493/16166304000)*lny^
4+(-63553271/1871100*z2+119607389915195291/958500164160000+182/405*z3)*lny^3+(-\
586545710977/3772137600*z2+1279435828108175417209/603855103420800000-15691/1080
*z4+987871/41580*z3)*lny^2+(2119/135*z5+2197/135*z2*z3+18170498661955931/
26625004560000*z2+2652761948870964482239773233/368254996270140672000000-\
125774629/623700*z4+169182591143/1571724000*z3)*lny-1939487626044883/
6224027040000*z3-4429/108*z6-301/30*z3^2)*y^10:
#
RT4ser[6,3] := (-58880/27*z5+6601015/1458+(896/135*z2+3602/243)*lny^5+(-\
1825/81-3536/27*z2+896/27*z3)*lny^4+(-10826/243+200080/243*z2+57248/9*z4+4576/
27*z3)*lny^3+(-8192/9*z5+491662/243-4096/3*z2*z3+178280/81*z2+141604/9*z4-3200/
27*z3)*lny^2+(-10432/9*z5-5079875/729-17984/9*z2*z3-375596/81*z2+238768/9*z6-\
128*z3^2-88496/27*z4+53768/81*z3)*lny-126176/81*z2*z3-55808/9*z2*z5-99328/9*z3*
z4+118552/81*z2-9216*z7+208922/9*z6-112*z3^2+9848/27*z4-17548/9*z3)*y+(149251/
36*z5+443414597/41472+(14/3*z2+7285/864)*lny^5+(264637/3888-3941/9*z2+70/3*z3)*
lny^4+(1630523/5184-869/4*z2+8945/2*z4+676/9*z3)*lny^3+(-640*z5+381583/972-960*
z2*z3-344515/216*z2-209245/18*z4-26275/72*z3)*lny^2+(43888/9*z5-3371773471/
248832+43528/9*z2*z3-2616551/432*z2+74615/4*z6-90*z3^2-1378675/36*z4+412625/324
*z3)*lny+23929/4*z2*z3-4360*z2*z5-7760*z3*z4-6480*z7+2431573/432*z2-88417/12*z6
-786*z3^2+1024463/144*z4-2064607/2592*z3)*y^2+(-20477528/3375*z5+45770831820943
/7290000000+(-112/675*z2+1541662/151875)*lny^5+(-10852387/121500-14576/135*z2-\
112/135*z3)*lny^4+(2888364217/3037500+3449584/1215*z2-7156/45*z4-184/27*z3)*lny
^3+(1024/45*z5-563010283/2025000+512/15*z2*z3+65783297/10125*z2-92548/15*z4-\
4410836/3375*z3)*lny^2+(15440/9*z5-1272159022319/364500000+1840*z2*z3-29846/45*
z6+16/5*z3^2+636987791/506250*z2+81532912/3375*z4-3929849/1125*z3)*lny-52686728
/10125*z2*z3+6976/45*z2*z5+12416/45*z3*z4-273238/45*z6-1168/5*z3^2-1144052203/
337500*z2+65644328/3375*z4-65903611/168750*z3+1152/5*z7)*y^3+(400187/270*z5+(28
/135*z2-31723/19440)*lny^5+(850/27*z2-8473649/36450+28/27*z3)*lny^4+(-1246369/
2430*z2-263678573/486000+1789/9*z4+368/81*z3)*lny^3+(-256/9*z5-128/3*z2*z3-\
37827167/4050*z2-299953375043/109350000+287732/135*z4+125213/540*z3)*lny^2+(-\
75664/135*z5-16448/27*z2*z3+14923/18*z6-4*z3^2-3290669207/291600*z2+
126901835137/699840000-337211/54*z4+35250713/6750*z3)*lny+1074167/810*z2*z3-\
1744/9*z2*z5-3104/9*z3*z4+58933/27*z6+224/3*z3^2+5663507617/1366875*z2+
2185118734583/656100000-119011834/6075*z4-288*z7+3083988811/729000*z3)*y^4+(-\
828024503/1157625*z5+(-104/675*z2+38076253/59535000)*lny^5+(-2888/135*z2+
483612673/3472875-104/135*z3)*lny^4+(90797429/416745*z2+476290859475773/
306307575000-46514/315*z4-3944/945*z3)*lny^3+(6656/315*z5+3328/105*z2*z3+
8835630221/1389150*z2+2382496573784353/612615150000-500582/315*z4-228405697/
2315250*z3)*lny^2+(25840/63*z5+141136/315*z2*z3-193999/315*z6+104/35*z3^2+
1645789026614933/102102525000*z2+234291911978917817/266827932000000+3523899587/
1157625*z4-12448106173/3472875*z3)*lny-2219698003/3472875*z2*z3+45344/315*z2*z5
+80704/315*z3*z4-520063/315*z6-1912/35*z3^2+34591325544641/102102525000*z2-\
1139956435573067699/400241898000000+7488/35*z7+65496841171/4630500*z4-\
326278268569877/51051262500*z3)*y^5+(77943919/252000*z5+(77/675*z2-63663689/
272160000)*lny^5+(32443/1890*z2-301778392597/3200601600+77/135*z3)*lny^4+(-\
117169739/1360800*z2-1258267748906573/800150400000+19679/180*z4+10298/2835*z3)*
lny^3+(-704/45*z5-352/15*z2*z3-2082745337027/444528000*z2-363474287296832669/
58811054400000+4958623/3780*z4+63557243/1512000*z3)*lny^2+(-319136/945*z5-\
348932/945*z2*z3+164153/360*z6-11/5*z3^2-12885612801790409/800150400000*z2-\
221763948536023943641/75278149632000000-959212393/756000*z4+588778634471/
222264000*z3)*lny+595732097/2268000*z2*z3-4796/45*z2*z5-8536/45*z3*z4+1475999/
1080*z6+677/15*z3^2-145565538016175731/33606316800000*z2-792/5*z7+
57420405649596893295989/15808411422720000000-4128370788007/381024000*z4+
2591169197089751/400075200000*z3)*y^6+(-2266907038/31255875*z5+(-176/2025*z2+
2902736/200930625)*lny^5+(-8144/567*z2+6427492007/93767625-176/405*z3)*lny^4+(
142095152/11252115*z2+143069834586250771/99243654300000-78716/945*z4-8836/2835*
z3)*lny^3+(11264/945*z5+5632/315*z2*z3+2670691515791/750141000*z2+
1166082017184367081/158789846880000-209336/189*z4-341382781/31255875*z3)*lny^2+
(269656/945*z5+294824/945*z2*z3+83166806969766511/5513536350000*z2+
130317201021563349493837/21007896742224000000-328306/945*z6+176/105*z3^2+
6983481677/31255875*z4-1512420127609/750141000*z3)*lny-3928727338/93767625*z2*
z3+4224/35*z7+90168935612550749/13232487240000*z2-3222736096115465402038813/
840315869688960000000-218128/189*z6-4016/105*z3^2+2113015475551/250047000*z4-\
33671869096017193/5513536350000*z3+76736/945*z2*z5+136576/945*z3*z4)*y^7+(-\
420145289/6174000*z5+(46/675*z2+106711729/952560000)*lny^5+(12857/1050*z2-\
166112597243/3214890000+46/135*z3)*lny^4+(5044757537/166698000*z2-\
8453629221623221/6534561600000+41147/630*z4+37967/14175*z3)*lny^3+(-2944/315*z5
-1472/105*z2*z3-171740421751/62511750*z2-62256843147356589763/7939492344000000+
4474367/4725*z4-269027453/37044000*z3)*lny^2+(-32978/135*z5-1261678/4725*z2*z3-\
90224550020608183/6534561600000*z2-2280550147298096921954999/
248982479907840000000+7349866487/18522000*z4+2336409258937/1500282000*z3+343229
/1260*z6-46/35*z3^2)*lny-4932803671/55566000*z2*z3-174521027129526311/
21003948000000*z2+5951470140309583612281409/1867368599308800000000-\
2219608066441/333396000*z4+164999447715255803/29405527200000*z3-20056/315*z2*z5
-35696/315*z3*z4-3312/35*z7+18641149/18900*z6+17228/525*z3^2)*y^8+(
10114289501849/66562511400*z5+(-244/4455*z2-636256464299/3423214872000)*lny^5+(
-329701/31185*z2+119030144212877/2995313013000-244/891*z3)*lny^4+(-\
33279448011883/599062602600*z2+29526678553803890994103/25573263629870880000-\
109129/2079*z4-72266/31185*z3)*lny^3+(15616/2079*z5+7808/693*z2*z3+
854673417493271/399375068400*z2+906496870810493366407/113658949466092800-\
1215029/1485*z4+2408590909423/133125022800*z3)*lny^2+(732268/3465*z5+2400724/
10395*z2*z3+7110508480422611458417/568294747330464000*z2+
151188736001799609967307521634333/13100303237313984265728000000-50919036175141/
66562511400*z4-19237692041047/15848217000*z3-910303/4158*z6+244/231*z3^2)*lny+
5856/77*z7+33178838936237/199687534200*z2*z3+1302104305937519565167/
142073686832616000*z2-13525062761401746188018678380279/
6550151618656992132864000000+1407445256901577/266250045600*z4-\
7240895852378708446609/1420736868326160000*z3+106384/2079*z2*z5+189344/2079*z3*
z4-8853898/10395*z6-1564/55*z3^2)*y^9+(-747134852083/1571724000*z5+(91/2025*z2+
20729604031/80831520000)*lny^5+(1926647/207900*z2-157886644294227659/
5751000984960000+91/405*z3)*lny^4+(16228367089/183708000*z2-\
1406044721487516733057/1207710206841600000+23257/540*z4+2052709/935550*z3)*lny^
3+(-832/135*z5-416/45*z2*z3-13824048792585949/10650001824000*z2-\
2018452548294627242268733099/184127498135070336000000+921338171/1247400*z4-\
76532953517/3143448000*z3)*lny^2+(-5829361/31185*z5-2908723/14175*z2*z3-\
69501994198745707957/7188751231200000*z2-566549740802664497520059744147/
18938828379607234560000000+815409279631/523908000*z4+12367129389994121/
15975002736000*z3+193999/1080*z6-13/15*z3^2)*lny-2212078820299/4715172000*z2*z3
-12806660690887829045013577/1394905288902048000000*z2-\
51173563405153425269363487879171701/2143685984287742879846400000000-\
30452915353453/12674382336*z4+17243706846066112969/4990538044800000*z3-18748/
135*z2*z5-33368/135*z3*z4-1032/5*z7+241371251/226800*z6+159701/3150*z3^2)*y^10:
#
RT4ser[6,2] := (-324247397/78732-\
512*z3*z5+8160*z2*z5+13208*z3*z4+106460/27*z2*z3-2944/3*z2*z3^2-463600/9*z8+
12880*z7-71870/9*z6+208708/27*z5+232493/27*z3-11791043/4374*z2-514154/243*z4+
1880/27*z3^2+(-1064/81-80/3*z3+20/3*z2)*lny^5+(-43249/486-90*z3-14455/81*z2-\
4828/9*z4)*lny^4+(294170/243-2048/3*z2*z3-4096/9*z5-3340/27*z3+74086/81*z2+
10786/9*z4)*lny^3+(-5735483/729-6656/3*z2*z3-56276*z6-4672/3*z5+566/9*z3-61793/
9*z2-579739/27*z4-1216/3*z3^2)*lny^2+(11351831/729+6400*z2*z5+11584*z3*z4-12056
/27*z2*z3+7040*z7-58271*z6-13240/27*z5-61268/27*z3+1905890/243*z2+50660/9*z4+
224/3*z3^2)*lny)*y+(147323278645/8957952-360*z3*z5-5860*z2*z5-9642*z3*z4+48017/
36*z2*z3-690*z2*z3^2-144875/4*z8-8490*z7+12763631/384*z6+131971/36*z5+24236027/
3456*z3-4471451503/497664*z2-273600785/13824*z4+53201/48*z3^2+(-21199/2592-75/4
*z3+179/12*z2)*lny^5+(-141389/20736+935/12*z3-58777/576*z2-6035/16*z4)*lny^4+(
68417/72-480*z2*z3-320*z5-843/16*z3+229391/144*z2+127321/12*z4)*lny^3+(-\
2842716863/248832-5408/3*z2*z3-633105/16*z6-3224/3*z5+56237/72*z3-1621979/384*
z2+215253/16*z4-285*z3^2)*lny^2+(25180663627/746496+4500*z2*z5+8145*z3*z4-34327
/8*z2*z3+4950*z7+47309*z6-42211/24*z5-285047/384*z3+383504953/31104*z2+2346865/
108*z4+678*z3^2)*lny)*y^2+(59676305998360663/9841500000000+64/5*z3*z5-15136/5*
z2*z5-25072/5*z3*z4+28632491/3375*z2*z3+368/15*z2*z3^2-136133339/4500*z6+
3628229/675*z5-116705521/270000*z3+19705168695353/10935000000*z2+675907931/
151875*z4-3704794/3375*z3^2+11590/9*z8-21872/5*z7+(-1543123/270000+2/3*z3+81/25
*z2)*lny^5+(927298871/6075000+562/15*z3-4045984/10125*z2+1207/90*z4)*lny^4+(-\
10257677/1518750+256/15*z2*z3+512/45*z5-1063768/3375*z3-28339657/20250*z2+
134467/45*z4)*lny^3+(-937632090727/182250000-192*z2*z3+14069/10*z6-208/3*z5+
135107/225*z3-4031659151/675000*z2-199313723/6750*z4+152/15*z3^2)*lny^2+(
52583238695767/5832000000-160*z2*z5-1448/5*z3*z4+21784096/3375*z2*z3+117469/5*
z6+22586168/3375*z5+208176724/84375*z3+1040759773/8100000*z2-657288457/13500*z4
+2828/15*z3^2-176*z7)*lny)*y^3+(-16*z3*z5+9296/9*z2*z5+15470/9*z3*z4-18669254/
2025*z2*z3-92/3*z2*z3^2-28975/18*z8+4424/3*z7+23995723/2880*z6-19647322/2025*z5
-7056195467/3645000*z3-12187376948809/2332800000*z2+131737613353/7776000*z4+
59723/216*z3^2-19841046379243/78732000000+(-5/6*z3-241/270*z2+1567367/194400)*
lny^5+(-340/27*z3+178139/2592*z2-1207/72*z4+197228293/3888000)*lny^4+(-64/3*z2*
z3-128/9*z5+21757/360*z3+102420721/30375*z2-123274/135*z4+23365781117/36450000)
*lny^3+(320/9*z2*z3-14069/8*z6+128/45*z5-34009499/40500*z3+78293219/9000*z2+
13693337/2160*z4-38/3*z3^2+472055009689/1166400000)*lny^2+(200*z2*z5+362*z3*z4-\
755537/540*z2*z3+220*z7-1520653/180*z6-749899/540*z5-1645234261/388800*z3+
130395439067/29160000*z2+174850093/3240*z4-3028/45*z3^2+97270675603169/
20995200000)*lny)*y^4+(7602602642/1157625*z2*z3+2392/105*z2*z3^2+416/35*z3*z5-\
5392/7*z2*z5-44924/35*z3*z4+75335/63*z8-1096*z7-5890443343/1372000*z6+
7981663336/1157625*z5+559343470786567/136136700000*z3+424612669257095369399/
72043541640000000*z2-1241443598120359/46675440000*z4-629772851/4630500*z3^2-\
34663960267844795919223/32419593738000000000+(13/21*z3+61/105*z2-29135303/
5556600)*lny^5+(193/21*z3-1572979019/55566000*z2+15691/1260*z4-160002627874393/
816820200000)*lny^4+(1664/105*z2*z3+3328/315*z5-119637947/4630500*z3-\
30601213277/13891500*z2+201658/315*z4-199207732724179/204205050000)*lny^3+(-\
1856/105*z2*z3+182897/140*z6+464/105*z5+213816131/385875*z3-56145003266459/
4254271875*z2-26996663017/9261000*z4+988/105*z3^2-7735669298202330577/
2401451388000000)*lny^2+(1485405517/2315250*z2*z3-1040/7*z2*z5-9412/35*z3*z4-\
1144/7*z7+445961/70*z6+1470209711/2315250*z5+854395234287271/136136700000*z3-\
653797368204013/58344300000*z2-59115643273/1543500*z4+5324/105*z3^2-\
13038421777123331/22235661000000)*lny)*y^5+(47777/45*z3*z4+5734/9*z2*z5-44/5*z3
*z5-315186414817/63504000*z2*z3-253/15*z2*z3^2-11572214903371527587439799/
9485046853632000000000+(200438527613/53343360000-11/24*z3-3467/7560*z2)*lny^5+(
46953518588617/237081600000-13277/1440*z4-11371/1512*z3+57389023/5184000*z2)*
lny^4+(-176/15*z2*z3+134454779802475487/78414739200000-3925981/7560*z4-352/45*
z5+32061353/3024000*z3+2115480473761/1333584000*z2)*lny^3+(4112/315*z2*z3+
120077173525528081403/25092716544000000+6988151123/6048000*z4-209/30*z3^2-\
154759/160*z6-1556/315*z5-360143556007/889056000*z3+579289078123751/44452800000
*z2)*lny^2+(1991/10*z3*z4+110*z2*z5-56622089/216000*z2*z3+
81849530993005464623491/44263551983616000000+2573500401859/88905600*z4-2641/63*
z3^2+121*z7-6632639/1260*z6-413783989/1512000*z5-951425282024209/152409600000*
z3+103473524029633067/5601052800000*z2)*lny+4773079991557783/170698752000*z4+
185142529/3024000*z3^2-63745/72*z8+2719/3*z7+16229999693/8064000*z6-\
331247676947/63504000*z5-151396446746736697/22404211200000*z3-\
2781147825270719795861/752781496320000000*z2)*y^6+(-94268/105*z3*z4-56576/105*
z2*z5+704/105*z3*z5+119568409798/31255875*z2*z3+4048/315*z2*z3^2+
13234403215178280448272606319/5104918908360432000000000+(-168702884827/
60011280000+22/63*z3+1201/3150*z2)*lny^5+(-35858010744913177/198487308600000+
664/105*z3-601872581/375070500*z2+13277/1890*z4)*lny^4+(2816/315*z2*z3-\
329215547164277323/158789846880000+5632/945*z5-71012528/31255875*z3-\
894710961989/750141000*z2+164915/378*z4)*lny^3+(-3424/315*z2*z3-\
72964947819986249492869/10503948371112000000+154759/210*z6+1384/315*z5+
51376165969/166698000*z3-265757114104221413/22054145400000*z2-33309113407/
250047000*z4+1672/315*z3^2)*lny^2+(-15928/105*z3*z4-1760/21*z2*z5+1368728066/
31255875*z2*z3-171653340956960177723461/49796495981568000000-1936/21*z7+22202/5
*z6+2114600728/31255875*z5+32024919657064949/5513536350000*z3-\
14343527663760946579/635159387520000*z2-7446970801511/333396000*z4+11146/315*z3
^2)*lny+127490/189*z8-80512/105*z7-109207611301/166698000*z6+126139679726/
31255875*z5+2197851179279819569/264649744800000*z3+123944373031169136255821/
630236902266720000000*z2-153633144833469503/5671065960000*z4-1089609373/
62511750*z3^2)*y^7+(-184/35*z3*z5+484097/630*z3*z4-68984122763/23152500*z2*z3-\
1058/105*z2*z3^2+726452/1575*z2*z5-28304404938400858213076109607/
8067032349014016000000000-133285/252*z8+344738/525*z7-31883180107/197568000*z6-\
73123775047/23152500*z5-1788120696824632159/196036848000000*z3+
1597655548640385452181889/497964959815680000000*z2+227464830795342751/
8961684480000*z4-129081067/14817600*z3^2+(1289254890341/600112800000-23/84*z3-\
30629/94500*z2)*lny^5+(76005926555266817/470488435200000-25489/4725*z3-\
3460697831/889056000*z2-27761/5040*z4)*lny^4+(-736/105*z2*z3+978915861547664729
/441082908000000-1472/315*z5-187815959/74088000*z3+183177813691/200037600*z2-\
14082241/37800*z4)*lny^3+(4936/525*z2*z3+2191591433376457528535471/
248982479907840000000-323587/560*z6-5902/1575*z5-398139787723/1666980000*z3+
71377071321448981/6534561600000*z2-69788726233/148176000*z4-437/105*z3^2)*lny^2
+(4163/35*z3*z4+3149165713/37044000*z2*z3+460/7*z2*z5+
79760883008720222774215903/13445053915023360000000+506/7*z7-19111741/5040*z6+
2004689867/37044000*z5-138196278868505623/26138246400000*z3+
156862680909402509939/6351593875200000*z2+174283726670611/10001880000*z4-95233/
3150*z3^2)*lny)*y^8+(-460469/693*z3*z4+976/231*z3*z5-1382176/3465*z2*z5+
3969528642833/1698023250*z2*z3+5612/693*z2*z3^2+1767475/4158*z8-656144/1155*z7+
93104352865493/142000024320*z6+2691734854409/1080560250*z5+
538923538842263979403273/56829474733046400000*z3-\
483982754195142755154436250928577/78601819423883905594368000000*z2-\
1367509772158123771853747/58453174011133440000*z4+6504527383021/266250045600*z3
^2+592762809036623390803639022690424250907/154075286434697231746080153600000000
+(305/1386*z3+2641/9450*z2-22125637846817/13312502280000)*lny^5+(96769/20790*z3
+22772129808829/3195000547200*z2+73627/16632*z4-29433137880988441258291/
204586109038967040000)*lny^4+(3904/693*z2*z3+7808/2079*z5+1425912759277/
266250045600*z3-2841575846648531/3993750684000*z2+297433/924*z4-\
82386878651612532704011/36533233756958400000)*lny^3+(-28624/3465*z2*z3+78019/
168*z6+3676/1155*z5+4150310304449/22187503800*z3-27921054077848877267059/
2841473736652320000*z2+441075346758899/532500091200*z4+2318/693*z3^2-\
26779667527211397791965900631489/2620060647462796853145600000)*lny^2+(-22082/
231*z3*z4-12200/231*z2*z5-1952646457537/12102274800*z2*z3-1220/21*z7+90728381/
27720*z6-16887932097961/133125022800*z5+54209850698989352208517/
11365894946609280000*z3-56676424316390966467537/2214135379209600000*z2-\
227928800540999/16640627850*z4+18091/693*z3^2-26186268817069339542026660163227/
2977341644844087333120000000)*lny)*y^9+(-172/15*z3*z5+913412/945*z3*z4+2780947/
4725*z2*z5-13971391513339259/14522729760000*z2*z3-989/45*z2*z3^2+
3085488035549683872173088615389786648479/50933978986676770825150464000000000-\
249185/216*z8+2738111/3150*z7-3369715737607/1862784000*z6-15553561729211941/
14522729760000*z5-13785639537823533448027879/1859873718536064000000*z3+
28482303460219394889366379113293/1856005181201508986880000000*z2+
30711161881929510835151/1932336330946560000*z4-124502453407/1257379200*z3^2+(
3241888424204489/2738571897600000-13/72*z3-217099/891000*z2)*lny^5+(
6125803376968416947/48796371993600000-10553779/2494800*z3-111589518767/
10777536000*z2-15691/4320*z4)*lny^4+(-208/45*z2*z3+94056240662698536606995491/
30687916355845056000000-416/135*z5-26275535747/2095632000*z3+4523409223544921/
9585001641600*z2-353918071/1247400*z4)*lny^3+(242108/51975*z2*z3+
269405726419064695086553710167/11456822106182154240000000-182897/480*z6-233777/
51975*z5-42414427918130509/319500054720000*z3+741573640278056461217/
89460015321600000*z2-4417873304023/3143448000*z4-247/90*z3^2)*lny^2+(2353/30*z3
*z4+130/3*z2*z5+739709652307/3143448000*z2*z3+
300334954871865165976206319666493633/4716109165433034335662080000000+143/3*z7-\
498841873/166320*z6+578033388893/3143448000*z5-972506800615336519087/
268380045964800000*z3+164668989530608039801593487/6137583271169011200000*z2+
18768195151387333/2640496320000*z4-4951301/207900*z3^2)*lny)*y^10:
#
RT4ser[6,1] := ((-56849/4860-128/9*z3+701/81*z2+284/45*z4)*lny^5+(
157615/648+2704/9*z2*z3+2608/9*z5+2615/27*z3+17915/81*z2-3839/18*z4)*lny^4+(-\
2845189/1458+7544/9*z2*z3+59692/9*z6+7496/9*z5+6004/27*z3-40985/27*z2-24044/27*
z4-32*z3^2)*lny^3+(141630575/17496+3200*z2*z5+5792*z3*z4+20072/27*z2*z3+3520*z7
+159041/6*z6+8320/27*z5-21823/27*z3+1424918/243*z2+306842/27*z4+484/3*z3^2)*lny
^2+(-1351155671/157464-7936/3*z3*z5+6208*z2*z5+33040/3*z3*z4+89116/27*z2*z3-\
2432/3*z2*z3^2-110062/9*z8+6960*z7+75757/54*z6+142660/27*z5+1619381/243*z3-\
5297491/729*z2-2227277/243*z4-3220/9*z3^2)*lny+12726553025/157464-1184/3*z3*z5-\
124880/27*z2*z5-100988/27*z3*z4-344608/81*z2*z3-400/3*z2*z3^2-21016/3*z6*z3-\
29408/3*z4*z5-9344*z2*z7+1073935/36*z8-154000/9*z7+266638/27*z6-4348936/243*z5-\
50468161/2187*z3+10875490/729*z2+3002144/243*z4+5620/9*z3^2-192*z3^3-50176/3*z9
)*y+((-6034021/414720-1283/36*z3+1355/288*z2+71/16*z4)*lny^5+(12277873/62208+
815/4*z5+3075/32*z3+160547/864*z2-94829/144*z4+845/4*z2*z3)*lny^4+(-1936195103/
995328+74615/16*z6-728/3*z5-1255/144*z3-6592181/5184*z2-538483/144*z4-45/2*z3^2
-1166/3*z2*z3)*lny^3+(38082334049/4478976+2475*z7-103996/3*z6-673/16*z5-2873647
/6912*z3+195282617/62208*z2-1044527/216*z4-917/3*z3^2+2250*z2*z5+8145/2*z3*z4+
13499/48*z2*z3)*lny^2+(-19849863739/3981312+859741/32*z8+7280*z7-1345983/16*z6+
40417/18*z5+63118151/15552*z3-990222877/62208*z2-2465773/108*z4-9423/8*z3^2-180
*z3*z5+6812*z2*z5+38077/3*z3*z4+62921/27*z2*z3-66*z2*z3^2)*lny+312408074753/
13436928+20183/3*z8-69095/8*z7+27384599/1152*z6-29761547/1728*z5-1291836563/
55296*z3+11976390119/497664*z2+1219406101/41472*z4+33001/48*z3^2-135*z3^3-11760
*z9-1524*z3*z5+8326/3*z2*z5+174987/16*z3*z4-4817251/1728*z2*z3-772*z2*z3^2-\
39405/8*z6*z3-13785/2*z4*z5-6570*z2*z7)*y^2+((-557840029/121500000-122/15*z3+
663707/101250*z2-71/450*z4)*lny^5+(3702272257/97200000-338/45*z2*z3-326/45*z5+
1059493/6750*z3+5352683/40500*z2-14377/90*z4)*lny^4+(-156497597681/364500000-\
2192/9*z2*z3-14923/90*z6-1784/9*z5-1169513/13500*z3+1089220241/2025000*z2+
21277228/3375*z4+4/5*z3^2)*lny^3+(-3108190571021/5832000000-80*z2*z5-724/5*z3*
z4+830498/3375*z2*z3-88*z7-451427/30*z6+1282834/3375*z5+377606221/675000*z3+
3181030313/4050000*z2+40624751/2250*z4-608/5*z3^2)*lny^2+(172754553634468363/
7873200000000-928/15*z3*z5+1144*z2*z5+2238*z3*z4-5499763/1350*z2*z3-272/15*z2*
z3^2-431353/180*z8+1160*z7+682387337/13500*z6-3248351/1350*z5-40508893/405000*
z3+44458375987/45562500*z2+63592337609/6075000*z4+553586/1125*z3^2)*lny-\
1216628141922787343/39366000000000-7136/15*z3*z5-23518376/3375*z2*z5-32189132/
3375*z3*z4-485492698/253125*z2*z3-3616/15*z2*z3^2+2627/15*z6*z3+3676/15*z4*z5+
1168/5*z2*z7-166547/45*z8-14386228/1125*z7+1139660213/27000*z6-4207291114/
759375*z5-3223776935531/546750000*z3+29513192095651/3645000000*z2+4648293731/
12150000*z4+1161208/1125*z3^2+24/5*z3^3+6272/15*z9)*y^3+((-56423519/15552000+23
/10*z3-3413/3240*z2+71/360*z4)*lny^5+(169/18*z2*z3+718490251/16200000+163/18*z5
-3443/120*z3-3791921/16200*z2+12511/270*z4)*lny^4+(2258/27*z2*z3-2454650431333/
13996800000+14923/72*z6+9362/135*z5-63548387/243000*z3-2794574881/1944000*z2-\
148271/120*z4-z3^2)*lny^3+(100*z2*z5+181*z3*z4-69527/1080*z2*z3-669679377709/
328050000+110*z7+577987/120*z6-85981/1080*z5+1520558077/3888000*z3-10513885439/
2430000*z2-524754367/20250*z4+1591/45*z3^2)*lny^2+(232/3*z3*z5-4568/15*z2*z5-\
27482/45*z3*z4+190024231/40500*z2*z3+68/3*z2*z3^2+2265273804852611/629856000000
+431353/144*z8-300*z7-56389457/4320*z6+34387211/8100*z5+112517865517/72900000*
z3-556928748293/1749600000*z2-60757669891/1944000*z4-10297/90*z3^2)*lny+1568/9*
z3*z5+222778/135*z2*z5+2609351/1080*z3*z4+1744974511/324000*z2*z3+84*z2*z3^2-\
2627/12*z6*z3-919/3*z4*z5-292*z2*z7-1981492385156357/131220000000+853643/432*z8
+100507/36*z7-83967881/2700*z6+3386889481/972000*z5-348594924737/777600000*z3+
682116245479/174960000*z2+7659462901/911250*z4-2011282/2025*z3^2-6*z3^3-1568/3*
z9)*y^4+((-482/315*z3+28636439/69457500*z2-923/6300*z4+28128194528069/
5445468000000)*lny^5+(-2119/315*z5+6460829/514500*z3+2113168343/13891500*z2-\
39559/1260*z4+84814028507/1867017600-2197/315*z2*z3)*lny^4+(-193999/1260*z6-\
3212/63*z5+53708941/308700*z3+105461559804337/45378900000*z2+842909729/1543500*
z4+26/35*z3^2+10738311876756868709/28817416656000000-19276/315*z2*z3)*lny^3+(-\
572/7*z7-41629/12*z6+141057761/4630500*z5-130816323277579/272273400000*z3+
5272058663095621/816820200000*z2+83214646121/4630500*z4-2546/105*z3^2+
1998878195830370413/1600967592000000-520/7*z2*z5-4706/35*z3*z4+142009267/
4630500*z2*z3)*lny^2+(-5607589/2520*z8+1392/7*z7+16851507439/2646000*z6-\
3422253494/1157625*z5-48695224746463/17017087500*z3+1254754277220664433/
400241898000000*z2+17544473856806539/408410100000*z4+21414611/385875*z3^2+
3221162949993146010509/926274106800000000-6032/105*z3*z5+7192/35*z2*z5+43906/
105*z3*z4-3777502802/1157625*z2*z3-1768/105*z2*z3^2)*lny-4089823/2520*z8-\
1033896931/771750*z7+121177096331/5292000*z6-1323399814909001/204205050000*z5-\
15033284944375724687/14408708328000000*z3-19481111126928436883/4802902776000000
*z2+4384608637902937/1633640400000*z4+121280707/171500*z3^2+156/35*z3^3+5824/15
*z9+374254229353383980173/264649744800000000-13904/105*z3*z5-919398076/1157625*
z2*z5-5422798603/4630500*z3*z4-484197507468007/68068350000*z2*z3-6616/105*z2*z3
^2+34151/210*z6*z3+23894/105*z4*z5+7592/35*z2*z7)*y^5+((3071/2520*z3-6694801/
45360000*z2+781/7200*z4-213501841112477/42674688000000)*lny^5+(1793/360*z5-\
270053/48000*z3-194063806417/1778112000*z2+761183/30240*z4-10321552300683917/
92935987200000+1859/360*z2*z3)*lny^4+(164153/1440*z6+39358/945*z5-168184707883/
1333584000*z3-2440721820872003/1066867200000*z2-220185571/1008000*z4-11/20*z3^2
-3200913039374451817/4779565056000000+47237/945*z2*z3)*lny^3+(121/2*z7+2384203/
840*z6-3547357/432000*z5+990303962401427/2133734400000*z3-386883165739224979/
41821194240000*z2-5948656503851/444528000*z4+12337/630*z3^2-\
196544654452053462206401/88527103967232000000+55*z2*z5+1991/20*z3*z4-41612273/
3024000*z2*z3)*lny^2+(4744883/2880*z8-1128/7*z7-31398538307/12096000*z6+
492503897471/222264000*z5+1314295875848242997/313658956800000*z3-\
241139761483880396843/37639074816000000*z2-15279420046529983/355622400000*z4-\
5507749/252000*z3^2-34155865688614694914560217/13279065595084800000000+638/15*
z3*z5-17566/105*z2*z5-6151/18*z3*z4+19299776393/7938000*z2*z3+187/15*z2*z3^2)*
lny+2914931/2160*z8+318345329/504000*z7-861789042347/48384000*z6+
3634840859432011/533433600000*z5+336361385486094756413/150556299264000000*z3+
50710647780145061937239/10538940948480000000*z2-16256026475904931/1433869516800
*z4-13607670497/25401600*z3^2-33/10*z3^3-4312/15*z9-6719216931684066554340623/
4742523426816000000000+4934/45*z3*z5+65346791/189000*z2*z5+209140151/432000*z3*
z4+139836328801973/19756800000*z2*z3+782/15*z2*z3^2-28897/240*z6*z3-10109/60*z4
*z5-803/5*z2*z7)*y^6+((18150627216532823/3969746172000000-961/945*z3+14378263/
3750705000*z2-781/9450*z4)*lny^5+(-3718/945*z2*z3+59363942152343533/
423439591680000-3586/945*z5+450560687/250047000*z3+245522185313/3000564000*z2-\
39799/1890*z4)*lny^4+(-39644/945*z2*z3+11121298614437327977889/
10503948371112000000-164153/1890*z6-33008/945*z5+3822595649/40007520*z3+
139240105189064783/66162436200000*z2+4013037977/125023500*z4+44/105*z3^2)*lny^3
+(-880/21*z2*z5-7964/105*z3*z4+274177091/62511750*z2*z3+
6495252445380694827090881/2016758087253504000000-968/21*z7-107617/45*z6-\
217815197/62511750*z5-3162673954877909/7351381800000*z3+1702172902030636241/
158789846880000*z2+2559028143401/250047000*z4-5182/315*z3^2)*lny^2+(-10208/315*
z3*z5+2980/21*z2*z5+91367/315*z3*z4-928836581803/500094000*z2*z3-2992/315*z2*z3
^2+6179729882605399699764421693/2333677215250483200000000-4744883/3780*z8+956/7
*z7+25866894619/71442000*z6-853423490539/500094000*z5-1111332694026616213/
226842638400000*z3+110483471119249849260331/10503948371112000000*z2+
8014001200306141517/198487308600000*z4+33734837/20837250*z3^2)*lny-29152/315*z3
*z5-2625215596/31255875*z2*z5-4946008769/62511750*z3*z4-54889906823632999/
8270304525000*z2*z3-2776/63*z2*z3^2+28897/315*z6*z3+40436/315*z4*z5+12848/105*
z2*z7+42603905841514541737610250199/81678702533766912000000000-8545493/7560*z8-\
2331784913/10418625*z7+4007997439529/285768000*z6-162144971029486507/
24810913575000*z5-29277872020996354989773/7877961278334000000*z3-\
644201753066426849432377/140052644948160000000*z2+6657810059639427581/
396974617200000*z4+2299965643/5556600*z3^2+88/35*z3^3+9856/45*z9)*y^7+((6547/
7560*z3+87825737/1111320000*z2+1633/25200*z4-38672683147627133/9409768704000000
)*lny^5+(3749/1260*z5+3651883/8232000*z3-313460980703/5000940000*z2+169639/9450
*z4-19306486157456879197/127031877504000000+3887/1260*z2*z3)*lny^4+(343229/5040
*z6+11237/378*z5-82273337017/1111320000*z3-447040391260661327/235244217600000*
z2+5738417879/74088000*z4-23/70*z3^2-274716189756486316515293/
199185983926272000000+337651/9450*z2*z3)*lny^3+(253/7*z7+103030813/50400*z6+
730254173/74088000*z5+61540092372950161/156829478400000*z3-\
180615972937909157359/15878984688000000*z2-9916346045777/1250235000*z4+29527/
2100*z3^2-892205378658771652813338649/201675808725350400000000+230/7*z2*z5+4163
/70*z3*z4+74277463/74088000*z2*z3)*lny^2+(-12356/105*z7+40825074727/42336000*z6
+2219792396447/1666980000*z5+32433690301149587/6202728393750*z3-\
1765007237781360527921929/124491239953920000000*z2-2905505414437560667/
78414739200000*z4+7205937/686000*z3^2-1408882681406285872187735107/
448168463834112000000000+2668/105*z3*z5-64181/525*z2*z5-524669/2100*z3*z4+
7184503548493/5000940000*z2*z3+782/105*z2*z3^2+9921119/10080*z8)*lny-248709703/
12348000*z7-7066571475893/635040000*z6+237917401522810073/39207369600000*z5+
33524249411778325852721/6639532797542400000*z3+3287551079445623917905463/
933684299654400000000*z2-2531845647150713897/126023688000000*z4-179591648051/
555660000*z3^2-69/35*z3^3-2576/15*z9+1347495237502487108384162251/
3630164557056307200000000+124496/1575*z3*z5-332446069/4630500*z2*z5-11963736727
/74088000*z3*z4+238438735575513133/39207369600000*z2*z3+2827/75*z2*z3^2-60421/
840*z6*z3-21137/210*z4*z5-3358/35*z2*z7+289412969/302400*z8)*y^8+((
15031168643932741756439/4091722180779340800000-1151/1540*z3-508460077507/
3993750684000*z2-4331/83160*z4)*lny^5+(79408340006399742235057/
511465272597417600000-10309/4158*z2*z3-9943/4158*z5-95376404293/53250009120*z3+
55470858274561/1141071624000*z2-429659/27720*z4)*lny^4+(
84751907230704990739081098592571/52401212949255937062912000000-106693/3465*z2*
z3-910303/16632*z6-266137/10395*z5+77405245568551/1331250228000*z3+
58133921310731429245039/34097684839827840000*z2-37876431027877/266250045600*z4+
61/231*z3^2)*lny^3+(148252918235300294494183083028849/
26200606474627968531456000000-6100/231*z2*z5-11041/231*z3*z4-100678766887/
24204549600*z2*z3-610/21*z7-97961609/55440*z6-3547653633679/266250045600*z5-\
2690994237855914649947/7577263297739520000*z3+3940785523799126220070493/
340976848398278400000*z2+78591707859107/12678573600*z4-84281/6930*z3^2)*lny^2+(
313557342679578987932523814269270742199/77037643217348615873040076800000000-\
14152/693*z3*z5+40962/385*z2*z5+215191/990*z3*z4-372736902237979/332812557000*
z2*z3-4148/693*z2*z3^2-26312533/33264*z8+23668/231*z7-266279975608973/
152142883200*z6-348702982542011/332812557000*z5-90948517434016607179061/
17048842419913920000*z3+112227275986131920853735218518571/
6550151618656992132864000000*z2+3441015024419380679244931/102293054519483520000
*z4-393011951027/22187503800*z3^2)*lny-178002377187530950503167051908168358263/
154075286434697231746080153600000000-236408/3465*z3*z5+2746222923071/
16640627850*z2*z5+16208072706409/53250009120*z3*z4-94005372592960886948951/
17048842419913920000*z2*z3-112886/3465*z2*z3^2+160247/2772*z6*z3+56059/693*z4*
z5+17812/231*z2*z7-24787331/30240*z8+7467835927613/44375007600*z7+
1932106794880109/217346976000*z6-56801948049121706444221/10229305451948352000*
z5-482149376605217015837038674364603/78601819423883905594368000000*z3-\
51987615676843513166801354293841/26200606474627968531456000000*z2+
45016482609565099549897417/2045861090389670400000*z4+112832893021267/
443750076000*z3^2+122/77*z3^3+13664/99*z9)*y^9+((7229/11088*z3+32821897861/
188606880000*z2+923/21600*z4-3824398607760622427/1192800204288000000)*lny^5+(
2119/1080*z5+15281702717/4191264000*z3-5390453975329219/159750027360000*z2+
135365143/9979200*z4-164574577101940465470644237/982013323387041792000000+2197/
1080*z2*z3)*lny^4+(296753/12474*z5-17740730724123541/479250082080000*z3-\
1742502050194081874759/1207710206841600000*z2+193605713843/898128000*z4-13/60*
z3^2+193999/4320*z6-18515332208481520053655725221/5499274610967434035200000+
8848801/311850*z2*z3)*lny^3+(215876445737/6286896000*z5+7691102991519921923/
48796371993600000*z3-3042216047197230253869684163/245503330846760448000000*z2-\
169337118014822209/45642864960000*z4+2182811/207900*z3^2+143/6*z7+869384191/
554400*z6-4661245219556359372380255473844114839/
188644366617321373426483200000000+65/3*z2*z5+2353/60*z3*z4+174033309367/
6286896000*z2*z3)*lny^2+(7178120292690913/9984376710000*z5+
830801211506621458991801/202895314749388800000*z3-\
8580457612960276609570671364337/309334196866918164480000000*z2-\
58559378140129629648749/2415420413683200000*z4+4630737557/149688000*z3^2+
5607589/8640*z8-186679/2310*z7+43283994126053/12573792000*z6-\
18411027400286116111997581565614082233/259867239727942708291584000000000+754/45
*z3*z5-2947337/34650*z2*z5-73034939/415800*z3*z4+56926629767366627/
79875013680000*z2*z3+221/45*z2*z3^2)*lny+4222281534813198315751/
1207710206841600000*z5+2005902229674637195914805271443/
371201036240301797376000000*z3-109648039578050999590565597798890651/
8574743937150971519385600000000*z2-118669825013207598964856989/
6376709892123648000000*z4-243397494351289/2640496320000*z3^2-43/10*z3^3-16856/
45*z9-25444031/907200*z8-881909395267/1047816000*z7-44624656347012289/
11064936960000*z6-6520787938627087898627284610535421098817/
89643803016551116652264816640000000+54013/675*z3*z5-222792412861/392931000*z2*
z5-5763717942583/6286896000*z3*z4+1377439927462854692117/402570068947200000*z2*
z3+70934/1575*z2*z3^2-112961/720*z6*z3-39517/180*z4*z5-3139/15*z2*z7)*y^10:
#
RT4ser[6,0] := (-2071047853/4374+5039960/81*z8+
78794/9*z7+192399425/3888*z6+1889729/243*z5+108081193/17496*z3+9132948431/
314928*z2+53893753/1296*z4+38920/27*z3*z5+29056/27*z2*z5+26245/27*z3*z4+116003/
81*z2*z3-320/27*z2*z3^2-30391/486*z3^2+4112/3*z4*z3^2+18496/3*z5^2+3456*z2*z3*
z5+12800*z3*z7+5273877/20*z10+44*z3^3-7061/6*z6*z3-4610/3*z4*z5-728*z2*z7+34496
/3*z9+(1399438703/26244+3872/3*z3*z5-64240/27*z2*z5-80302/27*z3*z4-159092/81*z2
*z3-24*z2*z3^2-10508/3*z6*z3-14704/3*z4*z5-4672*z2*z7+51617/36*z8-49100/9*z7+
191395/24*z6-1597712/243*z5-81162125/8748*z3+194520085/17496*z2+7111529/648*z4+
16901/27*z3^2-96*z3^3-25088/3*z9)*lny+(6110347/5832-6976/9*z2*z5-12416/9*z3*z4-\
29902/81*z2*z3-1152*z7+3784/9*z6-12370/27*z5-45233/162*z3+634073/972*z2+178031/
324*z4-94*z3^2)*lny^3+(-405032705/78732-128*z3*z5-3272/3*z2*z5-7244/3*z3*z4+
11813/27*z2*z3-736/3*z2*z3^2-115900/9*z8-944*z7-555799/72*z6+3527/3*z5+862517/
486*z3-26487373/8748*z2-8541949/1944*z4-3679/27*z3^2)*lny^2+(8284/1215-56/9*z2*
z3-8/9*z5-280/81*z3-308/81*z2+37/18*z4)*lny^5+(-664757/5832+65/3*z2*z3-1030/9*
z6+151/3*z5+73/4*z3-42077/648*z2-18305/324*z4-28*z3^2)*lny^4)*y+(413153887/4608
*z8+108817/24*z7+2743246483/55296*z6+20979263/5184*z5+3174057235/1492992*z3+
123347929231/2654208*z2+9785034271/221184*z4+16921/4*z3*z5-3565/18*z2*z5-9521/
144*z3*z4+741907/576*z2*z3+5821/12*z2*z3^2+7248379/6912*z3^2+3855/4*z4*z3^2+
4335*z5^2+2430*z2*z3*z5+9000*z3*z7+47464893/256*z10-77*z3^3-29431/8*z6*z3-10227
/2*z4*z5-4644*z2*z7-4312*z9-855626234921771/1719926784+(4172538200963/80621568+
5210/3*z3*z5-2751*z2*z5-330847/96*z3*z4-2368289/1152*z2*z3+730/3*z2*z3^2-39405/
16*z6*z3-13785/4*z4*z5-3285*z2*z7+511923/16*z8-46055/16*z7+48841703/2304*z6-\
4068697/1152*z5-5759103275/995328*z3+50631472309/2985984*z2+4524837119/248832*
z4+127819/288*z3^2-135/2*z3^3-5880*z9)*lny+(1754955757/2985984-545*z2*z5-970*z3
*z4-47039/288*z2*z3-810*z7+294779/96*z6-38911/96*z5-7699679/20736*z3+9381901/
31104*z2+44551/128*z4-257/4*z3^2)*lny^3+(-63367125707/35831808-90*z3*z5+487*z2*
z5+3979/6*z3*z4+368611/432*z2*z3-345/2*z2*z3^2-144875/16*z8+911/2*z7+12844271/
1536*z6+146579/144*z5+162572819/124416*z3-5604958063/1990656*z2-91854097/55296*
z4+37585/192*z3^2)*lny^2+(3938351/622080-35/8*z2*z3-5/8*z5+11/384*z3-20365/
10368*z2+671/144*z4)*lny^5+(-37407643/442368+5315/36*z2*z3-2575/32*z6+5903/36*
z5+590411/10368*z3-2900593/165888*z2+9475/4608*z4-315/16*z3^2)*lny^4)*y^2+(
1731942803/162000*z8+214853/450*z7+1741157356261/97200000*z6-3417359363/2430000
*z5-9642693670991/3499200000*z3+1464807298867044619/78732000000000*z2+
54376085553541/3240000000*z4+2021068/3375*z3*z5+1093058/675*z2*z5+11662379/2700
*z3*z4+241432939/810000*z2*z3-457928/3375*z2*z3^2+9097039873/12150000*z3^2-514/
15*z4*z3^2-2312/15*z5^2-432/5*z2*z3*z5-320*z3*z7-5273877/800*z10-24*z3^3-2627/3
*z6*z3-3676/3*z4*z5-1168*z2*z7-6272/3*z9+(346135157835503629/39366000000000+
1088/15*z2*z3^2+2627/30*z6*z3+1838/15*z4*z5+584/5*z2*z7+1536/5*z3*z5+5007734/
3375*z3*z4+1718312/3375*z2*z5-253992371/1012500*z2*z3+6971201/720*z8+1264636/
1125*z7-679759387/36000*z6+1409330647/3037500*z5+2693527429861/4374000000*z3+
306445512595003/87480000000*z2+271450590311/97200000*z4-3298423/13500*z3^2+12/5
*z3^3+3136/15*z9)*lny+(-16262418278791/116640000000+1552/45*z3*z4+872/45*z2*z5-\
3017566/10125*z2*z3+144/5*z7+77207/90*z6-1120216/3375*z5-79239937/450000*z3-\
4872444239/32400000*z2-125977889/81000*z4-29/5*z3^2)*lny^3+(102421533957589451/
78732000000000+92/15*z2*z3^2+16/5*z3*z5+9209/15*z3*z4+5212/15*z2*z5+2029697/
6750*z2*z3+5795/18*z8+1848/5*z7-118294657/9000*z6+110/9*z5-64250333/1620000*z3-\
26405497797761/21870000000*z2-43588914169/9720000*z4-129811/3375*z3^2)*lny^2+(-\
113740529/648000000+7/45*z2*z3+1/45*z5-306091/40500*z3-735623/540000*z2+611/600
*z4)*lny^5+(72488129701/29160000000+1816/45*z2*z3+103/36*z6+1828/45*z5+4633817/
162000*z3+405049279/16200000*z2-5023087/32400*z4+7/10*z3^2)*lny^4-\
317263507692984675833/2624400000000000)*y^3+(35006279/103680*z8-2406929/675*z7+
120040597489/15552000*z6-250646651/270000*z5-3760235053927/5248800000*z3+
23273271843587251/12597120000000*z2-1460817652339/777600000*z4-3059/135*z3*z5-\
1640156/675*z2*z5-8008201/2025*z3*z4-4471770857/7290000*z2*z3+10913/270*z2*z3^2
+500851897/1944000*z3^2+257/6*z4*z3^2+578/3*z5^2+108*z2*z3*z5+400*z3*z7+5273877
/640*z10+7*z3^3+18389/72*z6*z3+6433/18*z4*z5+1022/3*z2*z7+5488/9*z9+(-30359/270
*z2*z5-630217/2160*z3*z4-4324/45*z3*z5-290665927/216000*z2*z3-1214/45*z2*z3^2-\
2627/24*z6*z3-919/6*z4*z5-146*z2*z7+168144582456055793/31492800000000-7383901/
2160*z8-99019/360*z7+3505997393/162000*z6-1603333379/1944000*z5-1055775723407/
13996800000*z3+14437860014213/13122000000*z2+586366587409/145800000*z4+247316/
1125*z3^2-3*z3^3-784/3*z9)*lny+(-218/9*z2*z5-388/9*z3*z4+409541/6480*z2*z3-\
9984880940063/139968000000-36*z7-566639/2160*z6+5387/80*z5+87011/243000*z3+
905777119/4320000*z2+132622699/64800*z4+16/15*z3^2)*lny^3+(-1864/15*z2*z5-3332/
15*z3*z4-4*z3*z5+6252221/81000*z2*z3-23/3*z2*z3^2+3132677256932221/
25194240000000-28975/72*z8-415/3*z7+6760273/2304*z6+91297/648*z5+12774354067/
145800000*z3+11128593449/23040000*z2+7806049967/1244160*z4+37261/4320*z3^2)*lny
^2+(-7/36*z2*z3-865146463/2332800000-1/36*z5+33599/25920*z3+3442127/1944000*z2-\
38/135*z4)*lny^5+(-1315/108*z2*z3+51223506451/18662400000-515/144*z6-6437/540*
z5+695251/18000*z3+1446123817/31104000*z2+2864029/103680*z4-7/8*z3^2)*lny^4-\
137801871089824374947/15116544000000000)*y^4+(-296505049651/444528000*z8+
976749647/385875*z7-32260027678202897/3267280800000*z6+212268055592549/
204205050000*z5+802538508570159083/14408708328000000*z3+93077336085179845131763
/129678374952000000000*z2+4361114234126746283/1334139660000000*z4+1923218/
1157625*z3*z5+2022265174/1157625*z2*z5+3287272543/1157625*z3*z4+32664684174581/
22689450000*z2*z3-21070453/1157625*z2*z3^2-132770974167521/408410100000*z3^2-\
3341/105*z4*z3^2-15028/105*z5^2-2808/35*z2*z3*z5-2080/7*z3*z7-9794343/1600*z10-\
174/35*z3^3-76183/420*z6*z3-26651/105*z4*z5-8468/35*z2*z7-6496/15*z9-\
4657538574683878589508147649/7625088447177600000000000+(1866077/720*z8+
238968719/1543500*z7-55425339899/3528000*z6+546865362451999/408410100000*z5+
14688924829368673783/28817416656000000*z3-90309896539115057827/
144087083280000000*z2-27377649209235329/3267280800000*z4-1474517039/9261000*z3^
2+78/35*z3^3+2912/15*z9-10328827370579652308327/6175160712000000000+34151/420*
z6*z3+11947/105*z4*z5+3796/35*z2*z7+52136587/1157625*z2*z5+7184/105*z3*z5+
1062841397/9261000*z3*z4+225808990256993/136136700000*z2*z3+716/35*z2*z3^2)*lny
+(936/35*z7+58066/315*z6-295450853/9261000*z5-12179651665801/204205050000*z3-\
2532327076733/5556600000*z2-30840959599/22226400*z4-22/35*z3^2-\
5207112882561156277/144087083280000000+5668/315*z2*z5+10088/315*z3*z4-823117153
/27783000*z2*z3)*lny^3+(75335/252*z8+3616/35*z7-67404145937/49392000*z6-\
37421687/385875*z5+85633085944351/1633640400000*z3-365239066868015824051/
288174166560000000*z2-1623548156147929/186701760000*z4-36723401/18522000*z3^2-\
113068310962423757951921/259356749904000000000+9664/105*z2*z5+104/35*z3*z5+497/
3*z3*z4-2905817/47250*z2*z3+598/105*z2*z3^2)*lny^2+(13/630*z5-59062603/
111132000*z3-127735291/111132000*z2+463/2520*z4-98023113709/116688600000+13/90*
z2*z3)*lny^5+(1339/504*z6+571/70*z5-976247473/37044000*z3-469659512832221/
6534561600000*z2-146683003/12700800*z4+13/20*z3^2+402317872043088833/
192116111040000000+355/42*z2*z3)*lny^4)*y^5+(117441667529/290304000*z8-\
81441301931/42336000*z7+85842210920780527/8534937600000*z6-8585478375821857/
4978713600000*z5-553029266487010551143/2529345827635200000*z3-\
315870028396442476354531067/265581311901696000000000*z2-21621143054752225751/
11948912640000000*z4-4631231/378000*z3*z5-702465349/529200*z2*z5-547110552767/
254016000*z3*z4-93854540121083533/44808422400000*z2*z3+3964127/756000*z2*z3^2+
344514005966191/1066867200000*z3^2+2827/120*z4*z3^2+3179/30*z5^2+297/5*z2*z3*z5
+220*z3*z7+58012647/12800*z10+41/10*z3^3+107707/720*z6*z3+37679/180*z4*z5+2993/
15*z2*z7+16072/45*z9+(-1163099/540*z8-90503461/1008000*z7+42598382235517/
3556224000*z6-1453260579111689/1066867200000*z5-87051543478786004119/
100370866176000000*z3+215341161779586740339723/221317759918080000000*z2+
3093471045437603867/250927165440000*z4+7171140619/59270400*z3^2-33/20*z3^3-2156
/15*z9+168223196404967303000924213/88527103967232000000000-5322533/756000*z2*z5
-17579/315*z3*z5-162417103/6048000*z3*z4-571792549266623/355622400000*z2*z3-\
5317/315*z2*z3^2-28897/480*z6*z3-10109/120*z4*z5-803/10*z2*z7)*lny+
23082938825735588579609871499/141643366347571200000000000+(-99/5*z7-9055447/
60480*z6+97090487/6048000*z5+35901361748291/533433600000*z3+20684737636573243/
29872281600000*z2+3630188616697/3556224000*z4+439/840*z3^2+
29341874048225896672769/295090346557440000000-1199/90*z2*z5-1067/45*z3*z4+
35128541/2592000*z2*z3)*lny^3+(-63745/288*z8-35443/420*z7+5972682841/10752000*
z6+123907748887/1778112000*z5-144336783896352293/1254635827200000*z3+
5850934502135795630329/3011125985280000000*z2+9785684915096399/1137991680000*z4
-2865083/1728000*z3^2+264351083903294572134190789/531162623803392000000000-\
15809/210*z2*z5-11/5*z3*z5-2717/20*z3*z4+12032967139/254016000*z2*z3-253/60*z2*
z3^2)*lny^2+(-11/720*z5+13977017/72576000*z3+43923286739/53343360000*z2-4391/
30240*z4+36714250418840569/25092716544000000-77/720*z2*z3)*lny^5+(-1133/576*z6-\
49643/7560*z5+22901827183/1185408000*z3+1202576366224231/17069875200000*z2+
251843183/58060800*z4-77/160*z3^2+928091844744890059/74348789760000000-10327/
1512*z2*z3)*lny^4)*y^6+(-553490656849/3000564000*z8+15614393512/10418625*z7-\
30698431938716473157/3175796937600000*z6+1721112120248472781/793949234400000*z5
+976115596809520357468897/2016758087253504000000*z3+
252115583811836111266919967463/163357405067533824000000000*z2-\
11435036887257076770821/62245619976960000000*z4+653155553/31255875*z3*z5+
64247283283/62511750*z2*z5+207720123887/125023500*z3*z4+651771627164897467/
264649744800000*z2*z3+71297012/31255875*z2*z3^2-120826181616622901/
396974617200000*z3^2-5654/315*z4*z3^2-25432/315*z5^2-1584/35*z2*z3*z5-3520/21*
z3*z7-2762507/800*z10-122/35*z3^3-160247/1260*z6*z3-56059/315*z4*z5-17812/105*
z2*z7-13664/45*z9+(2960/63*z3*z5-718765436/31255875*z3*z4-478081448/31255875*z2
*z5+49133075591356927/33081218100000*z2*z3+1492/105*z2*z3^2+28897/630*z6*z3+
20218/315*z4*z5+6424/105*z2*z7-2023747004353541787332670937/
1152433192716288000000000+55167827/30240*z8+513694631/10418625*z7-\
12364471779431/1333584000*z6+127441396004148361/99243654300000*z5+
311343198555088895952517/252094760906688000000*z3-2326469472718755445119571/
1440541490895360000000*z2-10300912496408136641/705732652800000*z4-46712370191/
500094000*z3^2+44/35*z3^3+4928/45*z9)*lny+(17072/945*z3*z4+9592/945*z2*z5-\
412160186/93767625*z2*z3-4842099083943316781024477/26890107830046720000000+528/
35*z7+475829/3780*z6-447048547/62511750*z5-2862678199073993/44108290800000*z3-\
2060151135993295369/2540637550080000*z2-9309082682419/12002256000*z4-97/210*z3^
2)*lny^3+(176/105*z3*z5+71851/630*z3*z4+19886/315*z2*z5-37113177637/1000188000*
z2*z3+1012/315*z2*z3^2-114392743109270044328454704323/
163357405067533824000000000+63745/378*z8+7412/105*z7-28617099713/333396000*z6-\
17205396559/333396000*z5+66673809024521267/453685276800000*z3-\
3407109216578249464141277/1260473804533440000000*z2-362876585146080451/
45368527680000*z4+228179513/62511750*z3^2)*lny^2+(11/135*z2*z3-\
444642936766713469/254063755008000000+11/945*z5-5397569/1500282000*z3-\
73891209227/120022560000*z2+9131/75600*z4)*lny^5+(401/70*z2*z3-\
46531037906368291137893/1680631739377920000000+1133/756*z6+3467/630*z5-\
2456966657/166698000*z3-34256641887237173/529299489600000*z2-53118809/171460800
*z4+11/30*z3^2)*lny^4-1938663666311987537824553072400449/
9605415417970988851200000000000)*y^7+(11006916881/284497920*z8-18234978371/
15435000*z7+5665894358665016551/627317913600000*z6-609685490683645801/
252047376000000*z5-2655724085324133937928687/3201203313100800000000*z3-\
1246906572663530249284087391/717069542134579200000000*z2+
17179938943354240872551/8299415996928000000*z4-239825693/9261000*z3*z5-\
455646929/567000*z2*z5-19965098287/15435000*z3*z4-1557950702441822617/
588110544000000*z2*z3-122392849/18522000*z2*z3^2+21978162203484103/
78414739200000*z3^2+5911/420*z4*z3^2+6647/105*z5^2+1242/35*z2*z3*z5+920/7*z3*z7
+17328453/6400*z10+2101/700*z3^3+5519327/50400*z6*z3+1930819/12600*z4*z5+153373
/1050*z2*z7+58828/225*z9+3734429148594278469130243875219739/
22768392101857158758400000000000+(5426028515072296185559168034171/
3267148101350676480000000000-60421/1680*z6*z3-21137/420*z4*z5-1679/35*z2*z7+
522251071/18522000*z2*z5-21083/525*z3*z5+7641603209/148176000*z3*z4-\
11739440990654183/8712748800000*z2*z3-1817/150*z2*z3^2-944963323/604800*z8-\
580246069/24696000*z7+193026369883441/26671680000*z6-30830391212355569/
26138246400000*z5-1534046072227715959928587/995929919631360000000*z3+
168586704978680746986036691/67225269575116800000000*z2+2003413797337827831277/
127031877504000000*z4+80901717083/1111320000*z3^2-69/70*z3^3-1288/15*z9)*lny+(
2984186917609286541372593/10756043132018688000000-2507/315*z2*z5-4462/315*z3*z4
-92001281/88905600*z2*z3-414/35*z7-32519983/302400*z6+18112313/9878400*z5+
1767081880292651/29405527200000*z3+15647537010609447673/18147411072000000*z2+
5989097925901/10001880000*z4+577/1400*z3^2)*lny^3+(
61527638542201140707086344979/64536258792112128000000000-11279/210*z2*z5-46/35*
z3*z5-1223273/12600*z3*z4+294640117819/10001880000*z2*z3-529/210*z2*z3^2-133285
/1008*z8-8389/140*z7-6065961661/31610880*z6+18542437463/476280000*z5-\
5189299559635930243/31757969376000000*z3+6658158179735948063679139/
1991859839262720000000*z2+261087478213259273/35846737920000*z4-1391898509/
296352000*z3^2)*lny^2+(4753740195350946677/2540637550080000000-23/360*z2*z3-23/
2520*z5-189224383/1778112000*z3+564128355451/1200225600000*z2-22183/216000*z4)*
lny^5+(5806008152717232216611/147545173278720000000-52787/10800*z2*z3-2369/2016
*z6-354983/75600*z5+1377096955891/120022560000*z3+219740090396657959/
3763907481600000*z2-2069861531/1016064000*z4-23/80*z3^2)*lny^4)*y^8+(
1377454947767021/25560004377600*z8+52056640920199/55468759500*z7-\
6805262146217339029599863/818344436155868160000*z6+325191284656010545957981/
127866318149354400000*z5+94501918989309219920686275763541/
78601819423883905594368000000*z3+1080714935341788819955827765237650474323/
616301145738788926984320614400000000*z2-448131906563571751554474010127/
121299104049203558016000000*z4+944083094359/33281255700*z3*z5+42113350580219/
66562511400*z2*z5+192794567435341/190178604000*z3*z4+115993622091981557718427/
42622106049784800000*z2*z3+602887117211/66562511400*z2*z3^2-\
26098406963132069192519/102293054519483520000*z3^2-15677/1386*z4*z3^2-35258/693
*z5^2-2196/77*z2*z3*z5-24400/231*z3*z7-15319357/7040*z10-287/110*z3^3-753949/
7920*z6*z3-263753/1980*z4*z5-20951/165*z2*z7-112504/495*z9+(-\
5084651902875767331497905438163241042251/3081505728693944634921603072000000000+
899086721/665280*z8+24099525551/3550000608*z7-8072551724600239/1420000243200*z6
+4383377552487195030019/4091722180779340800*z5+11165610299221964781795342829187
/6288145553910712447549440000*z3-391901231065097700462006793494061/
112288313462691293706240000000*z2-9501594756981600237550409/
584531740111334400000*z4-152148150539981/2662500456000*z3^2+61/77*z3^3+6832/99*
z9+120286/3465*z3*z5-2358184229069/66562511400*z2*z5-36048981476899/
532500091200*z3*z4+41352399926362586974237/34097684839827840000*z2*z3+12059/
1155*z2*z3^2+160247/5544*z6*z3+56059/1386*z4*z5+8906/231*z2*z7)*lny+(-\
4912921792775582422662581616199/13100303237313984265728000000+732/77*z7+883375/
9504*z6+762636555059/532500091200*z5-77884103893793664331/1420736868326160000*
z3-298732952949347395804607/340976848398278400000*z2-2982918552377947/
6390001094400*z4-1703/4620*z3^2+13298/2079*z2*z5+23668/2079*z3*z4+1375310764411
/319500054720*z2*z3)*lny^3+(-1544646445907307713871582755808720282683/
1232602291477577853968641228800000000+1767475/16632*z8+23789/462*z7+
202502648913611/568000097280*z6-412215370843/13867189875*z5+
116487358445059600083851/681953696796556800000*z3-\
241195445750610944901037118395943/62881455539107124475494400000*z2-\
1536888350535314763786101/233812696044533760000*z4+5540077848511/1065000182400*
z3^2+244/231*z3*z5+160217/3465*z2*z5+1158811/13860*z3*z4-1966665237389/
83203139250*z2*z3+1403/693*z2*z3^2)*lny^2+(-12979056519918246560969/
6819536967965568000000+61/8316*z5+1091401934309/6390001094400*z3-19337024608079
/53250009120000*z2+147299/1663200*z4+61/1188*z2*z3)*lny^5+(-\
2003075344914444930293092981471/41920970359404749650329600000+31415/33264*z6+
337331/83160*z5-288863258822027/31950005472000*z3-28547503704365984476583/
545562957437245440000*z2+12465492059353/3651429196800*z4+61/264*z3^2+351041/
83160*z2*z3)*lny^4-984434813065023642504441543043196979276605897/
17539437566809341830832177229332480000000000)*y^9+(1568777193797/10973491200*z8
-316283577312683/880165440000*z7+197854947312984244301279/38646726618931200000*
z6-92118091152575932029013/56934909751104000000*z5-\
3139613733220315871155249391207783/2449926839185991862681600000000*z3+
101453537635639628319992381499850928171/20373591594670708330060185600000000*z2+
241369155619984240117645181363/49493471498706906316800000*z4-75019053379/
1571724000*z3*z5-17060882188283/69155856000*z2*z5-22620153471175081/
58090919040000*z3*z4-4884530555379298475092321/2789810577804096000000*z2*z3-\
33278989831/1571724000*z2*z3^2+69024113767124767507/439167347942400000*z3^2+
11051/360*z4*z3^2+12427/90*z5^2+387/5*z2*z3*z5+860/3*z3*z7+75592237/12800*z10+
3104/525*z3^3+1019276/4725*z6*z3+1426288/4725*z4*z5+453184/1575*z2*z7+347648/
675*z9+(47809653419302391524473212006856259858978559/
1479122749773093424762369474560000000000-48431550701/39916800*z8-36154347751/
2095632000*z7+993325367651284337/365142919680000*z6-1811105566650014954399/
2415420413683200000*z5-4505308712043655247003361119689/
3712010362403017973760000000*z3+56916391628868744310151755779316643/
5240121294925593706291200000000*z2+6800914670099450143295114581/
491006661693520896000000*z4+7489271017577/219135840000*z3^2-13/20*z3^3-2548/45*
z9-289523/9450*z3*z5+20304938147/785862000*z2*z5+91106043923/1796256000*z3*z4-\
97202367450069827419/115020019699200000*z2*z3-1011287/103950*z2*z3^2-34151/1440
*z6*z3-11947/360*z4*z5-949/30*z2*z7)*lny+(35951679424831494369120854946454187/
25152582215642849790197760000000-39/5*z7-1631248481/19958400*z6-19018302307/
2514758400*z5+284490326871190089109/4830840827366400000*z3+
73645071891630831055211173/81834443615586816000000*z2+12083002989450359/
38727279360000*z4+25591/138600*z3^2-1417/270*z2*z5-1261/135*z3*z4-16697911183/
1508855040*z2*z3)*lny^3+(98272751943291360243614388039565535443/
9260723452123049240936448000000000-75335/864*z8-1364593/27720*z7-7777542161351/
13412044800*z6+7619661015398053/639000109440000*z5+1947187575584674127143559/
44636969244865536000000*z3+42229408485433515841407602064113/
7424020724806035947520000000*z2+39380981808400604105087/7729345323786240000*z4-\
139422331271/25147584000*z3^2-13/15*z3*z5-49957/1155*z2*z5-7219999/92400*z3*z4+
2813581357875139/639000109440000*z2*z3-299/180*z2*z3^2)*lny^2+(
19132136799586615400392171/9820133233870417920000000-13/2160*z5-5029014421/
21555072000*z3+617063620339333/2396250410400000*z2-7705927/99792000*z4-91/2160*
z2*z3)*lny^5+(49084062534240582380695353769/707049592838670090240000000-1339/
1728*z6-8846773/2494800*z5+7850516634971081/1278000218880000*z3+
573345499409167938007/12882242206310400000*z2-263315477923/54867456000*z4-91/
480*z3^2-844499/226800*z2*z3)*lny^4+
42321451689427239019542754530039872130567311773/
1242463109809398476800390358630400000000000)*y^10:
#
############################################################
# Seven loops:
#
RT4ser[7,6] := (3514741/98415-11648/45*z2*z3+6128/135*z6-896/15*
z5+4160/81*z3-3164/10935*z2+3308/243*z4+3584/9*z3^2+1232/2025*lny^6+2156/675*
lny^5+(224/27*z2+182/243)*lny^4+(-1820/243-14336/135*z3+784/27*z2)*lny^3+(50666
/10935-12544/45*z3+1736/243*z2+2912/45*z4)*lny^2+(-75274/10935-13312/45*z2*z3-\
1024/15*z5-3392/81*z3-3640/243*z2+5096/45*z4)*lny)*y+(-844894289/2239488+6112/
15*z2*z3+383/12*z6+224/5*z5+77/180*lny^6-2933/450*lny^5+(-570647/4320+35/6*z2)*
lny^4+(-126313/648-224/3*z3-518/9*z2)*lny^3+(27438995/31104+6536/15*z3-721351/
1080*z2+91/2*z4)*lny^2+(18830573/233280-208*z2*z3-48*z5+23402/9*z3-113365/324*
z2-3259/15*z4)*lny-12913/27*z3+3918071/5184*z2-1751867/2160*z4+280*z3^2)*y^2+(-\
3587075605019/49207500000+38656/225*z2*z3-766/675*z6+1792/75*z5-127422656/50625
*z3+16183286321/68343750*z2+35648752/151875*z4-448/45*z3^2-154/10125*lny^6-8764
/3375*lny^5+(5420212/151875-28/135*z2)*lny^4+(22041709/30375+1792/675*z3-15568/
675*z2)*lny^3+(136510576397/136687500+41408/225*z3+28436248/151875*z2-364/225*
z4)*lny^2+(-945206308697/273375000+1664/225*z2*z3+128/75*z5-45430624/50625*z3+
263178322/151875*z2-3944/45*z4)*lny)*y^3+(-1568/27*z2*z3+435728871558323/
157464000000+77/4050*lny^6+196/225*lny^5+(-204547/19440+7/27*z2)*lny^4+(-\
119758286/273375-448/135*z3+3136/405*z2)*lny^3+(-181625411089/87480000-560/9*z3
-1333223/24300*z2+91/45*z4)*lny^2+(-416/45*z2*z3+55261341169/82012500-32/15*z5+
519272/2025*z3-96424084/91125*z2+3976/135*z4)*lny+383/270*z6-224/27*z5+16738112
/10125*z3-54084986911/43740000*z2-3324547/48600*z4+112/9*z3^2)*y^4+(-4979/4725*
z6+1088/175*z5-20523490748/17364375*z3+11750989963935107/9189227250000*z2+
6482214983/208372500*z4-416/45*z3^2-829041737491081187627/324195937380000000+
68032/1575*z2*z3-143/10125*lny^6-2182/3375*lny^5+(-26/135*z2+282789253/59535000
)*lny^4+(1664/675*z3-776/135*z2+513803159/1653750)*lny^3+(72896/1575*z3+
370220653/14883750*z2-338/225*z4+5344994411126507/2625493500000)*lny^2+(832/525
*z5-2080357424/17364375*z3+39133486117/52093125*z2-34444/1575*z4+
11744719330695623/9189227250000+10816/1575*z2*z3)*lny)*y^5+(4213/5400*z6-3472/
675*z5+35508390541/39690000*z3-29124028701138937/24004512000000*z2-1171809517/
136080000*z4+308/45*z3^2+6235240978655799317857/3387516733440000000-24112/675*
z2*z3+847/81000*lny^6+7217/13500*lny^5+(77/540*z2-48484727/38880000)*lny^4+(-\
1232/675*z3+385/81*z2-141895543073/612360000)*lny^3+(-8612/225*z3-65441567/
9720000*z2+1001/900*z4-12935136765878497/6858432000000)*lny^2+(-88/75*z5+
27337741/708750*z3-57302460209/102060000*z2+24413/1350*z4-166616385920602609/
72013536000000-1144/225*z2*z3)*lny)*y^6+(142784/4725*z2*z3-\
3130809682447763656146383/2836066060200240000000-242/30375*lny^6-916/2025*lny^5
+(-328552853/401861250-44/405*z2)*lny^4+(141052167727/803722500+2816/2025*z3-\
8144/2025*z2)*lny^3+(1090334847186495923/637994920500000+21856/675*z3-796020706
/200930625*z2-572/675*z4)*lny^2+(18304/4725*z2*z3+7402576685487369557/
2551979682000000+1408/1575*z5+4413338296/468838125*z3+171281116939/401861250*z2
-10328/675*z4)*lny-8426/14175*z6+6848/1575*z5-322750272034/468838125*z3+
2492328647811658073/2232982221750000*z2-6543203383/1406514375*z4-704/135*z3^2)*
y^7+(4963256846406910224168607/11204211595852800000000-122264/4725*z2*z3+253/
40500*lny^6+6538/16875*lny^5+(23/270*z2+1915593769/952560000)*lny^4+(-\
5030797801319/37507050000-736/675*z3+34876/10125*z2)*lny^3+(-110321337385205773
/72013536000000-4852/175*z3+2417323873/238140000*z2+299/450*z4)*lny^2+(-\
127750466118145792991/39697461720000000-4784/1575*z2*z3-368/525*z5-649744661/
17364375*z3-226805470361/694575000*z2+309592/23625*z4)*lny+8809/18900*z6-17576/
4725*z5+11143785029/20837250*z3-594753600371582657/588110544000000*z2+
41124437171/3333960000*z4+184/45*z3^2)*y^8+(208584220488848957423659654878209/
1768540937037387875873280000000-23363/62370*z6+33424/10395*z5-38758794049/
92619450*z3+2093889664310352420595451/2301593726688379200000*z2-18189324044963/
1089204732000*z4-976/297*z3^2+232688/10395*z2*z3-61/12150*lny^6-37337/111375*
lny^5+(-61/891*z2-9196042360499/3423214872000)*lny^4+(3089593319539303/
29953130130000+3904/4455*z3-66388/22275*z2)*lny^3+(898905913722515975692883/
657598207625251200000+49864/2079*z3-11691174746267/855803718000*z2-793/1485*z4)
*lny^2+(38724110078238717001348697/11507968633441896000000+1952/3465*z5+
53450292790/998437671*z3+3770618176353139/14976565065000*z2-589306/51975*z4+
25376/10395*z2*z3)*lny)*y^9+(16070225949354131705890719271499/
41760116577033952204800000000+16469/16200*z6-63712/14175*z5+31436214113959/
201704580000*z3-28648473325164238264207/54346959307872000000*z2+10998424946429/
282910320000*z4+1204/135*z3^2-2752/81*z2*z3+1001/243000*lny^6+120499/405000*lny
^5+(91/1620*z2+325872891511/80831520000)*lny^4+(-10929112176768787/
245071064700000-1456/2025*z3+160747/60750*z2)*lny^3+(-89261861749305029739769/
108693918615744000000-33638/1575*z3+2922851806129/141455160000*z2+1183/2700*z4)
*lny^2+(-2679241950809874473028097/1307723708345670000000-104/225*z5-\
253481084713/2946982500*z3-8985565006843709/81690354900000*z2+2854913/283500*z4
-1352/675*z2*z3)*lny)*y^10:
#
RT4ser[7,5] := (-3252085/2187+
107008/45*z2*z5+317504/45*z3*z4+16112/27*z2*z3+27008/45*z7-146426/45*z6+13856/
81*z5+2749756/3645*z3-107738/135*z2+10660/27*z4-32032/45*z3^2+112/75*lny^6+(-\
13216/225*z2-4046/405)*lny^5+(-3626/243+224/9*z3-6580/27*z2)*lny^4+(418754/
10935-176/9*z3-26096/243*z2-184576/135*z4)*lny^3+(-48004/729+138112/45*z2*z3+
97792/45*z5+8072/27*z3+2572/9*z2-159232/45*z4)*lny^2+(7576793/10935+79072/15*z2
*z3-167344/45*z6+18944/5*z5+18440/81*z3+25472/81*z2-22636/27*z4-36608/45*z3^2)*
lny)*y+(-811641191/746496+1672*z2*z5+4961*z3*z4-648667/60*z2*z3+422*z7+119273/
30*z6-370949/45*z5+1198525/576*z3-28101221/12960*z2-386975/144*z4+25208/15*z3^2
+917/300*lny^6+(-2810029/10800-413/10*z2)*lny^5+(2057381/7776+35/2*z3+53347/135
*z2)*lny^4+(4710565/2592-486*z3+3996731/1080*z2-2884/3*z4)*lny^3+(-1780633/1152
+2158*z2*z3+1528*z5-499231/360*z3+335765/162*z2+437987/90*z4)*lny^2+(-\
11073110887/1866240-252772/45*z2*z3-10459/4*z6-199792/45*z5-938749/324*z3-\
2478643/320*z2+1811063/72*z4-572*z3^2)*lny)*y^2+(22024610784389/2733750000-\
39688/225*z3*z4-13376/225*z2*z5+102431008/16875*z2*z3-3376/225*z7+403396/225*z6
+224887504/50625*z5+6569232071/22781250*z3+38540534521/3375000*z2-380348242/
16875*z4+146624/225*z3^2+238/375*lny^6+(-41103901/253125+1652/1125*z2)*lny^5+(
2017832/3375-28/45*z3+37016/225*z2)*lny^4+(-16522067137/136687500-32608/225*z3-\
312680524/151875*z2+23072/675*z4)*lny^3+(-103645661677/22781250-17264/225*z2*z3
-12224/225*z5+53672896/16875*z3-668297051/50625*z2+95396/45*z4)*lny^2+(
15471525593807/5467500000-118528/45*z2*z3+20918/225*z6-91168/45*z5+165577664/
16875*z3-1953576469/1265625*z2-168251474/16875*z4+4576/225*z3^2)*lny)*y^3+(3344
/45*z2*z5+9922/45*z3*z4-729929/450*z2*z3-77693701489451/19683000000+844/45*z7-\
165011/270*z6-2461478/2025*z5-134623058851/14580000*z3-222560866819/27337500*z2
+53768852/3375*z4-1960/9*z3^2-3451/20250*lny^6+(18769/810-413/225*z2)*lny^5+(
575669659/911250+7/9*z3-112147/2025*z2)*lny^4+(61258118791/43740000+18328/405*
z3+12348197/24300*z2-5768/135*z4)*lny^3+(4316/45*z2*z3+856511942471/546750000+
3056/45*z5-191489/300*z3+176802076/16875*z2-485357/675*z4)*lny^2+(40544/45*z2*
z3-18012837877909/4374000000-10459/90*z6+93344/135*z5-311965381/30375*z3+
261032157079/14580000*z2+618181/225*z4-1144/45*z3^2)*lny)*y^4+(-21944/1575*z7+
717649/1575*z6+10326731804/17364375*z5+35948764335037607/3063075750000*z3-\
157791123867871/170170875000*z2-87638647739/7717500*z4+254288/1575*z3^2+
32703083319981856783/4002418980000000-86944/1575*z2*z5-257972/1575*z3*z4+
1496608661/1929375*z2*z3+122/1125*lny^6+(1534/1125*z2-98866268/12403125)*lny^5+
(-26/45*z3+27718/675*z2-22233642017/59535000)*lny^4+(-1128/35*z3-3366185839/
14883750*z2+21424/675*z4-4220083150804961/1312746750000)*lny^3+(-79456/1575*z5+
3175817317/11576250*z3-42345305854/5788125*z2+842684/1575*z4-14151743901480377/
2042050500000-112216/1575*z2*z3)*lny^2+(135967/1575*z6-270688/525*z5+
123198335287/17364375*z3-21415504891730713/1021025250000*z2-7381077124/5788125*
z4+29744/1575*z3^2+13646139662728597541/2251360676250000-50384/75*z2*z3)*lny)*y
^5+(2321/225*z7-1017541/2700*z6-674245249/2835000*z5-92335703218365637/
8001504000000*z3+2247558438421963259/336063168000000*z2+5442553828597/635040000
*z4-10012/75*z3^2-113914183756067395734361/9485046853632000000+9196/225*z2*z5+
54571/450*z3*z4-374079239/1260000*z2*z3-6869/81000*lny^6+(-4543/4500*z2+
14155721/4050000)*lny^5+(77/180*z3-27473/810*z2+564100130767/2286144000)*lny^4+
(14911/567*z3+5008224467/68040000*z2-15862/675*z4+76158087167760697/
24004512000000)*lny^3+(8404/225*z5-780716263/7560000*z3+12076206306079/
2222640000*z2-8360269/18900*z4+52633360453351525373/4704884352000000+11869/225*
z2*z3)*lny^2+(-115049/1800*z6+2014808/4725*z5-8735777425871/1666980000*z3+
162369899012197649/8001504000000*z2+198342527/472500*z4-3146/225*z3^2-\
5391871539307166161/31365895680000000+124958/225*z2*z3)*lny)*y^6+(-436568/4725*
z3*z4-147136/4725*z2*z5+2402075468/156279375*z2*z3+7895780438921303917277461/
630236902266720000000+79/1125*lny^6+(-2013843737/1339537500+2596/3375*z2)*lny^5
+(-565710034133/3214890000-44/135*z3+11614/405*z2)*lny^4+(-1832318518654299733/
637994920500000-104648/4725*z3+2866904203/200930625*z2+36256/2025*z4)*lny^3+(-\
189904/4725*z2*z3-156680557584927725617/11909238516000000-134464/4725*z5+
1180252016/156279375*z3-644791754213/156279375*z2+1767574/4725*z4)*lny^2+(-\
739472/1575*z2*z3-2098599837134290748739781/315118451133360000000+230098/4725*
z6-81136/225*z5+7450174959791/1875352500*z3-776076096618930797/41351522625000*
z2+25902390217/312558750*z4+50336/4725*z3^2)*lny-37136/4725*z7+1506017/4725*z6+
12367913984/468838125*z5+7996867583076501323/744327407250000*z3-\
20020298023943004983/1984873086000000*z2-548679792013/83349000*z4+533776/4725*
z3^2)*y^7+(-11117282560422592479466291/1000376035344000000000+38456/1575*z2*z5+
114103/1575*z3*z4+4641912697/30870000*z2*z3+9706/1575*z7-51568793/189000*z6+
6868814807/69457500*z5-1920324445767549757/196036848000000*z3+
1970794325448679487/163364040000000*z2+14191370741447/2778300000*z4-152414/1575
*z3^2-24131/405000*lny^6+(-1357/2250*z2+88703093/198450000)*lny^5+(
8404990861847/64297800000+23/90*z3-198839/8100*z2)*lny^4+(214615837408316851/
84015792000000+1341976/70875*z3-3100976999/47628000*z2-9476/675*z4)*lny^3+(
553115218207516855057/39697461720000000+49634/1575*z2*z3+35144/1575*z5+
8875669097/185220000*z3+29741001631937/9376762500*z2-3362627/10500*z4)*lny^2+(
11581532869195282727124287/933684299654400000000+9492332/23625*z2*z3-240557/
6300*z6+7292332/23625*z5-4089422352959/1339537500*z3+123771410060222867/
7260624000000*z2-1934307839/5145000*z4-13156/1575*z3^2)*lny)*y^8+(
1731780188892269608908299145220331/196504548559709763985920000000-51484/10395*
z7+49059757/207900*z6-43143341360941/249609417750*z5+6789219707942866843847951/
767197908896126400000*z3-2801877196014364704449687/213110530248924000000*z2-\
345189782582441/86444820000*z4+174100/2079*z3^2-18544/945*z2*z5-55022/945*z3*z4
-7488470111963/30255687000*z2*z3+4573/89100*lny^6+(3599/7425*z2+114229781629/
713169765000)*lny^5+(-5726097559397/57629880000-61/297*z3+945887/44550*z2)*lny^
4+(-744450579661148709556769/328799103812625600000-2552588/155925*z3+
80679192608849/855803718000*z2+50264/4455*z4)*lny^3+(-\
108055059068611939841173327/7671979088961264000000-186416/10395*z5-\
4856374737913/60511374000*z3-1753200385303217/713169765000*z2+373933/1350*z4-\
263276/10395*z2*z3)*lny^2+(-830048844515276999332902059302157/
49126137139927440996480000000+637999/20790*z6-13874216/51975*z5+
3937604063214743/1664062785000*z3-261887516062479430686599/17048842419913920000
*z2+90659073526537/166406278500*z4+6344/945*z3^2-18056656/51975*z2*z3)*lny)*y^9
+(934105940461515763426283445526305241/42873719685754857596928000000000+9073/
675*z7-24748541/70875*z6+2738259700343/5893965000*z5-107344456480510336570207/
18115653102624000000*z3+232396361114104869981972667/20923579333530720000000*z2+
219802491941836943/145227297600000*z4-88756/675*z3^2+35948/675*z2*z5+213323/
1350*z3*z4+186092415367/291060000*z2*z3-1195417/26730000*lny^6+(-5369/13500*z2-\
45718000787/67359600000)*lny^5+(369585568823635697/4107857846400000+91/540*z3-\
1011437/53460*z2)*lny^4+(8826887769811646474647/3396684956742000000+9637631/
668250*z3-860648398537/5658206400*z2-18746/2025*z4)*lny^3+(
9123527201179549989845823253/460318745337675840000000+9932/675*z5+656813874361/
5239080000*z3+942841391965598761/798750136800000*z2-1541557961/6237000*z4+14027
/675*z2*z3)*lny^2+(199636184917846915537673364793987/
4640012953003772467200000000-135967/5400*z6+26583626/111375*z5-\
198905280609331007/149765650650000*z3+63504932819616387816953/
6038551034208000000*z2-4697401073767/5239080000*z4-3718/675*z3^2+80879419/
259875*z2*z3)*lny)*y^10:
#
RT4ser[7,4] := (8460423265/472392+77056/9
*z3*z5-193088/9*z2*z5-418628/9*z3*z4-396776/81*z2*z3+41024/9*z2*z3^2+931888/27*
z8-64792/3*z7+1725455/162*z6-166840/27*z5-5039071/729*z3+63125219/6561*z2+
7813148/729*z4+5660/27*z3^2+(1904/243+56/27*z2)*lny^6+(-3605/486+112/9*z3-2170/
27*z2)*lny^5+(101381/2916+2366/27*z3+140800/243*z2+124012/27*z4)*lny^4+(-85637/
729-31744/27*z2*z3-15232/27*z5-48920/243*z3+154280/243*z2+401474/27*z4)*lny^3+(
9899035/4374-14912/9*z2*z3+389864/9*z6-2896/9*z5+590/81*z3+80621/81*z2+170945/
27*z4-2848/9*z3^2)*lny^2+(-109995373/8748-220672/9*z2*z5-478432/9*z3*z4-192520/
81*z2*z3-74048/3*z7+672986/9*z6-44960/27*z5+1657072/729*z3-2331547/243*z2-\
439720/27*z4-7000/9*z3^2)*lny)*y+(728187277019/17915904+6020*z3*z5+41572/3*z2*
z5+89737/3*z3*z4-243013/216*z2*z3+3205*z2*z3^2+291215/12*z8+14248*z7-109905913/
1152*z6-159227/36*z5+(87017/17280+35/24*z2)*lny^6+(1166645/15552+35/4*z3-12089/
54*z2)*lny^5+(49954607/41472+1183/54*z3+1051357/432*z2+155015/48*z4)*lny^4+(-\
34126367/10368-2480/3*z2*z3-1190/3*z5-694981/432*z3-8153519/1296*z2-210631/12*
z4)*lny^3+(-18717871099/2985984+29141/3*z2*z3+243665/8*z6+61954/9*z5+96637/108*
z3-60422303/6912*z2-2266709/24*z4-445/2*z3^2)*lny^2+(3017478503/1492992-17240*
z2*z5-74755/2*z3*z4+373669/12*z2*z3-17355*z7-480271/8*z6+708055/36*z5+18779935/
3456*z3+25328843/3888*z2-829871/72*z4-4987/3*z3^2)*lny-127909915/15552*z3+
1929153179/82944*z2+757727227/13824*z4-591041/144*z3^2)*y^2+(-\
874985852708575999/118098000000000-5128/45*z2*z3^2-9632/45*z3*z5+153128/9*z3*z4
+354016/45*z2*z5-405901604/10125*z2*z3-116486/135*z8+120224/15*z7+1155022979/
20250*z6-93786022/3375*z5+142233438923/36450000*z3-19345790105699/1025156250*z2
-127027371137/4556250*z4+3118768/675*z3^2+(2136337/607500-7/135*z2)*lny^6+(-\
768343/3240-14/45*z3-11788/225*z2)*lny^5+(25537238869/72900000-28/3*z3+
102640582/30375*z2-31003/270*z4)*lny^4+(-2698589743/4556250+3968/135*z2*z3+1904
/135*z5-8857438/6075*z3+123870389/30375*z2-1068052/135*z4)*lny^3+(-\
2087006984953/437400000+147304/45*z2*z3-48733/45*z6+97792/45*z5-53688899/20250*
z3+8183069809/675000*z2+399912181/6750*z4+356/45*z3^2)*lny^2+(826028850079403/
43740000000+59804/45*z3*z4+27584/45*z2*z5-10545724/405*z2*z3+9256/15*z7-279926/
9*z6-74257592/3375*z5-9244532477/911250*z3-230238403/90000*z2+2297241119/13500*
z4-17632/45*z3^2)*lny)*y^3+(-74200/27*z2*z5-53501/9*z3*z4+2408/9*z3*z5+44293804
/1215*z2*z3+1282/9*z2*z3^2-6990116035070129/37791360000000+58243/54*z8-75530/27
*z7-401251241/25920*z6+179841904/6075*z5+19104727/9720*z3+293031664186963/
10497600000*z2-1566389410829/23328000*z4-1172779/1080*z3^2+(-208733/388800+7/
108*z2)*lny^6+(-113834327/729000+7/18*z3+12089/810*z2)*lny^5+(4843827869/
11664000+3493/810*z3-5209687/9720*z2+31003/216*z4)*lny^4+(-992/27*z2*z3-\
903626287997/328050000-476/27*z5+2139293/9720*z3-93663877/6750*z2+1087133/405*
z4)*lny^3+(-142514/135*z2*z3-25894421242301/4665600000+48733/36*z6-93232/135*z5
+257876744/30375*z3-82575268613/2332800*z2-6362807/432*z4-89/9*z3^2)*lny^2+(-\
6896/9*z2*z5-14951/9*z3*z4+495484/81*z2*z3+2252380970437291/131220000000-2314/3
*z7+5808899/540*z6+1346113/270*z5+46684323157/1944000*z3-5566207643/12150000*z2
-2349995903/16200*z4+15736/135*z3^2)*lny)*y^4+(-757159/945*z8+73476/35*z7+
837650599189/111132000*z6-24313721609/1157625*z5-2128671718407083/122523030000*
z3-3565982952531827285147/108065312460000000*z2+454643166375016793/
4900921200000*z4+464999747/926100*z3^2-795356173749839181692003/
55576446408000000000+649792/315*z2*z5-8944/45*z3*z5+200806/45*z3*z4-7186265383/
277830*z2*z3-33332/315*z2*z3^2+(47846503/238140000-13/270*z2)*lny^6+(-13/45*z3-\
269/27*z2+10273378873/119070000)*lny^5+(-493/135*z3+174950147/850500*z2-57577/
540*z4+390876334063441/350065800000)*lny^4+(1768/135*z5-702897197/8334900*z3+
374764475237/41674500*z2-376373/189*z4+5807777034751/1361367000+25792/945*z2*z3
)*lny^3+(-633529/630*z6+31336/63*z5-19197118159/3472875*z3+4514828350168303/
90757800000*z2+3011235319/441000*z4+2314/315*z3^2+54413051671324839919/
5763483331200000+48248/63*z2*z3)*lny^2+(60164/105*z7-2534617/315*z6-294252613/
128625*z5-8058058562707303/245046060000*z3+7743374811950693/204205050000*z2+
474514213213/4630500*z4-25828/315*z3^2-12460892463948293/1029428750000+179296/
315*z2*z5+388726/315*z3*z4-390931004/138915*z2*z3)*lny)*y^5+(640673/1080*z8-\
234494/135*z7-218450872631/72576000*z6+75410432297/4762800*z5+
1325355526220930273/44808422400000*z3+23667778457604326274253/
1129172244480000000*z2-1657515398785587/17561600000*z4-40313227/201600*z3^2+
2317510894481321701532468527/113820562243584000000000-230422/135*z2*z5+6622/45*
z3*z5-332303/90*z3*z4+741494350799/38102400*z2*z3+7051/90*z2*z3^2+(-11152157/
155520000+77/2160*z2)*lny^6+(77/360*z3+12863/1620*z2-616650700871/11430720000)*
lny^5+(5071/1620*z3-2259604297/27216000*z2+341033/4320*z4-865453864797373/
711244800000)*lny^4+(-1309/135*z5+204417247/5443200*z3-270941610781/42336000*z2
+37271621/22680*z4-23360828560725972887/2822930611200000-2728/135*z2*z3)*lny^3+
(536063/720*z6-385043/945*z5+10543327245397/2667168000*z3-308664928395298271/
6401203200000*z2-15198176681/6048000*z4-979/180*z3^2-750477911528812833707/
43016085504000000-1188017/1890*z2*z3)*lny^2+(-12727/30*z7+100603273/15120*z6+
681064583/756000*z5+20455917382691173/640120320000*z3-6999140401342374461/
104552985600000*z2-17117570957929/222264000*z4+3617/54*z3^2+
1315936780571559285147557/110658879959040000000-18964/45*z2*z5-164461/180*z3*z4
+121141859/113400*z2*z3)*lny)*y^6+(-15136/135*z3*z5+2948858/945*z3*z4+1363184/
945*z2*z5-5601359076661/375070500*z2*z3-56408/945*z2*z3^2-\
6738297525529800859397087851723/245036107601300736000000000+(11770019/
3214890000-11/405*z2)*lny^6+(119714470223/3214890000-22/135*z3-13417/2025*z2)*
lny^5+(378322600545665821/340263957600000-217/81*z3+114472103/5740875*z2-48719/
810*z4)*lny^4+(43648/2835*z2*z3+3013078174248065999/297730962900000+2992/405*z5
-1584151651/112521150*z3+38300772014/8037225*z2-3935789/2835*z4)*lny^3+(100252/
189*z2*z3+707654807386331915136749/25209476090668800000-536063/945*z6+64952/189
*z5-554175579949/187535250*z3+2919098258258640001/66162436200000*z2+23053997/
35721000*z4+3916/945*z3^2)*lny^2+(657844/945*z3*z4+303424/945*z2*z5-42585097/
750141*z2*z3-13310695895086210428263389/2520947609066880000000+101816/315*z7-\
5314112/945*z6-3172737832/31255875*z5-873170395502518541/29773096290000*z3+
32750814043687418669/396974617200000*z2+59116119270791/1000188000*z4-53468/945*
z3^2)*lny-1281346/2835*z8+462436/315*z7+252813418411/750141000*z6-761936787107/
62511750*z5-86385631008326488397/2381847703200000*z3-2270232274390169323152169/
472677676700040000000*z2+53465973436629132451/595461925800000*z4+161515283/
6251175*z3^2)*y^7+(1048056924095247495918512351093/32268129396056064000000000-\
166574/135*z2*z5+3956/45*z3*z5-5605181/2100*z3*z4+153282377551/13230000*z2*z3+
14743/315*z2*z3^2+1339589/3780*z8-339053/270*z7+442202663477/355622400*z6+
3954755616221/416745000*z5+209855507088118638743/5292994896000000*z3-\
167415436534213254844781/16598831993856000000*z2-26066050306943370763/
313658956800000*z4+5662499419/74088000*z3^2+(133709707/3810240000+23/1080*z2)*
lny^6+(-3496296044953/128595600000+23/180*z3+456949/81000*z2)*lny^5+(-\
66289766158908923/67212633600000+12439/5400*z3+1498400993/95256000*z2+101867/
2160*z4)*lny^4+(-6128026628916463783/567106596000000-11408/945*z2*z3-782/135*z5
+508319123/666792000*z3-54450577024349/15002820000*z2+16834858/14175*z4)*lny^3+
(-110023255101732146769157553/2987789758894080000000-612641/1350*z2*z3+1120859/
2520*z6-1389118/4725*z5+2823047544637/1250235000*z3-6226383127950550631/
156829478400000*z2+10375461191/7056000*z4-2047/630*z3^2)*lny^2+(-\
44192047970593755951917773/6722526957511680000000-79304/315*z2*z5-343873/630*z3
*z4-3726744001/6945750*z2*z3-26611/105*z7+363693271/75600*z6-2272337443/6174000
*z5+414712967279895797/15682947840000*z3-204681554468739581371/2268426384000000
*z2-30597732665159/666792000*z4+32741/675*z3^2)*lny)*y^8+(-\
63538928534587739518024357280128228406711/1848903437216366780952961843200000000
-3552823/12474*z8+2256371/2079*z7-13899776887667987/6390001094400*z6-\
2478354024633187/332812557000*z5-31487778333985482635918959/
767197908896126400000*z3+2664049401723308783143411593732457/
117902729135825858391552000000*z2+1694347084634872966164959/
22318484622432768000*z4-36380649309881/266250045600*z3^2-20984/297*z3*z5+
2217020/2079*z2*z5+4359851/1890*z3*z4-18086159491348243/1996875342000*z2*z3-\
78202/2079*z2*z3^2+(-788311179881/13692859488000-61/3564*z2)*lny^6+(
233966212612079/11410716240000-61/594*z3-433721/89100*z2)*lny^5+(
15274405097663504279999/17535952203340032000-35561/17820*z3-12509179047979/
342321487200*z2-270169/7128*z4)*lny^4+(16760299192676359857140057/
1534395817792252800000+4148/891*z5+3427940146483/479250082080*z3+
609920079620717/217840946400*z2-64035509/62370*z4+60512/6237*z2*z3)*lny^3+(
6810132947640839274241206441321211/157203638847767811188736000000-2972713/8316*
z6+881032/3465*z5-3488900756771567/1996875342000*z3+2422369945045918708564021/
68195369679655680000*z2-16099230577109/6915585600*z4+5429/2079*z3^2+582811/1485
*z2*z3)*lny^2+(7940555199497465825294392205356909/
393009097119419527971840000000+141154/693*z7-345811817/83160*z6+3899122528153/
6051137400*z5-1453901196264083672005687/61375832711690112000*z3+
795898479012037798638103/8524421209956960000*z2+197585750661199/5501034000*z4-\
48548/1155*z3^2+420656/2079*z2*z5+912011/2079*z3*z4+22066011394157/24960941775*
z2*z3)*lny)*y^9+(-129056393986693776113386549307624367640843/
611207747840121249901805568000000000+2504449/3240*z8-1692587/1134*z7+
167409093478019/30177100800*z6+17186146749336461/5446023660000*z5+
300066462584785432008983033/8369431733412288000000*z3-\
9052557342535637975590415595163/139200388590113174016000000*z2-\
1478269796073101475587323/28985044964198400000*z4+2769467742541/6286896000*z3^2
+25886/135*z3*z5-4146349/2835*z2*z5-4980149/1575*z3*z4+160272907173401657/
43568189280000*z2*z3+27563/270*z2*z3^2+(2324954993/29393280000+91/6480*z2)*lny^
6+(-59032060492616609/4107857846400000+91/1080*z3+1035589/243000*z2)*lny^5+(-\
31975599345297500045269/28985044964198400000+975167/534600*z3+3410574512129/
56582064000*z2+403039/12960*z4)*lny^4+(-22727475511399251527356028371/
1104764988810422016000000-1547/405*z5-566381580433/56582064000*z3-\
1805851085524391/931487040000*z2+6885362563/7484400*z4-3224/405*z2*z3)*lny^3+(-\
534598151075236408613916636287/4142868708039082560000000+633529/2160*z6-\
69926281/311850*z5+1167818895697791619/958500164160000*z3-\
150102370879245281439737/4830840827366400000*z2+25710279611257/6286896000*z4-\
1157/540*z3^2-30941347/89100*z2*z3)*lny^2+(-\
1074160777170438327542892501082307933/3772887332346427468529664000000-15041/90*
z7+2666928881/712800*z6-49916385067/47628000*z5+27556652137967948804519/
1449252248209920000*z3-18828080127722488821144405083/184127498135070336000000*
z2-1124093912093192519/63900010944000*z4+22416113/623700*z3^2-22412/135*z2*z5-\
194363/540*z3*z4-620986923097/428652000*z2*z3)*lny)*y^10:
#
RT4ser[7,3] := (-9056936/27*z8+1865800/81*z7-200615/27*z6+
15099640/729*z5+58425935/2187*z3-417363475/13122*z2-17964176/729*z4+19264/9*z3*
z5+411040/27*z2*z5+717800/27*z3*z4+3396364/243*z2*z3-3920/3*z2*z3^2-55928/81*z3
^2+37504/27*z3^3+1271728/9*z6*z3+1028864/9*z4*z5+598528/9*z2*z7+2809856/27*z9-\
4729562483/59049+(20002393205/236196-10350784/27*z8+97408/9*z7+619415/27*z6-\
550640/81*z5-8873596/729*z3+369260783/6561*z2+61572980/729*z4+123992/81*z3^2+
22016/9*z3*z5+161408/9*z2*z5+426584/9*z3*z4-127768/27*z2*z3-4480/3*z2*z3^2)*lny
+(-608/243-1792/135*z3+448/135*z2)*lny^6+(-1019753/21870-7168/135*z3-60794/243*
z2-46144/135*z4)*lny^5+(-107405/2187-7616/27*z5-13210/243*z3+63367/243*z2+70936
/27*z4-15872/27*z2*z3)*lny^4+(50381611/19683-2656792/27*z6-38944/27*z5-12260/
243*z3+571666/2187*z2-5259410/243*z4-8320/27*z3^2-76864/27*z2*z3)*lny^3+(-\
154350445/6561+79360/9*z7-2169581/9*z6+86560/81*z5+930980/729*z3-14793226/729*
z2-3731770/81*z4-7856/9*z3^2+112640/9*z2*z5+31648*z3*z4+123440/81*z2*z3)*lny^2)
*y+(1551863/18*z8-3043807/72*z7-43962121/576*z6+25559089/2592*z5+4497374615/
248832*z3-153465579407/2239488*z2-6891621083/62208*z4+44224/3*z3*z5-358625/6*z2
*z5-5092649/36*z3*z4+22811081/2592*z2*z3+9060*z2*z3^2-547627/216*z3^2+2930/3*z3
^3+397415/4*z6*z3+80380*z4*z5+46760*z2*z7+219520/3*z9-11227717567343/80621568+(
2220749333651/13436928+1720*z3*z5-145096/3*z2*z5-891550/9*z3*z4-5384747/324*z2*
z3-1050*z2*z3^2-808655/3*z8-152666/3*z7+164878543/288*z6-107455/9*z5-149584741/
15552*z3+55821850009/746496*z2+28155577/324*z4+168245/36*z3^2)*lny+(-16139/
15552-28/3*z3+3703/540*z2)*lny^6+(6565871/31104+19207/270*z3-1439429/4320*z2-\
721/3*z4)*lny^5+(-285006935/186624-1240/3*z2*z3-595/3*z5-189893/864*z3-150823/
288*z2+876215/72*z4)*lny^4+(-592102753/1119744-14248/9*z2*z3-1660495/24*z6-5720
/9*z5+449107/324*z3+34269823/15552*z2+8755471/432*z4-650/3*z3^2)*lny^3+(-\
61410937637/4478976+8800*z2*z5+44505/2*z3*z4-84757/72*z2*z3+6200*z7+1397163/8*
z6+100109/36*z5+22007453/5184*z3-34136657/3456*z2+19229917/432*z4+2587/3*z3^2)*
lny^2)*y^2+(2194004/27*z8+649365784/10125*z7-2023238329/6750*z6+9330801391/
2278125*z5-57368081654027/5467500000*z3+7048690710901/524880000*z2+39035772637/
364500*z4+196864/45*z3*z5+178061056/3375*z2*z5+68647252/675*z3*z4+23021017379/
1518750*z2*z3+46624/15*z2*z3^2-112422368/10125*z3^2-4688/135*z3^3-158966/45*z6*
z3-128608/45*z4*z5-74816/45*z2*z7-351232/135*z9-8683555023706182281/
118098000000000+(1579621822426030927/59049000000000-2752/45*z3*z5-580864/15*z3*
z4+578203394/10125*z2*z3+112/3*z2*z3^2-813088/45*z2*z5+1293848/135*z8-796208/45
*z7-2370695747/6750*z6+347282362/10125*z5+34210547009/9112500*z3+
318339344529769/16402500000*z2-305233356107/4556250*z4-39550012/10125*z3^2)*lny
+(-9013/8100+224/675*z3+322/225*z2)*lny^6+(160697184413/546750000+6772/225*z3-\
52748506/151875*z2+5768/675*z4)*lny^5+(53962124867/218700000+1984/135*z2*z3+952
/135*z5-3561254/6075*z3+92584327/121500*z2+430021/135*z4)*lny^4+(-\
10275435121063/1968300000+112/27*z2*z3+332099/135*z6+1600/27*z5-251338/6075*z3-\
313929523763/27337500*z2-420804643/6075*z4+208/27*z3^2)*lny^3+(140377879854593/
13122000000-3956/5*z3*z4+172285748/10125*z2*z3-2816/9*z2*z5-1984/9*z7+4196269/
45*z6+121710136/10125*z5+1448670463/455625*z3-40934920757/4556250*z2-1917901861
/10125*z4+18904/45*z3^2)*lny^2)*y^3+(-2384641/81*z8-5059015/324*z7+6931621583/
24300*z6-2416143181/58320*z5+491944785703/77760000*z3-232852998037549/
6561000000*z2-589946632127/7290000*z4-37744/27*z3*z5-1810357/135*z2*z5-7123307/
270*z3*z4-15864982567/243000*z2*z3-27524/27*z2*z3^2+68546768/6075*z3^2+1172/27*
z3^3+79483/18*z6*z3+32152/9*z4*z5+18704/9*z2*z7+87808/27*z9+(805232/135*z2*z5+
688/9*z3*z5+1737962/135*z3*z4-1971847324/30375*z2*z3-140/3*z2*z3^2+
62036835438173933/18895680000000+383303/405*z3^2-323462/27*z8+259564/45*z7+
32816743/360*z6-1533848521/30375*z5-150630025499/6834375*z3-137228183618831/
10497600000*z2+6209830493/20250*z4)*lny+(12054839/3645000-56/135*z3-1561/4050*
z2)*lny^6+(-14300650067/174960000-1351/135*z3+5285807/97200*z2-1442/135*z4)*lny
^5+(-496/27*z2*z3-49223971493/218700000-238/27*z5+2048399/19440*z3+155869309/
36450*z2-1537043/1620*z4)*lny^4+(-15808/405*z2*z3+1242088014889/3936600000-260/
27*z3^2-332099/108*z6-15832/405*z5-37983457/182250*z3+60577361779/4374000*z2+
15831613/1215*z4)*lny^3+(3520/9*z2*z5+989*z3*z4-1033475/324*z2*z3+
860367019771913/78732000000-19594/135*z3^2+2480/9*z7-8695289/270*z6-1749973/810
*z5-20538339469/2916000*z3+248366149954/6834375*z2+14078159971/60750*z4)*lny^2-\
1412108772241596841/70858800000000)*y^4+(21086704/945*z8+52310762743/6945750*z7
-3815958032927/18522000*z6+19220002011499897/306307575000*z5+
14037526162722028801/4002418980000000*z3+5920933400903020368979/
108065312460000000*z2-83040606242637677/2450460600000*z4+322144/315*z3*z5+
7483937506/1157625*z2*z5+2932876907/231525*z3*z4+1406134935658589/17017087500*
z2*z3+15784/21*z2*z3^2-55374200173/6945750*z3^2-30472/945*z3^3-1033279/315*z6*
z3-835952/315*z4*z5-69472/45*z2*z7-326144/135*z9+112987889572810168592101/
55576446408000000000+(-1380448/315*z2*z5-17888/315*z3*z5-426676/45*z3*z4+
5773046753/128625*z2*z3+104/3*z2*z3^2+553949555551827921957983/
194517562428000000000+8410012/945*z8-1328528/315*z7-29304726517/661500*z6+
3445363604/99225*z5+2702931959263819/68068350000*z3-484353719724208317773/
108065312460000000*z2-61891437182115311/153153787500*z4-1605744362/3472875*z3^2
)*lny+(-256784239/119070000+208/675*z3+166/675*z2)*lny^6+(-625050276756611/
5250987000000+34532/4725*z3-1235121589/59535000*z2+5356/675*z4)*lny^5+(12896/
945*z2*z3-628021160222/2344190625+884/135*z5-707052887/16669800*z3-217963604641
/83349000*z2+617887/945*z4)*lny^4+(7888/189*z2*z3-14790967161441852721/
3241959373800000+4317287/1890*z6+33872/945*z5+1017458896/10418625*z3-\
24849654363925499/918922725000*z2-11669203403/2083725*z4+1352/189*z3^2)*lny^3+(
-18304/63*z2*z5-25714/35*z3*z4+9565272971/6945750*z2*z3-7126469946450592391/
771895089000000-12896/63*z7+3023287/126*z6+3220325561/3472875*z5+
1514992838575157/122523030000*z3-11390644643942107/175032900000*z2-22506149129/
141750*z4+34336/315*z3^2)*lny^2)*y^5+(-29926741/1620*z8-14794882877/4536000*z7+
4903043540033/31104000*z6-5661474175702843/88905600000*z5-278398612336713282793
/13940398080000000*z3-52653941618155324412977/790420571136000000*z2+
3747475330622311873/29872281600000*z4-114064/135*z3*z5-1007034187/378000*z2*z5-\
762576229/151200*z3*z4-10822863356599157/133358400000*z2*z3-16774/27*z2*z3^2+
1141867539361/190512000*z3^2+3223/135*z3^3+874313/360*z6*z3+88418/45*z4*z5+
51436/45*z2*z7+241472/135*z9-2972890761498978299937149579/
341461686730752000000000+(7385467/945*z3*z4-11094052858141/333396000*z2*z3-77/3
*z2*z3^2+1892/45*z3*z5+3412324/945*z2*z5-4277459114378046879227113597/
398371967852544000000000-1779041/270*z8+364561/105*z7+7855403683/432000*z6-\
1070946484697/41674500*z5-26700061216576576441/470488435200000*z3+
50924853456954909221527/1129172244480000000*z2+19925499687436417/50009400000*z4
+33317237/162000*z3^2)*lny+(35141361887/22861440000-154/675*z3-3119/16200*z2)*
lny^6+(1819683329810581/13716864000000-16181/2700*z3+2221224017/272160000*z2-\
7931/1350*z4)*lny^5+(-1364/135*z2*z3+177988830318672479/117622108800000-1309/
270*z5+182200477/10886400*z3+14362141638053/8001504000*z2-23913307/45360*z4)*
lny^4+(-105572/2835*z2*z3+686342216249556349307/84687918336000000-3653089/2160*
z6-88412/2835*z5-235211184101/4000752000*z3+64063994247447589/2400451200000*z2+
117415351/54432*z4-143/27*z3^2)*lny^3+(10879/20*z3*z4-2541224569/4536000*z2*z3+
1936/9*z2*z5+2391339690532515796638737/132790655950848000000+1364/9*z7-\
299356553/15120*z6-898475779/2268000*z5-1306615299053389/106686720000*z3+
91609754631994517329/940976870400000*z2+44686472721769/381024000*z4-170791/1890
*z3^2)*lny^2)*y^6+(44217386/2835*z8+72430742264/93767625*z7-5845184680163/
47628000*z6+4473941934773042533/74432740725000*z5+12257297678799343225742461/
315118451133360000000*z3+484542790783513776503393413/7562842827200640000000*z2-\
54002327911308107309/297730962900000*z4+135328/189*z3*z5+13607344976/31255875*
z2*z5+3537529082/6251175*z3*z4+3747789626426585477/49621827150000*z2*z3+23672/
45*z2*z3^2-1727098466083/375070500*z3^2-51568/2835*z3^3-1748626/945*z6*z3-\
1414688/945*z4*z5-117568/135*z2*z7-551936/405*z9+(-2883248/945*z2*z5-30272/945*
z3*z5-891404/135*z3*z4+75396325799/2976750*z2*z3+176/9*z2*z3^2+
1498549975246653487921979138479/122518053800650368000000000+14232328/2835*z8-\
2772328/945*z7-100076326639/35721000*z6+1048983955667/53581500*z5+
19445126720764693577/297730962900000*z3-89205619891276198351747367/
945355353400080000000*z2-55256659737333644441/148865481450000*z4-5165106377/
93767625*z3^2)*lny+(-73643473/64297800+352/2025*z3+323/2025*z2)*lny^6+(-\
308355248200676083/2551979682000000+10222/2025*z3-330532793/200930625*z2+9064/
2025*z4)*lny^5+(21824/2835*z2*z3-29681560998464124251/14291086219200000+1496/
405*z5-179017954/56260575*z3-5910920567809/4500846000*z2+2505499/5670*z4)*lny^4
+(90952/2835*z2*z3-300825216408301854998411/22688528481601920000+3653089/2835*
z6+75856/2835*z5+3723436273/90016920*z3-21744192598909669169/893192888700000*z2
-49276357637/225042300*z4+2288/567*z3^2)*lny^3+(-30976/189*z2*z5-43516/105*z3*
z4+9735320383/93767625*z2*z3-88511146370768033389984069/3025137130880256000000-\
21824/189*z7+15793607/945*z6+9634075406/93767625*z5+335301314526476933/
29773096290000*z3-6746769670306545041/59546192580000*z2-8361528212216/93767625*
z4+72284/945*z3^2)*lny^2+9751108956119078581882565957033/
490072215202601472000000000)*y^7+(-755580463/56700*z8+78410691283/111132000*z7+
25737120219829/266716800*z6-3250258217941319401/58811054400000*z5-\
916599183762396765580279/16598831993856000000*z3-851039127126455568653451289/
16806317393779200000000*z2+23154490552889439319/108020304000000*z4-2902708/4725
*z3*z5+1637819009/1852200*z2*z5+38497540903/18522000*z3*z4-2024533223857659583/
29405527200000*z2*z3-2130563/4725*z2*z3^2+994285939541/277830000*z3^2+13478/945
*z3^3+1828109/1260*z6*z3+369748/315*z4*z5+30728/45*z2*z7+144256/135*z9-\
34543349625523257144896051998889/1089049367116892160000000000+(-3719813/945*z8+
3955657/1575*z7-66822257939/10584000*z6-3783770145181/250047000*z5-\
45598509920505434537/661624362000000*z3+20452850670000223741051633/
149389487944704000000*z2+4979052670127847319/14702763600000*z4-968492671/
27783000*z3^2+1977789/350*z3*z4+1762768/675*z2*z5-14657031802193/750141000*z2*
z3-46/3*z2*z3^2+7912/315*z3*z5-391070045931472693072671200531/
48402194094084096000000000)*lny+(-92/675*z3-731/5400*z2+112243395589/
128595600000)*lny^6+(-244463/56700*z3-390737717/190512000*z2-2369/675*z4+
107595186444021043/1008189504000000)*lny^5+(-391/135*z5-6001049407/1333584000*
z3+29776411489571/30005640000*z2-17098997/45360*z4-5704/945*z2*z3+
1619273435332995923/705732652800000)*lny^4+(-7638277/7560*z6-325946/14175*z5-\
11205090469/357210000*z3+3847790085151234417/176433163200000*z2-76104602087/
83349000*z4-598/189*z3^2-78094/2835*z2*z3+488985726267283908201367/
28010528989632000000)*lny^3+(5704/63*z7-540039943/37800*z6+3840236741/55566000*
z5-238895971867387381/23524421760000*z3+952178290421526220541/7939492344000000*
z2+344036035329307/5000940000*z4-88429/1350*z3^2+22747/70*z3*z4+8096/63*z2*z5+
18134005871/111132000*z2*z3+147233736359418497603272669/3361263478755840000000)
*lny^2)*y^8+(102514031/8910*z8-634178979388769/399375068400*z7-\
81426114751211887/1065000182400*z6+3853233139275098243189713/
76719790889612640000*z5+2679586917132952703503357705379161/
39300909711941952797184000000*z3+537290593409385892857740927624807/
16843247019403694055936000000*z2-713631456648510131521141991/
3068791635584505600000*z4+790552/1485*z3*z5-11089864864123/6656251140*z2*z5-\
242103515249549/66562511400*z3*z4+795164104428683259709973/12786631814935440000
*z2*z3+368954/945*z2*z3^2-5598186965400613/1996875342000*z3^2-71492/6237*z3^3-\
4848463/4158*z6*z3-1961272/2079*z4*z5-162992/297*z2*z7-765184/891*z9+
5615992766222464291700008990646918072857/132064531229740484353782988800000000+(
-41968/2079*z3*z5-670880/297*z2*z5-50800139/10395*z3*z4+2168102312739137/
142633953000*z2*z3+1220/99*z2*z3^2-2086521404033455866116596425510624282493/
924451718608183390476480921600000000+19731182/6237*z8-4517354/2079*z7+
445453534617961/38035720800*z6+1472930905037264/124804708875*z5+
53485772986341432948783227/767197908896126400000*z3-\
20110449007677014326926902043954581/117902729135825858391552000000*z2-\
5871948779818350534198877/19179947722403160000*z4+8876874933917/99843767100*z3^
2)*lny+(-7688928589339/11410716240000+488/4455*z3+10391/89100*z2)*lny^6+(-\
123574319093299504102091/1315196415250502400000+5161/1386*z3+14401417388819/
3423214872000*z2+12566/4455*z4)*lny^5+(30256/6237*z2*z3-\
21642385117675419134054309/9206374906753516800000+2074/891*z5+42902917534661/
4792500820800*z3-18293684562816139/23962504104000*z2+81221891/249480*z4)*lny^4+
(741668/31185*z2*z3-452989432382209120097324094643069/
22106761712967348448416000000+20258039/24948*z6+124084/6237*z5+36932769648323/
1497656506500*z3-895039072210935176580589/46031874533767584000*z2+
472773584680147/299531301300*z4+15860/6237*z3^2)*lny^3+(-19520/189*z2*z5-60329/
231*z3*z4-128265926268661/399375068400*z2*z3-\
69337018721020295571473164399583321/1179027291358258583915520000000-151280/2079
*z7+17107427/1386*z6-34260322103239/199687534200*z5+1396033953103854387157057/
153439581779225280000*z3-186310508044051174526596097/1534395817792252800000*z2-\
213878753979251743/3993750684000*z4+196327/3465*z3^2)*lny^2)*y^9+(-4763487991/
340200*z8+47133345144577/9430344000*z7+341055033582562499/9958443264000*z6-\
61316456774130301114607/1811565310262400000*z5-2232374850251285846483848979429/
26514359731450128384000000*z3+64170006438369607930166021585369287/
306240854898248982835200000000*z2+1829623536467197068888556961/
8369431733412288000000*z4-13464548/14175*z3*z5+22603754491/4762800*z2*z5+
156009730343/15876000*z3*z4-8165280797659054556393/201285034473600000*z2*z3-\
9177568/14175*z2*z3^2+6743769236138201/6224027040000*z3^2+12599/405*z3^3+
3417769/1080*z6*z3+345634/135*z4*z5+201068/135*z2*z7+943936/405*z9+(-2102503/
810*z8+199644899/103950*z7-42285251278187/1796256000*z6-1288096468234129/
171160743600*z5-339257250669428587718825957/5114652725974176000000*z3+
39788890319075645285489443817569/111360310872090539212800000*z2+
37697061188046419677867/164687755478400000*z4-790322239493/4715172000*z3^2+
284631357175543931412642679276776637822117/305603873920060624950902784000000000
+2236/135*z3*z5+1356217073/311850*z3*z4-217944075522953651/23962504104000*z2*z3
-91/9*z2*z3^2+44659888/22275*z2*z5)*lny+
8544485244155915341669069626384728565684341/
11205475377068889581533102080000000000+(-182/2025*z3-108659/1069200*z2+
4003881122402279/8215715692800000)*lny^6+(-4180543/1247400*z3-101328368327/
16166304000*z2-9373/4050*z4+1372648062324286894133/15527702659392000000)*lny^5+
(-1547/810*z5-186830989103/10287648000*z3+54748335603015623/102696446160000*z2-\
857094631/2993760*z4+43442805932003563107231079/9820133233870417920000-1612/405
*z2*z3)*lny^4+(-4317287/6480*z6-8804846/467775*z5-25539882410867987/
1437750246240000*z3+206141388897544736559713/10869391861574400000*z2-\
142597326447979/56582064000*z4-169/81*z3^2+23279471119363788712153593684881/
334080932616271617638400000-2222809/93555*z2*z3)*lny^3+(1612/27*z7-55639342237/
4989600*z6+1097140769369/4715172000*z5-240885370161737302123/32937551095680000*
z3+14153790503434459210901120209/92063749067535168000000*z2+
14895246405167554583/479250082080000*z4-31603811/623700*z3^2+
1019583269537451524464378768846691729/2515258221564284979019776000000+12857/60*
z3*z4+4086383976119/9430344000*z2*z3+2288/27*z2*z5)*lny^2)*y^10:
#
RT4ser[7,2] := (75719375/648*z8-245942/3*z7+3313913/108*z6-21836860/243*z5
-982644433/8748*z3+
9137942105/157464*z2+388175867/8748*z4-49280/27*z3*z5-1063712/27*z2*z5-1478564/
27*z3*z4-10355101/243*z2*z3+41660/27*z2*z3^2+893902/243*z3^2+66848/3*z4*z3^2+
7168/3*z5^2+19200*z2*z3*z5+13120/3*z3*z7+3642013/6*z10-8728/3*z3^3-455815/3*z6*
z3-394064/3*z4*z5-84280*z2*z7-141120*z9+(-11108877205/52488-1600/3*z3*z5+122480
/27*z2*z5+284000/27*z3*z4+4519360/243*z2*z3-32*z2*z3^2-417800/3*z6*z3-342400/3*
z4*z5-65600*z2*z7+9389665/12*z8+4800*z7-3855029/54*z6+5691988/243*z5+71982799/
2187*z3-492584723/4374*z2-33784723/243*z4-18932/9*z3^2-6464/3*z3^3-75264*z9)*
lny+(27304013287/314928+25856/3*z3*z5+20352*z2*z5+149926/3*z3*z4-8594/27*z2*z3+
3840*z2*z3^2+2177815/3*z8+45280/3*z7+31618745/108*z6-20860/27*z5-1203919/243*z3
+587702353/8748*z2+63302375/486*z4+97966/27*z3^2)*lny^2+(-161359/10935-40/3*z3+
2426/243*z2+182/45*z4)*lny^6+(1182859/29160+17264/45*z2*z3+12224/45*z5+3454/27*
z3+28505/162*z2-25229/90*z4)*lny^5+(45713315/34992+11554/9*z2*z3+97466/9*z6+
8648/9*z5+1879/54*z3+45209/54*z2+531215/108*z4-712/9*z3^2)*lny^4+(-255079213/
17496+56320/9*z2*z5+15824*z3*z4+176740/81*z2*z3+39680/9*z7-51629/9*z6+91880/81*
z5+563770/729*z3-211217/18*z2-465188/27*z4-5468/9*z3^2)*lny^3+42806615299/
314928)*y+(-2068658447/4608*z8-906283/24*z7+5304419863/18432*z6-383056159/5184*
z5-37618137401/373248*z3+4344328334869/35831808*z2+15441471487/73728*z4-271841/
12*z3*z5-481967/36*z2*z5-157007/36*z3*z4-422357345/10368*z2*z3-175751/16*z2*z3^
2+25001957/6912*z3^2+31335/2*z4*z3^2+1680*z5^2+13500*z2*z3*z5+3075*z3*z7+
54630195/128*z10+1054*z3^3+473425/4*z6*z3+102310*z4*z5+63195*z2*z7+94472*z9+(-\
149615297936935/322486272-14036*z3*z5+120739/3*z2*z5+2847811/24*z3*z4+58514663/
3456*z2*z3-7793*z2*z3^2-783375/8*z6*z3-80250*z4*z5-46125*z2*z7-18387255/32*z8+
885289/48*z7-59332469/192*z6+6718313/864*z5+8969852851/497664*z3-827855090497/
4478976*z2-11496254999/62208*z4-525311/216*z3^2-1515*z3^3-52920*z9)*lny+(
10366701266797/71663616+6060*z3*z5+49504/3*z2*z5+264875/6*z3*z4-1260233/216*z2*
z3+2700*z2*z3^2+32667225/64*z8+10400*z7-100879577/384*z6-819977/108*z5-60024115
/5184*z3+11608870499/165888*z2+375085189/6912*z4-12251/48*z3^2)*lny^2+(-2082511
/165888-179/6*z3+12209/1920*z2+91/32*z4)*lny^6+(-51777829/414720+1079/4*z2*z3+
191*z5+687329/2880*z3+178349/1296*z2-521161/720*z4)*lny^5+(13977445381/11943936
-13255/12*z2*z3+243665/32*z6-12283/18*z5-139835/432*z3+49199651/82944*z2+586561
/288*z4-445/8*z3^2)*lny^4+(-13384691261/995328+4400*z2*z5+44505/4*z3*z4-19477/
144*z2*z3+3100*z7-7560179/48*z6+7693/72*z5+25878173/10368*z3-9156169/768*z2-\
11798929/288*z4-4745/6*z3^2)*lny^3-187143947388991/1719926784)*y^2+(14276784619
/40500*z8-8263769/150*z7-891300221/21600*z6+15826973177/3037500*z5+
6374227068241/8748000000*z3+267098886867078907/39366000000000*z2-\
1520368099378457/21870000000*z4+70397992/3375*z3*z5-279384068/3375*z2*z5-\
671871851/3375*z3*z4-22787400403/12150000*z2*z3+39968084/3375*z2*z3^2+
3170593387/3037500*z3^2-8356/15*z4*z3^2-896/15*z5^2-480*z2*z3*z5-328/3*z3*z7-\
3642013/240*z10+2224/3*z3^3+181138/3*z6*z3+155600/3*z4*z5+160472/5*z2*z7+241472
/5*z9-5369003922478338029/174960000000000+(-37710869609704513/307546875000-\
61216/15*z3*z5-420914728/3375*z3*z4-213386344/3375*z2*z5-45158293027/1518750*z2
*z3-11616/5*z2*z3^2+10445/3*z6*z3+8560/3*z4*z5+1640*z2*z7-17833061/60*z8-\
8520386/125*z7+41058780653/54000*z6-34989368023/1518750*z5-36757473961933/
5467500000*z3-61919510514413/4374000000*z2+88437917137/48600000*z4+39950021/
6750*z3^2+808/15*z3^3+9408/5*z9)*lny+(803184846537417463/15746400000000-3232/15
*z3*z5+5540*z3*z4+5248/3*z2*z5-15234517/1350*z2*z3-96*z2*z3^2-435563/24*z8+2000
/3*z7+11125384123/27000*z6-3693472/675*z5-812780971/303750*z3+112909009426321/
4374000000*z2+1632282718717/12150000*z4+8041741/3375*z3^2)*lny^2+(-1740880807/
546750000-162/25*z3+2850937/607500*z2-91/900*z4)*lny^6+(125445045181/1458000000
-2158/225*z2*z3-1528/225*z5+9513349/33750*z3-43159/405000*z2-497/3*z4)*lny^5+(-\
4598553243857/3499200000-23906/45*z2*z3-48733/180*z6-16028/45*z5-9060847/27000*
z3-2169942287/2025000*z2+333721531/27000*z4+89/45*z3^2)*lny^4+(-25753134405317/
17496000000-1978/5*z3*z4-1408/9*z2*z5+34144024/10125*z2*z3-992/9*z7-4178569/90*
z6+27078968/10125*z5+1967677963/911250*z3+24352550389/8100000*z2+333003227/6750
*z4-5972/45*z3^2)*lny^3)*y^3+(-10287857711/103680*z8+203348533/2025*z7-\
8579057199113/31104000*z6+1227628307/67500*z5+4780970095451/1640250000*z3+
15840953063327747/787320000000*z2+4122757622187979/27993600000*z4-1436161/270*
z3*z5+61990412/675*z2*z5+248707853/1350*z3*z4+135670364/5625*z2*z3-3138701/1080
*z2*z3^2-41461305821/3888000*z3^2+2089/3*z4*z3^2+224/3*z5^2+600*z2*z3*z5+410/3*
z3*z7+3642013/192*z10-6958/27*z3^3-745045/36*z6*z3-53200/3*z4*z5-98392/9*z2*z7-\
439040/27*z9+(11566319/108*z8+5110453/360*z7-82936767701/108000*z6+2185320223/
54000*z5+44905704178489/6998400000*z3+51866352654761/43740000000*z2-\
10437032954117/97200000*z4-20129569/2700*z3^2-202/3*z3^3-2352*z9+1849763/135*z2
*z5+65528/45*z3*z5+1511369/54*z3*z4+129365996201/1944000*z2*z3+36034/45*z2*z3^2
-52225/12*z6*z3-10700/3*z4*z5-2050*z2*z7-4709496194723026013/78732000000000)*
lny+(2177815/96*z8-232/9*z7-393453353/4320*z6+163285679/20250*z5+17222990537/
8100000*z3-14831009056607/874800000*z2-159012039731/648000*z4-250973/540*z3^2-\
4832/15*z2*z5+808/3*z3*z5-109039/90*z3*z4+137741606/10125*z2*z3+120*z2*z3^2+
12123432401959039/2519424000000)*lny^2+(241/135*z3-278489/388800*z2+91/720*z4-\
2560961611/1399680000)*lny^6+(382/45*z5-987271/21600*z3-4167313/16200*z2+25253/
540*z4+1079/90*z2*z3+13623785723/87480000)*lny^5+(48733/144*z6+16343/135*z5-\
51284237/60750*z3-22055889277/15552000*z2-18765253/8640*z4-89/36*z3^2+24082/135
*z2*z3-142546916773/6220800000)*lny^4+(1240/9*z7+3103241/216*z6-170387/324*z5+
1484620843/5832000*z3-614548990409/54675000*z2-21643075751/243000*z4+4406/135*
z3^2+1760/9*z2*z5+989/2*z3*z4-2228713/3240*z2*z3-14745765630269/9841500000)*lny
^3-481958464162771719673/45349632000000000)*y^4+(22742142280483/444528000*z8-\
18375727357/257250*z7+34129627024970279/87127488000*z6-1153621634834551/
29172150000*z5+42370821757515248243/9005442705000000*z3-\
636008163854423062521059/16209796869000000000*z2-42383435166729216750787/
288174166560000000*z4+3044214317/1157625*z3*z5-75753879113/1157625*z2*z5-\
304239956137/2315250*z3*z4-25636158630705911/408410100000*z2*z3+6461685961/
4630500*z2*z3^2+11942223983401433/816820200000*z3^2-54314/105*z4*z3^2-832/15*z5
^2-3120/7*z2*z3*z5-2132/21*z3*z7-47346169/3360*z10+20284/105*z3^3+649055/42*z6*
z3+277880/21*z4*z5+57044/7*z2*z7+181216/15*z9+(-4525105/56*z8-3346761907/514500
*z7+5060220909409/9261000*z6-6138498269958683/102102525000*z5-\
1645106278862446178153/72043541640000000*z3-765928183842522189901/
72043541640000000*z2+49175420985000083/163364040000*z4+287807134/55125*z3^2+
5252/105*z3^3+8736/5*z9-14932283903/1157625*z3*z4-7287151094/1157625*z2*z5-\
704321462153957/8334900000*z2*z3-2976/5*z2*z3^2+135785/42*z6*z3+55640/21*z4*z5+
10660/7*z2*z7-115264/105*z3*z5+1374039061242113126517187/86452249968000000000)*
lny+(-5662319/336*z8-928/21*z7+779580917671/18522000*z6-6186314056/1157625*z5-\
395355196936619/51051262500*z3+315929369340377444107/7204354164000000*z2+
137223045360279091/408410100000*z4+489824407/2315250*z3^2+74617/105*z3*z4+5568/
35*z2*z5-10485474653/1157625*z2*z3-624/7*z2*z3^2-21008/105*z3*z5+
162429426702848075468813/12967837495200000000)*lny^2+(-122/105*z3+63817003/
238140000*z2-169/1800*z4+129257237632457/42007896000000)*lny^6+(-9932/1575*z5+
564534689/30870000*z3+11134464293/69457500*z2-195403/6300*z4-14027/1575*z2*z3-\
993516543595507/49009212000000)*lny^5+(-633529/2520*z6-27976/315*z5+46105341/
85750*z3+13037313663683377/3267280800000*z2+4777532707/5292000*z4+1157/630*z3^2
-40967/315*z2*z3-1051034818063972799/23053933324800000)*lny^4+(-6448/63*z7-\
3194969/315*z6+1575094211/6945750*z5+101757294509777/245046060000*z3+
459348656680603/23337720000*z2+1514447714/25725*z4-6206/315*z3^2-12857/35*z3*z4
-9152/63*z2*z5+4186418021/13891500*z2*z3+17833115717548147217/9605805552000000)
*lny^3+54319358352153952534264191679/1525017689435520000000000)*y^5+(-\
6848740610657/290304000*z8+6868219363927/127008000*z7-1380497982945310787/
3413975040000*z6+488641412206039073/7468070400000*z5+9346424123719832747867/
6323364569088000000*z3+2030393114930826867064742581/33197663987712000000000*z2+
78035674631414753785151/1003708661760000000*z4-897563143/756000*z3*z5+
523617219953/10584000*z2*z5+700270679701/7056000*z3*z4+98467120896100039/
1066867200000*z2*z3-1798263539/3024000*z2*z3^2-10390868704144121/711244800000*
z3^2+22979/60*z4*z3^2+616/15*z5^2+330*z2*z3*z5+451/6*z3*z7+40062143/3840*z10-\
21577/135*z3^3-920365/72*z6*z3-10945*z4*z5-121321/18*z2*z7-1348676/135*z9+(
3866504407/756000*z3*z4+139899839/54000*z2*z5+4160633162033203/50803200000*z2*
z3+309061/630*z2*z3^2-114895/48*z6*z3-5885/3*z4*z5-2255/2*z2*z7+57194/63*z3*z5-\
2877351842570940491259018493/177054207934464000000000+807623953/12096*z8+
2829054899/1008000*z7-122435892534671/296352000*z6+15978081280492073/
266716800000*z5+30324721292834180095567/752781496320000000*z3-\
201888614500705591686667/73772586639360000000*z2-9779833096570640039/
20910597120000*z4-72911730181/18522000*z3^2-1111/30*z3^3-6468/5*z9)*lny+(-\
100069/180*z3*z4-12304/105*z2*z5+839702028019/127008000*z2*z3+66*z2*z3^2+2222/
15*z3*z5-111242494058732157364538777/7588037482905600000000+4791193/384*z8+3088
/63*z7-198876136769/12096000*z6+1742293240969/444528000*z5+1284193967294359279/
104552985600000*z3-456783106521623947423/6273179136000000*z2-349467642040805251
/1066867200000*z4-120584753/1512000*z3^2)*lny^2+(-2335694653107709/
768144384000000+3467/3780*z3-102763919/1088640000*z2+1001/14400*z4)*lny^6+(
11869/1800*z2*z3-202077950335766087/2352442176000000+2101/450*z5-473898113/
60480000*z3-282684878597/2540160000*z2+3728803/151200*z4)*lny^5+(804151/7560*z2
*z3-674215209364281412319/1204450394112000000+536063/2880*z6+275101/3780*z5-\
4031732189417/10668672000*z3-1262812274597921/316108800000*z2-948080999/2688000
*z4-979/720*z3^2)*lny^4+(10879/40*z3*z4+968/9*z2*z5-1104276199/9072000*z2*z3-\
640306363218616884407803/132790655950848000000+682/9*z7+249326351/30240*z6-\
416790529/4536000*z5-324779339613151/640120320000*z3-29178974379074169283/
940976870400000*z2-113755391798291/2667168000*z4+57409/3780*z3^2)*lny^3-\
16803614214296121264884655615763/764874178276884480000000000)*y^6+(
21444717311467/3000564000*z8-436114033358/10418625*z7+1371385180903215533/
3528663264000*z6-3200665361278960081/39697461720000*z5-\
65481844811056322812893467/5041895218133760000000*z3-\
916870171191476244523074682523/11668386076252416000000000*z2+
14293660527279067473610201/1260473804533440000000*z4+10648280432/31255875*z3*z5
-2384625443537/62511750*z2*z5-19089488877551/250047000*z3*z4-50219253183009121/
462944160000*z2*z3+3999954289/31255875*z2*z3^2+680193921612742403/
49621827150000*z3^2-91916/315*z4*z3^2-1408/45*z5^2-1760/7*z2*z3*z5-3608/63*z3*
z7-40062143/5040*z10+42556/315*z3^3+1361971/126*z6*z3+583120/63*z4*z5+598552/
105*z2*z7+126784/15*z9+(-70960681/1260*z8-1611183887/2315250*z7+
1274649606901631/4000752000*z6-2769793668626383099/49621827150000*z5-\
18405078087564152618559631/315118451133360000000*z3+31166248351035353334913031/
1008379043626752000000*z2+3556006923414418461743/6351593875200000*z4+
507110117789/166698000*z3^2+8888/315*z3^3+4928/5*z9+
21824346903545188007201033657/2268852848160192000000000-14351751374/31255875*z2
*z5-241424/315*z3*z5-37896650401/62511750*z3*z4-10910723457926107/144670050000*
z2*z3-6208/15*z2*z3^2+114895/63*z6*z3+94160/63*z4*z5+18040/21*z2*z7)*lny+(-\
10912/189*z7-26199577/3780*z6+1651330228/93767625*z5+7285862004811757/
14886548145000*z3+11549299728768938347/317579693760000*z2+10714265450773/
333396000*z4-2372/189*z3^2+1903136676277725242302777/224084231917056000000-\
15488/189*z2*z5-21758/105*z3*z4+2051549954/93767625*z2*z3)*lny^3+(-4791193/504*
z8-392/9*z7+1495203287657/1000188000*z6-747487369207/250047000*z5-\
183874134565703879/12703187750400*z3+26832669499153386008589097/
252094760906688000000*z2+119782878463835504821/396974617200000*z4+223547519/
125023500*z3^2+709284072999940914513550072051/32671481013506764800000000+2048/
21*z2*z5-35552/315*z3*z5+147461/315*z3*z4-625400938933/125023500*z2*z3-352/7*z2
*z3^2)*lny^2+(-1201/1575*z3+8686169/3214890000*z2-143/2700*z4+14242394687746399
/5103959364000000)*lny^6+(-16808/4725*z5+2946548891/1250235000*z3+175477947149/
2143260000*z2-388607/18900*z4+12406187853229199387/95273908128000000-23738/4725
*z2*z3)*lny^5+(-536063/3780*z6-57854/945*z5+2339134597/8334900*z3+
160580835000827971/44108290800000*z2+7057133147/142884000*z4+979/945*z3^2+
57669619851795309703679/40335161745070080000-84502/945*z2*z3)*lny^4+
25902476362303134200260720071335249/1921083083594197770240000000000)*y^7+(
3883836387923/1422489600*z8+2276193236683/69457500*z7-3367786595190649307/
9293598720000*z6+4890662085831847963/55135363500000*z5+
318181851462550891308096071/11204211595852800000000*z3+
710110093282386190599818474867/8067032349014016000000000*z2-\
62406014042808485082859547/663953279754240000000*z4+122330657/740880*z3*z5+
4129047379481/138915000*z2*z5+6592028097001/111132000*z3*z4+5869180716914549233
/50409475200000*z2*z3+11016776557/74088000*z2*z3^2-1969720482024440609/
156829478400000*z3^2+48047/210*z4*z3^2+368/15*z5^2+1380/7*z2*z3*z5+943/21*z3*z7
+83766299/13440*z10-1092197/9450*z3^3-46627907/5040*z6*z3-23768/3*z4*z5-7686004
/1575*z2*z7-195440/27*z9+(147358/225*z3*z5-7399564651/9261000*z2*z5-37998689447
/18522000*z3*z4+764350519677284587/11202105600000*z2*z3+222809/630*z2*z3^2-\
240235/168*z6*z3-24610/21*z4*z5-4715/7*z2*z7-16973541434949141939297469251271/
3267148101350676480000000000+129846341/2700*z8-13639366549/24696000*z7-\
3311285801030729/13335840000*z6+997067105222273419/19603684800000*z5+
36418432414469730438420293/497964959815680000000*z3-\
3582063360786752424249260863/50418952181337600000000*z2-38497950598229584994999
/63515938752000000*z4-2379743557987/1000188000*z3^2-2323/105*z3^3-3864/5*z9)*
lny+(4048/63*z2*z5+22747/140*z3*z4+7991086889/222264000*z2*z3-\
175752588571236102010426417/13445053915023360000000+2852/63*z7+179008003/30240*
z6+2811037871/111132000*z5-21108677878783069/47048843520000*z3-\
135686146146405874387/3528663264000000*z2-41144560285771/1666980000*z4+100757/
9450*z3^2)*lny^3+(9292/105*z3*z5-132872/1575*z2*z5-565497/1400*z3*z4+
9625778748689/2500470000*z2*z3+276/7*z2*z3^2-1016639416610640385426067098331/
32268129396056064000000000+10017949/1344*z8+1672/45*z7+2173225051441/296352000*
z6+829245105691/357210000*z5+6793903983241183897/441082908000000*z3-\
222803020776568405594807/1659883199385600000*z2-21405614759368770923/
78414739200000*z4+331415657/7408800*z3^2)*lny^2+(-6747637025001227/
2688505344000000+30629/47250*z3+188780863/3810240000*z2+299/7200*z4)*lny^6+(
24817/6300*z2*z3-93507517744919360443/635159387520000000+4393/1575*z5+
1166718407/1481760000*z3-4653094679479/75014100000*z2+3307613/189000*z4)*lny^5+
(72073/945*z2*z3-25273954303245253529690323/11951159035576320000000+1120859/
10080*z6+39485/756*z5-2143854670259/10001880000*z3-6125494856030724323/
1881953740800000*z2+511532071/4032000*z4-2047/2520*z3^2)*lny^4-\
63070966503780997117778136194398277/22768392101857158758400000000000)*y^8+(-\
222128889410069861/25560004377600*z8-956102917595509/36979173000*z7+
12107586295459353207580889/36370863829149696000*z6-4722335390848110164214059/
51146527259741760000*z5-1767684715740372827914148800475057/
39300909711941952797184000000*z3-1243431937408324787485087604274747567803/
14006844221336111976916377600000000*z2+51569843760669244261419734687763281/
314407277695535622377472000000*z4-6249265055111/13312502280*z3*z5-\
7764608271271241/332812557000*z2*z5-88270859705573/1901786040*z3*z4-\
8719577872011941288979959/73066467513916800000*z2*z3-83455045991711/
266250045600*z2*z3^2+2329359770033949159730217/204586109038967040000*z3^2-\
127429/693*z4*z3^2-1952/99*z5^2-12200/77*z2*z3*z5-25010/693*z3*z7-222162793/
44352*z10+1038473/10395*z3^3+14784061/1848*z6*z3+4748020/693*z4*z5+14624402/
3465*z2*z7+1859984/297*z9-161021016569240093381333246209200404359473464681/
17539437566809341830832177229332480000000000+(51435046577609/33281255700*z2*z5-\
1959676/3465*z3*z5+240982955146837/66562511400*z3*z4-895618317241363049047331/
14613293502783360000*z2*z3-1058479/3465*z2*z3^2+3185725/2772*z6*z3+652700/693*
z4*z5+125050/231*z2*z7+1646611710270489469977621316966843573031/
385188216086743079365200384000000000-6903438259/166320*z8+12801072380543/
9861112800*z7+94377663399452833/484090992000*z6-1174269901294375925901539/
25573263629870880000*z5-6620814453094394359406184971081669/
78601819423883905594368000000*z3+45197653431885591304979585763292259/
393009097119419527971840000000*z2+13036286541980576259196489/
20876133575404800000*z4+1248521549703311/665625114000*z3^2+12322/693*z3^3+6832/
11*z9)*lny+(-9760/189*z2*z5-60329/462*z3*z4-55784586540787/798750136800*z2*z3+
13883171805827879685924760934398741/786018194238839055943680000000-75640/2079*
z7-56713967/11088*z6-20140173599701/399375068400*z5+124310613456378986403913/
306879163558450560000*z3+4412845208756071251421337/113658949466092800000*z2+
51035385670395089/2662500456000*z4-31888/3465*z3^2)*lny^3+(256912/3465*z2*z5-\
49288/693*z3*z5+139735/396*z3*z4-17779478874893/5943081375*z2*z3-2440/77*z2*z3^
2+5418574829365509872598641943228674140831/123260229147757785396864122880000000
-132846715/22176*z8-21880/693*z7-13357530001772819/1065000182400*z6-\
303131087921353/166406278500*z5-2000141802481227620124029/127866318149354400000
*z3+609971692997176727063489624976989/3930090971194195279718400000*z2+
25086185442122888439906091/102293054519483520000*z4-9629096891063/133125022800*
z3^2)*lny^2+(23596645077413959859753/10521571322004019200000-2641/4725*z3-\
218598284257/2738571897600*z2-793/23760*z4)*lny^6+(-65819/20790*z2*z3+
9338157033572552458852241/61375832711690112000000-23302/10395*z5-1282444315543/
484090992000*z3+1908121169262227/39937506840000*z2-896867/59400*z4)*lny^5+(-\
195427/2970*z2*z3+1633983930145527235253351799417361/
628814555391071244754944000000-2972713/33264*z6-104099/2310*z5+442973039440697/
2662500456000*z3+263477136760569966939137/90927159572874240000*z2-6377067411251
/27662342400*z4+5429/8316*z3^2)*lny^4)*y^9+(539276960917249/24141680640*z8+
322076813363309171/29045459520000*z7-10385936874121688997041/46844517113856000*
z6+197731285150157028600560591/2789810577804096000000*z5+
1841869786811057814490137642450922253/17149487874301943038771200000000*z3-\
81873111326676133210783423875084632726861/203735915946707083300601856000000000*
z2-1184092794910606033167554530395431/3712010362403017973760000000*z4+
23749191163/12573792*z3*z5+23295999649105093/2420454960000*z2*z5+
35715153491203841/1936363968000*z3*z4+32564101823333865367205389/
371974743707212800000*z2*z3+6776863580323/6286896000*z2*z3^2-\
35304448654940281014043/4830840827366400000*z3^2+89827/180*z4*z3^2+2408/45*z5^2
+430*z2*z3*z5+1763/18*z3*z7+156606559/11520*z10-281768/2025*z3^3-12571793/1080*
z6*z3-1265807/126*z4*z5-16899443/2700*z2*z7-3895094/405*z9+(-\
403756769305370111696316572446917012262883/244563946721741637692190720000000000
+26796661/51975*z3*z5-16775387785951/3143448000*z3*z4+108410418404482090082353/
2415420413683200000*z2*z3+2298719/8316*z2*z3^2-135785/144*z6*z3-6955/9*z4*z5-\
2665/6*z2*z7-221745471923/98232750*z2*z5+759731351989/19958400*z8-358512874651/
190512000*z7-41601994180760595097/426000072960000*z6+21064628825574495679513/
603855103420800000*z5+44111214638975572984341350206639/
464001295300377246720000000*z3-121479758977573277605660552496405958317/
188644366617321373426483200000000*z2-12433985970854629262119764421/
20458610903896704000000*z4-793388739482107/710000121600*z3^2-1313/90*z3^3-2548/
5*z9)*lny+(-6985256518321994021877782508926080643/
56593309985196412027944960000000+12857/120*z3*z4+3134162453771/18860688000*z2*
z3+1144/27*z2*z5+806/27*z7+9021581339/1995840*z6+1119268921949/9430344000*z5-\
282007530002465079779/289850449641984000*z3-18852908002827518402188343407/
368254996270140672000000*z2-307774400374605959/24896108160000*z4+9509333/
1247400*z3^2)*lny^3+(-5785178081938380971921761525744875910039/
8315751671294166665330688000000000+2626/45*z3*z5-103607423/415800*z3*z4+
655935982763941273/319500054720000*z2*z3+26*z2*z3^2-79536/1925*z2*z5+5662319/
1152*z8+41789/945*z7+153988559708279/7185024000*z6+210123577558085887/
159750027360000*z5+192712857543059468553972251/17535952203340032000000*z3-\
233727764039337720261302402017841/742402072480603594752000000*z2-\
68884310097150277633913/345060059097600000*z4+128599067263/1257379200*z3^2)*lny
^2+(-496345104467437124287/248443242550272000000+217099/445500*z3+5036289301/
46189440000*z2+1183/43200*z4)*lny^6+(-365069738172019103721679453/
1841274981350703360000000+14027/5400*z2*z3+2483/1350*z5+604198779223/
125737920000*z3-214967403939165467/6390001094400000*z2+658594229/49896000*z4)*
lny^5+(-125878820475012328232294023367617/14848041449612071895040000000+
29858659/498960*z2*z3+633529/8640*z6+10239289/249480*z5-476263846637344949/
3834000656640000*z3-17078592478740904200949/6441121103155200000*z2+
8590325657059/25147584000*z4-1157/2160*z3^2)*lny^4-\
1747594013384449154326046111669911797313305793199/
1242463109809398476800390358630400000000000)*y^10:
#
RT4ser[7,1] := (-116313281269/104976-\
59321635/648*z8+45889130/243*z7-54108313/486*z6+18818849/81*z5+24734005097/
78732*z3-31748673193/157464*z2-344100269/2187*z4-353392/27*z3*z5+10947688/243*
z2*z5+8232664/243*z3*z4+117309460/2187*z2*z3-78548/27*z2*z3^2-308464/27*z3^2+
5760*z3^2*z5+8384/9*z2*z3^3-6740/3*z4*z3^2+2096/3*z5^2+1024*z2*z3*z5+8512/3*z3*
z7+953344/9*z2*z9+538534/9*z3*z8+87808*z5*z6+337376/3*z4*z7-75170749/240*z10+
188160*z11+161528/81*z3^3+207305/9*z6*z3+128308/3*z4*z5+1332440/27*z2*z7+
15375808/81*z9+(5504/9*z3*z5-78880/9*z2*z5-171346/9*z3*z4-150388/81*z2*z3-1120/
3*z2*z3^2+22599976823/944784-2587696/27*z8-27116/3*z7+778355/108*z6-20788/9*z5-\
4159951/1458*z3+121514816/6561*z2+22077140/729*z4+33518/81*z3^2)*lny^3+(-416/45
*z2*z3+560/81-32/15*z5-1402/81*z3-224/81*z2+142/45*z4)*lny^6+(1952/15*z2*z3+
5640673/34992-10459/45*z6+6016/45*z5+4/3*z3+33583/324*z2-38143/108*z4-2288/45*
z3^2)*lny^5+(-9392/3*z3*z5-185000/27*z2*z5-489350/27*z3*z4+1295303/243*z2*z3-\
8956/3*z2*z3^2-208900/3*z6*z3-171200/3*z4*z5-32800*z2*z7-8073595123/78732-\
3282325/9*z8-9310/3*z7-16378037/108*z6+2142284/243*z5+124510433/8748*z3-\
1212850259/17496*z2-27045712/243*z4-24202/9*z3^2-3232/3*z3^3-37632*z9)*lny^2+(-\
27584/9*z2*z5-59804/9*z3*z4-101465/81*z2*z3-104547593/34992-9256/3*z7+237011/72
*z6-25900/27*z5+255047/2916*z3-4588453/1944*z2-496499/108*z4-2146/9*z3^2)*lny^4
+(178624/27*z3*z5-294752/9*z2*z5-1337860/27*z3*z4-9348749/243*z2*z3+30548/27*z2
*z3^2+21920/3*z4*z3^2+78848/3*z3*z7-392527/3*z6*z3-108832*z4*z5-63672*z2*z7+
16996200823/104976+14336*z2*z3*z5-6873155/648*z8-498530/9*z7+30877763/243*z6-\
5510788/81*z5-252790235/2916*z3+16679514709/157464*z2+597273469/4374*z4+182788/
27*z3^2+35968/3*z5^2+5916773/30*z10-6200/3*z3^3-222656/3*z9)*lny)*y+(-\
25499340478915/63700992-3509306239/13824*z8+13177163/72*z7-57844217377/165888*
z6+59395817071/248832*z5+11569493124479/35831808*z3-1035012590611/3359232*z2-\
2088338910841/5971968*z4-492661/36*z3*z5+55508999/1728*z2*z5+6586691/432*z3*z4+
927607465/18432*z2*z3-482645/144*z2*z3^2-77814635/6912*z3^2+4050*z3^2*z5+655*z2
*z3^3+14560*z4*z3^2+7250*z5^2+14292*z2*z3*z5+15067*z3*z7+74480*z2*z9+1346335/32
*z3*z8+61740*z5*z6+158145/2*z4*z7-32572141/320*z10+132300*z11-1382/3*z3^3-\
5186409/32*z6*z3-2412977/24*z4*z5-421235/16*z2*z7+570409/6*z9+(430*z3*z5+9598/3
*z2*z5+48275/6*z3*z4+185245/144*z2*z3-525/2*z2*z3^2+52399641833/1990656-808655/
12*z8+4133/2*z7+72300751/1152*z6-12109/108*z5-182437157/62208*z3+14299723571/
995328*z2+11571923/432*z4+41063/48*z3^2)*lny^3+(-13/2*z2*z3+405377/165888-3/2*
z5-1355/144*z3-10693/10368*z2+9491/1440*z4)*lny^6+(28249/60*z2*z3+4743126169/
29859840-10459/64*z6+16153/45*z5+78865/1728*z3+28948639/138240*z2-269705/1152*
z4-143/4*z3^2)*lny^5+(6542*z3*z5-15325/6*z2*z5-256829/48*z3*z4+19994855/6912*z2
*z3+15097/6*z2*z3^2-783375/16*z6*z3-40125*z4*z5-46125/2*z2*z7-83949066101287/
644972544+245420941/576*z8+111401/96*z7+284890595/3456*z6+3315491/576*z5+
12726028211/995328*z3-530030036033/8957952*z2-6395057815/124416*z4-392575/432*
z3^2-1515/2*z3^3-26460*z9)*lny^2+(-2155*z2*z5-74755/16*z3*z4-63067/96*z2*z3-\
30422077849/11943936-17355/8*z7+799629/64*z6-285737/288*z5-1659979/9216*z3-\
66252229/31104*z2-5682469/1728*z4-3047/24*z3^2)*lny^4+(45831/2*z3*z5-1187369/54
*z2*z5-4706831/108*z3*z4-450254725/15552*z2*z3+253631/24*z2*z3^2-4845/2*z4*z3^2
+840*z3*z7-620529/4*z6*z3-373594/3*z4*z5-69758*z2*z7+132357643448191/859963392+
2562619313/2304*z8-1683445/72*z7+217320109/768*z6-20626327/486*z5-154460721731/
2239488*z3+7795268317595/35831808*z2+33001657091/124416*z4+250883/24*z3^2-138*
z5^2-36657489/128*z10-6994/3*z3^3-234416/3*z9)*lny)*y^2+(881853829275624152569/
2624400000000000-87290542931/162000*z8+89914864957/1518750*z7+197307364543/
4860000*z6+36557952723329/607500000*z5+404103710065663003/4920750000000*z3-\
2180097885840901531/19683000000000*z2-230367472199537/4374000000*z4-66422284/
3375*z3*z5+15516565813/759375*z2*z5+24071254553/607500*z3*z4+21223218225071/
5467500000*z2*z3-38264774/3375*z2*z3^2-247716949/168750*z3^2-144*z3^2*z5-1048/
45*z2*z3^3+78736/15*z4*z3^2+7408/3*z5^2+23584/5*z2*z3*z5+73576/15*z3*z7-119168/
45*z2*z9-269267/180*z3*z8-10976/5*z5*z6-42172/15*z4*z7+18297559/600*z10-4704*
z11+17433476/10125*z3^3+233156413/2250*z6*z3+12784234/125*z4*z5+251683562/3375*
z2*z7+1416412816/10125*z9+(1236138665097769177/236196000000000+239648/45*z3*z4+
102992/45*z2*z5+3388814/10125*z2*z3+28/3*z2*z3^2-688/45*z3*z5+323462/135*z8+
29764/15*z7-2606983847/27000*z6+4498463/6750*z5+32227867291/36450000*z3-\
15285403709503/32805000000*z2-358330682657/18225000*z4+797/10125*z3^2)*lny^3+(-\
104894429/54000000+52/225*z2*z3+4/75*z5-663707/50625*z3-59461/67500*z2+83/60*z4
)*lny^6+(-5533506138133/87480000000+352/3*z2*z3+10459/1800*z6+250/3*z5+1300681/
16875*z3+4826376137/40500000*z2-50482237/135000*z4+286/225*z3^2)*lny^5+(-\
59336740869801827/157464000000000+10445/6*z6*z3+4280/3*z4*z5+820*z2*z7+528061/
3375*z3*z4-7639172/3375*z2*z5-23490240779/6075000*z2*z3+6348/5*z2*z3^2+38128/15
*z3*z5+68927003/360*z8-409818/125*z7-2700888359/9000*z6-3272432137/759375*z5-\
68678872274891/21870000000*z3+16482831906499/17496000000*z2-344711678159/
12150000*z4-7614179/3375*z3^2+404/15*z3^3+4704/5*z9)*lny^2+(1714114118753/
87480000000+14951/90*z3*z4+3448/45*z2*z5-1507543/810*z2*z3+1157/15*z7+228229/72
*z6-5255299/3375*z5-7483950499/14580000*z3-590197589/2160000*z2-53501413/13500*
z4-61/45*z3^2)*lny^4+(-1752647960820156527641/7873200000000000-84236/3*z6*z3-\
65428/3*z4*z5-11696*z2*z7+13245946/135*z3*z4+26114957/675*z2*z5+16122331207/
2430000*z2*z3-16236562/3375*z2*z3^2+1180/3*z4*z3^2+10304/15*z3*z7-37657136/3375
*z3*z5-97211712253/162000*z8+1189629/50*z7-389189504807/2430000*z6-2196676897/
1215000*z5-9512520101617/1093500000*z3-293299821903528319/39366000000000*z2+
20171668570877/2733750000*z4+2316409/1350*z3^2+5296/15*z5^2+32945947/1200*z10-\
1208/3*z3^3-12544*z9+2048/5*z2*z3*z5)*lny)*y^3+(15787093337232758746027/
85030560000000000+36580286507/97200*z8-5848754543/162000*z7-308973329993/
2916000*z6+21566801631251/3499200000*z5+72458399929812097/12597120000000*z3-\
335525900384370791/15746400000000*z2-2532940813277173/26244000000*z4+39266804/
2025*z3*z5-50764376023/972000*z2*z5-122801289089/972000*z3*z4-467447881717/
259200000*z2*z3+21113663/2025*z2*z3^2+1427077679/1458000*z3^2+180*z3^2*z5+262/9
*z2*z3^3-16457/9*z4*z3^2-2744/3*z5^2-4984/3*z2*z3*z5-16310/9*z3*z7+29792/9*z2*
z9+269267/144*z3*z8+2744*z5*z6+10543/3*z4*z7-3605833/192*z10+5880*z11-167563/
405*z3^3-19551451/720*z6*z3-1146203/45*z4*z5-18972239/1080*z2*z7-12400283/405*
z9+(-107284/135*z2*z5+172/9*z3*z5+31521668/10125*z2*z3-35/3*z2*z3^2-497231/270*
z3*z4+3477186453388991/75582720000000-161731/54*z8-18940/27*z7+27885313/1440*z6
+287087287/121500*z5+442106995949/437400000*z3+129274423946179/41990400000*z2+
255207627443/5832000*z4-18787/1620*z3^2)*lny^3+(-13/45*z2*z3-9406567817/
26244000000-1/15*z5+3413/1620*z3+4084403/1822500*z2-4037/10800*z4)*lny^6+(-3083
/90*z2*z3+504770533369/69984000000-10459/1440*z6-1066/45*z5+17867939/121500*z3+
517831207/8640000*z2+331361/5400*z4-143/90*z3^2)*lny^5+(160391/270*z2*z5-33272/
45*z3*z5-10427123171/1296000*z2*z3-1186/3*z2*z3^2-52225/24*z6*z3-5350/3*z4*z5-\
1025*z2*z7+92947/216*z3*z4+460012112395429859/31492800000000-29655667/480*z8+
11271/16*z7+15260930731/40500*z6-32517803/10125*z5-9787787974609/13996800000*z3
+72149027804509/4374000000*z2+5022363562357/48600000*z4+22905674/10125*z3^2-101
/3*z3^3-1176*z9)*lny^2+(-862/9*z2*z5+142924/405*z2*z3-14951/72*z3*z4-\
10466086594441/26244000000-1157/12*z7-126218/135*z6+22827/80*z5-1346151779/
46656000*z3-13921121507/145800000*z2+305317261/40500*z4-1079/540*z3^2)*lny^4+(-\
306438401/6750*z2*z5+342769/135*z3*z5-389177469499/18225000*z2*z3+321601/270*z2
*z3^2-1475/3*z4*z3^2-2576/3*z3*z7+1396643/180*z6*z3+88972/15*z4*z5+15554/5*z2*
z7-73961011/750*z3*z4-2353440511260756161/78732000000000-512*z2*z3*z5+
2061642937/12960*z8-292602469/6750*z7+1898770389551/3888000*z6-182574952637/
12150000*z5-62176548094837/17496000000*z3+2805732017145943/1259712000000*z2+
6521567272109/3499200000*z4+580297861/162000*z3^2-1324/3*z5^2-32945947/960*z10+
4894/45*z3^3+146608/45*z9)*lny)*y^4+(-239436756905665147662503526307/
7625088447177600000000000-123331451253973/444528000*z8+17434904022541/260465625
*z7-76766493088286627/1306912320000*z6+106670712681760374521/12007256940000000*
z5+265713736122176238915421/129678374952000000000*z3+3668666181821974918667021/
259356749904000000000*z2+17242738954004951544181/144087083280000000*z4-\
2287075921/165375*z3*z5+14299064623034567/204205050000*z2*z5+3069312450157649/
20420505000*z3*z4+994978873527892498111/72043541640000000*z2*z3-4904323553/
661500*z2*z3^2-1344238129069/242020800*z3^2-936/7*z3^2*z5-6812/315*z2*z3^3+
28802/21*z4*z3^2+73208/105*z5^2+43744/35*z2*z3*z5+144952/105*z3*z7-110656/45*z2
*z9-3500471/2520*z3*z8-10192/5*z5*z6-274118/105*z4*z7+264749497/16800*z10-4368*
z11+694304326/3472875*z3^3+4522572503/343000*z6*z3+678807608/55125*z4*z5+
39119533723/4630500*z2*z7+1043449934/70875*z9+(426233/315*z3*z4+183872/315*z2*
z5-29308133431/13891500*z2*z3+26/3*z2*z3^2-4472/315*z3*z5+2102503/945*z8+18118/
35*z7-22809826567/2646000*z6-1829986013/1157625*z5-478047361338671/
2450460600000*z3-3189536771490192961823/432261249840000000*z2-78910414213452397
/1225230300000*z4+87881669/6945750*z3^2-234362954756165794447117/
778070249712000000000)*lny^3+(338/1575*z2*z3+26/525*z5-28636439/34728750*z3-\
810305603/555660000*z2+1507/6300*z4-32855818614491/32672808000000)*lny^6+(12212
/525*z2*z3+135967/25200*z6+24886/1575*z5-8594297753/92610000*z3-784192447739321
/5445468000000*z2-375284279/15435000*z4+1859/1575*z3^2+1725113677320852743/
48029027760000000)*lny^5+(-1307961931/4630500*z3*z4-324183247/1157625*z2*z5+
152374055427493/16669800000*z2*z3+5890/21*z2*z3^2+135785/84*z6*z3+27820/21*z4*
z5+5330/7*z2*z7+53224/105*z3*z5+112570861/2520*z8-267663157/1029000*z7-\
2431522053379/9261000*z6+113553968131199/25525631250*z5+216252127581987828397/
144087083280000000*z3-28865435566068675599/1715322420000000*z2-\
15534260141427383/90757800000*z4-118196447/77175*z3^2+2626/105*z3^3+4368/5*z9-\
2814525507780762906580753/518713499808000000000)*lny^2+(194363/1260*z3*z4+22412
/315*z2*z5-43103729/277830*z2*z3+15041/210*z7+3228691/5040*z6-1160741317/
9261000*z5-911853827435533/1960368480000*z3-2033032445021807/1633640400000*z2-\
182613088219/37044000*z4+662/315*z3^2+1399406488229816791/38423222208000000)*
lny^4+(31835275307/463050*z3*z4+1742273146/55125*z2*z5+315269574401723/
7293037500*z2*z3-659420387/1157625*z2*z3^2+7670/21*z4*z3^2+9568/15*z3*z7-\
1123721/210*z6*z3-141868/35*z4*z5-73428/35*z2*z7-1406762986/1157625*z3*z5-\
1081424950757/13891500*z8+1295810801/42875*z7-3201904588329701/5105126250*z6+
1839923150441279/68068350000*z5+404107517533080880909/72043541640000000*z3-\
513089576062513457540713/64839187476000000000*z2-4542062395926689372161/
72043541640000000*z4-30887595047/5556600*z3^2+34424/105*z5^2+428297311/16800*
z10-7772/105*z3^3-6496/3*z9-4796176138379741725500068053/
105904006210800000000000+13312/35*z2*z3*z5)*lny)*y^5+(
5702629353207868184975291925413611/160623577438145740800000000000+
526045066520693/2438553600*z8-18774437835557507/266716800000*z7+
126803411403280361063/716934758400000*z6-158843374623771535163/7681443840000000
*z5+121638161214201444308112511/265581311901696000000000*z3-\
131483425660665178537637171/5311626238033920000000*z2-\
16894691393389919652807821/126467291381760000000*z4+333137341151/31752000*z3*z5
-37287165340419817/533433600000*z2*z5-5203215217062637/35562240000*z3*z4-\
24615233241351053267089/752781496320000000*z2*z3+710845312847/127008000*z2*z3^2
+4583504427292933/512096256000*z3^2+99*z3^2*z5+1441/90*z2*z3^3-10213/9*z4*z3^2-\
2887/5*z5^2-15514/15*z2*z3*z5-102889/90*z3*z7+81928/45*z2*z9+2961937/2880*z3*z8
+7546/5*z5*z6+115973/60*z4*z7-41978587/3200*z10+3234*z11-97986787/1134000*z3^3-\
10674694313/2016000*z6*z3-46285753/9000*z4*z5-11165454137/3024000*z2*z7-\
1127612171/162000*z9+(1916634188886631527155486993/1593487871410176000000000-\
1779041/1080*z8-1599631/3780*z7+41446943071/12096000*z6+767225161079/666792000*
z5+33360715790757347/94097687040000*z3+59107607103881288169397/
4516688977920000000*z2+201065808598376177/3200601600000*z4-58521931/4536000*z3^
2-597731/540*z3*z4-90175/189*z2*z5+473/45*z3*z5+65332297987/42336000*z2*z3-77/
12*z2*z3^2)*lny^3+(80912782777945463/45166889779200000-11/300*z5+6694801/
22680000*z3+332551078781/320060160000*z2-56701/302400*z4-143/900*z2*z3)*lny^6+(
2248180024761435487/1505562992640000000-115049/28800*z6-4407/350*z5+
692787604363/10668672000*z3+2050554687905411/14224896000000*z2+273793973/
30240000*z4-1573/1800*z3^2-235007/12600*z2*z3)*lny^5+(
2527609540974219121187128463/265581311901696000000000-295030765/8064*z8+5265809
/96000*z7+1393309214601811/7112448000*z6-146825892161587/33339600000*z5-\
2115167092735146668221/501854330880000000*z3+2153501631787185464639189/
73772586639360000000*z2+99449218408400401379/418211942400000*z4+998360214571/
889056000*z3^2-1111/60*z3^3-3234/5*z9+67233227/432000*z3*z4+93052613/756000*z2*
z5-128911/315*z3*z5-18384953432409007/2133734400000*z2*z3-19189/84*z2*z3^2-\
114895/96*z6*z3-5885/6*z4*z5-2255/4*z2*z7)*lny^2+(136201342316209407967937/
1770542079344640000000-12727/240*z7-62367527/120960*z6+342653023/6048000*z5+
2635805796936047/5120962560000*z3+6083417837061907427/2509271654400000*z2+
1801506278459/508032000*z4-27373/15120*z3^2-164461/1440*z3*z4-4741/90*z2*z5+
60321449/907200*z2*z3)*lny^4+(-1408/5*z2*z3*z5+22975045355616978788494660489/
632336456908800000000000+569199114191/18144000*z8-6719647180291/296352000*z7+
88177110174530459/142248960000*z6-519286392166696879/13069123200000*z5-\
66754058170597577587229/4918172442624000000*z3+337119190767564360714964637/
132790655950848000000000*z2+931938275158354278089/5974456320000000*z4+
11199468811771/1975680000*z3^2-3641/15*z5^2-362405417/19200*z10+3805/63*z3^3+
79016/45*z9-158138995327/3087000*z3*z4-1746484302461/74088000*z2*z5+180721207/
378000*z3*z5-2637641526982939529/44808422400000*z2*z3+164083093/756000*z2*z3^2-\
3245/12*z4*z3^2-7084/15*z3*z7+11040107/2520*z6*z3+347639/105*z4*z5+8539/5*z2*z7
)*lny)*y^6+(-44756202523842381656326526116589333/
1440812312695648327680000000000-4073441522373067/24004512000*z8+
9769939130592187/144670050000*z7-158777557925666639489/635159387520000*z6+
1233049045677367173947303/35013161237040000000*z5+272971888342587783503089463/
416728074151872000000000*z3+1231234996417055369330484876823/
32671481013506764800000000*z2+303272170939944284359845373/
2520947609066880000000*z4-507448144267/62511750*z3*z5+3257454686000156363/
49621827150000*z2*z5+5393562679132206133/39697461720000*z3*z4+
16398625909221626997688547/315118451133360000000*z2*z3-1077357274079/250047000*
z2*z3^2-2440463919137191/225042300000*z3^2-528/7*z3^2*z5-11528/945*z2*z3^3+
302126/315*z4*z3^2+153472/315*z5^2+18352/21*z2*z3*z5+43412/45*z3*z7-187264/135*
z2*z9-2961937/3780*z3*z8-17248/15*z5*z6-463892/315*z4*z7+552679349/50400*z10-\
2464*z11+1870664596/93767625*z3^3+6518451124/10418625*z6*z3+306202079/330750*z4
*z5+57444069329/62511750*z2*z7+4757978564/1913625*z9+(3558082/2835*z8+22360/63*
z7-65898654439/142884000*z6-437029957313/500094000*z5-4545372381558403831/
9527390812800000*z3-37030179767933902228459321/1890710706800160000000*z2-\
17166036520442341783/297730962900000*z4+4742135023/375070500*z3^2-7568/945*z3*
z5+378376/945*z2*z5+878407/945*z3*z4-879399775273/750141000*z2*z3+44/9*z2*z3^2-\
1345245688946458489380411548471/490072215202601472000000000)*lny^3+(44/1575*z5-\
14378263/1875352500*z3-7740252701/10001880000*z2+235/1512*z4+572/4725*z2*z3-\
410698186436383421/190547816256000000)*lny^6+(115049/37800*z6+49649/4725*z5-\
240895950679/5000940000*z3-174525756474467119/1323248724000000*z2-3975977183/
5000940000*z4+3146/4725*z3^2+24568/1575*z2*z3-218162598464243223289141/
5041895218133760000000)*lny^5+(13320215/432*z8+40682423/771750*z7-\
299771222463037/2000376000*z6+102313681346885069/24810913575000*z5+
8712058255584257997711913/1260473804533440000000*z3-456124703307215364149253517
/10083790436267520000000*z2-30855365907378098411/113421319200000*z4-14146641209
/16669800*z3^2+108272/315*z3*z5-1140945037/31255875*z2*z5-4991761163/62511750*
z3*z4+31809764842908727/4050761400000*z2*z3+60544/315*z2*z3^2+114895/126*z6*z3+
47080/63*z4*z5+9020/21*z2*z7-7887562930483842185449957050821/
653429620270135296000000000+4444/315*z3^3+2464/5*z9)*lny^2+(12727/315*z7+
3265513/7560*z6-1172653933/62511750*z5-232099292993524987/476369540640000*z3-\
18795135398230727537/6351593875200000*z2-266195943113/100018800*z4+2867/1890*z3
^2+37928/945*z2*z5+164461/1890*z3*z4-511724153/30005640*z2*z3-\
7564602387370002352851931/20167580872535040000000)*lny^4+(22528/105*z2*z3*z5-\
22830891772127/6001128000*z8+208079748073/11907000*z7-92051337350704404517/
158789846880000*z6+12332976833126029579/264649744800000*z5+
11148217480055998993046881/480180496965120000000*z3-\
369091791318507361764929535163/81678702533766912000000000*z2-\
163394955247385564102460769/630236902266720000000*z4-24179447285473/4500846000*
z3^2+58256/315*z5^2+362405417/25200*z10-1193834056/31255875*z3*z5+1502342914477
/83349000*z2*z5+9771045395927/250047000*z3*z4+7567487075165648399/
113421319200000*z2*z3-484520479/62511750*z2*z3^2+12980/63*z4*z3^2+16192/45*z3*
z7-468695/126*z6*z3-2810*z4*z5-10140/7*z2*z7-\
953835127205789745079113623579805173/28816246253912966553600000000000-16144/315
*z3^3-66976/45*z9)*lny)*y^7+(2391361467129581/17781120000*z8-58553741760363541/
933508800000*z7+42336052389372387613/144027072000000*z6-\
12023246064911857527064177/248982479907840000000*z5-\
147614946227286030700271399747/32268129396056064000000000*z3-\
520765898228042704111789666411/10371898734446592000000000*z2-\
494437643364617628890765737/5602105797926400000000*z4+125953592213/19845000*z3*
z5-2360602722608465051/39207369600000*z2*z5-970392781576964569/7841473920000*z3
*z4-11334005929975116047098121/165988319938560000000*z2*z3+5913401261/1764000*
z2*z3^2+2317443686006030803/196036848000000*z3^2+414/7*z3^2*z5+3013/315*z2*z3^3
-5169011/6300*z4*z3^2-218398/525*z5^2-392338/525*z2*z3*z5-518969/630*z3*z7+
48944/45*z2*z9+6193141/10080*z3*z8+4508/5*z5*z6+242489/210*z4*z7-1244955947/
134400*z10+1932*z11+544780601/27783000*z3^3+35307119221/16464000*z6*z3+33177209
/21000*z4*z5+54216663967/74088000*z2*z7+108619771/567000*z9+(1978/315*z3*z5-\
1610999/4725*z2*z5-29934253/37800*z3*z4+4541751636983/5000940000*z2*z3-23/6*z2*
z3^2-3719813/3780*z8-1427089/4725*z7-54302282501/42336000*z6+96907354877/
142884000*z5+1427837470778932823/2646497448000000*z3+
818142982390704024352321379/172096690112299008000000+24706240682632407389170957
/995929919631360000000*z2+4077661372772772217/78414739200000*z4-1345179877/
111132000*z3^2)*lny^3+(-299/3150*z2*z3-23/1050*z5-87825737/555660000*z3+
1465053187033749769/635159387520000000+353704993451/600112800000*z2-66497/
504000*z4)*lny^6+(-279161/21000*z2*z3-240557/100800*z6-120791/13500*z5+
3680502906061/100018800000*z3+1104041607136668989037481/14938948794470400000000
+370925408142102739/3136589568000000*z2-97852631/24696000*z4-3289/6300*z3^2)*
lny^5+(-240235/336*z6*z3-12305/21*z4*z5-4715/14*z2*z7-462634/1575*z3*z5-\
48157139/3704400*z2*z5+2623793981/74088000*z3*z4-158403439704764483/
22404211200000*z2*z3-73901/450*z2*z3^2-3188219897/120960*z8-5462706043/49392000
*z7+331755226709897/2857680000*z6-12359270197094323/3267280800000*z5-\
9003551872235221528550021/995929919631360000000*z3+
4200378217748891547116583623461/266705967457198080000000000+
12950827308925399036229713037/201675808725350400000000*z2+
18221844118937179423663/63515938752000000*z4+3255095520787/5000940000*z3^2-2323
/210*z3^3-1932/5*z9)*lny^2+(-9913/315*z2*z5-343873/5040*z3*z4-331514873/
27783000*z2*z3-26611/840*z7-55706351/151200*z6-19278979/5488000*z5+
18607618153372013/41821194240000*z3+26256910184366664327564233/
33612634787558400000000+402796172747433746429/127031877504000000*z2+
20399729846003/10001880000*z4-13771/10800*z3^2)*lny^4+(80737849/25200*z6*z3+
1089217/450*z4*z5+1310333/1050*z2*z7-2079015641/9261000*z3*z5-34891970911771/
2500470000*z2*z5-7542464823857/250047000*z3*z4-1112373437986777544317/
15878984688000000*z2*z3-2153711297/18522000*z2*z3^2-6785/42*z4*z3^2-4232/15*z3*
z7-5888/35*z2*z3*z5-11160003498317/889056000*z8-11372591655293/833490000*z7+
5546372134116991061/10455298560000*z6-4946894527462688891/99243654300000*z5-\
243770464888376428181052553/7202707454476800000000*z3+
247602378800573146222956094987700897/8538147038196434534400000000000+
4470454445185794708871381817/329266626490368000000000*z2+
86681966609019816896646641/248982479907840000000*z4+308445959721877/62233920000
*z3^2-15226/105*z5^2-757756781/67200*z10+139067/3150*z3^3+6412/5*z9)*lny+
1692029610989178014856074404021191511/64036102786473259008000000000000)*y^8+(-\
13715682894909681313/127800021888000*z8+209742441598433945272739/
3653323375695840000*z7-2607560698550373260899500049/8183444361558681600000*z6+
257416176058941899283524876428697/4366767745771328088576000000*z5+
1338916166058109052712800295507462333047/123260229147757785396864122880000000*
z3+186914074475452100144296200538031823757477/
3081505728693944634921603072000000000*z2+74296304039861632596372906244722917/
1572036388477678111887360000000*z4-1664001005496721/332812557000*z3*z5+
2793914442711479770427603/51146527259741760000*z2*z5+5714318689114030684107701/
51146527259741760000*z3*z4+6369129063715782018901092933740827/
78601819423883905594368000000*z2*z3-699649147123987/266250045600*z2*z3^2-\
1390486084290131610303997/113658949466092800000*z3^2-3660/77*z3^2*z5-15982/2079
*z2*z3^3+49641/70*z4*z3^2+113072/315*z5^2+745804/1155*z2*z3*z5+164209/231*z3*z7
-259616/297*z2*z9-16425287/33264*z3*z8-23912/33*z5*z6-643123/693*z4*z7+
3511349533/443520*z10-17080/11*z11-4319025465163/99843767100*z3^3-\
61044949515359/16136366400*z6*z3-540615739879/176091300*z4*z5-458037093968837/
266250045600*z2*z7-67385706959/37047780*z9+(-10492/2079*z3*z5+39658/135*z2*z5+
28380689/41580*z3*z4-2844134652232939/3993750684000*z2*z3+305/99*z2*z3^2-\
26597181625735351555399771222786553140471/3697806874432733561905923686400000000
+9865591/12474*z8+2703527/10395*z7+351927070876063/152142883200*z6-\
177501870878639/332812557000*z5-157857957052270337267443/278981057780409600000*
z3-13512996206367099024850212983550791/471610916543303433566208000000*z2-\
14304440415263115693025459/306879163558450560000*z4+4569335209583/399375068400*
z3^2)*lny^3+(793/10395*z2*z3-1279381243301258627801/545562957437245440000+61/
3465*z5+508460077507/1996875342000*z3-24210110157727/53250009120000*z2+189073/
1663200*z4)*lny^6+(795217/69300*z2*z3-74588686760809809558338415821891/
786018194238839055943680000000+637999/332640*z6+267541/34650*z5-760993330126319
/26625004560000*z3-28769405647470063083621/272781478718622720000*z2+
1794680804137/266250045600*z4+793/1890*z3^2)*lny^5+(11432/45*z3*z5+
2784136700501/66562511400*z2*z5-2341410363871/266250045600*z3*z4+
185102541940754033137243/29226587005566720000*z2*z3+163936/1155*z2*z3^2+3185725
/5544*z6*z3+326350/693*z4*z5+62525/231*z2*z7-\
12743451261106932933977665803863413004611/616301145738788926984320614400000000+
15156164591/665280*z8+929745779419/6574075200*z7-321859077216278597/
3550000608000*z6+43942098352997964297817/12786631814935440000*z5+
1669895092398604261561643107285477/157203638847767811188736000000*z3-\
65484526444783420125125858277283607/786018194238839055943680000000*z2-\
54019779643673125521248213/185987371853606400000*z4-670424045731889/
1331250228000*z3^2+6161/693*z3^3+3416/11*z9)*lny^2+(52582/2079*z2*z5+912011/
16632*z3*z4+291479473387/9984376710*z2*z3-533943874283223634485881612754179/
449153253850765174824960000000+70577/2772*z7+105842879/332640*z6+818057750593/
48409099200*z5-197245467276130329600253/491006661693520896000*z3-\
12201142169336797189267/3788631648869760000*z2-4211946935345801/2662500456000*
z4+30017/27720*z3^2)*lny^4+(12662072653267/33281255700*z3*z5+9243733800032/
849011625*z2*z5+15615405582442181/665625114000*z3*z4+18090507408694528416900449
/255732636298708800000*z2*z3+12600241905379/66562511400*z2*z3^2+89975/693*z4*z3
^2+22448/99*z3*z7-77253797/27720*z6*z3-7297057/3465*z4*z5-179207/165*z2*z7+
31232/231*z2*z3*z5-165389979993387919914020227697926643809632378691/
6577289087553503186562066460999680000000000+71012208888012811/3195000547200*z8+
56744987880619/5282739000*z7-98331592450010281120505171/204586109038967040000*
z6+25439696839858760622169/499477805270915625*z5+
347618709415857564838455558701741/7860181942388390559436800000*z3-\
9021354148834454864983316030562280870501/308150572869394463492160307200000000*
z2-16461439836548621487960623390437181/39300909711941952797184000000*z4-\
15152326541231907809/3354750574560000*z3^2+80764/693*z5^2+2009702767/221760*z10
-44369/1155*z3^3-552664/495*z9)*lny-\
16075353395579832802617680537405012376269650643/
767030797382332733126771598950400000000000)*y^9+(133689305574295632647/
2788364113920000*z8-21794602472447286506887/603855103420800000*z7+
5110311128836097872442666063/19838652997718016000000*z6-\
30370673896270502636923154246731/618668393733836328960000000*z5-\
4441181705674117944422684917056786203269/50933978986676770825150464000000000*z3
+10638110631869793841534599130671831395757149/
26893140904965334995679444992000000000*z2+2464917619772615347677050990298593327
/11432991916201295359180800000000*z4+13424288811377119/7261364880000*z3*z5-\
20497779039127089273341/603855103420800000*z2*z5-1194025738532885627051/
17566693917696000*z3*z4-8255640734075215818851299946599/
132571798657250641920000000*z2*z3+5777054722908731/5809091904000*z2*z3^2+
8769354391469426182871683/1014476573746944000000*z3^2+129*z3^2*z5+5633/270*z2*
z3^3-18544171/18900*z4*z3^2-182023/450*z5^2-1358603/1575*z2*z3*z5-3055667/3780*
z3*z7+320264/135*z2*z9+11578481/8640*z3*z8+29498/15*z5*z6+453349/180*z4*z7+
574537141/201600*z10+4214*z11+83473364591/589396500*z3^3+45223942975907/
4191264000*z6*z3+9954604513423/1047816000*z4*z5+37666594041403/6286896000*z2*z7
+444099397759/48114000*z9+(27776432342979134923466983707217602781217/
244483099136048499960722227200000000+559/135*z3*z5-84727843/311850*z2*z5-\
784571023/1247400*z3*z4+131368856642791613/319500054720000*z2*z3-91/36*z2*z3^2-\
2102503/3240*z8-27484897/113400*z7-179318507295821/50295168000*z6+
16252104979133563/47925008208000*z5+999106410556635978353403659/
368254996270140672000000*z3+637796038564987403947372145856037/
11136031087209053921280000000*z2+565484083461479467547179/14492522482099200000*
z4-255425222741/18860688000*z3^2)*lny^3+(4402831116092935541741023/
1803697940914974720000000-169/2700*z2*z3-13/900*z5-32821897861/94303440000*z3+
5387494720509659/16431431385600000*z2-1412351/14256000*z4)*lny^6+(
804896258883515923467343038667/4124455958225575526400000000-41920141/4158000*z2
*z3-135967/86400*z6-14035883/2079000*z5+380021963487224543/19170003283200000*z3
+8981644273125623850503/96616816547328000000*z2-476465034257/50295168000*z4-\
1859/5400*z3^2)*lny^5+(1861145722010516082804922936457069723162915623/
2958245499546186849524738949120000000000-22819523/103950*z3*z5-20697192647/
78586200*z2*z5-3021896859661/6286896000*z3*z4-18178670169873920347367/
4830840827366400000*z2*z3-17372921/138600*z2*z3^2-135785/288*z6*z3-6955/18*z4*
z5-2665/12*z2*z7-10781424037/532224*z8-134102001647/381024000*z7+
12185650207877735723/232363676160000*z6-497000627475870093503/
301927551710400000*z5-11738930661058403013916498566977/
3712010362403017973760000000*z3+3568624054861236314700309630623482763/
11432991916201295359180800000000*z2+41540467723912299597999879443/
140287617626720256000000*z4+2585045437017473/7261364880000*z3^2-1313/180*z3^3-\
1274/5*z9)*lny^2+(6132356422746863378127484070665898887/
754577466469285493705932800000000-5603/270*z2*z5-194363/4320*z3*z4-306258951821
/5388768000*z2*z3-15041/720*z7-11143039183/39916800*z6-9097229483/256608000*z5+
5350031869812030572681/11594017985679360000*z3+3744264110568117534395992129/
982013323387041792000000*z2+2770740173438657237/2556000437760000*z4-6292709/
4989600*z3^2)*lny^4+(-1664/15*z2*z3*z5+
160339387272288493493422769421448644322885678717/
103538592484116539733365863219200000000000-518752967759/785862000*z3*z5-\
23181187106010947/3328125570000*z2*z5-5465669132181893/380357208000*z3*z4-\
1650470187779181988394408293/30687916355845056000000*z2*z3-1056906816391/
3143448000*z2*z3^2-3835/36*z4*z3^2-8372/45*z3*z7+1882489549/831600*z6*z3+
117767521/69300*z4*z5+10025161/11550*z2*z7-1888689405041651/43110144000*z8-\
788238938149363121/106500018240000*z7+51951595478470821631277/
154586906475724800*z6-320080218268732848127826957/8183444361558681600000*z5-\
11815417736639244088411914907028200889/188644366617321373426483200000000*z3+
126727072212377599725217862414394182024393/203735915946707083300601856000000000
*z2+4364787789863283686512672647642521/7424020724806035947520000000*z4+
69424066446339110683/20128503447360000*z3^2-4303/45*z5^2-428297311/57600*z10+
1606421/51975*z3^3+1310428/1485*z9)*lny+
17842645245108032402381423976307803978411451233127/
13016280198003222137908851376128000000000000)*y^10:
#
RT4ser[7,0] := (-9544190389/15552*z8-23915320/243*z7-24768422173/46656*z6
-367359/4*z5-23836368085/314928*z3-16183497505/52488*z2
-195982969151/419904*z4-413404/243*z3*z5-3755189/243*z2*z5
-3582914/243*z3*z4-329454481/17496*z2*z3+16895/18*z2*z3^2+
1394939/216*z3^2-9180*z6*z3^2-52672/3*z2*z5^2-1320*z3^2*z5-940/9*z2*z3^3+40120/
27*z4*z3^2-89984/3*z4*z3*z5-36672*z2*z3*z7-944/3*z3^4-237260/27*z5^2-4160/27*z2
*z3*z5-392128/3*z5*z7-426496/3*z3*z9-149330/9*z3*z7+78400/9*z2*z9+725189/72*z3*
z8+16304*z5*z6+56882/3*z4*z7-331242817/432*z10-139440*z11-108745015865/33168*
z12-44032/81*z3^3-172877/18*z6*z3-26746/3*z4*z5-314749/27*z2*z7-8614088/81*z9+(
-14843493107/944784+16280/9*z3*z5+100280/27*z2*z5+192100/27*z3*z4+928753/486*z2
*z3+7606/9*z2*z3^2+158966/9*z6*z3+128608/9*z4*z5+74816/9*z2*z7-2221/18*z3^2+
4688/27*z3^3+351232/27*z9-157139/54*z8+394190/81*z7-8920333/1296*z6+2136719/729
*z5+29941837/8748*z3-509751049/52488*z2-146086427/11664*z4)*lny^3+(105545/78732
-28/9*z2*z3+56/9*z3^2+383/540*z6-4/9*z5+616/81*z3-125309/43740*z2+1495/486*z4)*
lny^6+(-47860405/419904+3344/45*z2*z5+9922/45*z3*z4+1810/27*z2*z3+56/3*z3^2+844
/45*z7-43699/720*z6+2710/81*z5+152987/14580*z3-3144899/58320*z2+168341/1296*z4)
*lny^5+(15499783691/209952+69040/27*z3*z5-120158/27*z2*z5-118813/27*z3*z4-\
4150795/486*z2*z3+54272/27*z2*z3^2+16712/3*z4*z3^2+3280/3*z3*z7+412237/12*z6*z3
+25156*z4*z5+35896/3*z2*z7+4800*z2*z3*z5+1373449/972*z3^2+1792/3*z5^2+3642013/
24*z10+982/9*z3^3+100352/9*z9+62889725/648*z8-667099/54*z7+15630301/288*z6-\
2928305/162*z5-825619159/34992*z3+24888214157/629856*z2+3612240457/69984*z4)*
lny^2+(13688219011/7558272+4816/9*z3*z5-1538/9*z2*z5-403/12*z3*z4-22693/324*z2*
z3+2564/9*z2*z3^2+2765/27*z3^2+58243/27*z8-8891/18*z7+660695/648*z6-17285/81*z5
-4710083/11664*z3+15943795/13122*z2+30785815/23328*z4)*lny^4+(-217479707/2592*
z8+16470478/243*z7-293577149/2592*z6+21872741/243*z5+20108131655/157464*z3-\
45214676111/314928*z2-9819163079/69984*z4-352244/27*z3*z5+4958486/243*z2*z5+
4383929/243*z3*z4+210174569/8748*z2*z3-58265/27*z2*z3^2-787007/108*z3^2+2880*z3
^2*z5+4192/9*z2*z3^3+10918/3*z4*z3^2-6752*z5^2+272*z2*z3*z5-42260/3*z3*z7+
476672/9*z2*z9+269267/9*z3*z8+43904*z5*z6+168688/3*z4*z7-467591/32*z10+94080*
z11+66472/81*z3^3+269995/9*z6*z3+31714*z4*z5+678910/27*z2*z7+4816112/81*z9-\
850859008201/1259712)*lny+146866101151007/22674816)*y+(-384998888561/663552*z8-\
16108093/324*z7-3936504013751/7962624*z6-8918749813/248832*z5-1268880880375/
107495424*z3-19925876195651/40310784*z2-133211957498155/286654464*z4-38955353/
1728*z3*z5-66571487/5184*z2*z5-30978995/1296*z3*z4-30097256059/1492992*z2*z3+
1093/768*z2*z3^2-6998052691/995328*z3^2-103275/16*z6*z3^2-12345*z2*z5^2+2310*z3
^2*z5+1223/3*z2*z3^3-135727/24*z4*z3^2-21090*z4*z3*z5-25785*z2*z3*z7-885/4*z3^4
-175307/8*z5^2-123103/12*z2*z3*z5-91905*z5*z7-99960*z3*z9-711833/16*z3*z7+
158368/3*z2*z9+1005757/32*z3*z8+46598*z5*z6+118159/2*z4*z7-16537413869/15360*
z10+45360*z11-1631175237975/707584*z12+2216/27*z3^3-23325/32*z6*z3+53131/24*z4*
z5+445961/144*z2*z7-2982259/54*z9+(-2392388449573/214990848+3728/3*z3*z5+249949
/144*z2*z5+490327/288*z3*z4+56657353/20736*z2*z3+1655/6*z2*z3^2+397415/32*z6*z3
+20095/2*z4*z5+5845*z2*z7-5999917/144*z8+2548513/576*z7-101086571/13824*z6+
80044081/20736*z5+2407021021/663552*z3-123632296079/17915904*z2-3657554459/
497664*z4+451013/1728*z3^2+1465/12*z3^3+27440/3*z9)*lny^3+544775357399841473/
82556485632+(287891411/79626240-125/18*z2*z3+383/768*z6-23/18*z5+20365/5184*z3-\
795401/331776*z2+89239/46080*z4+35/8*z3^2)*lny^6+(-39944253961/358318080+209/4*
z2*z5+4961/32*z3*z4+197999/5760*z2*z3+211/16*z7-149771/960*z6-389/1440*z5+
730021/165888*z3-17871395/248832*z2+754867/13824*z4-61/4*z3^2)*lny^5+(
180223967721409/6879707136-197089/48*z3*z5-3449981/432*z2*z5-6421069/432*z3*z4-\
1213368163/124416*z2*z3-35719/64*z2*z3^2+31335/8*z4*z3^2+3075/4*z3*z7-77479/16*
z6*z3-34447/6*z4*z5-17985/4*z2*z7-745118725/6144*z8-323961/32*z7+3692242501/
221184*z6-757356445/62208*z5-67311180587/4478976*z3+6096046534165/143327232*z2+
391744055269/7962624*z4-34878491/27648*z3^2+420*z5^2+54630195/512*z10-1787/6*z3
^3-11858/3*z9+3375*z2*z3*z5)*lny^2+(1382727371921/859963392+1505/4*z3*z5-17699/
12*z2*z5-425237/144*z3*z4-6188351/10368*z2*z3+3205/16*z2*z3^2+291215/192*z8-\
5161/3*z7-4395769/18432*z6-1026721/1728*z5-126811547/248832*z3+11341803379/
11943936*z2+308255729/663552*z4+65045/768*z3^2)*lny^4+(-20530881293/82944*z8+
523123/16*z7-65764162657/331776*z6+24429637231/497664*z5+5659809195391/71663616
*z3-494344053361/2239488*z2-2871507914617/11943936*z4-708101/72*z3*z5+73049095/
3456*z2*z5+21364675/864*z3*z4+21960134611/995328*z2*z3-1853615/864*z2*z3^2-\
391908227/124416*z3^2+2025*z3^2*z5+655/2*z2*z3^3-10324/3*z4*z3^2-28585/3*z5^2-\
5662*z2*z3*z5-38265/2*z3*z7+37240*z2*z9+1346335/64*z3*z8+30870*z5*z6+158145/4*
z4*z7-138198211/384*z10+66150*z11+6071/9*z3^3+2339095/64*z6*z3+1784911/48*z4*z5
+943501/32*z2*z7+1046395/36*z9-5936281093936819/10319560704)*lny)*y^2+(-\
76574803619909/388800000*z8+37848563827/2430000*z7-21371709399389489/
116640000000*z6+29440597118329/972000000*z5+1530189789695832877/31492800000000*
z3-238217762095828806773/1312200000000000*z2-15177461581160154883/
104976000000000*z4-10890976258/759375*z3*z5-3912274429/2430000*z2*z5-4770900197
/486000*z3*z4-45778662280193/17496000000*z2*z3-697808351/1350000*z2*z3^2-\
41075681230753/4860000000*z3^2+459/2*z6*z3^2+6584/15*z2*z5^2+720*z3^2*z5+1048/9
*z2*z3^3+14936764/3375*z4*z3^2+11248/15*z4*z3*z5+4584/5*z2*z3*z7+118/15*z3^4-\
9086162/3375*z5^2+8444344/3375*z2*z3*z5+49016/15*z5*z7+53312/15*z3*z9-6722183/
1125*z3*z7+119168/9*z2*z9+269267/36*z3*z8+10976*z5*z6+42172/3*z4*z7-380341463/
2700*z10+23520*z11+21749003173/265344*z12-667268/2025*z3^3-106514281/1800*z6*z3
-3086966/75*z4*z5-42531389/2700*z2*z7-12022738/2025*z9+(961267548353984321/
944784000000000+5072/45*z3*z5+4020914/675*z3*z4+18501846929/12150000*z2*z3-1634
/45*z2*z3^2-79483/180*z6*z3-16076/45*z4*z5-9352/45*z2*z7+9664682/3375*z2*z5-\
655309/54*z8+69683071/20250*z7+8236284739/324000*z6+33138726841/18225000*z5+
6085103642287/10935000000*z3-5110012555409/13122000000*z2+175144502707/58320000
*z4+6057913/13500*z3^2-586/135*z3^3-43904/135*z9)*lny^3+(125762107433/
98415000000-113/75*z2*z3-383/21600*z6-23/75*z5+735623/270000*z3-89302697/
136687500*z2+7259501/4860000*z4-7/45*z3^2)*lny^6+(-4715282770381/2099520000000-\
4961/900*z3*z4+8416001/67500*z2*z3-418/225*z2*z5-211/450*z7-128533/3600*z6+
3981797/50625*z5-3487961027/364500000*z3+28273392853/2916000000*z2+2541493/
50625*z4-1033/150*z3^2)*lny^5+(-82633431219059574233/3149280000000000+2852098/
3375*z3*z5-29236163/4500*z3*z4-8905318231/4050000*z2*z3+6060367/6750*z2*z3^2-\
2089/15*z4*z3^2-82/3*z3*z7-43097/6*z6*z3-18062/3*z4*z5-53054/15*z2*z7-2979721/
1125*z2*z5+105443249701/648000*z8+2033419/5400*z7+57446858447/864000*z6+
30853078721/24300000*z5+46331865154979/11664000000*z3+1868975355993828307/
157464000000000*z2+4554341978640461/174960000000*z4-27966246451/24300000*z3^2-\
224/15*z5^2-3642013/960*z10-1096/9*z3^3-174832/45*z9-120*z2*z3*z5)*lny^2+(
218150879697566651/1889568000000000-602/45*z3*z5-15655/18*z3*z4-2645939/18000*
z2*z3-641/90*z2*z3^2-18446/45*z2*z5-58243/1080*z8-19402/45*z7+1996151383/648000
*z6-12617411/40500*z5-102441606113/583200000*z3-16772762889809/262440000000*z2-\
157011371221/583200000*z4+122789/5400*z3^2)*lny^4+83172407375405209854298303/
56687040000000000000+(335863138589/1296000*z8-42086530561/6075000*z7-\
30455407399/960000*z6-1088609230733/101250000*z5-311317217860701619/
19683000000000*z3-1885319927543415419/39366000000000*z2-832200496977431/
13996800000*z4+15332557/3375*z3*z5+9848233901/3037500*z2*z5-879299563/303750*z3
*z4+97106442782467/21870000000*z2*z3+36962453/13500*z2*z3^2+124652206861/
48600000*z3^2-72*z3^2*z5-524/45*z2*z3^3-23158/15*z4*z3^2-5248/3*z5^2-8352/5*z2*
z3*z5-51308/15*z3*z7-59584/45*z2*z9-269267/360*z3*z8-5488/5*z5*z6-21086/15*z4*
z7-131289269/1200*z10-2352*z11-3080912/10125*z3^3-45196381/2250*z6*z3-5079499/
375*z4*z5-16240094/3375*z2*z7-132427792/10125*z9-1791621380659675688053/
62985600000000000)*lny)*y^3+(-6312593531611/62208000*z8+11730849073/1215000*z7+
15598900513861/388800000*z6+2841085487971/410062500*z5+62992614333115331/
5248800000000*z3-245466172855607401387/11337408000000000*z2+512679333751067/
74649600000*z4-4653729787/972000*z3*z5+45504803869/7290000*z2*z5+83393252729/
5832000*z3*z4-13628518314761/26244000000*z2*z3-1451625041/486000*z2*z3^2-\
5088294704543/6998400000*z3^2-2295/8*z6*z3^2-1646/3*z2*z5^2-210*z3^2*z5-917/27*
z2*z3^3-119923/108*z4*z3^2-2812/3*z4*z3*z5-1146*z2*z3*z7-59/6*z3^4+733/54*z5^2-\
212047/270*z2*z3*z5-12254/3*z5*z7-13328/3*z3*z9+6917/45*z3*z7-104272/27*z2*z9-\
1884869/864*z3*z8-9604/3*z5*z6-73801/18*z4*z7-399198199/345600*z10-6860*z11-\
108745015865/1061376*z12+7403711/12150*z3^3+1513738771/32400*z6*z3+55053271/
1350*z4*z5+103651177/4050*z2*z7+237574148/6075*z9+(-2794/135*z3*z5-659891/1080*
z2*z5-702377/540*z3*z4-18214679/81000*z2*z3+1567/90*z2*z3^2+79483/144*z6*z3+
4019/9*z4*z5+2338/9*z2*z7+1295117485466250709/1417176000000000+1216843/324*z8-\
9052889/12960*z7-41835516533/1296000*z6-73249589/11664000*z5+8001006269249/
27993600000*z3-136836457356587/524880000000*z2-24649640599823/3499200000*z4-\
1481851/19440*z3^2+293/54*z3^3+10976/27*z9)*lny^3+(56/135*z2*z3-2475488743399/
10077696000000+383/17280*z6+4/45*z5-3442127/972000*z3-1251820441/2799360000*z2-\
709153/3110400*z4+7/36*z3^2)*lny^6+(209/90*z2*z5+4961/720*z3*z4-953801/43200*z2
*z3-22804488487229/2099520000000+211/360*z7+87127/8640*z6-221261/16200*z5-\
238716277/466560000*z3+2493781793/194400000*z2-128419229/1296000*z4+119/54*z3^2
)*lny^5+(-206809/1080*z3*z5-29627593/40500*z2*z5-19965109/81000*z3*z4-\
26976477923/72900000*z2*z3-800747/4320*z2*z3^2+2089/12*z4*z3^2+205/6*z3*z7+
1908731/720*z6*z3+98668/45*z4*z5+38227/30*z2*z7-3737544079502857579/
2239488000000000+150*z2*z3*z5-15341271653/414720*z8-3040589/2250*z7-\
4144701888197/41472000*z6-48916430671/72900000*z5-13892159802119/34992000000*z3
-7595344280334151/12597120000000*z2-1423647367299263/111974400000*z4-3772789069
/5184000*z3^2+56/3*z5^2+3642013/768*z10+3739/90*z3^3+22148/15*z9)*lny^2+(301/18
*z3*z5+16759/135*z2*z5+577189/2160*z3*z4-124340449/243000*z2*z3+641/72*z2*z3^2+
22390668068000881/604661760000000+58243/864*z8+45679/360*z7-234399503/414720*z6
-30703217/81000*z5-54734515087/437400000*z3-6400456986611/167961600000*z2-\
562168179727/373248000*z4-7433/1920*z3^2)*lny^4+(-84762941757296676369727/
1700611200000000000-209180965597/777600*z8+3167262227/388800*z7-6725385626867/
116640000*z6-62596502167/279936000*z5-89772127994141363/25194240000000*z3-\
1844700988042080697/118098000000000*z2-67318776076219/6480000000*z4-5315267/
1125*z3*z5+24794716267/1944000*z2*z5+5027945257/162000*z3*z4+58973965311323/
13996800000*z2*z3-40013/18*z2*z3^2+1496875943/18225000*z3^2+90*z3^2*z5+131/9*z2
*z3^3+52411/90*z4*z3^2+24598/45*z5^2+9128/15*z2*z3*z5+9592/9*z3*z7+14896/9*z2*
z9+269267/288*z3*z8+1372*z5*z6+10543/6*z4*z7+224331661/5760*z10+2940*z11+102901
/1620*z3^3+2808649/720*z6*z3+10895/4*z4*z5+2363971/2160*z2*z7+508571/162*z9)*
lny+1372131026746357827453541/16325867520000000000)*y^4+(538288879426483781/
4356374400000*z8-89225473535813/8334900000*z7-3081703698443738202901/
64038703680000000*z6+9258451815910248559/48029027760000000*z5-\
35717885706256237361851/32419593738000000000*z3-1637696036571720688310564669/
3812544223588800000000000*z2-5179592374069482073079591/172904499936000000000*z4
+1275846014449453/204205050000*z3*z5-2864381403806483/204205050000*z2*z5-\
1371628658233327/40841010000*z3*z4-66573088814870159453/144087083280000000*z2*
z3+246849192795553/68068350000*z2*z3^2+613856883493270861/2001209490000000*z3^2
+5967/28*z6*z3^2+42796/105*z2*z5^2+1044/7*z3^2*z5+7598/315*z2*z3^3+1196269303/
2315250*z4*z3^2+73112/105*z4*z3*z5+29796/35*z2*z3*z7+767/105*z3^4+8695859/
165375*z5^2+416441819/1157625*z2*z3*z5+318604/105*z5*z7+49504/15*z3*z9+13423217
/385875*z3*z7+123424/45*z2*z9+7808743/5040*z3*z8+11368/5*z5*z6+305747/105*z4*z7
+392465527427/59270400*z10+4872*z11+282737041249/3714816*z12-3057157073/6945750
*z3^3-206819736821/6174000*z6*z3-2151970931/73500*z4*z5-42619185251/2315250*z2*
z7-1967485316/70875*z9+(1334204303/4630500*z2*z5+3812/315*z3*z5+141333859/
231525*z3*z4+3469063590502/4254271875*z2*z3-4133/315*z2*z3^2-1033279/2520*z6*z3
-104494/315*z4*z5-8684/45*z2*z7-265189714569143976628223/1556140499424000000000
-10044523/3780*z8+18444674893/55566000*z7+9791387747257/444528000*z6+
1320124739152897/2450460600000*z5+8691932111835156953/96058055520000000*z3+
833697174955126131719/864522499680000000*z2+268375875718206983/19603684800000*
z4+51203093/1234800*z3^2-3809/945*z3^3-40768/135*z9)*lny^3+(-17/63*z2*z3+
1407610210490705983/20748539992320000000-4979/302400*z6-19/315*z5+127735291/
55566000*z3+417180930587957/588110544000000*z2+1136214533/13335840000*z4-13/90*
z3^2)*lny^6+(-2717/1575*z2*z5-64493/12600*z3*z4+569305711/61740000*z2*z3+
766894690073962883/691617999744000000-2743/6300*z7-337343/50400*z6+393371563/
69457500*z5+3280412591814257/98018424000000*z3+18727074458203/1000188000000*z2+
143122772291/2222640000*z4-107/70*z3^2)*lny^5+(2667366901/4630500*z2*z5+
233897717/4630500*z3*z5+3721734679/9261000*z3*z4-3032102607946919/1633640400000
*z2*z3+1311254311/18522000*z2*z3^2-27157/210*z4*z3^2-533/21*z3*z7-334637/168*z6
*z3-11460/7*z4*z5-99278/105*z2*z7+14174691469712618820924984289/
6100070757742080000000000+30703035127033/1778112000*z8+8583426977/9261000*z7+
45482805186182257/348509952000*z6-37195929759977/90757800000*z5+
21189031891054378121/72043541640000000*z3+595024100243317012035407/
129678374952000000000*z2+35412957780425607734063/1152696666240000000*z4+
2701825817509883/3267280800000*z3^2-208/15*z5^2-47346169/13440*z10-9587/315*z3^
3-9968/9*z9-780/7*z2*z3*z5)*lny^2+(-5437/63*z2*z5-559/45*z3*z5-157153/840*z3*z4
+39056494879/111132000*z2*z3-8333/1260*z2*z3^2-366661648270669738859021/
6224561997696000000000-757159/15120*z8-21905/252*z7+426194137339/1778112000*z6+
14400577921/55566000*z5+618976549322269/9801842400000*z3+151438959788428853803/
1729044999360000000*z2+183223017663801443/78414739200000*z4+14016977/14817600*
z3^2)*lny^4+6516852977648978684898656043699493/672532801041064320000000000000+(
335355124314787116266469964727/15250176894355200000000000+173721666578501/
889056000*z8-112898943110369/8334900000*z7+47490109018710791/373403520000*z6-\
111953358477264847729/24014513880000000*z5-373663921731348911214329/
259356749904000000000*z3+511926008520187283589053/64839187476000000000*z2+
50421649840832928727/10291934520000000*z4+1579419703/463050*z3*z5-\
6495286600041283/408410100000*z2*z5-2957618589827147/81682020000*z3*z4-\
1024517319974689289939/144087083280000000*z2*z3+14769197327/9261000*z2*z3^2+
163080612903221/181515600000*z3^2-468/7*z3^2*z5-3406/315*z2*z3^3-46601/105*z4*
z3^2-13632/35*z5^2-2296/5*z2*z3*z5-15922/21*z3*z7-55328/45*z2*z9-3500471/5040*
z3*z8-5096/5*z5*z6-137059/105*z4*z7-66407013/2240*z10-2184*z11-196901549/
6945750*z3^3-526454211/343000*z6*z3-39707989/36750*z4*z5-4073263127/9261000*z2*
z7-124626683/70875*z9)*lny)*y^5+(-606973308334045739/4877107200000*z8+
4739883025077353/266716800000*z7+139223224916432225857/5974456320000000*z6+
44074143800483948734901/31616822845440000000*z5+270981116902311058872339493/
354108415868928000000000*z3+2275273809509059184784976603939/
956092722846105600000000000*z2+2044617353527724731297741187/
50586916552704000000000*z4-7561986097933/1209600000*z3*z5+919616709696278819/
44808422400000*z2*z5+516074529989315687/11202105600000*z3*z4+
185882553847265709892327/63233645690880000000*z2*z3-949169052592477/
266716800000*z2*z3^2-866514641498273669089/752781496320000000*z3^2-5049/32*z6*
z3^2-9053/30*z2*z5^2-123*z3^2*z5-5371/270*z2*z3^3-299625257/1512000*z4*z3^2-\
7733/15*z4*z3*z5-6303/10*z2*z3*z7-649/120*z3^4+16245653/756000*z5^2-79605241/
756000*z2*z3*z5-67397/30*z5*z7-36652/15*z3*z9+7593329/84000*z3*z7-305368/135*z2
*z9-11039947/8640*z3*z8-28126/15*z5*z6-432263/180*z4*z7-831900509837/193536000*
z10-4018*z11-239239034903/4245504*z12+6382665083/19051200*z3^3+12888349013737/
508032000*z6*z3+16790622463/756000*z4*z5+3553876170883/254016000*z2*z7+
41031126527/1944000*z9+(196224773/90720*z8-6112603967/36288000*z7-\
77063246718137/4741632000*z6-3904409274791747/6401203200000*z5-\
222719224127517468521/3011125985280000000*z3-1834683599120712986408053/
885271039672320000000*z2-148514611826169047831/7527814963200000*z4-137061269029
/5334336000*z3^2+3223/1080*z3^3+30184/135*z9-1894/189*z3*z5-134405879/1008000*
z2*z5-81769321/302400*z3*z4-11128364333923/12700800000*z2*z3+13169/1260*z2*z3^2
+874313/2880*z6*z3+44209/180*z4*z5+12859/90*z2*z7+4140916532359531181388149/
2731693493846016000000000)*lny^3-6450645664130818872490039856585641649/
1349238050480424222720000000000000+(4213/345600*z6+61/1260*z5-43923286739/
26671680000*z3-1067179542096847/1536288768000000*z2-36784801/1244160000*z4+77/
720*z3^2+23/108*z2*z3-56539255467665536253/216801070940160000000)*lny^6+(2321/
7200*z7+3219929/604800*z6-95804627/45360000*z5-1334818536617221/36578304000000*
z3-993784380783915337/25092716544000000*z2-121291985501/2634240000*z4+1319/1080
*z3^2+2299/1800*z2*z5+54571/14400*z3*z4-436049407/120960000*z2*z3+
4987706304850500640447/1770542079344640000000)*lny^5+(-8085096056867/1161216000
*z8-787500992921/1185408000*z7-83144469551374513/650280960000*z6+
317924643322097113/313658956800000*z5+10611691910006519717491/
98363448852480000000*z3-1606699662975980645775724543/265581311901696000000000*
z2-66078143443350363966913/1338278215680000000*z4-6673018177893713/
8534937600000*z3^2+154/15*z5^2+40062143/15360*z10+31379/1260*z3^3+40733/45*z9+
82607537/3024000*z3*z5-49079352109/111132000*z2*z5-655192629677/1778112000*z3*
z4+496444761452721959/179233689600000*z2*z3-173045549/12096000*z2*z3^2+22979/
240*z4*z3^2+451/24*z3*z7+16492793/10080*z6*z3+1691153/1260*z4*z5+92809/120*z2*
z7-2391994413657684824333395230403/1019832237702512640000000000+165/2*z2*z3*z5)
*lny^2+(640673/17280*z8+58787/840*z7-105923055881/1161216000*z6-676445568493/
3556224000*z5-383358752133218063/3011125985280000*z3-6482865358672354369517/
18066755911680000000*z2-469979966167819753/204838502400000*z4-102223/1935360*z3
^2+3311/360*z3*z5+527323/7560*z2*z5+4580869/30240*z3*z4-2759126139193/
10668672000*z2*z3+7051/1440*z2*z3^2+201515386782358133783152279/
12747902971281408000000000)*lny^4+(-508626074098567/3413975040*z8+
14767421249769841/1066867200000*z7-130681271016234529231/716934758400000*z6+
6098030756413806806023/752781496320000000*z5+1343695696022823910515115651/
531162623803392000000000*z3-10398217151417624880096706409/
1593487871410176000000000*z2-1407178807324793567578501/98363448852480000000*z4-\
101327531/39200*z3*z5+203707915036693/13171200000*z2*z5+231460247787721/
6667920000*z3*z4+293073735190041134387/23897825280000000*z2*z3-357376433809/
296352000*z2*z3^2-961021335395030941/627317913600000*z3^2+99/2*z3^2*z5+1441/180
*z2*z3^3+230963/630*z4*z3^2+28609/90*z5^2+5683/15*z2*z3*z5+155861/252*z3*z7+
40964/45*z2*z9+2961937/5760*z3*z8+3773/5*z5*z6+115973/120*z4*z7+1989090031/
80640*z10+1617*z11+48757291/4536000*z3^3+767676311/2016000*z6*z3+13745719/56000
*z4*z5+367173853/6048000*z2*z7+332468479/324000*z9-\
28325645928736307312414991281855573/1124365042067020185600000000000)*lny)*y^6+(
1511138970891983905333/12703187750400000*z8-362312967467436641/16203045600000*
z7+42512150871894564832155727/6722526957511680000000*z6-\
2256596319490048682588107/560210579792640000000*z5-\
246263981388043230181246648271/653429620270135296000000000*z3-\
25854131890048084288879250218275019/4802707708985494425600000000000*z2-\
10475835731345623292522902710991/217809873423378432000000000*z4+
586698970810959959/99243654300000*z3*z5-19223221438613055127/793949234400000*z2
*z5-16756709014406979553/317579693760000*z3*z4-69980821895656918183045961/
10083790436267520000000*z2*z3+146450754816934237/44108290800000*z2*z3^2+
588832555432311282911879/280105289896320000000*z3^2+1683/14*z6*z3^2+72424/315*
z2*z5^2+732/7*z3^2*z5+15982/945*z2*z3^3+435460769/31255875*z4*z3^2+123728/315*
z4*z3*z5+16808/35*z2*z3*z7+1298/315*z3^4-694123397/8930250*z5^2-1356135976/
31255875*z2*z3*z5+539176/315*z5*z7+83776/45*z3*z9-7901605897/41674500*z3*z7+
259616/135*z2*z9+16425287/15120*z3*z8+23912/15*z5*z6+643123/315*z4*z7+
1716335817097/800150400*z10+3416*z11+239239034903/5572224*z12-194736503707/
750141000*z3^3-13021180583429/666792000*z6*z3-22678851149/1323000*z4*z5-\
338699309783/31255875*z2*z7-31480489576/1913625*z9+(-10317901/5670*z8+
57502528439/750141000*z7+593534311942661/48009024000*z6+351134949462021883/
595461925800000*z5+30996061954704922782467/315118451133360000000*z3+
30629367443273872574463557/8643248945372160000000*z2+1732560629080210937269/
76219126502400000*z4+32896130003/2000376000*z3^2+97906101033032520280129432081/
392057772162081177600000000+2817426719/62511750*z2*z5+8356/945*z3*z5+3779616767
/50009400*z3*z4+330977502874070027/396974617200000*z2*z3-8068/945*z2*z3^2-\
874313/3780*z6*z3-176836/945*z4*z5-14696/135*z2*z7-6446/2835*z3^3-68992/405*z9)
*lny^3+2580710035326303708020977249897449014194651/
365989380421697805603962880000000000000+(-4213/453600*z6-383/9450*z5+
73891209227/60011280000*z3+45390358447210699/71455431096000000*z2+19087909/
180033840000*z4-11/135*z3^2+10564814990802728510159/22688528481601920000000-239
/1350*z2*z3)*lny^6+(-2321/9450*z7-335639/75600*z6+484268321/3750705000*z5+
205156645808948837/5954619258000000*z3+4673554350271694623/95273908128000000*z2
+1651611351857/48009024000*z4-913/900*z3^2+33290279716297600756987/
15125685654401280000000-4598/4725*z2*z5-54571/18900*z3*z4+1249477909/2500470000
*z2*z3)*lny^5+(23192287799909/24004512000*z8+244932496121/500094000*z7+
3345890664052163533/28229306112000*z6-243515430421237/181515600000*z5-\
973193815475550861322637/1260473804533440000000*z3+
2868767195266760522906699736739/326714810135067648000000000*z2+
693301205092128341601570077/10083790436267520000000*z4+565916376389034737/
793949234400000*z3^2-352/45*z5^2-40062143/20160*z10+
37001900664660359131258609374389441/11526498501565186621440000000000+
172418528519/500094000*z2*z5-2199491842/31255875*z3*z5+318170141813/1000188000*
z3*z4-2526075946803873169/793949234400000*z2*z3-4252890547/250047000*z2*z3^2-\
22979/315*z4*z3^2-902/63*z3*z7-3462617/2520*z6*z3-39423/35*z4*z5-29179/45*z2*z7
-440/7*z2*z3*z5-19777/945*z3^3-20440/27*z9)*lny^2+(-640673/22680*z8-221687/3780
*z7+190922875397/24004512000*z6+43593974059/300056400*z5+179710709356917457/
1088844664320000*z3+9776916685150876672889137/15125685654401280000000*z2+
40191789148095965027/19054781625600000*z4-58019159/200037600*z3^2+
13881049043892776536517251361/560082531660115968000000000-55282/945*z2*z5-946/
135*z3*z5-320273/2520*z3*z4+1183149354097/6001128000*z2*z3-7051/1890*z2*z3^2)*
lny^4+(2766426700230859/24004512000*z8-52963098168896407/4050761400000*z7+
120448257181467836363/564586122240000*z6-406740308443096117911311/
35013161237040000000*z5-12134623033929468401636102417/2917096519063104000000000
*z3+3202276751555306440980089109743/653429620270135296000000000*z2+
1310643359087562901828999877/40335161745070080000000*z4+124557005473/62511750*
z3*z5-355127151022834153/24810913575000*z2*z5-2532373345581793187/
79394923440000*z3*z4-21674374162381402461261881/1260473804533440000000*z2*z3+
463643993261/500094000*z2*z3^2+221013507448094329/117622108800000*z3^2-264/7*z3
^2*z5-5764/945*z2*z3^3-97234/315*z4*z3^2-4016/15*z5^2-33512/105*z2*z3*z5-164068
/315*z3*z7-93632/135*z2*z9-2961937/7560*z3*z8-8624/15*z5*z6-231946/315*z4*z7-\
100322531/4800*z10-1232*z11-104805929/187535250*z3^3+44968397267/166698000*z6*
z3+5672477/24500*z4*z5+5113476101/31255875*z2*z7-1095671768/1913625*z9+
682633711210822477107717596366260907/28816246253912966553600000000000)*lny)*y^7
+(-833855714061364594667/7527814963200000*z8+44051516264427089849/
1764331632000000*z7-66663098636440168969948591/1991859839262720000000*z6+
3087684692422395960311093/414970799846400000000*z5+
534784927079246241015164636819/1452065822822522880000000000*z3+
459315063832881529180975522449520537/51228882229178607206400000000000*z2+
6609401973642553648944567757163/129072517584224256000000000*z4-\
213864151419625999/39207369600000*z3*z5+46042718936911849/1764331632000*z2*z5+
394735189324977223867/7057326528000000*z3*z4+52543585617938166319209721/
4481684638341120000000*z2*z3-39644731497532339/13069123200000*z2*z3^2-\
290168847511632623007737/99592991963136000000*z3^2-10557/112*z6*z3^2-18929/105*
z2*z5^2-6303/70*z3^2*z5-275231/18900*z2*z3^3+3476571607/37044000*z4*z3^2-32338/
105*z4*z3*z5-13179/35*z2*z3*z7-1357/420*z3^4+294047321/2646000*z5^2+2391568679/
18522000*z2*z3*z5-140921/105*z5*z7-21896/15*z3*z9+764970281/3087000*z3*z7-\
1117732/675*z2*z9-565729967/604800*z3*z8-102949/75*z5*z6-22150843/12600*z4*z7-\
16249537352569/23708160000*z10-14707/5*z11-500227072979/14859264*z12+
22563348559/111132000*z3^3+9632863586539/635040000*z6*z3+2473629602711/
185220000*z4*z5+2354938963009/277830000*z2*z7+9194644867/708750*z9+(352660081/
226800*z8-19352105303/889056000*z7-6063366327359/635040000*z6-\
257349235349777401/470488435200000*z5-52053229742957483067863/
398371967852544000000*z3-527985309348303005936184353/100837904362675200000000*
z2-762096190462181574229/31757969376000000*z4-53058134033/5000940000*z3^2+6739/
3780*z3^3+18032/135*z9-3219742978039073316778270127953/
5227436962161082368000000000+108880199/14817600*z2*z5-74503/9450*z3*z5+
368014393/9261000*z3*z4-90227113795915669/117622108800000*z2*z3+1991/280*z2*z3^
2+1828109/10080*z6*z3+92437/630*z4*z5+3841/45*z2*z7)*lny^3+(8809/1209600*z6+
6533/189000*z5-564128355451/600112800000*z3-7154522350841989/12546358272000000*
z2+711895741/42674688000*z4+23/360*z3^2-49999841449860261388291/
79674393570508800000000+9481/63000*z2*z3)*lny^6+(4853/25200*z7+22856779/6048000
*z6+228368243/222264000*z5-591879104151659801/18819537408000000*z3-\
67240503549406132979/1270318775040000000*z2-3502863065053/133358400000*z4+
324773/378000*z3^2-199871163806140549637689/19918598392627200000000+4807/6300*
z2*z5+114103/50400*z3*z4+258131831/197568000*z2*z3)*lny^5+(73374502149301/
28449792000*z8-306236830261/833490000*z7-108122887065159315863/1003708661760000
*z6+48201427667106618277/31757969376000000*z5+121914302008272246066935863/
80670323490140160000000*z3-100885065363671233982589084223/
8067032349014016000000000*z2-674971901097011577495999643/7967439357050880000000
*z4-402121165161416059/627317913600000*z3^2+92/15*z5^2+83766299/53760*z10+
224801/12600*z3^3+48181/75*z9-41328682894598559735305729616534079/
10119285378603181670400000000000+345/7*z2*z3*z5-682525911611/2500470000*z2*z5+
6915304337/74088000*z3*z5-5428080099899/20003760000*z3*z4+53228978711668696621/
15878984688000000*z2*z3+10246039723/296352000*z2*z3^2+48047/840*z4*z3^2+943/84*
z3*z7+4715869/4032*z6*z3+80515/84*z4*z5+463277/840*z2*z7)*lny^2+(1339589/60480*
z8+2521777/50400*z7+231181878467/5689958400*z6-2265063764251/20003760000*z5-\
3104789818676767867/16937583667200000*z3-2079349026192274281060851/
2390231807115264000000*z2-28653611360311957619/15055629926400000*z4+510732001/
1185408000*z3^2-141260463807415999945353661327/1548870211010691072000000000+
943241/18900*z2*z5+989/180*z3*z5+1214313/11200*z3*z4-3673803457757/24004512000*
z2*z3+14743/5040*z2*z3^2)*lny^4+(-86307745545108277/960180480000*z8+
44898216661032403/3734035200000*z7-38800510455232763971697/169375836672000000*
z6+7245183633554549186290013/497964959815680000000*z5+
408052409219813014509784847801/64536258792112128000000000*z3-\
9145403745551232618884261739341/2178098734233784320000000000*z2-\
5030843611529144297320952057/89633692766822400000000*z4-18470920799/11907000*z3
*z5+1019545821297172439/78414739200000*z2*z5+56526430518305141/1960368480000*z3
*z4+21052768948069090731520247/995929919631360000000*z2*z3-1439478562493/
2000376000*z2*z3^2-26187149355885362597/12703187750400000*z3^2+207/7*z3^2*z5+
3013/630*z2*z3^3+221029/840*z4*z3^2+721031/3150*z5^2+47648/175*z2*z3*z5+701317/
1575*z3*z7+24472/45*z2*z9+6193141/20160*z3*z8+2254/5*z5*z6+242489/420*z4*z7+
72183962567/4032000*z10+966*z11-607218617/111132000*z3^3-10573372693/16464000*
z6*z3-99094389/196000*z4*z5-43456726547/148176000*z2*z7+321386521/1134000*z9-\
67818396861315291190910644721124355889/3073732933750716432384000000000000)*lny-\
621834301631386823695465106787472380969101/
72294198601816850489671680000000000000)*y^8+(333046562021564787038494057/
3273377744623472640000*z8-13432617401098520574870077/511465272597417600000*z7+
107609135865010489414946463680747/1905498652700215893196800000*z6-\
485280753117481053726237685691953/43667677457713280885760000000*z5-\
1291475796824895559113545239131702090827/1540752864346972317460801536000000000*
z3-55881587748301835729033960374651644320844248687/
4384859391702335457708044307333120000000000*z2-\
1638115779896393404780915959257572727977/32869394439402076105830432768000000*z4
+2101796190985487894383/422698572394560000*z3*z5-980748699773260476027173/
36533233756958400000*z2*z5-29113175104824256522009609/511465272597417600000*z3*
z4-408273325847619818051457362905687/24563068569963720498240000000*z2*z3+
15597371444831175854117/5682947473304640000*z2*z3^2+
2823942938717404637183767637143/793957771958423288832000000*z3^2+46665/616*z6*
z3^2+100406/693*z2*z5^2+861/11*z3^2*z5+37597/2970*z2*z3^3-20880999303389/
133125022800*z4*z3^2+171532/693*z4*z3*z5+23302/77*z2*z3*z7+3599/1386*z3^4-\
245531023583/1901786040*z5^2-2366340947081/13312502280*z2*z3*z5+67954/63*z5*z7+
116144/99*z3*z9-3082400210429/11093751900*z3*z7+2137576/1485*z2*z9+77279629/
95040*z3*z8+196882/165*z5*z6+3025841/1980*z4*z7-21626970132755629/
85200014592000*z10+28126/11*z11+6633445967765/245177856*z12-22797316258/
142633953*z3^3-956947022753329/80681832000*z6*z3-86078000287589/8217594000*z4*
z5-2221828056652357/332812557000*z2*z7-2387175087608/231548625*z9+
1559580901678757702357840995217746803229787532681233077/
167073666486399066543774987415729471488000000000000+(-41913433/31185*z8-\
38357038236947/3195000547200*z7+135891919683612139/18257145984000*z6+
306652138826277694032001/613758327116901120000*z5+
49922362280604150663362160311251/314407277695535622377472000000*z3+
32520356377030995359423821430552129/4716109165433034335662080000000*z2+
596160190588568668258506701/24550333084676044800000*z4+36023455465771/
5325000912000*z3^2-17873/12474*z3^3-95648/891*z9+
80771612827879184124893546204700352799/73956137488654671238118473728000000-\
10377681329009/266250045600*z2*z5+6661/945*z3*z5+35643352572679348961731/
51146527259741760000*z2*z3-250297/41580*z2*z3^2-4848463/33264*z6*z3-245159/2079
*z4*z5-20374/297*z2*z7-36199217093/332812557*z3*z4)*lny^3+(-23363/3991680*z6-\
2069/69300*z5+19337024608079/26625004560000*z3+74965264147648876926677/
147301998508056268800000*z2-1840124420513/69709102848000*z4-61/1188*z3^2+
84558283897186324369653056680283/113186619970392824055889920000000-26977/207900
*z2*z3)*lny^6+(-12871/83160*z7-3099053/950400*z6-6815073176861/3993750684000*z5
+697162214763009774604193/24550333084676044800000*z3+3313415341705761074790439/
61375832711690112000000*z2+12974692819352771/639000109440000*z4-306827/415800*
z3^2+337728285726038895234663806607763/18864436661732137342648320000000-1159/
1890*z2*z5-2293930519721/968181984000*z2*z3-27511/15120*z3*z4)*lny^5+(-\
478235281075304279/102240017510400*z8+92767854194377/332812557000*z7+
70623240822873671064113683/727417276582993920000*z6-1639779796271873344399859/
1022930545194835200000*z5-58216913617696427507196323855897/
26200606474627968531456000000*z3+119448019159344870763779517802073452129/
7003422110668055988458188800000000*z2+121872206312585862616981282233747707/
1257629110782142489509888000000*z4+93822766576395140721559/
163668887231173632000*z3^2-488/99*z5^2-222162793/177408*z10-91393/5940*z3^3-\
819518/1485*z9+1070987222015262255553676225694679428048628996919/
210473250801712101969986126751989760000000000-3050/77*z2*z3*z5+96953623595243/
443750076000*z2*z5-1115432944195/10650001824*z3*z5-2310982088455617085689707/
681953696796556800000*z2*z3-47140038560393/1065000182400*z2*z3^2-127429/2772*z4
*z3^2-12505/1386*z3*z7-37222379/36960*z6*z3-635429/770*z4*z5-6579337/13860*z2*
z7+51376709277977/221875038000*z3*z4)*lny^2+(-3552823/199584*z8-7188443/166320*
z7-7071011526498389/102240017510400*z6+203868910710271/2282143248000*z5+
2339440959251877361024471/12275166542338022400000*z3+
389410193131891352788355172481763/377288733234642746852966400000*z2+
3045990158773437441373729/1785478769794621440000*z4-2066113670651/4260000729600
*z3^2+5332300575875239534032842168919630429607/
29582454995461868495247389491200000000-448001/10395*z2*z5-2623/594*z3*z5+
20309263838159/169047648000*z2*z3-39101/16632*z2*z3^2-10379989/110880*z3*z4)*
lny^4+(18032167075541597593/255600043776000*z8-159719291485672171075433/
14613293502783360000*z7+6788419625027633481010093/28865764943769600000*z6-\
146908418355913363940463550892341/8733535491542656177152000000*z5-\
10959878976049244327066951191140869488193/1232602291477577853968641228800000000
*z3+420506645884883160760792859511891241493/88043020819826989569188659200000000
*z2+36497020066554791368235491113817247/449153253850765174824960000000*z4+
809793681488549/665625114000*z3*z5-1198301091115461882349327/
102293054519483520000*z2*z5-5171623733269455748151/199791122108366250*z3*z4-\
3789520186547932075924677111069239/157203638847767811188736000000*z2*z3+
299510589439907/532500091200*z2*z3^2+4385071649510777904114083/
2045861090389670400000*z3^2-1830/77*z3^2*z5-7991/2079*z2*z3^3-3143047/13860*z4*
z3^2-685757/3465*z5^2-54244/231*z2*z3*z5-444667/1155*z3*z7-129808/297*z2*z9-\
16425287/66528*z3*z8-11956/33*z5*z6-643123/1386*z4*z7-68683308443/4435200*z10-\
8540/11*z11+720541460999/79875013680*z3^3+13759874777783/16136366400*z6*z3+
10335081899/15652560*z4*z5+194811605973217/532500091200*z2*z7-35529089833/
370477800*z9+88809192549152429494564461628134745728384324251/
4348620884332894668801366255206400000000000)*lny)*y^9+(-\
9547608499719079357721231/154586906475724800000*z8+1870872233553463545363089/
112719619305216000000*z7-62085500318519091003929510409757/
942732790451560120320000000*z6+42446761974630983012035510596129547/
4287371968575485759692800000000*z5+9445807247779448573409481893046196683282247/
268931409049653349956794449920000000000*z3-\
11703623356682031083720724186310487980402122281/
77653944363087404800024397414400000000000*z2-\
2463887848194496083613309981233745565609/33955985991117847216766976000000000*z4
-677404398301454114981/219583673971200000*z3*z5+77061857708003695670907359/
4463696924486553600000*z2*z5+1062523078934727199120581587/
29757979496577024000000*z3*z4+118741406296618431520197965457341/
9744027201307922181120000000*z2*z3-346726898686600467419/201285034473600000*z2*
z3^2-1107489497856119072179949797369/494934714987069063168000000*z3^2-6579/32*
z6*z3^2-35389/90*z2*z5^2-6208/35*z3^2*z5-406624/14175*z2*z3^3+1323199964923/
3143448000*z4*z3^2-30229/45*z4*z3*z5-8213/10*z2*z3*z7-2537/360*z3^4+
707736578881/3143448000*z5^2+634163775701/1571724000*z2*z3*z5-263461/90*z5*z7-\
143276/45*z3*z9+984418833197/2095632000*z3*z7-6605312/2025*z2*z9-26118899/14175
*z3*z8-608384/225*z5*z6-16362736/4725*z4*z7-499933335344831/182891520000*z10-\
86912/15*z11-935207136439/12736512*z12+983039061610357/17427275712000*z3^3+
149052088147684621/33194810880000*z6*z3+19550604454928077/4840909920000*z4*z5+
151000927789081409/58090919040000*z2*z7+1760580803995021/444573360000*z9+(
1033279/8640*z6*z3+52247/540*z4*z5+15197/270*z2*z7-\
4362294189932626814762177055029639998369681/
101425559984440691983705335398400000000-550574/155925*z3*z5+12109815061/
114307200*z2*z5+1081961672369/4191264000*z3*z4-43700227163900490257/
62738192563200000*z2*z3+13169/1980*z2*z3^2+35459893849/29937600*z8+
5726181703213/75442752000*z7-3550094319098026907/730285839360000*z6-\
7972087998518190036647/14492522482099200000*z5-2888947661647353566424556341157/
1484804144961207189504000000*z3-3467020144084764066372291495032251187/
141483274962991030069862400000000*z2-3472562039477091759813801793/
140287617626720256000000*z4-1808701568615899/273857189760000*z3^2+3809/3240*z3^
3+35672/405*z9)*lny^3-542131994275353645024282228091222150411938610339952364439
/954706665636566094535857070947025551360000000000000+(-\
2452518150482893224485756300293/2672647460930172941107200000000+1411181/
12474000*z2*z3+4979/1036800*z6+108337/4158000*z5-617063620339333/
1198125205200000*z3-1575587555694843932887/3478205395703808000000*z2+
129806491429/3621252096000*z4+91/2160*z3^2)*lny^6+(-\
10771241558152002352696153780534573/150915493293857098741186560000000+2717/5400
*z2*z5+64493/43200*z3*z4+175347434677/50295168000*z2*z3+2743/21600*z7+142175311
/49896000*z6+8223988259/3429216000*z5-14599167866589724868887/
579700899283968000000*z3-571571439003086821895744849/9820133233870417920000000*
z2-364526065403600899/25560004377600000*z4+17206141/24948000*z3^2)*lny^5+(533/
72*z3*z7+125758021/133056*z6*z3+6434237/8316*z4*z5+2743403/6160*z2*z7-\
392085684891218006511082422573493147612439600779/
1656617479745864635733853811507200000000000+713088694343/6286896000*z3*z5-\
1652955318278419/39937506840000*z2*z5+174793038074133701/1278000218880000*z3*z4
+2759103792137061615205621/2597918844939264000000*z2*z3+1394873734927/
25147584000*z2*z3^2+27157/720*z4*z3^2+65/2*z2*z3*z5+18563277118454149/
2414168064000*z8-14897804414578571/142000024320000*z7-252368165865792258041797/
3435264588349440000*z6-11203049804942517652766249/35071904406680064000000*z5-\
160212074599934887781145585909962771/75457746646928549370593280000000*z3-\
12902512770447012821366867725761915545263/101867957973353541650300928000000000*
z2-1966217973226964355351703701820223/14848041449612071895040000000*z4-\
10060468264959638813923/19323363309465600000*z3^2+182/45*z5^2+47346169/46080*
z10+216863/15400*z3^3+7871381/14850*z9)*lny^2+(-\
7740140235559367385571157061495588818539/2444830991360484999607222272000000000+
3913/1080*z3*z5+95008919/2494800*z2*z5+829198301/9979200*z3*z4-\
59681028043821119/766800131328000*z2*z3+8333/4320*z2*z3^2+757159/51840*z8+
31468121/831600*z7+9590088022723/96566722560*z6-77917628705090171/
1278000218880000*z5-415074129761382399505618571/1178415988064450150400000*z3-\
3159353440200564229575233125613/1781764973953448627404800000*z2-\
673831964788652870390383/463760719427174400000*z4+13215316561/11176704000*z3^2)
*lny^4+(-998515356411201897601/30672005253120000*z8+4650158126187808999819/
603855103420800000*z7-750686831756934100862031539611/3928053293548167168000000*
z6+14112017907386511763484242523459/1237336787467672657920000000*z5+
3415174018490432769457235909352125521459/203735915946707083300601856000000000*
z3-185768607166532381484762090943219198801373473/
739561374886546712381184737280000000000*z2-16990066464377430608892212648754113/
81876895233212401660800000000*z4-2566338911010157/3550000608000*z3*z5+
9893177032361696196349/1207710206841600000*z2*z5+1373326280016193083037/
77293453237862400*z3*z4+32657672229003485012156760162557/
1856005181201508986880000000*z2*z3-6598837311857291/21300003648000*z2*z3^2-\
91849386108104842530313831/49100666169352089600000*z3^2+39/2*z3^2*z5+1703/540*
z2*z3^3+17622541/83160*z4*z3^2+36246437/207900*z5^2+7520483/34650*z2*z3*z5+
20135183/59400*z3*z7+48412/135*z2*z9+3500471/17280*z3*z8+4459/15*z5*z6+137059/
360*z4*z7+1851380432707/133056000*z10+637*z11-23500347019/4715172000*z3^3-\
5549521558387/8382528000*z6*z3-21312104689/42768000*z4*z5-3403828791833/
12573792000*z2*z7+19548562699/96228000*z9-\
1214615951513618784841795434447326018324852592289633/
1973186726266050955968619938299904000000000000)*lny)*y^10:
#
############################################################
# Eight loops:
#
RT4ser[8,7] := (28336/10935*z2+12656/10935*z3-520/81*z4+23296/45*z3^2-8704/243*
z5+5984/135*z6-512/135*z7+3573526/137781-2368/81*z2*z3-8192/135*z2*z5-33536/135
*z3*z4+9152/99225*lny^7+1144/2025*lny^6+(2816/1575*z2+1936/8505)*lny^5+(352/45*
z2-896/27*z3-2860/1701)*lny^4+(4832/1701*z2-3136/27*z3+640/27*z4+3296/3645)*lny
^3+(-4160/567*z2-6944/243*z3+560/9*z4-7168/135*z5+7084/1215-25088/135*z2*z3)*
lny^2+(1424/10935*z2+14560/243*z3+1216/81*z4+26624/45*z3^2-12544/135*z5+47872/
945*z6-12473432/688905-43904/135*z2*z3)*lny)*y+(10608691/58320*z2-3918071/1296*
z3-12224/15*z3^2-20054/27*z4+33806/135*z5-31987/315*z6-8/3*z7+504888941/5878656
-128/3*z2*z5-524/3*z3*z4+336851/135*z2*z3+143/2205*lny^7-6512/4725*lny^6+(-\
23893/600+44/35*z2)*lny^5+(-1966/105*z2-70/3*z3-303535/2268)*lny^4+(-9478/27*z2
+2072/9*z3+50/3*z4+2962457/7776)*lny^3+(-80657/126*z2+721351/270*z3-436/3*z4-\
112/3*z5+2643503/4860-392/3*z2*z3)*lny^2+(2050211/1944*z2+113365/81*z3+416*z3^2
-79307/60*z4+6176/45*z5+748/21*z6-4677926977/3919104+28816/45*z2*z3)*lny)*y^2+(
-99799577954/34171875*z2-32366572642/34171875*z3+102328906/50625*z4-77312/225*
z3^2-20298176/151875*z5-187048/4725*z6+64/675*z7+1254101388569333/344452500000-\
35318912/50625*z2*z3+1024/675*z2*z5+4192/675*z3*z4-1144/496125*lny^7-37664/
70875*lny^6+(50776604/5315625-352/7875*z2)*lny^5+(-11408/1575*z2+112/135*z3+
68029463/212625)*lny^4+(91283824/1063125*z2+62272/675*z3-16/27*z4+13805937278/
11390625)*lny^3+(582077288/354375*z2-113744992/151875*z3-12704/225*z4+896/675*
z5-12490765373/5062500+3136/675*z2*z3)*lny^2+(88404039062/34171875*z2-\
1052713288/151875*z3+16747928/50625*z4-3328/225*z3^2+7936/135*z5-5984/4725*z6-\
85798350652451/21528281250+34688/135*z2*z3)*lny)*y^3+(54084986911/10935000*z3-\
109372216/91125*z4+3136/27*z3^2+219292/6075*z5+5362/405*z6-16/135*z7+
1676639733536/2152828125+414034/2025*z2*z3-256/135*z2*z5-1048/135*z3*z4-\
2680847548/20503125*z2+286/99225*lny^7+1078/6075*lny^6+(88/1575*z2-2435677/
850500)*lny^5+(-28/27*z3-360341468/1913625+196/81*z2)*lny^4+(-12544/405*z3+20/
27*z4-112077981947/65610000-1090802/42525*z2)*lny^3+(1333223/6075*z3+2548/135*
z4-224/135*z5-76709049301/41006250-784/135*z2*z3-619506848/637875*z2)*lny^2+(
385696336/91125*z3-398579/4050*z4+832/45*z3^2-896/45*z5+1496/945*z6+
2193871198903901/275562000000-11648/135*z2*z3-218229799/54675*z2)*lny)*y^4+(-\
715803201877328281631/141835722603750000+6656/4725*z2*z5-1608377812/17364375*z2
*z3-7436/3472875*lny^7-65252/496125*lny^6+(-2288/55125*z2+4615131233/3646518750
)*lny^5+(48554490233/364651875+104/135*z3-6592/3675*z2)*lny^4+(634332583816291/
397065375000+3104/135*z3+4144457924/364651875*z2-104/189*z4)*lny^3+(
3675437095763341/893397093750+2912/675*z2*z3+832/675*z5-740441306/7441875*z3+
83512721798/121550625*z2-4408/315*z4)*lny^2+(-2736081953479194871937/
567342890415000000+302656/4725*z2*z3+70016/4725*z5-156533944468/52093125*z3+
15183250219092916/4020286921875*z2+759355903/17364375*z4-21632/1575*z3^2-38896/
33075*z6)*lny+27248/4725*z3*z4-901596376/52093125*z5-11750989963935107/
2297306812500*z3+30725122499188753/16081147687500*z2+14748873956/17364375*z4-\
136064/1575*z3^2+416/4725*z7-324712/33075*z6)*y^5+(540619887314543646896443/
82994159969280000000+1573/992250*lny^7+23122/212625*lny^6+(242/7875*z2-\
679616827/2381400000)*lny^5+(-5927380452991/60011280000-77/135*z3+21023/14175*
z2)*lny^4+(-364574565604245643/252047376000000-1540/81*z3-155954299/59535000*z2
+11/27*z4)*lny^3+(-18332323809774331963/3528663264000000-2156/675*z2*z3-616/675
*z5+65441567/2430000*z3-2551140465031/5000940000*z2+1562/135*z4)*lny^2+(
8382457785955654412191/5928154283520000000-35752/675*z2*z3+4114/4725*z6-8272/
675*z5+57302460209/25515000*z3-18060547634996023/5250987000000*z2-117055397/
11340000*z4+2288/225*z3^2)*lny-2882/675*z3*z4-704/675*z2*z5+70767047/2835000*z2
*z3-44/675*z7+230129/28350*z6+27575953/4252500*z5+29124028701138937/
6001128000000*z3-994014635756411939/352866326400000*z2-901758186379/1428840000*
z4+48224/675*z3^2)*y^6+(-262960443470743352549699483/39704924842803360000000-\
12584/10418625*lny^7-136972/1488375*lny^6+(-3872/165375*z2-14354094341/
49228003125)*lny^5+(1464319810531/19691201250+176/405*z3-41512/33075*z2)*lny^4+
(1681682142327216049/1302572962687500+32576/2025*z3-24898096996/9845600625*z2-\
176/567*z4)*lny^3+(23833550006099817577/4168233480600000+4928/2025*z2*z3+1408/
2025*z5+3184082824/200930625*z3+1261805625221/3281866875*z2-46264/4725*z4)*lny^
2+(1874313285647067935641063/1240778901337605000000+90752/2025*z2*z3-65824/
99225*z6+20992/2025*z5-342562233878/200930625*z3+12043384297664456971/
3907718888062500*z2-4381608962/468838125*z4-36608/4725*z3^2)*lny+11264/14175*z2
*z5+6996149648/468838125*z2*z3+46112/14175*z3*z4+704/14175*z7-681596/99225*z6-\
125495296/1406514375*z5-2492328647811658073/558245555437500*z3+
1290980014837847273/390771888806250*z2+74396470034/156279375*z4-285568/4725*z3^
2)*y^7+(2663239241305117367026118659/441165831586704000000000-12052/4725*z3*z4-\
2944/4725*z2*z5-293267729/7717500*z2*z3+3289/3472875*lny^7+1173359/14883750*lny
^6+(1012/55125*z2+36366959117/58344300000)*lny^5+(-7414248309691/131274675000-\
46/135*z3+106681/99225*z2)*lny^4+(-7068403938625214363/6175160712000000-139504/
10125*z3+1601832493/291721500*z2+46/189*z4)*lny^3+(-91326117008140744721/
15437901780000000-1288/675*z2*z3-368/675*z5-2417323873/59535000*z3-\
6395980513739/21879112500*z2+198151/23625*z4)*lny^2+(-\
76192064973321419602151431/19607370292742400000000-302272/7875*z2*z3+17204/
33075*z6-209696/23625*z5+226805470361/173643750*z3-264407225234923831/
96486886125000*z2+5742803491/277830000*z4+9568/1575*z3^2)*lny-184/4725*z7+
5838521/992250*z6-383323439/104186250*z5+594753600371582657/147027636000000*z3-\
123026169585458729567/34735279005000000*z2-283076267287/781396875*z4+244528/
4725*z3^2)*y^8+(-3949876314984589694333811106948103/
773736659953857195694560000000+976/31185*z7-5557579/1091475*z6+2203347870037/
374414126625*z5-2093889664310352420595451/575398431672094800000*z3+
73024065973889978733067357/20138945108523318000000*z2+692128493778971/
2496094177500*z4-465376/10395*z3^2-1586/2083725*lny^7-33847/496125*lny^6+(-\
3085192335193/3812216562000-488/33075*z2)*lny^5+(1130561707929403/
26208988863750+244/891*z3-203102/218295*z2)*lny^4+(2719307020640367461413169/
2685192681136442400000+265552/22275*z3-37497799304107/5241797772750*z2-1220/
6237*z4)*lny^3+(3310783409897596162050919/559415141903425500000+1952/4455*z5+
11691174746267/213950929500*z3+3905916792402283/17472659242500*z2-125746/17325*
z4+6832/4455*z2*z3)*lny^2+(17815969951720724263996280494786823/
3094946639815428782778240000000-8296/19845*z6+1197184/155925*z5-\
3770618176353139/3744141266250*z3+305848580039084042197337/
125868406928270737500*z2-26993300819633/998437671000*z4-50752/10395*z3^2+
5178464/155925*z2*z3)*lny+15616/31185*z2*z5+63928/31185*z3*z4+12751278200963/
249609417750*z2*z3)*y^9+(906395572695494457284990232650410279/
225087028350213002383872000000000-832/2025*z2*z5-342898286839/5893965000*z2*z3-\
3406/2025*z3*z4+1859/2976750*lny^7+760199/12757500*lny^6+(286/23625*z2+
8341129807/9185400000)*lny^5+(-120144127669921/3637418400000-91/405*z3+13823/
17010*z2)*lny^4+(-24356735679984114932993/27173479653936000000-316244/30375*z3+
2030599517/252598500*z2+13/81*z4)*lny^3-52/2025*z7+3782351/850500*z6-\
63183287561/8840947500*z5+44354560957728130114207/13586739826968000000*z3-\
37816481397876225598307093/10461789666765360000000*z2-69547839063293489/
326761419600000*z4+15832/405*z3^2+(-60726927778489058276881499/
10461789666765360000000-2548/2025*z2*z3-728/2025*z5-2201738711329/35363790000*
z3-28004732366257463/163380709800000*z2+128371/20250*z4)*lny^2+(-\
18788278751913653657715230980429/2610007286064622012800000000-2055656/70875*z2*
z3+4862/14175*z6-475136/70875*z5+15917637867504209/20422588725000*z3-\
2091058214181488355823/970481416212000000*z2+717486925039/23575860000*z4+2704/
675*z3^2)*lny)*y^10:
#
RT4ser[8,6] := (-53575504/98415*z2+6374024/10935*z3+667786/10935*z4-3632/27*z3^2
-147680/243*z5-62254/81*z6+34048/27*z7-813296/405*z8-1118626816/885735-706304/
135*z2*z3^2-1128448/135*z3*z5-136240/243*z2*z3+94976/27*z2*z5+539392/45*z3*z4+
616/2025*lny^7+(-29216/2025*z2-8536/3645)*lny^6+(-48328/675*z2+1408/225*z3-796/
243)*lny^5+(-11600/243*z2-3472/135*z3-23408/45*z4+35056/3645)*lny^4+(9928/81*z2
+17008/81*z3-26824/15*z4+9728/9*z5+338296/10935+52480/27*z2*z3)*lny^3+(-349048/
10935*z2+14528/81*z3-159964/243*z4-81536/135*z3^2+14016/5*z5-132928/45*z6-\
6691996/32805+222944/45*z2*z3)*lny^2+(1363012/10935*z2-584024/10935*z3+51332/81
*z4-115808/135*z3^2+80384/243*z5-694808/135*z6+38912/27*z7+68754506/98415+
289792/243*z2*z3+108544/27*z2*z5+616448/45*z3*z4)*lny)*y+(-50831/36*z8-\
1727287163/1119744*z2+1136391523/116640*z3+4997183/540*z3^2-4258528963/155520*
z4+394378/81*z5+30323641/1080*z6-8588/9*z7+32585243759/33592320-44320/9*z2*z5-\
242878/15*z3*z4-70450/81*z2*z3-11036/3*z2*z3^2-17632/3*z3*z5+8338/14175*lny^7+(
-913/90*z2-2160713/10800)*lny^6+(99016/675*z2+22/5*z3+5174663/48600)*lny^5+(
3358619/2160*z2-26809/135*z3-1463/4*z4+18924095/15552)*lny^4+(5447279/1215*z2+
238822/135*z3+29183/9*z4+760*z5+26267791/43740+4100/3*z2*z3)*lny^3+(-800915987/
77760*z2-1747663/324*z3-1274/3*z3^2+13508519/432*z4-23056/5*z5-2077*z6-\
52307510047/5598720-335624/45*z2*z3)*lny^2+(-180472073/87480*z2-19015831/3888*
z3+16788/5*z3^2+184501081/9720*z4-3679799/135*z5+462151/54*z6+3040/3*z7+
83614911527/25194240+8480/3*z2*z5+9632*z3*z4-10394243/270*z2*z3)*lny)*y^2+(
3242043760309/615093750*z2-362412840436/34171875*z3-1802601101753/136687500*z4-\
32246816/5625*z3^2+4095574664/151875*z5-89337823/10125*z6-342304/675*z7+101662/
2025*z8-161391779511632851/44286750000000+88288/675*z2*z3^2+141056/675*z3*z5+
1271313452/30375*z2*z3-1443584/675*z2*z5-1597328/225*z3*z4+2794/23625*lny^7+(
3652/10125*z2-229627598/2278125)*lny^6+(196108/3375*z2-176/1125*z3+537585683/
607500)*lny^5+(-197947738/151875*z2-12536/225*z3+2926/225*z4+59643001417/
45562500)*lny^4+(-319455259/30375*z2+159273176/50625*z3+297332/225*z4-1216/45*
z5-18219079213/2250000-1312/27*z2*z3)*lny^3+(-576198864139/34171875*z2+
118417516/16875*z3-346236448/30375*z4+10192/675*z3^2-144128/75*z5+16616/225*z6-\
17223789255509/8201250000-713024/225*z2*z3)*lny^2+(10511180918797/273375000*z2+
508014503863/34171875*z3-23324082991/303750*z4+161696/135*z3^2+1497979552/
151875*z5+89014/25*z6-4864/135*z7+396619294986251/13122000000+2612681936/151875
*z2*z3-13568/135*z2*z5-77056/225*z3*z4)*lny)*y^3+(23202684148/20503125*z3+
21509570053/388800*z4+71501/50*z3^2-1646251448/91125*z5+1515809/600*z6+71288/
405*z7-50831/810*z8-30373537991955799/2834352000000-22072/135*z2*z3^2-35264/135
*z3*z5-2778890624/91125*z2*z3+293888/405*z2*z5+976724/405*z3*z4-\
3081629737490089/78732000000*z2-946/30375*lny^7+(3414619/243000-913/2025*z2)*
lny^6+(44/225*z3+1367036471/3645000-13118/675*z2)*lny^5+(34538/2025*z3-1463/90*
z4-20387762563/32805000+4756399/16200*z2)*lny^4+(-1086683/2025*z3-299936/675*z4
+304/9*z5-781915604693/9841500000+1640/27*z2*z3+26432462357/2733750*z2)*lny^3+(
-5936840528/455625*z3+149850407/48600*z4-2548/135*z3^2+1312688/2025*z5-4154/45*
z6+37785639868051/5248800000+2168248/2025*z2*z3+529849807597/14580000*z2)*lny^2
+(-39498073621/1093500*z3+10496279083/202500*z4-17696/45*z3^2-16873538/6075*z5-\
2432459/2025*z6+1216/27*z7-7199624002735021/393660000000-27661609/6075*z2*z3+
3392/27*z2*z5+19264/45*z3*z4-1146263912651/546750000*z2)*lny)*y^4+(
81482256375577021570251979/7148520419229000000000+660803/14175*z8-24928/189*z7-\
2278127281/1984500*z6+672480029504/52093125*z5+95367155207838967/4594613625000*
z3+234917715005525064397/6483918747600000*z2-1085656370947961201/18378454500000
*z4-1255770641/1929375*z3^2-510592/945*z2*z5+916864/4725*z3*z5-314352/175*z3*z4
+1125405691072/52093125*z2*z3+573872/4725*z2*z3^2+9658/496125*lny^7+(-\
14405431517/3125587500+23738/70875*z2)*lny^6+(-15052072277/74418750-1144/7875*
z3+339872/23625*z2)*lny^5+(-3960895560894451/2297306812500-56656/4725*z3-\
25610084977/208372500*z2+2717/225*z4)*lny^4+(-863740504974311/153153787500-7904
/315*z5+1205822642/5788125*z3-345173115316/52093125*z2+24736/75*z4-8528/189*z2*
z3)*lny^3+(-190894277439800592547/54032656230000000+108004/1575*z6-758624/1575*
z5+21374550091/2480625*z3-370943289122360651/9189227250000*z2-8173448921/
5953500*z4+9464/675*z3^2-1252784/1575*z2*z3)*lny^2+(961193905712208443563/
32419593738000000-31616/945*z7+4218574/4725*z6+67545815252/52093125*z5+
49992987861448099/1148653406250*z3-40307736683080339/1148653406250*z2-\
140953850473/3858750*z4+1364752/4725*z3^2-88192/945*z2*z5-71552/225*z3*z4+
108564239386/52093125*z2*z3)*lny)*y^5+(-153391406230766431555041383/
6097530120192000000000-96976/675*z3*z5+3008399/2025*z3*z4-11573362461007/
714420000*z2*z3-60698/675*z2*z3^2+180976/405*z2*z5-559141/16200*z8+44194/405*z7
+2968868101/9072000*z6-3489141937853/357210000*z5-17512062530588563621/
504094752000000*z3-34532338000633434445427/1693758366720000000*z2+
2693378146656572051/48009024000000*z4+95813353/420000*z3^2-3212/212625*lny^7+(-\
10043/40500*z2+4280214263/2041200000)*lny^6+(3466832376001/28576800000+121/1125
*z3-4456/375*z2)*lny^5+(33220481153609413/18003384000000+39449/4050*z3+
728912749/19440000*z2-16093/1800*z4)*lny^4+(4755447479083141987/432081216000000
+902/27*z2*z3+836/45*z5-457617577/5670000*z3+259179003949/53581500*z2-368051/
1350*z4)*lny^3+(437421596728496715257/26885053440000000+9317996/14175*z2*z3-\
22847/450*z6+5644696/14175*z5-61765413646219/10001880000*z3+908993816057890001/
24004512000000*z2+2120094161/5443200*z4-7007/675*z3^2)*lny^2+(-\
10137122353934224744760011/276647199897600000000+52976/225*z3*z4-11650096447/
17010000*z2*z3+9328/135*z2*z5+3344/135*z7-41859121/56700*z6-3599054887/8505000*
z5-123858166194715919/3000564000000*z3+33630727877963582251/588110544000000*z2+
60401700796319/2222640000*z4-160754/675*z3^2)*lny)*y^6+(
177988189830648002311498061594087/4502538477173901024000000000+1551616/14175*z3
*z5-5357824/14175*z2*z5-33928/27*z3*z4+17406097192172/1406514375*z2*z3+971168/
14175*z2*z3^2+1118282/42525*z8-1307504/14175*z7+8314249789/53581500*z6+
10570264657978/1406514375*z5+18827427090723646853/446596444350000*z3+
272982715806976502795117/70901651505006000000*z2-229943546003360539439/
4465964443500000*z4+863873764/52093125*z3^2+2651/212625*lny^7+(40172/212625*z2-\
22738487383/21097715625)*lny^6+(-18225911994919/225042300000-1936/23625*z3+
712246/70875*z2)*lny^5+(-619044424791248051/372163703625000-116084/14175*z3+
28928266529/2813028750*z2+4598/675*z4)*lny^4+(-945456750824189640809/
71455431096000000-14432/567*z2*z3-13376/945*z5+6853075246/468838125*z3-\
13599640417889/3750705000*z2+10378/45*z4)*lny^3+(-14294205507408833179511663/
472677676700040000000-2626544/4725*z2*z3+182776/4725*z6-530528/1575*z5+
4312041554963/937676250*z3-19131940641072535391/558245555437500*z2+7358718406/
40186125*z4+16016/2025*z3^2)*lny^2+(1296184226413485530570096111/
45377056963203840000000-149248/2835*z2*z5-121088/675*z3*z4-185407320044/
1406514375*z2*z3-53504/2835*z7+252937/405*z6-129632139208/1406514375*z5+
41819437273825904569/1116491110875000*z3-2454948173715937886827/
35727715548000000*z2-154439670235681/7501410000*z4+407744/2025*z3^2)*lny)*y^7+(
-48160976438160800886254345234933/988211462754216960000000000-405536/4725*z3*z5
+3276608/10125*z2*z5+76249043/70875*z3*z4-7465978096726/781396875*z2*z3-253828/
4725*z2*z3^2-314413/29767500*lny^7+(-20999/141750*z2+28264409543/50009400000)*
lny^6+(18552890960743/321489000000+506/7875*z3-3049343/354375*z2)*lny^5+(
558904592426399/382884468750+66113/9450*z3-125005442381/3333960000*z2-4807/900*
z4)*lny^4+(9972534606823139873677/714554310960000000+3772/189*z2*z3+3496/315*z5
+626483959/27783000*z3+310261627234421/112521150000*z2-444347/2250*z4)*lny^3+(
230230567166516357755541929/5602105797926400000000+4818302/10125*z2*z3-47771/
1575*z6+20442244/70875*z5-65496844284703/18753525000*z3+54061591588733024003/
1764331632000000*z2-34938095959/68040000*z4-4186/675*z3^2)*lny^2+(-\
4347471834980391908132610689/324121835451456000000000+39008/945*z2*z5+31648/225
*z3*z4+50584837189/83349000*z2*z3+13984/945*z7-601648/1125*z6+81899181761/
208372500*z5-7393176330501509567/220541454000000*z3+26527000011947153567137/
357277155480000000*z2+3546843659329939/225042300000*z4-4073672/23625*z3^2)*lny-\
1169113/56700*z8+5593106/70875*z7-68992416877/158760000*z6-3041374120129/
520931250*z5-454496028540723350339/9924365430000000*z3+
58274154587077718549438107/5602105797926400000000*z2+164239658196054743233/
3528663264000000*z4-44198821133/277830000*z3^2)*y^8+(
8975538399893257463391548911604653171788473/
169868003294253698000053369344000000000+2151104/31185*z3*z5-43646528/155925*z2*
z5-145092994/155925*z3*z4+27827631709373887/3744141266250*z2*z3+1346392/31185*
z2*z3^2+281881/17010*z8-322316/4725*z7+338619252054287/570535812000*z6+
8552728229797561/1872070633125*z5+271564716753219147928798291/
5753984316720948000000*z3-3890900113972426344953798127167903/
176854093703738787587328000000*z2-192382892436391899304332617/
4603187453376758400000*z4+26800739184391/110937519000*z3^2+27061/2976750*lny^7+
(5063/42525*z2-4505220908567/16338070980000)*lny^6+(-6402665685654991/
149765650650000-244/4725*z3+5803664/779625*z2)*lny^5+(-122568868163005059613079
/95899738612015800000-942833/155925*z3+126775799040851/2396250410400*z2+1159/
270*z4)*lny^4+(-8939048281445642570506609/639331590746772000000-100040/6237*z2*
z3-18544/2079*z5-4393165982333/99843767100*z3-15842068423733329/7488282532500*
z2+140953/825*z4)*lny^3+(-576884012036820792736867904086267/
11790272913582585839155200000-2567188/6237*z2*z3+253394/10395*z6-7780936/31185*
z5+212597530683763/79241085000*z3-62789034648635750763650843/
2301593726688379200000*z2+239977563332383/342321487200*z4+22204/4455*z3^2)*lny^
2+(-192892428721576870152481559970313/52635146935636543924800000000-206912/6237
*z2*z5-167872/1485*z3*z4-1318382536520803/1497656506500*z2*z3-74176/6237*z7+
6558136/14175*z6-424136056468699/748828253250*z5+781060580804422305690581/
26154474166913400000*z3-219379352989726205258649721/2876992158360474000000*z2-\
363941240860095109/29953130130000*z4+23264168/155925*z3^2)*lny)*y^9+(-\
77422750338849814642782234181043874008771/1458563943709380255447490560000000000
-114608/2025*z3*z5+51964816/212625*z2*z5+345480491/425250*z3*z4-\
949359236524028441/163380709800000*z2*z3-71734/2025*z2*z3^2-1414121/178605000*
lny^7+(-11869/121500*z2+428904097757/4243654800000)*lny^6+(2331351059753981863/
71887512312000000+143/3375*z3-25339786/3898125*z2)*lny^5+(
122007500728995919054333/108693918615744000000+56435/10692*z3-17355996100229/
282910320000*z2-19019/5400*z4)*lny^4+(9436602290971982474384624029/
690478118006513760000000+1066/81*z2*z3+988/135*z5+158106607/2806650*z3+
274862058274811261/168486356981250*z2-66465577/445500*z4)*lny^3+(
189360629638654991343284099879893/3480009714752829350400000000+840504449/
2338875*z2*z3-27001/1350*z6+509560354/2338875*z5-7456517646981696169/
3594375615600000*z3+119921639788578960531011/4940632664352000000*z2-\
227232132043909/282910320000*z4-8281/2025*z3^2)*lny^2+(
2060184596465351754732769219091954627/101059482116422164335616000000000+11024/
405*z2*z5+62608/675*z3*z4+7304292485737/7072758000*z2*z3+3952/405*z7-1889769953
/4677750*z6+11723881005209/17681895000*z5-361144399612172761205143/
13586739826968000000*z3+4380740048711253372401434639/57539843167209480000000*z2
+25297346400946489/2689394400000*z4-101595722/779625*z3^2)*lny-660803/48600*z8+
12656641/212625*z7-323990222777/476280000*z6-146793054870595829/40845177450000*
z5-89858061921859140271652777/1902143575775520000000*z3+
46524469687703491884413059847641/1491432734894069721600000000*z2+
4069143586454558872261831/108693918615744000000*z4-754746297563/2619540000*z3^2
)*y^10:
#
RT4ser[8,5] := (10217452/135*z8-26528/81*z7-175955/27*z6-8348608/1215*z5-\
150569612/10935*z3+36253330/2187*z2+66847327/3645*z4+603904/45*z3*z5-4864*z2*z5
-1420928/81*z3*z4-28080632/3645*z2*z3+51744/5*z2*z3^2+19240/81*z3^2-4096/15*z3^
3-1936256/15*z6*z3-1210624/15*z4*z5-1305088/45*z2*z7-434176/45*z9+(20860/81*z2-\
45632/243*z3+1058246/135*z4-9472/45*z5+497791/10935-15232/27*z2*z3)*lny^4+(-\
1183364/2187*z2+12152/243*z3+457024/81*z4-34688/135*z3^2+5248/15*z5+4454864/135
*z6-3567947/6561-30592/135*z2*z3)*lny^3+(3613876/3645*z2-112588/729*z3-563576/
81*z4-48656/45*z3^2-79040/27*z5+1268794/15*z6-115712/5*z7+73922707/21870-143840
/27*z2*z3-282112/9*z2*z5-246784/3*z3*z4)*lny^2+(-100509452/10935*z2+3820496/
1215*z3-29424916/3645*z4+56816/81*z3^2-198368/81*z5+647234/27*z6-361792/9*z7+
11677088/135*z8-1741691189/118098+59136/5*z2*z3^2+690176/45*z3*z5-220048/81*z2*
z3-2413696/45*z2*z5-2098976/15*z3*z4)*lny+(704/1575*z2+21346/8505)*lny^7+(-6664
/225*z2+704/225*z3-2059/1215)*lny^6+(33376/135*z2+6496/225*z3+441712/225*z4+
34699/6075)*lny^5+7909044983/295245)*y+(-14152067/180*z8+5476147/60*z7+1046429/
48*z6-7705852/405*z5-10911350879/373248*z3+63697738649/1866240*z2+12147718949/
155520*z4-507056/15*z3*z5+5167589/45*z2*z5+107554759/360*z3*z4-26946029/810*z2*
z3-101388/5*z2*z3^2-479741/108*z3^2-192*z3^3-90762*z6*z3-56748*z4*z5-20392*z2*
z7-6784*z9+(-34224751/6480*z2-5011441/2160*z3-1378205/108*z4-148*z5-46275179/
69984-1190/3*z2*z3)*lny^4+(-872464279/38880*z2-48865/324*z3-542/3*z3^2-17230433
/180*z4+212528/45*z5+278429/12*z6-194031454859/11197440+391144/45*z2*z3)*lny^3+
(279901921/12960*z2+9956687/6480*z3-56902/45*z3^2-580072393/6480*z4+1090841/90*
z5-19140037/180*z6-16272*z7+149382727859/5598720-22040*z2*z5-57840*z3*z4+
1860749/60*z2*z3)*lny^2+(364909/6*z8+13119961337/311040*z2+344916367/29160*z3-\
469163/180*z3^2+191925343/1152*z4+2300257/81*z5-727485241/1440*z6+2202784/45*z7
+85840054913/2488320+2682016/45*z2*z5+731172/5*z3*z4+7894405/162*z2*z3+8316*z2*
z3^2+10784*z3*z5)*lny+(11/35*z2+84743/50400)*lny^7+(-16442/225*z2+11/5*z3+
1200821/32400)*lny^6+(2794901/600*z2+598/225*z3+27607/20*z4+283844417/259200)*
lny^5+1730841798127/50388480)*y^2+(-25156442/675*z8-503091368/10125*z7+
29419684157/67500*z6-8639910364/3796875*z5+2057441161343/68343750*z3-\
279713003712409/5467500000*z2-10124628237259/36450000*z4-2916992/225*z3*z5-\
40713184/625*z2*z5-1617155012/10125*z3*z4-470693453561/11390625*z2*z3-203616/25
*z2*z3^2+1561709474/50625*z3^2+512/75*z3^3+242032/75*z6*z3+151328/75*z4*z5+
163136/225*z2*z7+54272/225*z9+(-149127802/16875*z2-195382618/151875*z3-237838/
45*z4+1184/225*z5-48107678413/22781250+1904/135*z2*z3)*lny^4+(168910214597/
13668750*z2+828586099/151875*z3+3652489544/50625*z4+4336/675*z3^2+310336/225*z5
-556858/675*z6-17947957163171/3280500000+1819376/675*z2*z3)*lny^3+(
4119622075019/91125000*z2-57861183629/4556250*z3+687973502/1875*z4-45712/225*z3
^2-540612976/16875*z5-10669052/225*z6+14464/25*z7+841231452127519/21870000000-\
835267624/16875*z2*z3+35264/45*z2*z5+30848/15*z3*z4)*lny^2+(-783567047149/
10935000*z2-1663733620033/91125000*z3+1349655453428/11390625*z4+591084064/50625
*z3^2-1653111728/16875*z5+3641894662/16875*z6+1655632/75*z7-1459636/675*z8-\
270251778461737807/29524500000000-7392/25*z2*z3^2-86272/225*z3*z5-909077798/
5625*z2*z3+6203008/225*z2*z5+5167672/75*z3*z4)*lny+(4485926/5315625-88/7875*z2)
*lny^7+(-18428/1125*z2-88/1125*z3-1209827/4860)*lny^6+(263711756/84375*z2-116/
25*z3-55214/1125*z4-59108325499/151875000)*lny^5-4824360106526496517/
59049000000000)*y^3+(10350697/810*z8+54900859/4050*z7-19344514673/60750*z6+
57440689939/607500*z5-968701439036137/26244000000*z3+275991117192173/3280500000
*z2+26118205861/168750*z4+194656/45*z3*z5+2344538/135*z2*z5+345433193/8100*z3*
z4+595151584331/3645000*z2*z3+123088/45*z2*z3^2-306109552/10125*z3^2-128/15*z3^
3-60508/15*z6*z3-37832/15*z4*z5-40784/45*z2*z7-13568/45*z9+(8616937/48600*z3+
3593653/2025*z4-296/45*z5+1592001771379/820125000-476/27*z2*z3-2266773469/
182250*z2)*lny^4+(7079234657/911250*z3-67665397/4050*z4-1084/135*z3^2-867008/
2025*z5+278429/270*z6-550809025037761/52488000000-574096/675*z2*z3-113964673427
/3645000*z2)*lny^3+(187952710843/7290000*z3-607393093/1875*z4+11248/225*z3^2+
1433711/225*z5+10881629/675*z6-3616/5*z7+484902212766751/32805000000+13785167/
1350*z2*z3-8816/9*z2*z5-7712/3*z3*z4-8707085723507/182250000*z2)*lny^2+(
10236702349729/182250000*z3-5410609544681/9720000*z4-9540091/4050*z3^2+
586228228/5625*z5-630765839/10800*z6-5077264/675*z7+364909/135*z8+
243220727611938697/9447840000000+1848/5*z2*z3^2+21568/45*z3*z5+23981568091/
151875*z2*z3-706016/75*z2*z5-15907952/675*z3*z4+1059279874859537/13122000000*z2
)*lny+(22/1575*z2-421159/3402000)*lny^7+(22/225*z3-400895569/4556250+9254/2025*
z2)*lny^6+(1316/675*z3+27607/450*z4+7901847467/6075000-1226743/2700*z2)*lny^5+
1213132916062249/246037500000)*y^4+(-45089948/4725*z8-23034447403/3472875*z7+
1312139619649/5788125*z6-5142113567835199/42542718750*z5+60371678409521527243/
3602177082000000*z3-13210997352129063869/90054427050000*z2+89352041632652069/
875164500000*z4-5048576/1575*z3*z5-48107653268/5788125*z2*z5-20013902207/992250
*z3*z4-147893837226237631/765768937500*z2*z3-50768/25*z2*z3^2+365928555953/
17364375*z3^2+3328/525*z3^3+224744/75*z6*z3+983632/525*z4*z5+1060384/1575*z2*z7
+352768/1575*z9+(-14604536380196671/18378454500000+7696/1575*z5-12721205597/
208372500*z3+519117521459/69457500*z2-6203593/4725*z4+1768/135*z2*z3)*lny^4+(
190230831697253055197/21613062492000000-3619577/4725*z6+478592/1575*z5-\
6916104331/1488375*z3+28711957289884271/459461362500*z2+42242476123/5788125*z4+
28184/4725*z3^2+2878832/4725*z2*z3)*lny^3+(505735321363774132321/
36021770820000000+94016/175*z7-1259777/105*z6-15831761026/5788125*z5-\
14732770411655059/306307575000*z3+26025085263846394/191442234375*z2+
15579838443233/69457500*z4-48488/1575*z3^2+229216/315*z2*z5+200512/105*z3*z4-\
25498837099/5788125*z2*z3)*lny^2+(-58381402178189694444216071/
680811468498000000000-9487634/4725*z8+8828752/1575*z7+1250927660371/46305000*z6
-1249278649588/17364375*z5-29865259578862339/255256312500*z3-\
110597315940698792687/1801088541000000*z2+4018891157642978879/6126151500000*z4+
17832680639/17364375*z3^2+11047616/1575*z2*z5-560768/1575*z3*z5+3073592/175*z3*
z4-1896135565514/17364375*z2*z3-6864/25*z2*z3^2)*lny+(-572/55125*z2+647535083/
14586075000)*lny^7+(7831549381/173643750-572/7875*z3-23624/7875*z2)*lny^6+(
3126580352041897/7657689375000-12644/7875*z3+3923462323/24806250*z2-358891/7875
*z4)*lny^5-212074367394668548860717763/9531360558972000000000)*y^5+(127876489/
16200*z8+863091839/324000*z7-650773854569249/3810240000*z6+39665280695558717/
333396000000*z5+19500175835909941884653/564586122240000000*z3+
492238307931139619201077/2634735237120000000*z2-7522728029086446677/
28005264000000*z4+596312/225*z3*z5+1007302141/315000*z2*z5+33832448467/4536000*
z3*z4+372797963675831261/2000376000000*z2*z3+377818/225*z2*z3^2-248020167383/
15876000*z3^2-352/75*z3^3-166397/75*z6*z3-104038/75*z4*z5-112156/225*z2*z7-\
37312/225*z9+(-4346454729371027981/1008189504000000-1309/135*z2*z3-814/225*z5+
3881724223/136080000*z3-28575896607617/5715360000*z2+17551477/16200*z4)*lny^4+(
-4381713721207283380303/225834448896000000-784444/1575*z2*z3+3062719/5400*z6-\
3510904/14175*z5+249138274291/80015040*z3-14684452930205599/240045120000*z2-\
27581240051/11340000*z4-2981/675*z3^2)*lny^3+(-12605712090891554536801967/
553294399795200000000-21208/15*z3*z4-24244/45*z2*z5+6087984761/3780000*z2*z3-\
9944/25*z7+374860343/37800*z6+1962886427/1890000*z5+5389473107490791/
114307200000*z3-10237758315474151327/49009212000000*z2-736510384777799/
4445280000*z4+4211/175*z3^2)*lny^2+(2955432678700633439037465553/
28455140560896000000000-68585674/4725*z3*z4+59312/225*z3*z5-9132016/1575*z2*z5+
26887528354601/333396000*z2*z3+5082/25*z2*z3^2+4013999/2700*z8-4380472/945*z7-\
271820487089/30240000*z6+492040643959/9261000*z5+13040586788398929427/
78414739200000*z3-13983567031223727684997/282293061120000000*z2-\
10102604919229355549/16003008000000*z4-4648674421/11340000*z3^2)*lny+(121/15750
*z2-3021193/194400000)*lny^7+(-209370290753/8164800000+121/2250*z3+24047/10125*
z2)*lny^6+(-736689917550487/1250235000000+4619/3375*z3-1097320537/16200000*z2+
303677/9000*z4)*lny^5+35116047050860482605985530119/663953279754240000000000)*y
^6+(-94615909/14175*z8-29384710918/93767625*z7+6824864757869/52093125*z6-\
6873649748178066191/62027283937500*z5-349013666848695899868289/
3938980639167000000*z3-2513229228855751703270173/14005264494816000000*z2+
4337589632232422596601/11909238516000000*z4-10597696/4725*z3*z5-3324030392/
17364375*z2*z5-38533021/13395375*z3*z4-63934038936815093693/372163703625000*z2*
z3-7104/5*z2*z3^2+11115840008759/937676250*z3^2+5632/1575*z3^3+380336/225*z6*z3
+1664608/1575*z4*z5+1794496/4725*z2*z7+596992/4725*z9+(234452268656316396179/
35727715548000000+13024/4725*z5-40425879331/2813028750*z3+192281736937/53581500
*z2-12978764/14175*z4+2992/405*z2*z3)*lny^4+(6727315990754623751782201/
189071070680016000000-6125438/14175*z6+109472/525*z5-5048618994277/2250423000*
z3+24696627426413587511/446596444350000*z2-158137922501/468838125*z4+47696/
14175*z3^2+5949256/14175*z2*z3)*lny^3+(127815095520470385281161681/
2520947609066880000000+159104/525*z7-13206161/1575*z6-14193892796/156279375*z5-\
6372680425909888817/148865481450000*z3+2890551785669716271693/11909238516000000
*z2+470532796223159/3750705000*z4-18944/945*z3^2+387904/945*z2*z5+339328/315*z3
*z4-5998403654/156279375*z2*z3)*lny^2+(-52330088288941413009797517321553/
428813188302276288000000000-16055996/14175*z8+3704392/945*z7-491947019321/
312558750*z6-18884664681401/468838125*z5-751711867491966206977/3969746172000000
*z3+2682677730366835208962139/15755922556668000000*z2+216212205250783031189/
372163703625000*z4+30536178644/468838125*z3^2+23160448/4725*z2*z5-948992/4725*
z3*z5+19324052/1575*z3*z4-4582373823763/75014100*z2*z3-3872/25*z2*z3^2)*lny+(
75986117/98456006250-968/165375*z2)*lny^7+(463233237203/28130287500-968/23625*
z3-46694/23625*z2)*lny^6+(301511566832595407/551353635000000-27646/23625*z3+
988058531/37209375*z2-607354/23625*z4)*lny^5-147048536385266528774048292694469/
1715252753209105152000000000)*y^7+(3239197111/567000*z8-299902894763/277830000*
z7-84635864829473/833490000*z6+7429742844065958593/73513818000000*z5+
249359659323174132524907307/1867368599308800000000*z3+
144025498969218702915221299/1000376035344000000000*z2-441828697599155013089/
1058598979200000*z4+5043704/2625*z3*z5-36563282993/23152500*z2*z5-347018673679/
79380000*z3*z4+22877039267628627523/147027636000000*z2*z3+1368988/1125*z2*z3^2-\
18979009848479/2083725000*z3^2-1472/525*z3^3-99406/75*z6*z3-435068/525*z4*z5-\
469016/1575*z2*z7-156032/1575*z9+(-66024507574737954667/8931928887000000-3404/
1575*z5+22826123479/3333960000*z3-200549769219671/75014100000*z2+222149341/
283500*z4-782/135*z2*z3)*lny^4+(-108295446150784491099070547/
2240842319170560000000+6403867/18900*z6-2526584/14175*z5+2998978936907/
1786050000*z3-4336900532137803323/88216581600000*z2+2388985861/1234800*z4-12466
/4725*z3^2-242242/675*z2*z3)*lny^3+(-3273385696978778447633519077/
36013537272384000000000-41584/175*z7+12559423/1750*z6-4246547689/9261000*z5+
2246508519089509831/58811054400000*z3-10152336039608575259567/39697461720000000
*z2-57774914924227/600112800*z4+404372/23625*z3^2-88688/105*z3*z4-101384/315*z2
*z5-80783336719/92610000*z2*z3)*lny^2+(2251063958175651116821757847311/
18823075481032704000000000+8392907/9450*z8-15854714/4725*z7+636316529767/
82320000*z6+14514631954966/468838125*z5+23584200297603113790451/
119092385160000000*z3-84072282481065884670161953/311228099884800000000*z2-\
68702890366567580063/130691232000000*z4+37646396939/277830000*z3^2-35432719/
3375*z3*z4+248032/1575*z3*z5-19820632/4725*z2*z5+879394243260107/18753525000*z2
*z3+3036/25*z2*z3^2)*lny+(351511339/46675440000+253/55125*z2)*lny^7+(-\
2147556985691/187535250000+253/7875*z3+595607/354375*z2)*lny^6+(-\
703479002260743671/1470276360000000+79253/78750*z3-1794767593/396900000*z2+
634961/31500*z4)*lny^5+16541427960353718787383933938618071/
133408547471819289600000000000)*y^8+(-3081074489/623700*z8+1899157959799753/
998437671000*z7+52784604438656003/665625114000*z6-2919176106778183821913027/
31966579537338600000*z5-3310258780698479304114751849970917/
19650454855970976398592000000*z3-9469910967622608294340286776120279/
98252274279854881992960000000*z2+3408227176635023051190810989/
7671979088961264000000*z4-86424208/51975*z3*z5+24200434934419/9244793250*z2*z5+
282130687555907/40752558000*z3*z4-26828529137827097554154299/
191799477224031600000*z2*z3-2605904/2475*z2*z3^2+35214768190315799/
4992188355000*z3^2+7808/3465*z3^3+527284/495*z6*z3+2307752/3465*z4*z5+2487824/
10395*z2*z7+827648/10395*z9+(1323706300977612494908057/174363161112756000000+
4148/891*z2*z3+18056/10395*z5-5849048720329/2396250410400*z3+13537604352344431/
6656251140000*z2-21132233/31185*z4)*lny^4+(33731486770467113114090625285346837/
589513645679129291957760000000+48383548/155925*z2*z3-16984169/62370*z6+24028208
/155925*z5-549364421582839/427901859000*z3+25063370634644643340180063/
575398431672094800000*z2-2847149509118063/998437671000*z4+66124/31185*z3^2)*lny
^3+(65122200008189415379969573060060463/491261371399274409964800000000+537776/
2079*z2*z5+470432/693*z3*z4+466373048844181/332812557000*z2*z3+220576/1155*z7-\
215052947/34650*z6+129653900464031/166406278500*z5-13019747349390425096441819/
383598954448063200000*z3+6420781332868128660060133/24909023016108000000*z2+
18373025866534303/246527820000*z4-22012/1485*z3^2)*lny^2+(-\
1553894296220727224394400820996444403420499/
16177905075643209333338416128000000000+188522864/51975*z2*z5-1315648/10395*z3*
z5+471774806/51975*z3*z4-1118668703003477/30815977500*z2*z3-488/5*z2*z3^2-\
22259449/31185*z8+21546772/7425*z7-30027785076436229/2662500456000*z6-\
907711242209353/37819608750*z5-190738743218481303870168059/
958997386120158000000*z3+17058433442070708298111458087601409/
49126137139927440996480000000*z2+724731534050193582071982959/
1534395817792252800000*z4-253007208930313/998437671000*z3^2)*lny+(-187770130747
/15248866248000-122/33075*z2)*lny^7+(125358349125407/14976565065000-122/4725*z3
-1129936/779625*z2)*lny^6+(29540129763406457281861/71036843416308000000-32383/
37125*z3-1287664301237/158482170000*z2-1684027/103950*z4)*lny^5-\
90433962826515727063668672126432445952616571/
566226677647512326666844564480000000000)*y^9+(14669374987/3402000*z8-\
56105453962727/23575860000*z7-10850796133645704077/174272757120000*z6+
124085266462344573962899/1509637758552000000*z5+
32277763412511816041568544924807/165714748321563302400000000*z3+
323763648147194123546178400371476231/7145619947625809599488000000000*z2-\
7607862140181934350504629479/16738863466824576000000*z4+34312612/23625*z3*z5-\
191389343129/59535000*z2*z5-394998060130057/47151720000*z3*z4+
567923452934514710276561/4528913275656000000*z2*z3+3103328/3375*z2*z3^2-\
33219026888209117/6051137400000*z3^2-416/225*z3^3-196651/225*z6*z3-122954/225*
z4*z5-132548/675*z2*z7-44096/675*z9+(-460459356112734625863563447/
61375832711690112000000-1547/405*z2*z3-962/675*z5-77161396769/282910320000*z3-\
22514599948082939063/14377502462400000*z2+395315119/668250*z4)*lny^4+(-\
58619356869204715955178618662941/928002590600754493440000000-14080607/51975*z2*
z3+3619577/16200*z6-62933852/467775*z5+324801850640374123/326761419600000*z3-\
41973470305360117498573/1086939186157440000*z2+634331858311/188606880*z4-3523/
2025*z3^2)*lny^3+(-80663676049007854890908682137534012653/
471610916543303433566208000000000-25064/45*z3*z4-28652/135*z2*z5-13381033592851
/7858620000*z2*z3-11752/75*z7+33791537639/6237000*z6-757097873689/785862000*z5+
54628164831887298609689/1811565310262400000*z3-5309584225220046585200097589/
20923579333530720000000*z2-336985021101898969/5809091904000*z4+306479/23625*z3^
2)*lny^2+(8858105320416501766637532272042570355803/
152801936960030312475451392000000000-12352772351/1559250*z3*z4+70096/675*z3*z5-\
32910692/10395*z2*z5+16922916056855412151/599062602600000*z2*z3+2002/25*z2*z3^2
+4743817/8100*z8-79000919/31185*z7+277896292196599/20956320000*z6+
93388096468612997/4992188355000*z5+277613955800032510447433077/
1420736868326160000000*z3-469911333576472187579850538673681/
1160003238250943116800000000*z2-15337268783437820464270219/36231306205248000000
*z4+690001266151/2143260000*z3^2)*lny+
4613404157574445634730742985258800461548191/
24511977387338195959603660800000000000+(143/47250*z2+59571170377/3960744480000)
*lny^7+(-908025517090913537/143775024624000000+143/6750*z3+14776952/11694375*z2
)*lny^6+(-65730131564152674568793/181156531026240000000+11886293/15592500*z3+
75059440439/4811400000*z2+358891/27000*z4)*lny^5)*y^10:
#
RT4ser[8,4] := (-5105680/27*z8+591740/9*z7-435645449/2916*z6+646912/9*z5+
48738977/486*z3-12002282821/78732*z2-4850014115/26244*z4-4640*z3*z5+4014560/81*
z2*z5+6987020/81*z3*z4+41261608/729*z2*z3-52400/27*z2*z3^2-4850494/729*z3^2-\
95680*z4*z3^2-124928/3*z5^2-809984/9*z2*z3*z5-87552*z3*z7-25517294/45*z10+
145040/27*z3^3+688758*z6*z3+1438976/3*z4*z5+2071328/9*z2*z7+6598144/27*z9+(
165760/27*z3^3+7540736/27*z9+1729333475/13122*z2-9807109/243*z3+301745683/1458*
z4+237244/81*z3^2-1773472/81*z5+37125145/162*z6+156920/9*z7-34226816/27*z8+
3476902589/19683+16096/3*z2*z3^2+130816/9*z3*z5-16326580/729*z2*z3+1843840/81*
z2*z5+5110360/81*z3*z4+2367232/9*z2*z7+787152*z6*z3+1644544/3*z4*z5)*lny+(28/27
*z2-112/27*z3+280/243)*lny^7+(-39161/243*z2-518/27*z3-5852/45*z4-139279/7290)*
lny^6+(36625/243*z2-1162/243*z3+287861/135*z4-4736/45*z5-2621/729-7616/27*z2*z3
)*lny^5+(-3365219/4374*z2+10747/243*z3-9210005/486*z4-544/9*z3^2-20048/27*z5-\
2201522/27*z6-5598068/19683-50984/27*z2*z3)*lny^4+(3214630/2187*z2+261272/2187*
z3-3864968/243*z4-3328/9*z3^2+51200/27*z5-6991423/27*z6+5440*z7+103100243/19683
+837080/243*z2*z3+95744/9*z2*z5+932672/27*z3*z4)*lny^3-21713900663/78732+(-\
123238693/4374*z2+267653/81*z3-19805240/729*z4+30040/81*z3^2-6280/27*z5-3813595
/27*z6+5816/3*z7-19884544/27*z8-9673577029/236196+13568/9*z2*z3^2+52736/9*z3*z5
+79676/81*z2*z3+120128/9*z2*z5+500264/9*z3*z4)*lny^2)*y+(1684629703/1152*z8+
420124/9*z7-7741293421/9216*z6+55074269/648*z5+4739844667/46656*z3-903038637989
/2985984*z2-243997998107/497664*z4+700838/9*z3*z5+672685/54*z2*z5-30512845/432*
z3*z4+377167045/3888*z2*z3+1760573/24*z2*z3^2-21659561/1296*z3^2-67275*z4*z3^2-\
29280*z5^2-63280*z2*z3*z5-61560*z3*z7-12758647/32*z10-28270/9*z3^3-1783459/4*z6
*z3-321614*z4*z5-462712/3*z2*z7-1490816/9*z9+(184940*z2*z7+2213865/4*z6*z3+
385440*z4*z5+99531617/108*z8+207839298979/6718464*z2-35263923553/746496*z3-\
2037689/216*z3^2-19610297771/186624*z4-16690949/324*z5+2014113911/5184*z6-\
14636885/72*z7+4815110039089/60466176+12950/3*z3^3+589120/3*z9-2779885/9*z2*z5-\
59394593/72*z3*z4-3337025/48*z2*z3+273088/9*z2*z3^2+280856/9*z3*z5)*lny+(1525/
756*z2-35/12*z3+47723/54432)*lny^7+(-3196261/8640*z2+141/4*z3-1463/16*z4+
66138427/311040)*lny^6+(-41722973/38880*z2-2514673/4320*z3+8041759/1080*z4-74*
z5-99583309/233280-595/3*z2*z3)*lny^5+(-276017347/20736*z2+6117335/3888*z3-85/2
*z3^2-871603/16*z4-4940/27*z5-5503805/96*z6-58054901705/4478976-5902/9*z2*z3)*
lny^4+(4350246929/93312*z2+164060681/31104*z3+5722/9*z3^2+13203067/72*z4+
1471825/108*z5+5484845/18*z6+3825*z7+292993520063/6718464+7480*z2*z5+72865/3*z3
*z4+4503379/216*z2*z3)*lny^3-346601739224045/644972544+(-1553480/3*z8+
7183455991/1492992*z2+680516047/93312*z3+1120195/144*z3^2+1908504413/13824*z4-\
183568/27*z5+600913783/384*z6-215161/3*z7+98289865033/8957952-866476/9*z2*z5-\
2228822/9*z3*z4-7447355/324*z2*z3+1060*z2*z3^2+4120*z3*z5)*lny^2)*y^2+(-\
1292169559/1500*z8+332278643/1125*z7+16033862555969/72900000*z6-4086699721/
101250*z5-309374019365717/7290000000*z3+520618998600147611/3936600000000*z2+
31594376087430551/65610000000*z4-101938576/1125*z3*z5+4152577808/10125*z2*z5+
10602866003/10125*z3*z4-429529141079/9112500*z2*z3-193401284/3375*z2*z3^2-\
208859316493/9112500*z3^2+2392*z4*z3^2+15616/15*z5^2+101248/45*z2*z3*z5+10944/5
*z3*z7+12758647/900*z10-251728/135*z3^3-252878*z6*z3-2694928/15*z4*z5-775616/9*
z2*z7-12434432/135*z9+(-4144/27*z3^3-942592/135*z9-39132126731807/2187000000*z2
+12861085685909/1822500000*z3+30903123166831/145800000*z4-626978653/20250*z3^2+
1016728342/10125*z5-154051868273/54000*z6+87687896/375*z7+66994202/135*z8-\
60492130337526123923/236196000000000+77944/9*z2*z3^2+331232/45*z3*z5+
824347920037/4556250*z2*z3+2669492896/10125*z2*z5+1253445992/2025*z3*z4-295904/
45*z2*z7-98394/5*z6*z3-205568/15*z4*z5)*lny+(641/1575*z2+14/135*z3+139981/
1134000)*lny^7+(-34598797/151875*z2+9392/675*z3+1463/450*z4+3428429437/11390625
)*lny^6+(974607787/202500*z2-96295634/151875*z3+166007/90*z4+592/225*z5+
16184664091/40500000+952/135*z2*z3)*lny^5+(-74986039883/21870000*z2-11906699/
24300*z3-11830360981/121500*z4+68/45*z3^2+80*z5+1100761/540*z6-4937071809349/
1968300000+3728/27*z2*z3)*lny^4+(-3115883071261/218700000*z2-28835141177/
13668750*z3-20690392871/121500*z4+12316/45*z3^2+4917208/375*z5+3701380/27*z6-\
136*z7+109904610245123/6298560000+740613512/30375*z2*z3-11968/45*z2*z5-116584/
135*z3*z4)*lny^3+53561832031376281243/590490000000000+(1769918288939/87480000*
z2-3420443443/4556250*z3-1031453968004/2278125*z4-8636806/2025*z3^2+31664068/
1125*z5-2754545039/2700*z6-111984/5*z7+2485568/135*z8+78387322515493591/
1476225000000-1696/45*z2*z3^2-6592/45*z3*z5+741350647/10125*z2*z3-159616/5*z2*
z5-3855788/45*z3*z4)*lny^2)*y^3+(676513709/2880*z8-1926642878/6075*z7+
57711315809731/46656000*z6-11002525409/546750*z5+16644742143287/205031250*z3-\
14376147892493927/139968000000*z2-466762865922757/583200000*z4+2873122/135*z3*
z5-2274843964/6075*z2*z5-361918837/405*z3*z4-277773068173/2733750*z2*z3+7579031
/540*z2*z3^2+42743886691/583200*z3^2-2990*z4*z3^2-3904/3*z5^2-25312/9*z2*z3*z5-\
2736*z3*z7-12758647/720*z10+52976/81*z3^3+2384872/27*z6*z3+1691956/27*z4*z5+
270536/9*z2*z7+2601088/81*z9+(5180/27*z3^3+235648/27*z9-537690613307221/
10497600000*z3+194596468067837/874800000*z4+91982581/2700*z3^2-11609347951/
48600*z5+789328878149/324000*z6-28516243/540*z7-46509349/270*z8-\
54948139814587884713/472392000000000-366904/135*z2*z3^2-295568/135*z3*z5-\
199008659387/486000*z2*z3-24998642/405*z2*z5-47823157/324*z3*z4+73976/9*z2*z7+
49197/2*z6*z3+51392/3*z4*z5-84589464753300869/393660000000*z2)*lny+
124918078046234800157/2834352000000000+(-7/54*z3+12767389/14580000-29/270*z2)*
lny^7+(-1862/405*z3-1463/360*z4-27731652697/174960000+430517/12960*z2)*lny^6+(
10225687/97200*z3-43547/81*z4-148/45*z5-83753232149/52488000-238/27*z2*z3+
4782553/1350*z2)*lny^5+(17261347/24300*z3+123709973/7776*z4-17/9*z3^2-14924/405
*z5-1100761/432*z6-211283506863833/62985600000-29006/405*z2*z3-4383739411/
1944000*z2)*lny^4+(14970157723/17496000*z3+297844882319/729000*z4-38228/405*z3^
2-325253/162*z5-25080217/540*z6+170*z7+2088006793237567/188956800000-3727505/
972*z2*z3+2992/9*z2*z5+29146/27*z3*z4+66856781078299/1312200000*z2)*lny^3+(-\
95285568233/2916000*z3+25236690911821/23328000*z4+3628697/3240*z3^2-2490187019/
30375*z5+2163894061/8640*z6+958372/135*z7-621392/27*z8+224973226358169517/
9447840000000+424/9*z2*z3^2+1648/9*z3*z5-1406430026/10125*z2*z3+277016/27*z2*z5
+416686/15*z3*z4+338637162635119/4199040000*z2)*lny^2)*y^4+(-86396878627/756000
*z8+86821274051/385875*z7-15843454722938660527/9801842400000*z6+178589918089649
/1021025250*z5-1074850504492328717981/12007256940000000*z3+
51435799189150067280911417/211808012421600000000*z2+84651850487568064287227/
108065312460000000*z4-3807556076/385875*z3*z5+922826308142/3472875*z2*z5+
1761082090471/2778300*z3*z4+103798831390337429/306307575000*z2*z3-5027522081/
771750*z2*z3^2-55005391247798903/612615150000*z3^2+15548/7*z4*z3^2+101504/105*
z5^2+94016/45*z2*z3*z5+71136/35*z3*z7+165862411/12600*z10-92888/189*z3^3-\
6961511/105*z6*z3-1645648/35*z4*z5-7104592/315*z2*z7-22766336/945*z9+(
4059686072901628999793609/64839187476000000000+121856662/945*z8+56086526903/
2315250*z7-95543973351511/55566000*z6+92388012877/283500*z5+
4928433979746950523691/36021770820000000*z3+23842610274385131099229/
108065312460000000*z2-22849340041330547/18151560000*z4-6508784017/277830*z3^2-\
3848/27*z3^3-875264/135*z9+13856/9*z3*z5+94318629569/1389150*z3*z4+98644855796/
3472875*z2*z5+22421257316530211/43758225000*z2*z3+41176/21*z2*z3^2-639561/35*z6
*z3-1336192/105*z4*z5-274768/45*z2*z7)*lny+(-1683215717/2917215000+13/135*z3+89
/1323*z2)*lny^7+(-1395474953367329/36756909000000+635/189*z3-9732122527/
833490000*z2+2717/900*z4)*lny^6+(401741040732079/340341750000+3848/1575*z5-\
16344615947/416745000*z3-829665332717/416745000*z2+1723586/4725*z4+884/135*z2*
z3)*lny^5+(12096082897958420561/5187134998080000+14309893/7560*z6+29464/945*z5-\
10375163191/20837250*z3-18175507334542259/735138180000*z2-1031235392249/
166698000*z4+442/315*z3^2+59044/945*z2*z3)*lny^4+(-50968973402763264059/
3705096427200000-884/7*z7+65031823/1890*z6+901320247/1157625*z5+
32315125605313457/3675690900000*z3-352544468908565443/3675690900000*z2-\
2224664212819/8334900*z4+644/9*z3^2-757796/945*z3*z4-77792/315*z2*z5+
31247798849/20837250*z2*z3)*lny^3+1522639774928455642646128501727/
28022200043377680000000000+(-5404743888681140369894531/272324587399200000000+
16156192/945*z8-536156/105*z7-285376201199/2469600*z6+4129915802/77175*z5+
80044313417122499/1225230300000*z3-154480635235711086151/960580555200000*z2-\
1011877674269443559/700131600000*z4-1498022249/2778300*z3^2-42848/315*z3*z5-\
6363088/315*z3*z4-2340832/315*z2*z5+318177340532/3472875*z2*z3-11024/315*z2*z3^
2)*lny^2)*y^5+(1097539112417/24192000*z8-6463040877659/38102400*z7+
13840738909876567799/8534937600000*z6-714504192002729381/2400451200000*z5+
977826051661407843146299/15808411422720000000*z3-3308047314224556096162598963/
8852710396723200000000*z2-31506745862908069589977/80655160320000000*z4+
107006269/27000*z3*z5-9524153269409/47628000*z2*z5-60471122282749/127008000*z3*
z4-345305124666884299/685843200000*z2*z3+3762530497/1512000*z2*z3^2+
46341444787083871/533433600000*z3^2-3289/2*z4*z3^2-10736/15*z5^2-69608/45*z2*z3
*z5-7524/5*z3*z7-140345117/14400*z10+32941/81*z3^3+59246639/1080*z6*z3+5251927/
135*z4*z5+839764/45*z2*z7+8072896/405*z9+(-14194302935935362942007547531/
113820562243584000000000-6138379351/567000*z2*z5-169756/135*z3*z5-22939337611/
907200*z3*z4-392921407259927267/800150400000*z2*z3-1522676/945*z2*z3^2+541167/
40*z6*z3+141328/15*z4*z5+203434/45*z2*z7-268686311/2520*z8-14464530397/1512000*
z7+1529585160682693/1185408000*z6-8450317063991609/26671680000*z5-\
282023845213375032410387/1129172244480000000*z3-1121128220171506933529057/
5928154283520000000*z2+3823111513104442991039/1881953740800000*z4+7723922772553
/444528000*z3^2+2849/27*z3^3+648032/135*z9)*lny+(9371810053/22861440000-77/1080
*z3-79/1512*z2)*lny^7+(206474785584587/3556224000000-8939/3240*z3+2622815173/
544320000*z2-16093/7200*z4)*lny^6+(30918994638467557/100818950400000-1309/270*
z2*z3-407/225*z5+4196483113/272160000*z3+42949835497/34020000*z2-9475111/32400*
z4)*lny^5-8483938846328615665364667913501/167316226498068480000000000+(
357149087074856541217/271001338675200000-152707/2835*z2*z3-12108371/8640*z6-\
10822/405*z5+1946302157843/5334336000*z3+49875104155988903/1920360960000*z2+
264835332211/108864000*z4-187/180*z3^2)*lny^4+(50465666333078403903331189/
1991859839262720000000+8228/45*z2*z5+160303/270*z3*z4-8743328731/13608000*z2*z3
+187/2*z7-1986443/70*z6-111994217/324000*z5-4274708274150247/457228800000*z3+
235157046333527764991/1411465305600000*z2+30535398671287/160030080*z4-169147/
2835*z3^2)*lny^3+(88302348258692041047416993/2489824799078400000000+5761514/945
*z2*z5+4532/45*z3*z5+5225579/315*z3*z4-29327989917497/444528000*z2*z3+1166/45*
z2*z3^2-1708828/135*z8+7902793/1890*z7+40959821507/967680*z6-5114523792041/
133358400*z5-2047724670275653259/19603684800000*z3+145967401233048249196217/
451668897792000000*z2+17814779190065536843/12802406400000*z4+382302979/1814400*
z3^2)*lny^2)*y^6+(-15948964957/3402000*z8+907047037531/6945750*z7-\
3647879783717263996603/2381847703200000*z6+147922813764023161/405076140000*z5+
1373204882008091719578683/168063173937792000000*z3+
195755814685504210502733684191423/400225642415457868800000000*z2-\
287997334377928117493956693/3781421413600320000000*z4-5820044996/10418625*z3*z5
+575701171468/3750705*z2*z5+273473496381209/750141000*z3*z4+
50209503441530809097/85065989400000*z2*z3-4761830539/31255875*z2*z3^2-\
23824829819536878109/297730962900000*z3^2+26312/21*z4*z3^2+171776/315*z5^2+
159104/135*z2*z3*z5+40128/35*z3*z7+140345117/18900*z10-139184/405*z3^3-4868138/
105*z6*z3-10357304/315*z4*z5-2129264/135*z2*z7-6823168/405*z9+(
835047297079098787397824492281079/4574007341890947072000000000+60289590416/
93767625*z2*z5+10417321807/18753525*z3*z4+1003664/945*z3*z5+9536374159724098933
/21266497350000*z2*z3+143044/105*z2*z3^2-360778/35*z6*z3-2261248/315*z4*z5-\
464992/135*z2*z7+255421979/2835*z8+11671996198/10418625*z7-11868048534968407/
12002256000*z6+245536456025734/843908625*z5+38477455891580472263688913/
105039483711120000000*z3+118101279725792131775189719/3025137130880256000000*z2-\
46484463695498634874921/19054781625600000*z4-19897872950089/1500282000*z3^2-\
6512/81*z3^3-1481216/405*z9)*lny+(-1566099611/5143824000+22/405*z3+1223/28350*
z2)*lny^7+(-79688051398297301/1488654814500000+4711/2025*z3-8966940923/
5626057500*z2+2299/1350*z4)*lny^6+(-6999772504211161/7260624000000+1496/405*z2*
z3+6512/4725*z5-5126281639/1406514375*z3-3954915740473/4500846000*z2+1981063/
8100*z4)*lny^5+(-187522013295367315908701/22688528481601920000+26164/567*z2*z3+
12108371/11340*z6+64832/2835*z5-1231384990123/4500846000*z3-\
16863121968759238259/714554310960000*z2-2129228448629/4500846000*z4+748/945*z3^
2)*lny^4+(-239071834584443085953629213/5185949367223296000000-131648/945*z2*z5-\
1282424/2835*z3*z4+56335957852/281302875*z2*z3-1496/21*z7+135885629/5670*z6+
145721356/1157625*z5+3833830752013499299/446596444350000*z3-\
5669956494559047890947/28582172438400000*z2-183023933036201/1285956000*z4+9578/
189*z3^2)*lny^3+4512467056538736562645490459000808773/
52949852491565076042240000000000+(-5453663651358819192505814312339/
85762637660455257600000000-694496/135*z2*z5-13230326/945*z3*z4-72512/945*z3*z5+
662097842503/13395375*z2*z3-18656/945*z2*z3^2+27341248/2835*z8-1110812/315*z7+
23501732759/100018800*z6+3589416192629/125023500*z5+2400610377462064111/
19603684800000*z3-103389273589182303729889/201675808725350400*z2-\
54028125056705072969/42532994700000*z4-622337377/37507050*z3^2)*lny^2)*y^7+(-\
327657703757/16934400*z8-42375372529687/416745000*z7+885029741955831731597/
627317913600000*z6-2446925400887584627/6126151500000*z5-\
192677597000483966068375547/1867368599308800000000*z3-\
436712088284031691674515666698411/790569170203373568000000000*z2+
2045658227975932943154527/4149707998464000000*z4-6681138833/4630500*z3*z5-\
12408790872421/104186250*z2*z5-470320836100061/1666980000*z3*z4-\
835046797189089479507/1323248724000000*z2*z3-1002764323/823200*z2*z3^2+
8515841510589394979/117622108800000*z3^2-6877/7*z4*z3^2-44896/105*z5^2-41584/45
*z2*z3*z5-31464/35*z3*z7-293448881/50400*z10+4166312/14175*z3^3+374763623/9450*
z6*z3+132895387/4725*z4*z5+7083154/525*z2*z7+204282976/14175*z9+(-\
31534869985346245864112483158943797/137220220256728412160000000000-1248424931/
16200*z8+15813201499/4116000*z7+92006195056234211/120022560000*z6-\
44104960633649719/168031584000*z5-68525631864148321265632261/
149389487944704000000*z3+440624371536568384305567233/2363388383500200000000*z2+
71743495969547821063153/27221116608000000*z4+51375333250847/5000940000*z3^2+
1702/27*z3^3+387136/135*z9+309775294853/22226400*z3*z4+74074587833/13891500*z2*
z5-4301888/4725*z3*z5-1129146304948164721/2800526400000*z2*z3-1103261/945*z2*z3
^2+1131531/140*z6*z3+591008/105*z4*z5+121532/45*z2*z7)*lny+(2917075929233/
12602368800000-23/540*z3-36269/992250*z2)*lny^7+(327491935009059587/
7057326528000000-563777/283500*z3-2105837819/13335840000*z2-4807/3600*z4)*lny^6
+(581778420415409093647/476369540640000000-1702/1575*z5-3764661739/1333584000*
z3+289970582378033/450084600000*z2-236365583/1134000*z4-391/135*z2*z3)*lny^5-\
5520530242421397977884729559935359233/39222112956714871142400000000000+(
61689770064131930642911739/4481684638341120000000-25317503/30240*z6-92909/4725*
z5+9361404439213/45008460000*z3+109326086348853517/5227649280000*z2-\
1703683556609/2667168000*z4-391/630*z3^2-1124609/28350*z2*z3)*lny^4+(
1682634310600962160127966383/22408423191705600000000+391/7*z7-221384297/10800*
z6-36639247/55566000*z5-5413531926806507561/705732652800000*z3+
246664518938812877129/1176221088000000*z2+3253782071208623/30005640000*z4-\
1233059/28350*z3^2+335179/945*z3*z4+34408/315*z2*z5+17407015781/333396000*z2*z3
)*lny^3+(79269119198087908225812319781/705865330538726400000000-7146008/945*z8+
14253788/4725*z7-14900147171341/592704000*z6-27454417418543/1250235000*z5-\
3076073877128196085607/23818477032000000*z3+993818374418180166629699351/
1493894879447040000000*z2+115985493481571669/101606400000*z4-21843484489/
222264000*z3^2+56594386/4725*z3*z4+20795902/4725*z2*z5+18952/315*z3*z5-\
70822271547191/1875352500*z2*z3+4876/315*z2*z3^2)*lny^2)*y^8+(3398343197856841/
101428588800*z8+2950897637899741/36979173000*z7-3153329954588154087667795423/
2455033308467604480000*z6+2203921889973850467926041/5327763256223100000*z5+
33442731030026857335205663274929/163753790466424803321600000*z3+
769800903798457907077031525555660659295689/
1372670733690938973737805004800000000*z2-4933968485957506588493023088391917/
5895136456791292919577600000*z4+14548912188361/5546875950*z3*z5+
46488675806396497/499218835500*z2*z5+125509313701273643/570535812000*z3*z4+
123614686086969852201300103/191799477224031600000*z2*z3+269023722964957/
133125022800*z2*z3^2-1995303647647421021223823/30687916355845056000*z3^2+182390
/231*z4*z3^2+238144/693*z5^2+220576/297*z2*z3*z5+55632/77*z3*z7+70752497/15120*
z10-880084/3465*z3^3-9254057/270*z6*z3-252692786/10395*z4*z5-121213748/10395*z2
*z7-11770816/945*z9+(4115171442262739035861981222195128131727911/
16177905075643209333338416128000000000-441008829222979/49921883550*z2*z5+
2733664/3465*z3*z5+790136395761195261764863/2191994025417504000*z2*z3+10509494/
10395*z2*z3^2-1000339/154*z6*z3-284992/63*z4*z5-644648/297*z2*z7+8308171447/
124740*z8-300114453373771/44375007600*z7-3190263315363645701/5325000912000*z6+
1183708614418601489191/5032125861840000*z5+6898983644527490482850791904481649/
13100303237313984265728000000*z3-84962868501607319106113487700984477/
196504548559709763985920000000*z2-755297519502593369040260233/
278981057780409600000*z4-16040160682849609/1996875342000*z3^2-45140/891*z3^3-\
2053504/891*z9-813429831893881/36306824400*z3*z4)*lny+(-49867467534959/
279562547880000+61/1782*z3+11447/363825*z2)*lny^7+(-122860448094596948042401/
3068791635584505600000+267959/155925*z3+55885590275161/47925008208000*z2+1159/
1080*z4)*lny^6+(-26517034925891075020823/20296240976088000000+2074/891*z2*z3+
9028/10395*z5+156090593805229/23962504104000*z3-19435272738272089/
39937506840000*z2+224444287/1247400*z4)*lny^5+(-\
12412428130781441505941512310831003/707416374814955150349312000000+1071157/
31185*z2*z3+67146421/99792*z6+15178/891*z5-955774397619089/5990626026000*z3-\
16999896243795105459279499/920637490675351680000*z2+2465031155293103/
1917000328320*z4+1037/2079*z3^2)*lny^4+(-92427744910981790633318483675993483/
884270468518693937936640000000-16592/189*z2*z5-241511495794663/1198125205200*z2
*z3-10370/231*z7+884096569/49896*z6-546086460433/7395834600*z5+
6275982247444835500297937/920637490675351680000*z3-971130597846337336158302329/
4603187453376758400000*z2-501023525155728067/5990626026000*z4+167867/4455*z3^2-\
1777906/6237*z3*z4)*lny^3+50781498093197813830011957082791508671802917245201/
241715373967591242106155942441738240000000000+(-\
293716561431548595670058450993243849566243/
1617790507564320933333841612800000000-5652508/1485*z2*z5-100528/2079*z3*z5+
7284544457011027/249609417750*z2*z3-25864/2079*z2*z3^2+37904912/6237*z8-3874438
/1485*z7+84447972618618911/2130000364800*z6+62881654993903/3697917300*z5+
18137739404004403130102011/139490528890204800000*z3-\
12225755601951408735106382720570329/15720363884776781118873600000*z2-\
178920961323415302044541311/175359522033400320000*z4+132564926163827/
798750136800*z3^2-107672122/10395*z3*z4)*lny^2)*y^9+(-46600826160863/1117670400
*z8-391975942556823353/6224027040000*z7+67423149251775854960819147/
57970089928396800000*z6-158120684512421383365062809/380428715155104000000*z5-\
2584959505508981535796443448342400563/8574743937150971519385600000000*z3-\
187663073370852338766905209070393561206897/356537852906737395776053248000000000
*z2+495076380555680253680050304717447/445441243488362156851200000*z4-\
650089505741/196465500*z3*z5-398631619351464599/5446023660000*z2*z5-\
455208286659629623/2640496320000*z3*z4-2684009843874547347287558599/
4184715866706144000000*z2*z3-312090080443/125737920*z2*z3^2+
210988926278878603794343/3623130620524800000*z3^2-3887/6*z4*z3^2-12688/45*z5^2-\
82264/135*z2*z3*z5-2964/5*z3*z7-165862411/43200*z10+9422857/42525*z3^3+
3391103797/113400*z6*z3+601306099/28350*z4*z5+48073217/4725*z2*z7+462165776/
42525*z9+(-184795532016271311542358872926875423105798487/
739561374886546712381184737280000000000-144980632373/2494800*z8+2953617508361/
349272000*z7+200599249255022167307/426000072960000*z6-1587939843936628277261/
7548188792760000*z5-21332403210914704699903824166087/37120103624030179737600000
*z3+4314329951163697244784505203223776631/6431057952863228639539200000000*z2+
41496511511156205514580108251/15343958177922528000000*z4+1009698718275724951/
159750027360000*z3^2+3367/81*z3^3+765856/405*z9+12786477580187/1178793000*z2*z5
-107593648/155925*z3*z5+7341379570277/269438400*z3*z4-291449478965055808566641/
905782655131200000*z2*z3-7873661/8910*z2*z3^2+213187/40*z6*z3+167024/45*z4*z5+
240422/135*z2*z7)*lny+(55780142856453949/402570068947200000-91/3240*z3-149554/
5457375*z2)*lny^7+(419664814222101218963/12077102068416000000-7014421/4677750*
z3-284080136843/161663040000*z2-19019/21600*z4)*lny^6+(
907946491925527714574372911/690478118006513760000000-481/675*z5-976494217813/
113164128000*z3+256170520701991729/684642974400000*z2-11747277191/74844000*z4-\
1547/810*z2*z3)*lny^5-619738170901574216247116079336308102879908089413/
2174310442166447334400683127603200000000000+(334832462069794375732558873832413/
16704046630813580881920000000-14309893/25920*z6-13920779/935550*z5+
78619095127495969/639000109440000*z3+17748555150804412506907/
1086939186157440000*z2-734344084543/442047375*z4-221/540*z3^2-56107993/1871100*
z2*z3)*lny^4+(222554744725528342467542486159425191893/
1697799299555892360838348800000000+221/6*z7-8572480187/554400*z6+559939389707/
4715172000*z5-131715622719363176768977/21738783723148800000*z3+
4765923221760636108599234267/23015937266883792000000*z2+93403580468595671161/
1437750246240000*z4-61624153/1871100*z3^2+9724/135*z2*z5+189449/810*z3*z4+
8220159831419/28291032000*z2*z3)*lny^3+(
16073773698427390076155226318252237225357/61120774784012124990180556800000000-\
2019524/405*z8+710478511/311850*z7-2409513880066729/50295168000*z6-\
288966266447563889/21784094640000*z5-23534956807778338502626619077/
184127498135070336000000*z3+1591567286994028971408366951865859/
1856005181201508986880000000*z2+26399429471252458049726293/28985044964198400000
*z4-552598819963/2694384000*z3^2+518228297/155925*z2*z5+5356/135*z3*z5+
940065059/103950*z3*z4-1208973766847907811/53250009120000*z2*z3+1378/135*z2*z3^
2)*lny^2)*y^10:
#
RT4ser[8,3] := (108813941/972*z8-166346936/729*z7+861885019/2916*z6-636788416/
2187*z5-7817742479/19683*z3+3603789577/6561*z2+13485680915/26244*z4+366272/27*
z3*z5-106054336/729*z2*z5-18378584/81*z3*z4-142487482/729*z2*z3+464696/81*z2*z3
^2+8996666/243*z3^2-388096/9*z3^2*z5-441088/27*z2*z3^3+579040/9*z4*z3^2-83776/9
*z5^2+232960/9*z2*z3*z5-23072*z3*z7-20498432/27*z2*z9-15764408/9*z3*z8-13499072
/9*z5*z6-11261248/9*z4*z7-1233920*z11+141132481/30*z10-1554112/243*z3^3-\
26546996/81*z6*z3-2357648/9*z4*z5-12752560/81*z2*z7-63195008/243*z9+(50615/81*
z2-131993/2187*z3-1406710/243*z4-14308/27*z3^2+13840/27*z5-577471/18*z6+2720*z7
+434244985/157464+359680/243*z2*z3+47872/9*z2*z5+466336/27*z3*z4)*lny^4+(-\
560620042/19683*z2+5914298/2187*z3-5591570/2187*z4+351400/243*z3^2+26864/81*z5+
29467805/81*z6+125360/9*z7+115545820/81*z8-30791775895/708588+116992/27*z2*z3^2
+174080/27*z3*z5+226808/243*z2*z3+232064/9*z2*z5+2183264/27*z3*z4)*lny^3+
205258710865/157464+(-32128/9*z3^3-845824/9*z9+1600639874/6561*z2-61110064/2187
*z3+104997712/243*z4+635752/81*z3^2-9309200/729*z5+53084084/81*z6-32960/3*z7+
187767713/54*z8+70940115539/236196+10528*z2*z3^2+163328/9*z3*z5-3366248/243*z2*
z3-1142080/81*z2*z5-309440/9*z3*z4-1137920/9*z2*z7-4227536/9*z6*z3-2714240/9*z4
*z5)*lny^2+(661760/9*z4*z3^2-26368*z3*z7-140704/27*z3^3-3035648/27*z9-\
1568629094/2187*z2+4706753/27*z3-7074374576/6561*z4-4412624/243*z3^2+29843696/
243*z5-807314815/729*z6+5786600/81*z7-19982393/243*z8-95744/9*z5^2+80647132/15*
z10-4769721607/4374-815360/81*z2*z3^2-849920/27*z3*z5+8805776/81*z2*z3+3910880/
81*z2*z5+6216424/81*z3*z4+266240/9*z2*z3*z5-536384/3*z2*z7-6398452/9*z6*z3-\
4010080/9*z4*z5)*lny+(9446/1701*z2-896/135*z3+40/27*z4-64103/7290)*lny^7+(53132
/1215*z2+6518/81*z3-8029/45*z4+1216/9*z5-172937/43740+6560/27*z2*z3)*lny^6+(
6001307/10935*z2+38192/1215*z3+624064/81*z4-8672/135*z3^2+15344/27*z5+1113716/
135*z6+1784116/6561+8536/9*z2*z3)*lny^5)*y+(121621993/162*z8-149826595/1296*z7+
196256686931/124416*z6-3217165679/15552*z5-902408126621/2985984*z3+
8477099684087/8957952*z2+3054298574465/2239488*z4+157151/3*z3*z5-267046/3*z2*z5
-1943936435/10368*z3*z4-39075405613/186624*z2*z3+581873/108*z2*z3^2+78228745/
1296*z3^2-30320*z3^2*z5-34460/3*z2*z3^3-564860/3*z4*z3^2-212296/3*z5^2-533360/3
*z2*z3*z5-149016*z3*z7-1601440/3*z2*z9-9852755/8*z3*z8-1054615*z5*z6-879785*z4*
z7-867600*z11-159961899/160*z10+167245/12*z3^3+69091309/32*z6*z3+26107561/18*z4
*z5+3829249/6*z2*z7+4205008/9*z9+1247987521950403/644972544+(11544681779/559872
*z2+137406985/62208*z3-971/3*z3^2+12828425/3888*z4+29449/24*z5-22845595/108*z6+
3825/2*z7+896339712445/40310784+3740*z2*z5+72865/6*z3*z4+1066579/432*z2*z3)*lny
^4+(144432275/144*z8-24059372243/559872*z2-3361963/2592*z3-193463/108*z3^2-\
505802107/3888*z4-1018714/81*z5-105319783/216*z6+54860/9*z7-1535106030451/
53747712+42848/3*z2*z5+459290/9*z3*z4-553156/27*z2*z3+9140/3*z2*z3^2+13600/3*z3
*z5)*lny^3+(-88900*z2*z7-1321105/4*z6*z3-212050*z4*z5-267644131/108*z8+
1479879791251/6718464*z2-17602954259/248832*z3+1184719/648*z3^2+52946302759/
186624*z4-50495119/1296*z5-4295733373/5184*z6-1840487/72*z7+31580101629683/
120932352-2510*z3^3-66080*z9+25107/2*z2*z5+9655969/72*z3*z4-34596271/1296*z2*z3
-120800/9*z2*z3^2-170768/9*z3*z5)*lny^2+(4626212/9*z2*z7+12479710/9*z6*z3+
9120340/9*z4*z5-9406581317/1152*z8+51700*z4*z3^2-18540*z3*z7-14152611342995/
13436928*z2+23621211727/139968*z3-107527925/5184*z3^2-1813693209353/1492992*z4+
1027815095/11664*z5-40730244625/41472*z6+10166618/81*z7-8402499075540545/
3869835264-7480*z5^2+60485349/16*z10+382376/27*z3^3+15371104/27*z9+1433650/9*z2
*z5+34753708/81*z3*z4+791350765/7776*z2*z3+20800*z2*z3*z5-2298629/36*z2*z3^2-\
299498/3*z3*z5)*lny+(5611/1512*z2-3703/270*z3+25/24*z4-868327/124416)*lny^7+(
189361/3240*z2+249971/540*z3-444479/1080*z4+95*z5-10043989/349920+1025/6*z2*z3)
*lny^6+(-127246301/51840*z2-7174687/19440*z3-271/6*z3^2+26905309/2160*z4-17860/
27*z5+278429/48*z6-123678636683/44789760-11362/9*z2*z3)*lny^5)*y^2+(
420362608771/97200*z8-109684242059/2278125*z7-258649648202903/145800000*z6+
37905587280559/341718750*z5+448352074708851977/4920750000000*z3-\
38850551198563181/546750000000*z2-73028802997288951/131220000000*z4+732136256/
3375*z3*z5-337407431908/2278125*z2*z5-28899118286/50625*z3*z4+84078615307921/
911250000*z2*z3+1569430394/10125*z2*z3^2+10977027559/6075000*z3^2+48512/45*z3^2
*z5+55136/135*z2*z3^3-634912/9*z4*z3^2-190400/9*z5^2-2746496/45*z2*z3*z5-219968
/5*z3*z7+2562304/135*z2*z9+1970551/45*z3*z8+1687384/45*z5*z6+1407656/45*z4*z7+
30848*z11-321789109/300*z10-431871928/30375*z3^3-13892264213/10125*z6*z3-\
1191448184/1125*z4*z5-5751940264/10125*z2*z7-21997644992/30375*z9+(-38210617139
/27337500*z2+146556347171/54675000*z3-4945339/1125*z4-184/135*z3^2+5762012/1125
*z5-1560205/27*z6-68*z7-1924092118921/699840000+271314406/30375*z2*z3-5984/45*
z2*z5-58292/135*z3*z4)*lny^4+(11102828369027/246037500*z2-2713313003/1366875*z3
+345587909683/1093500*z4+84101356/30375*z3^2+15874/27*z5+22509054589/20250*z6-\
1760/3*z7-5777291/162*z8+309723512226182599/7085880000000-14624/135*z2*z3^2-\
4352/27*z3*z5-1872007/1215*z2*z3-512/9*z2*z5+53020/27*z3*z4)*lny^3+(4016/45*z3^
3+105728/45*z9-1064002087653883/65610000000*z2-19624201363453/2733750000*z3+
5963527822963/18225000*z4+162571964/10125*z3^2-62090134112/2278125*z5+
15098261959/4500*z6-136860716/1125*z7-35927636/27*z8-18070243547406316577/
118098000000000-266416/45*z2*z3^2-407744/45*z3*z5-9366612307/151875*z2*z3-\
1656536944/10125*z2*z5-467100796/1125*z3*z4+28448/9*z2*z7+528442/45*z6*z3+67856
/9*z4*z5)*lny^2+468623282261882174849/524880000000000+(-16544/9*z4*z3^2+3296/5*
z3*z7+238192/45*z3^3+589568/3*z9-30660944047741349/328050000000*z2+
590690704413571/21870000000*z3-7754085450509029/16402500000*z4-4113374681/
759375*z3^2-384550709819/9112500*z5+539004321647/364500*z6-1212039517/3375*z7+
586517376367/121500*z8-3951934475718716501/18452812500000+11968/45*z5^2-\
20161783/150*z10+636601816/10125*z2*z3^2+10355392/135*z3*z5-146763264529/
1518750*z2*z3-5716433368/10125*z2*z5-5258704988/3375*z3*z4-6656/9*z2*z3*z5+
8555488/45*z2*z7+4947278/9*z6*z3+17541664/45*z4*z5)*lny+(2037739/1063125*z2-644
/225*z3-1/27*z4-1425755629/1275750000)*lny^7+(-4600423/24300*z2+16851247/50625*
z3-60767/675*z4-152/45*z5+100438608059/729000000-164/27*z2*z3)*lny^6+(-\
252830782513/54675000*z2-244187173/202500*z3+698370986/50625*z4+1084/675*z3^2-\
65864/225*z5-278429/1350*z6-9671479853149/6561000000-119888/225*z2*z3)*lny^5)*y
^3+(-286614043253/72900*z8+159444453689/364500*z7+1733335955579/1749600*z6-\
4490518827473/65610000*z5-143935658810047513/3149280000000*z3+
1041791185514481293/7085880000000*z2+6755168319928409/6561000000*z4-266548528/
1215*z3*z5+119736394759/182250*z2*z5+10196080947587/5832000*z3*z4-8748457250423
/145800000*z2*z3-895180064/6075*z2*z3^2-196263475337/5467500*z3^2-12128/9*z3^2*
z5-13784/27*z2*z3^3+211120/9*z4*z3^2+60928/9*z5^2+540512/27*z2*z3*z5+126392/9*
z3*z7-640576/27*z2*z9-1970551/36*z3*z8-421846/9*z5*z6-351914/9*z4*z7-38560*z11+
168985915/432*z10+8855623/2430*z3^3+2338193143/6480*z6*z3+36973547/135*z4*z5+
58368668/405*z2*z7+213759592/1215*z9+(4177822721/34992000*z3-3291684251/24300*
z4-217/27*z3^2-306089/324*z5+56542079/3240*z6+85*z7+11593490125987/4723920000-\
15879691/9720*z2*z3+1496/9*z2*z5+14573/27*z3*z4+43786081349/36450000*z2)*lny^4+
(-310304793421/65610000*z3-4282817404747/8748000*z4-100090/243*z3^2+211715227/
91125*z5-278577781/1296*z6+10324/27*z7+28886455/648*z8+19601734649954731/
1133740800000+3656/27*z2*z3^2+5440/27*z3*z5+1553192671/182250*z2*z3+48608/135*
z2*z5+164132/405*z3*z4-147373630736257/3936600000*z2)*lny^3+(-1004/9*z3^3-26432
/9*z9+125380738373837/10497600000*z3-1892473756621/1822500*z4-570518644/30375*
z3^2+2078667191/30375*z5-1524550352/405*z6+11874269/540*z7+1489068973/3240*z8-\
68250628100798181803/708588000000000+270536/135*z2*z3^2+421472/135*z3*z5+
28176320977/182250*z2*z3+12486581/405*z2*z5+8736089/108*z3*z4-35560/9*z2*z7-\
264221/18*z6*z3-84820/9*z4*z5-33990777671004487/393660000000*z2)*lny^2+(20680/9
*z4*z3^2-824*z3*z7-708248/405*z3^3-25912768/405*z9+1710701206550167/43740000000
*z3+2929176994924799/6998400000*z4-138685872943/2916000*z3^2+11691592692617/
54675000*z5-123186489864211/23328000*z6+31966494307/60750*z7-98106830921/77760*
z8-1206550988244394784269/11337408000000000+20161783/120*z10-2992/9*z5^2-\
11836783/810*z2*z3^2-2546576/135*z3*z5+3241167191461/9112500*z2*z3+19533769984/
30375*z2*z5+47599085887/30375*z3*z4+8320/9*z2*z3*z5-8459048/135*z2*z7-2746969/
15*z6*z3-387824/3*z4*z5+73621078134359653/787320000000*z2)*lny+(1561/2025*z3+5/
108*z4-130937477/272160000-95629/340200*z2)*lny^7+(-793847/16200*z3+33523/1350*
z4+38/9*z5+1521953820953/6561000000+205/27*z2*z3-8430743/48600*z2)*lny^6+(-\
889816727/729000*z3-11763487/5400*z4-271/135*z3^2+13244/135*z5+278429/1080*z6+
4033376488067/13996800000+14318/81*z2*z3+74177573443/43740000*z2)*lny^5+
604450211187394538027/4251528000000000)*y^4+(118404182797259/41674500*z8-\
25359924869511916/38288446875*z7+174440671638142943/196036848000*z6-\
135034566839239239881/4502721352500000*z5+20466274389368441787521087/
226937156166000000000*z3-7706866217057873105251447/35301335403600000000*z2-\
21370539498285788737433/13508164057500000*z4+7188235412/46305*z3*z5-\
31932033204626792/38288446875*z2*z5-167941652464318969/81682020000*z3*z4-\
46090836158257981777/375226779375000*z2*z3+361412564357/3472875*z2*z3^2+
182126426884741/1823259375*z3^2+315328/315*z3^2*z5+358384/945*z2*z3^3-1094032/
63*z4*z3^2-1560736/315*z5^2-929920/63*z2*z3*z5-359472/35*z3*z7+16654976/945*z2*
z9+25617163/630*z3*z8+10967996/315*z5*z6+9149764/315*z4*z7+200512/7*z11-\
155920727/525*z10-18543480803/10418625*z3^3-4801347166979/27783000*z6*z3-\
152273604902/1157625*z4*z5-241295286464/3472875*z2*z7-883750877392/10418625*z9+
(-12577988142816149677/5187134998080000-38896/315*z2*z5-378898/945*z3*z4+
27600442199/41674500*z2*z3-442/7*z7-5094503/420*z6+2672644841/6945750*z5+
19950788973015107/7351381800000*z3+9911274510242971/816820200000*z2+
500126570777/5953500*z4+8762/945*z3^2)*lny^4+(231963702117159965382019/
20424344054940000000-28288/189*z3*z5-24128/63*z2*z5-614452/945*z3*z4-2045312848
/416745*z2*z3-95056/945*z2*z3^2-75104783/2268*z8-22040/63*z7+2585638424281/
27783000*z6-815001524/694575*z5-2830385684510603/918922725000*z3+
306703736604606093751/3241959373800000*z2+12127944535512493/14702763600*z4+
1791168056/10418625*z3^2)*lny^3+(103123941237302266819600997/
2723245873992000000000-737728/315*z3*z5-46430823794/3472875*z2*z5-81633890801/
2315250*z3*z4-190797024482111/850854375*z2*z3-156032/105*z2*z3^2+3434873/315*z6
*z3+441064/63*z4*z5+26416/9*z2*z7-1293887561/3780*z8-21937103521/2315250*z7+
143855174559827/55566000*z6-9130861654342751/76576893750*z5-\
1708934195817582495823/36021770820000000*z3+1862942927215468958599/
13508164057500000*z2+137464527778057601/70013160000*z4+89012902367/6945750*z3^2
+26104/315*z3^3+98176/45*z9)*lny^2+(829347046255330852833856140427/
8006342869536480000000000-43264/63*z2*z3*z5+85634144/9261*z3*z5-309049146632/
694575*z2*z5-539648754434/496125*z3*z4-204875881429688659/306307575000*z2*z3+
24066226091/3472875*z2*z3^2-107536/63*z4*z3^2+21424/35*z3*z7+6073928/45*z6*z3+
5993296/63*z4*z5+1610368/35*z2*z7+204103076601661/333396000*z8-179683994296/
496125*z7+1299943961270436527/196036848000*z6-59626183558972417/153153787500*z5
-1572886834245441568219/18010885410000000*z3-1279814353718289193907009/
5673428904150000000*z2+47969003972658850942711/216130624920000000*z4+
175427535085441/2521050000*z3^2+77792/315*z5^2-262103179/2100*z10+34720/27*z3^3
+6312448/135*z9)*lny+(59873866290769/57177414000000-332/675*z3+147043781/
1458607500*z2-13/378*z4)*lny^7+(-185958436175971/1750329000000-1066/189*z2*z3-\
988/315*z5+136318207/7717500*z3+21144060367/208372500*z2-7271/450*z4)*lny^6+(-\
23756637997933595093/17290449993600000-644/5*z2*z3-3619577/18900*z6-9712/135*z5
+151874662493/208372500*z3+5611655982938681/1837845450000*z2+57834006569/
69457500*z4+7046/4725*z3^2)*lny^5+946490288701830562268549296733/
9340733347792560000000000)*y^5+(-3972891423924623/1828915200*z8+
2491135110372593/3704400000*z7-123142326365028538969/53770106880000*z6+
3440422525175057879339/17643316320000000*z5-8412917208975138566019942799/
66395327975424000000000*z3+448184589444244576595872947137/
1195115903557632000000000*z2+18999682530945761701408649/10538940948480000000*z4
-2782722354539/23814000*z3*z5+11715996326156491/14288400000*z2*z5+
1271855174956724417/640120320000*z3*z4+6428619521195912743657/15682947840000000
*z2*z3-116183145524/1488375*z2*z3^2-9803664863213241641/67212633600000*z3^2-\
33352/45*z3^2*z5-37906/135*z2*z3^3+129214/9*z4*z3^2+20468/5*z5^2+329416/27*z2*
z3*z5+381836/45*z3*z7-1761584/135*z2*z9-21676061/720*z3*z8-2320153/90*z5*z6-\
1935527/90*z4*z7-21208*z11+10622771219/43200*z10+5164192657/6804000*z3^3+
174161286583/2592000*z6*z3+19865821469/378000*z4*z5+2032466168/70875*z2*z7+
2233025009/60750*z9+(2617437334526034929490089/3983719678525440000000+187/4*z7+
111219077/11340*z6-680619259/4536000*z5-55970963068132537/19203609600000*z3-\
68093856473574296171/1881953740800000*z2-31032768349789/533433600*z4-2293/270*
z3^2+4114/45*z2*z5+160303/540*z3*z4-7006018141/27216000*z2*z3)*lny^4+(-\
2541613324755584800737947491/119511590355763200000000+63550201/2592*z8+57506/
189*z7-639715221779/18144000*z6+371918797781/500094000*z5+2486040571770354589/
282293061120000*z3-14585537013365395060481/84687918336000000*z2-\
110312988979348823/137168640000*z4-13006892/212625*z3^2+2992/27*z3*z5+46096/135
*z2*z5+1726897/2835*z3*z4+236392153807/71442000*z2*z3+10054/135*z2*z3^2)*lny^3+
(-76596408809175611347977494381/1195115903557632000000000+114364291/405*z8+
6125858699/1512000*z7-6811298335626917/3556224000*z6+844768004827277/7144200000
*z5+108763976062467633011371/1129172244480000000*z3-13219825648504825856628881/
47425234268160000000*z2-1775872709805886321039/627317913600000*z4-\
12665219972857/1333584000*z3^2-2761/45*z3^3-72688/45*z9+1834264/945*z3*z5+
6200236643/1134000*z2*z5+21029382859/1512000*z3*z4+1736666266966579/8001504000*
z2*z3+165568/135*z2*z3^2-2906431/360*z6*z3-46651/9*z4*z5-19558/9*z2*z7)*lny^2+(
-47122113466171861382305872419057/1338529811984547840000000000-54020151800399/
217728000*z8+89425729682057/333396000*z7-16590124319187311297/2560481280000*z6+
32716896518518108327/58811054400000*z5+76457755952917865965351/
384232222080000000*z3+1064307521546393969623264001/3319766398771200000000*z2-\
3343972147656745099947829/2258344488960000000*z4-111090183849176873/
1600300800000*z3^2-8228/45*z5^2+221779613/2400*z10-3004972/2835*z3^3-15588272/
405*z9-257930/63*z3*z5+55026969081983/166698000*z2*z5+107709730809607/133358400
*z3*z4+71232701274829663217/78414739200000*z2*z3-950777647/324000*z2*z3^2+11374
/9*z4*z3^2-2266/5*z3*z7-35048857/315*z6*z3-4939394/63*z4*z5-35822686/945*z2*z7+
4576/9*z2*z3*z5)*lny+(-360379005739/338688000000+3119/8100*z3-680071/19440000*
z2+11/432*z4)*lny^7+(-62860633141305331/8065516032000000+209/90*z5-346784317/
45360000*z3-430041287/6480000*z2+137689/10800*z4+451/108*z2*z3)*lny^6+(
3634303422940994392703/4516688977920000000+3062719/21600*z6+886/15*z5-\
4859116028581/10001880000*z3-16163511997727107/4800902400000*z2-14948772011/
45360000*z4-2981/2700*z3^2+299123/2835*z2*z3)*lny^5-\
28452330475843685764607171997407399/281091260516755046400000000000)*y^6+(
7602167820692251/4500846000*z8-47264528818006054367/74432740725000*z7+
29838999445668990771077/9527390812800000*z6-15125350170916181091163099/
39389806391670000000*z5+8477976352741077521731653071003/
71468864717046048000000000*z3-27125232096711506527714110446359/
47645909811364032000000000*z2-978928024874168952875255447/605027426176051200000
*z4+2808578759326/31255875*z3*z5-28418123595643940027/37216370362500*z2*z5-\
6071040089742589681/3308121810000*z3*z4-36594827668660114885964603/
52519741855560000000*z2*z3+11212469470337/187535250*z2*z3^2+7493810721167461127
/44108290800000*z3^2+533632/945*z3^2*z5+606496/2835*z2*z3^3-2296640/189*z4*z3^2
-3278144/945*z5^2-9762496/945*z2*z3*z5-755056/105*z3*z7+28185344/2835*z2*z9+
21676061/945*z3*z8+18561224/945*z5*z6+15484216/945*z4*z7+339328/21*z11-\
2615435857/12600*z10-44731889438/281302875*z3^3-1907750654167/375070500*z6*z3-\
64300823464/10418625*z4*z5-445571292794/93767625*z2*z7-2458961246032/281302875*
z9+5929522811239981017023492957086582693/80685489510956306350080000000000+(
75677362410897645074273767/18150822785281536000000-641212/2835*z3*z4-65824/945*
z2*z5+23641375477/562605750*z2*z3-748/21*z7-31104377/3780*z6+777667756/31255875
*z5+4816283020229720723/1786385777400000*z3+55820652824057753659/
1190923851600000*z2+192364664659183/4500846000*z4+21034/2835*z3^2)*lny^4+(
4122262308405900089419155174313/102915165192546309120000000-47872/567*z3*z5-\
1499126/2835*z3*z4-277952/945*z2*z5-5435789832211/2250423000*z2*z3-160864/2835*
z2*z3^2-63550201/3402*z8-7048/27*z7+1902774042401/750141000*z6-201114202469/
375070500*z5-80420852040111645269/7145543109600000*z3+1913386235118635155589671
/7090165150500600000*z2+104563344368398039/142910862192*z4-1078829449/281302875
*z3^2)*lny^3+(586115640457335122054658277370003/6861011012836420608000000000-\
221792/135*z3*z5-19397394991/10418625*z3*z4-97975421324/93767625*z2*z5-\
245633288309532199/1240545678750*z2*z3-326408/315*z2*z3^2+5812862/945*z6*z3+
746416/189*z4*z5+166144/135*z9-540545051/2268*z8-10918842061/10418625*z7+
12742491273899/8748000*z6-8105366189563792931/74432740725000*z5-\
23431116200985590665786621/157559225566680000000*z3+
7443873403504614166052488051/15125685654401280000000*z2+215214716993027017961/
66162436200000*z4+2718665781509/375070500*z3^2+44176/945*z3^3+44704/27*z2*z7)*
lny^2+(-20438351222605613345743533608994433/630355386804346143360000000000+
266335144/250047*z3*z5-46109697775451/75014100*z3*z4-23572295508224/93767625*z2
*z5-29043131949949718149/28355329800000*z2*z3+57302709986/93767625*z2*z3^2-\
181984/189*z4*z3^2+36256/105*z3*z7+88834003/945*z6*z3+62599744/945*z4*z5-73216/
189*z2*z3*z5+13171328/405*z9+150979467004703/4500846000*z8-21907453764793/
107163000*z7+17901159061228138487/2977309629000*z6-254295434874307335679/
396974617200000*z5-38670106114710365929642637/112042115958528000000*z3-\
521473694589356531002070279347/1588196993712134400000000*z2+
2706890616422001694653841697/945355353400080000000*z4+1609704005611014997/
24810913575000*z3^2+131648/945*z5^2-221779613/3150*z10+2539528/2835*z3^3+
10089616/315*z2*z7)*lny+(40985056884268523/41682334806000000-646/2025*z3+
47355701/39382402500*z2-11/567*z4)*lny^7+(1937311604617645589/35727715548000000
-1804/567*z2*z3-1672/945*z5+5445288623/1875352500*z3+2118231911441/45008460000*
z2-2384/225*z4)*lny^6+(115854606313608081557549/378142141360032000000-419708/
4725*z2*z3-3062719/28350*z6-705532/14175*z5+15707451772667/45008460000*z3+
5478427129842624761/1786385777400000*z2+130797177799/1875352500*z4+11924/14175*
z3^2)*lny^5)*y^7+(-9022837054801/6804000*z8+2146674849035650379/3675690900000*
z7-76599257595110530737647/21171979584000000*z6+2128525073257063523141369/
3890351248560000000*z5-1242954798234445285413558665353/
18823075481032704000000000*z3+188968922331819355309281103591477/
247052865688554240000000000*z2+5612913325393588938024350741/
4801804969651200000000*z4-208050358907/2976750*z3*z5+568827463138698259/
816820200000*z2*z5+78335260447546544899/47048843520000*z3*z4+
87131087130158474662194917/93368429965440000000*z2*z3-6433272613687/138915000*
z2*z3^2-159661124307146137493/882165816000000*z3^2-139472/315*z3^2*z5-158516/
945*z2*z3^3+1093156/105*z4*z3^2+4687376/1575*z5^2+41840744/4725*z2*z3*z5+
9717674/1575*z3*z7-7366624/945*z2*z9-45322673/2520*z3*z8-4851229/315*z5*z6-\
4047011/315*z4*z7-88688/7*z11+53620014421/302400*z10-32927143607/166698000*z3^3
-14018790583559/444528000*z6*z3-196617231779/9261000*z4*z5-65401094809/6945750*
z2*z7-82246989229/10418625*z9+(-4167463078720764456481568227/
363016455705630720000000+391/14*z7+3185230613/453600*z6+5140902437/111132000*z5
-3414545915622057091/1411465305600000*z3-1816456978211583245719/
35727715548000000*z2-415944732209527/12859560000*z4-4859/756*z3^2+335179/1890*
z3*z4+17204/315*z2*z5+53529877787/666792000*z2*z3)*lny^4+(-\
11481197159948200869327182146343/169407679329294336000000000+132877693/9072*z8+
673/3*z7+272957355059/16464000*z6+1538681498953/3750705000*z5+
18146354072223954749/1488654814500000*z3-97296669491173156412998673/
280105289896320000000*z2-46212179087642277607/70573265280000*z4+1787919593/
41674500*z3^2+12512/189*z3*z5+12851147/28350*z3*z4+238664/945*z2*z5+
13725952545919/7501410000*z2*z3+42044/945*z2*z3^2)*lny^3-\
57119794448118444758195226751120021153/2091846024358126460928000000000000+(-\
8365772573863643441581288294705541/68610110128364206080000000000+4400363399/
21600*z8-26408998109/37044000*z7-13483167124371241/12002256000*z6+
722745296406999139/7351381800000*z5+209930294947444048861523/
1106588799590400000*z3-22922111262008194399062788351/30251371308802560000000*z2
-652316492020169458577/190547816256000*z4-42080342991667/7501410000*z3^2-11546/
315*z3^3-43424/45*z9+265904/189*z3*z5-192199335133/37044000*z3*z4-42929596933/
27783000*z2*z5+522681738986884111/2940552720000*z2*z3+598436/675*z2*z3^2-\
6077083/1260*z6*z3-195086/63*z4*z5-11684/9*z2*z7)*lny^2+(
24219199231042490676416584615881059407/215161305362550150266880000000000+19136/
63*z2*z3*z5+498669698773273/5334336000*z8+24197539447457/153090000*z7-\
205964197967212459319/37639074816000*z6+8055662473084552315931/
11909238516000000*z5+25698039060890803991840572631/50418952181337600000000*z3+
9443937577622938399589108195449/42351919832323584000000000*z2-\
6016921977535475248953923143/1493894879447040000000*z4-6973808379945516619/
117622108800000*z3^2-34408/315*z5^2+463721009/8400*z10-10869524/14175*z3^3-\
56381104/2025*z9+172317826/231525*z3*z5+1777004226121049/3750705000*z3*z4+
30320416829734/156279375*z2*z5+265406690072236933697/248109135750000*z2*z3+
42599322239/55566000*z2*z3^2+47564/63*z4*z3^2-9476/35*z3*z7-108600493/1350*z6*
z3-267878636/4725*z4*z5-18506474/675*z2*z7)*lny+(-87551282485027273/
98802571392000000+731/2700*z3+415404293/23337720000*z2+23/1512*z4)*lny^7+(-\
5870897185618326259/81663349824000000+437/315*z5-340740721/1111320000*z3-\
5233864693633/150028200000*z2+729403/81000*z4+943/378*z2*z3)*lny^6+(-\
52044260520219823381806949/44816846383411200000000+6403867/75600*z6+3013498/
70875*z5-4697435205307/18003384000*z3-318823848871648097/117622108800000*z2+
28655109967/370440000*z4-6233/9450*z3^2+10751297/141750*z2*z3)*lny^5)*y^8+(
10055144135404751041/9585001641600*z8-1272727968320495828044333/
2397493465300395000*z7+23789040316015296392051486831/6137583271169011200000*z6-\
207822083117082180440218866820243/307038357124546506228000000*z5-\
1051727543786801474462075267696197878421/43141080201715224888902443008000000*z3
-3902456635397490923502405668519786508289043/
4194271686277869086421070848000000000*z2-355039998796964743146169345744644607/
589513645679129291957760000000*z4+911763170893789/16640627850*z3*z5-\
548568410575791904455841/871815805563780000*z2*z5-51102468860294096193638479/
34097684839827840000*z3*z4-1827606665741824570300426782861053/
1637537904664248033216000000*z2*z3+3280872587832031/90767061000*z2*z3^2+
1473719972189946881904739/7991644884334650000*z3^2+739808/2079*z3^2*z5+840824/
6237*z2*z3^3-2676176/297*z4*z3^2-26807504/10395*z5^2-79701872/10395*z2*z3*z5-\
18526852/3465*z3*z7+39075136/6237*z2*z9+10927601/756*z3*z8+25732606/2079*z5*z6+
21466754/2079*z4*z7+2352160/231*z11-1454734481/9504*z10+245568391091341/
599062602600*z3^3+84755172257953789/1597500273600*z6*z3+37711433246801/
1008522900*z4*z5+444614673815399/24960941775*z2*z7+1334918564677342/74882825325
*z9-5896006869223725154338558785636482593804951563903/
146494166040964389155246025722265600000000000+(
2479428421936836000845616398935249/131003032373139842657280000000-888953/6237*
z3*z4-8296/189*z2*z5-72403715444741/479250082080*z2*z3-5185/231*z7-86468479/
14256*z6-2328870375017/26625004560*z5+3967648489084232665692347/
1841274981350703360000*z3+475637224408956317388204397/9206374906753516800000*z2
+946626387046279/38035720800*z4+69649/12474*z3^2)*lny^4+(
1008329785301917593775985293341982205084629/
9706743045385925600003049676800000000-2431433/6237*z3*z4-331840/6237*z3*z5-\
323824/1485*z2*z5-2115687853237043/1497656506500*z2*z3-223016/6237*z2*z3^2-\
1762073755/149688*z8-403534/2079*z7-44393482778787403/1597500273600*z6-\
26868429972047/83203139250*z5-571281507081677705477147/46031874533767584000*z3+
17812284712963840661322559031046197/44213523425934696896832000000*z2+
268562719534993658553964379/460318745337675840000*z4-9919125707947/149765650650
*z3^2)*lny^3+(5783466312264068146803526896969959632203221/
32355810151286418666676832256000000000+414632748996901/44375007600*z3*z4-\
4216864/3465*z3*z5+307451426740679/99843767100*z2*z5-202970264218121885369761/
1278663181493544000*z2*z3-724352/945*z2*z3^2+16117481/4158*z6*z3+5174020/2079*
z4*z5-7983039257/45360*z8+78242479563973/44375007600*z7+1551396511645807187/
1775000304000*z6-76863825248367631826213/871815805563780000*z5-\
8619863254664075211923791292853299/39300909711941952797184000000*z3+
604837695473970224275553089780473079/589513645679129291957760000000*z2+
10602402933676993938393521009/3068791635584505600000*z4+8742058150894003/
1996875342000*z3^2+61244/2079*z3^3+230336/297*z9+309880/297*z2*z7)*lny^2+(-\
17532479327720618105988834968840337513709500808193/
92082047225749044611868930453995520000000000-15314981708402314/41601569625*z3*
z4-15232237342172/8320313925*z3*z5-18844771418426636/124804708875*z2*z5-\
14757609177893253433037/13723979623200000*z2*z3-316973302639813/199687534200*z2
*z3^2-114680/189*z4*z3^2+50264/231*z3*z7+144630832/2079*z6*z3+509698208/10395*
z4*z5-507520/2079*z2*z3*z5-3231439114466075363/19170003283200*z8-\
20518199926128539/166406278500*z7+6061719480770602622815122167/
1227516654233802240000*z6-131315158977829257561653723/191799477224031600000*z5-\
335866448217303532541610727663241/501287113672728989760000000*z3-\
351049673822560526316006957970250288627/29959083473413350617293363200000000*z2+
1164248917167884424863727451240126759/235805458271651716783104000000*z4+
2744699633929747533117569/51146527259741760000*z3^2+16592/189*z5^2-1229868763/
27720*z10+4137040/6237*z3^3+107314336/4455*z9+246522292/10395*z2*z7)*lny+(
34034562671422554506171/42963082898183078400000-10391/44550*z3-2410398557863/
83868764364000*z2-305/24948*z4)*lny^7+(298407275260553358560567/
3835989544480632000000-12505/6237*z2*z3-2318/2079*z5-4810310866693/
3993750684000*z3+49646821209907/1872070633125*z2-172924/22275*z4)*lny^6+(
4095299590489978924150650355938967/2358054582716517167831040000000-10212053/
155925*z2*z3-16984169/249480*z6-1908688/51975*z5+796926804604363/3993750684000*
z3+5494652230888614765917791/2301593726688379200000*z2-651355195873223/
3993750684000*z4+16531/31185*z3^2)*lny^5)*y^9+(-349184687921988410773/
418254617088000*z8+13586493668881625220097/28305707972850000*z7-\
533787209880457848724263485243/133910907734596608000000*z6+
32742249057157796379584860595311/42181935936397931520000000*z5+
509485954184449213890631624481467351961/3638141356191197916082176000000000*z3+
123410436464000221310830562392037155577251609/
117657491459223340606097571840000000000*z2+98168301509736290683216235042534003/
25724231811452914558156800000000*z4-47044239986875673/1089204732000*z3*z5+
512962494874940707092973/905782655131200000*z2*z5+92814818879896956162737/
69012011819520000*z3*z4+581300790259564984932474293054887/
464001295300377246720000000*z2*z3-19304613061985327/680752957500*z2*z3^2-\
255560138171850551343558113/1394905288902048000000*z3^2-39416/135*z3^2*z5-44798
/405*z2*z3^3+7438208/945*z4*z3^2+3551572/1575*z5^2+94972084/14175*z2*z3*z5+
22092079/4725*z3*z7-2081872/405*z2*z9-25617163/2160*z3*z8-2741999/270*z5*z6-\
2287441/270*z4*z7-25064/3*z11+242071444681/1814400*z10-7568969828363/
14145516000*z3^3-2469194036670491/37721376000*z6*z3-36752958415081/785862000*z4
*z5-4869759251459/214326000*z2*z7-10479971935988/442047375*z9+
1268120088216623110778839859481198133370916352811437/
10045314242808986684931156049526784000000000000+(-\
8684483824243800896324093243135633687/339559859911178472167669760000000+4862/
135*z2*z5+221/12*z7+158443773401/29937600*z6+1048357171643/9430344000*z5-\
83382587097247433831287/43477567446297600000*z3-112559690701360899700022917877/
2209529977620844032000000*z2-37067491035311640473/1917000328320000*z4-1217831/
249480*z3^2+189449/1620*z3*z4+10850343882083/56582064000*z2*z3)*lny^4+(-\
132317241288545160913134717164593057675097/916811621760181874852708352000000000
+5918564/31185*z2*z5+75104783/7776*z8+2112023/12474*z7+5981945667167/174636000*
z6+92745953764706527/359437561560000*z5+1694403206608308896541352243/
138095623601302752000000*z3-3683702604530497375880119020216833/
8352023315406790440960000000*z2-2259080743514189338777633/4347756744629760000*
z4+1129126238813/14145516000*z3^2+3536/81*z3*z5+632101369/1871100*z3*z4+
99019228657402877/89859390390000*z2*z3+11882/405*z2*z3^2)*lny^3+(-\
31745201330232031348110777105285366433708267/
123260229147757785396864122880000000000-9383373629317/2357586000*z2*z5+
4595715138583/29937600*z8-7505368943581/3143448000*z7-11652150000636377249/
17040002918400*z6+142946536001426367605239/1811565310262400000*z5+
22269228301351896238469598890917/92800259060075449344000000*z3-\
1000959710342024487419234095441439221/786018194238839055943680000000*z2-\
167307418206934638872901178589/49100666169352089600000*z4-1645907272643360737/
479250082080000*z3^2-3263/135*z3^3-85904/135*z9+33134984/31185*z3*z5-\
36971275801597/3143448000*z3*z4+814311711890323011149/5751000984960000*z2*z3+
104316232/155925*z2*z3^2-3434873/1080*z6*z3-55133/27*z4*z5-23114/27*z2*z7)*lny^
2+(47336449086444004159005011110262231507611327909/
186369466471409771520058553794560000000000+7077197187960504419/59906260260000*
z2*z5+5408/27*z2*z3*z5+96077744282685457/452656512000*z8+11590125094717629227/
119812520520000*z7-5149168872478547297612059/1159401798567936000*z6+
62309861082243486884227150961/92063749067535168000000*z5+
57701361207454248987602365792559840209/70741637481495515034931200000000*z3-\
1155240307148625083399309084099884715741/4244498248889730902095872000000000*z2-\
31314377229284792239173890000926871/5568015543604526960640000000*z4-\
58422461698360960593461/1207710206841600000*z3^2-9724/135*z5^2+262103179/7200*
z10-38704972/66825*z3^3-1405848104/66825*z9+19475939723/7858620*z3*z5+
68891520927617829599/239625041040000*z3*z4+48698262165585851019346085923/
46031874533767584000000*z2*z3+9766212276971/4715172000*z2*z3^2+13442/27*z4*z3^2
-2678/15*z3*z7-3156581921/51975*z6*z3-2225039252/51975*z4*z5-3228895933/155925*
z2*z7)*lny+(-716939826641048201027/1014476573746944000000+108659/534600*z3+
34624249801/990186120000*z2+13/1296*z4)*lny^7+(-347333120085907974304009181/
4419059955241688064000000+247/270*z5+8267895679/3929310000*z3-16345672698086729
/798750136800000*z2+6029731/891000*z4+533/324*z2*z3)*lny^6+(-\
1867403614735999786671882317567/883811991048337612800000000+3619577/64800*z6+
24971036/779625*z5-222387916805452723/1437750246240000*z3-\
45813340878027964473821/21738783723148800000*z2+20087789274379/94303440000*z4-\
3523/8100*z3^2+534335449/9355500*z2*z3)*lny^5)*y^10:
#
RT4ser[8,2] := (-301083889/729*z8+239117870/243*z7-8820739651/17496*z6+875294428
/729*z5+30610352719/19683*z3-2291099461/2187*z2-131131719059/157464*z4-1818728/
27*z3*z5+36112900/81*z2*z5+46873406/81*z3*z4+411730567/729*z2*z3-7586132/243*z2
*z3^2-213336919/2187*z3^2-937568/3*z6*z3^2-97280*z2*z5^2+255680/3*z3^2*z5+23840
*z2*z3^3-118160/3*z4*z3^2-1348480/3*z4*z3*z5-589696/3*z2*z3*z7-2880*z3^4+100000
/9*z5^2-847520/27*z2*z3*z5-139904/3*z5*z7-121856/3*z3*z9+201760/9*z3*z7+2809856
/3*z2*z9+15833249/9*z3*z8+4675096/3*z5*z6+1394344*z4*z7+1639680*z11-60469386113
/8292*z12-19735693/12*z10+1481296/81*z3^3+15730759/27*z6*z3+5031580/9*z4*z5+
11285752/27*z2*z7+75208448/81*z9+(-120803201/8748*z2+210157/243*z3-97653883/
5832*z4-15935/81*z3^2-39590/81*z5-18731015/216*z6-94064/9*z7-4971136/27*z8-\
8857235903/472392+3392/9*z2*z3^2+13184/9*z3*z5-10477/81*z2*z3-122024/9*z2*z5-\
104344/3*z3*z4)*lny^4+(-16064/9*z3^3-422912/9*z9+1304807713/8748*z2-66853525/
4374*z3+714392243/2916*z4+319742/81*z3^2-5357356/729*z5+907705/4*z6-11660*z7-\
2814145/54*z8+21984731543/118098+45856/9*z2*z3^2+107968/9*z3*z5-2330284/243*z2*
z3-1673360/81*z2*z5-559820/9*z3*z4-568960/9*z2*z7-2113768/9*z6*z3-1357120/9*z4*
z5)*lny^3+(295218065/324*z8-59529500/243*z7+1749386249/972*z6-256464694/729*z5-\
8910869467/19683*z3+122531652091/78732*z2+17728497127/8748*z4+1151936/27*z3*z5-\
15265720/81*z2*z5-27486596/81*z3*z4-198389071/729*z2*z3+149168/9*z2*z3^2+
10733570/243*z3^2+186880/3*z3^2*z5+20224*z2*z3^3-76936/3*z4*z3^2-1632*z5^2-9856
*z2*z3*z5+2560*z3*z7+2179072/3*z2*z9+14865592/9*z3*z8+4258112/3*z5*z6+1209536*
z4*z7+860160*z11-1262045047/120*z10-147472/81*z3^3-4440046/27*z6*z3-947104/9*z4
*z5-1232440/27*z2*z7-3929408/81*z9+152253041047/52488)*lny+(-7901647/14580*z2-\
1604549/7290*z3-1425293/324*z4-3566/15*z3^2-33748/27*z5+253843/45*z6-14464/5*z7
+3326827/17496-58786/27*z2*z3-35264/9*z2*z5-30848/3*z3*z4)*lny^5+(232/243*z2-\
4852/243*z3+91/45*z4-224/135*z5+28414/10935-784/135*z2*z3)*lny^7+(8923619/43740
*z2+10385/486*z3-250139/486*z4-5096/135*z3^2+16964/135*z5-8308/45*z6+14759597/
131220+24694/135*z2*z3)*lny^6+(-258848/3*z4*z3^2-275840/3*z3*z7-6104*z3^3-\
482944/3*z9-40618339079/52488*z2+808983155/8748*z3-23155272239/17496*z4-6622987
/243*z3^2+467612/9*z5-3397050557/1944*z6+23690/3*z7-627970093/162*z8-139136/3*
z5^2-284578271/30*z10-165531246335/157464-995360/27*z2*z3^2-2012320/27*z3*z5+
11557412/243*z2*z3+94264/27*z2*z5+17162/3*z3*z4-247808/3*z2*z3*z5-617360/3*z2*
z7-2186719/3*z6*z3-476872*z4*z5)*lny^2-1303100767037/472392)*y+(-216000918971/
55296*z8+4124037443/5184*z7-12065944815781/3981312*z6+2530433327/2304*z5+
78833821742375/53747712*z3-4562372636306759/2579890176*z2-2365117548347/884736*
z4-7420741/108*z3*z5+120548443/288*z2*z5+4521116653/6912*z3*z4+74975716439/
124416*z2*z3-53196973/1152*z2*z3^2-256570609/2592*z3^2-439485/2*z6*z3^2-68400*
z2*z5^2-33400*z3^2*z5-12422*z2*z3^3+277308*z4*z3^2-316050*z4*z3*z5-138210*z2*z3
*z7-2025*z3^4+1415239/12*z5^2+648089/3*z2*z3*z5-32790*z5*z7-28560*z3*z9+1440751
/6*z3*z7-724112*z2*z9-68307307/48*z3*z8-2588929/2*z5*z6-2275401/2*z4*z7-1109880
*z11-907040791695/176896*z12+92193513559/15360*z10+2289215/216*z3^3-93214955/
576*z6*z3+1220567/24*z4*z5+4939237/36*z2*z7+11178782/27*z9+1079313494360705/
3439853568+(-388370/3*z8-45752234755/1990656*z2+804577423/373248*z3+316099/576*
z3^2-2316723689/165888*z4+260404/81*z5-75499675/4608*z6+241417/36*z7-\
864124231351/35831808+30043/3*z2*z5+170993/6*z3*z4+7597541/1296*z2*z3+265*z2*z3
^2+1030*z3*z5)*lny^4+(-44450*z2*z7-1321105/8*z6*z3-106025*z4*z5+8816347/4*z8+
762165790513/4478976*z2-20232705043/497664*z3+729767/144*z3^2+35925262925/
124416*z4-56705167/2592*z5+2366686321/3456*z6+66457/144*z7+5460857689883/
26873856-1255*z3^3-33040*z9+10003/4*z2*z5+2653345/144*z3*z4-20016613/864*z2*z3+
33064/3*z2*z3^2+48776/3*z3*z5)*lny^3+(44969982467/10368*z8-14575541/192*z7+
89084855207/41472*z6-6083518411/31104*z5-1652536493267/4478976*z3+
220789812523153/80621568*z2+1634902445003/559872*z4+344215/6*z3*z5-134811257/
864*z2*z5-739662727/1728*z3*z4-9366926173/41472*z2*z3+2201117/108*z2*z3^2+
18518191/324*z3^2+43800*z3^2*z5+14220*z2*z3^3+558700/3*z4*z3^2+225344/3*z5^2+
469112/3*z2*z3*z5+446300/3*z3*z7+510720*z2*z9+9290995/8*z3*z8+997995*z5*z6+
850455*z4*z7+604800*z11+426853577/60*z10-30467/2*z3^3-183641117/96*z6*z3-\
9138901/8*z4*z5-1651695/4*z2*z7-614824/3*z9+8381905851079729/1289945088)*lny+(
30585613/20736*z2-33765553/51840*z3-15931/180*z3^2-186698713/51840*z4-580429/
240*z5+24041063/1440*z6-2034*z7+142771838003/44789760-2755*z2*z5-7230*z3*z4-\
1458803/480*z2*z3)*lny^5+(104821/108864*z2-12209/960*z3+1427/360*z4-7/6*z5+
868463/1399680-49/12*z2*z3)*lny^7+(391537133/1244160*z2-190943/5184*z3-637/24*
z3^2-5786687/11520*z4+1519/5*z5-2077/16*z6-1745318867/17915904+46867/90*z2*z3)*
lny^6+(-166400*z2*z7-8113001/12*z6*z3-1258894/3*z4*z5+9854692613/2304*z8-121335
/2*z4*z3^2-64650*z3*z7-36206010537745/35831808*z2+419506435205/2239488*z3-\
1850865/128*z3^2-399507558103/331776*z4+431194535/3888*z5-14366346403/27648*z6+
1874515/24*z7-4958604827170999/2579890176-32610*z5^2-853734813/128*z10-12662/3*
z3^3-110656*z9+3140377/54*z2*z5+2208409/24*z3*z4+747828289/7776*z2*z3-58080*z2*
z3*z5+67507/4*z2*z3^2+7087/3*z3*z5)*lny^2)*y^2+(7397196159991/29160000*z8-\
81642053287/1215000*z7+28083709502387711/21870000000*z6-22709345585929/
1822500000*z5+1746241929861156791/19683000000000*z3-524575912587114886229/
1968300000000000*z2+2342885847585257399/9841500000000*z4-240314347/16875*z3*z5+
9752484133/1012500*z2*z5+157739862613/2025000*z3*z4-21758226834349/1822500000*
z2*z3-31957106834/759375*z2*z3^2+15002545939507/1366875000*z3^2+117196/15*z6*z3
^2+2432*z2*z5^2-337216/15*z3^2*z5-37104/5*z2*z3^3-91690012/375*z4*z3^2+33712/3*
z4*z3*z5+73712/15*z2*z3*z7+72*z3^4-115277096/1125*z5^2-788589488/3375*z2*z3*z5+
17488/15*z5*z7+15232/15*z3*z9-237599216/1125*z3*z7-5452672/15*z2*z9-64622069/90
*z3*z8-9668732/15*z5*z6-2834996/5*z4*z7-564288*z11+60469386113/331680*z12-\
83621725563/20000*z10+224198536/10125*z3^3+39930606859/13500*z6*z3+2253392419/
1125*z4*z5+2939602252/3375*z2*z7+6166456112/10125*z9-283410167025110445260003/
2361960000000000000+(10216614056501/874800000*z2+161087489537/72900000*z3+
1696767911161/145800000*z4+686036/2025*z3^2+6460871/2250*z5-152262194/675*z6+
54958/15*z7+621392/135*z8+582404537054555153/47239200000000-424/45*z2*z3^2-1648
/45*z3*z5+34700311/13500*z2*z3+230536/45*z2*z5+209554/15*z3*z4)*lny^4+(2008/45*
z3^3+52864/45*z9+400097378760131/43740000000*z2-112937838658931/10935000000*z3-\
19163388340837/145800000*z4-75979439/20250*z3^2-83129108087/4556250*z5-\
52227668609/54000*z6-3250612/125*z7+145192063/216*z8+4163026736450146367/
236196000000000+110128/45*z2*z3^2+126112/45*z3*z5-4193656961/151875*z2*z3-\
314093072/10125*z2*z5-75573748/1125*z3*z4+14224/9*z2*z7+264221/45*z6*z3+33928/9
*z4*z5)*lny^3+(-7122948681989/648000*z8+184819011844/759375*z7-3070955041213/
194400000*z6+60018441083699/911250000*z5+122192086994186009/9841500000000*z3+
1206405359089537/5467500000*z2+34979863679359541/174960000000*z4-397829758/3375
*z3*z5+73971889127/253125*z2*z5+38698271174/50625*z3*z4+100248825872089/
1822500000*z2*z3-671000941/6750*z2*z3^2+146629444021/24300000*z3^2-4672/3*z3^2*
z5-2528/5*z2*z3^3+905644/15*z4*z3^2+339712/15*z5^2+144992/3*z2*z3*z5+657256/15*
z3*z7-272384/15*z2*z9-1858199/45*z3*z8-532264/15*z5*z6-151192/5*z4*z7-21504*z11
+4573405421/1200*z10+7355864/405*z3^3+5642803682/3375*z6*z3+1417550156/1125*z4*
z5+2239251836/3375*z2*z7+7606035808/10125*z9+54328155960231545326933/
31492800000000000)*lny+(-1487457492083/1458000000*z2-17378657489/36450000*z3+
50790502/50625*z4+2809/225*z3^2-47975372/16875*z5+397719/100*z6+1808/25*z7-\
204019098123583/349920000000-73569728/16875*z2*z3+4408/45*z2*z5+3856/15*z3*z4)*
lny^5+(570341/5670000*z2-2850937/303750*z3+241/300*z4+28/675*z5-6776067911/
2916000000+98/675*z2*z3)*lny^7+(237538097947/1093500000*z2+149425739/607500*z3-\
94894859/243000*z4+637/675*z3^2+45632/675*z5+2077/450*z6-17238632232479/
131220000000+82402/675*z2*z3)*lny^6+(32356/15*z4*z3^2+6896/3*z3*z7-824/3*z3^3-\
21056/3*z9-3252733129601032183/13122000000000*z2+34840839528349/1458000000*z3-\
18120808048073083/43740000000*z4-56821628711/6075000*z3^2+6153030271/303750*z5-\
105838136360689/48600000*z6+4144027/75*z7-449095191487/81000*z8-\
2296601097434393903407/3936600000000000+17392/15*z5^2+284578271/1200*z10-\
94775912/3375*z2*z3^2-175915312/3375*z3*z5+9023588521/270000*z2*z3+72808252/675
*z2*z5+10369643/30*z3*z4+30976/15*z2*z3*z5-52600/3*z2*z7-275563/3*z6*z3-156928/
3*z4*z5)*lny^2)*y^3+(76412270722951/18662400*z8-700037590883/3645000*z7-\
44948862303777661/18662400000*z6-6006699970969/364500000*z5-2171219278163538049
/23619600000000*z3-360833821586985206603/7558272000000000*z2-6312864818220677/
8062156800*z4+49695108307/243000*z3*z5-48425250749/202500*z2*z5-1060215110801/
1458000*z3*z4+441515616586069/6561000000*z2*z3+313336604107/1944000*z2*z3^2-\
16606814093/34992000*z3^2-29299/3*z6*z3^2-3040*z2*z5^2+70112/9*z3^2*z5+69356/27
*z2*z3^3+61108*z4*z3^2-42140/3*z4*z3*z5-18428/3*z2*z3*z7-90*z3^4+792389/30*z5^2
+7759984/135*z2*z3*z5-4372/3*z5*z7-3808/3*z3*z9+271337/5*z3*z7+3339616/27*z2*z9
+53152141/216*z3*z8+1983527/9*z5*z6+1741943/9*z4*z7+189840*z11-60469386113/
265344*z12+1846273657/1536*z10-30702692/1215*z3^3-5119351283/2025*z6*z3-\
3828828497/2025*z4*z5-1978846544/2025*z2*z7-6797558432/6075*z9+(33484229369/
14580000*z3+1097236477067/18662400*z4-897553/12960*z3^2+53912221/6750*z5+
279516367/6912*z6-2505/2*z7-155348/27*z8-18173558238184463/15116544000000+106/9
*z2*z3^2+412/9*z3*z5+176568733/13500*z2*z3-234136/135*z2*z5-634903/135*z3*z4+
92490948504877/83980800000*z2)*lny^4+(-502/9*z3^3-13216/9*z9-9816458139149/
4199040000*z3+77372989063427/218700000*z4+221797991/60750*z3^2-294682841/162000
*z5+9103163086/6075*z6+1118575/216*z7-679816553/3240*z8+45562521664479079/
94478400000000-10376/15*z2*z3^2-94304/135*z3*z5-1237752913/243000*z2*z3+5187191
/810*z2*z5+15766139/1080*z3*z4-17780/9*z2*z7-264221/36*z6*z3-42410/9*z4*z5+
273606119424121/9841500000*z2)*lny^3+(8138425805027/777600*z8-81774111847/
194400*z7+2227906234275299/1166400000*z6-52051151980843/874800000*z5+
66387807844029649/3149280000000*z3+14961118356394063687/118098000000000*z2-\
123846115907021081/349920000000*z4+171824057/1125*z3*z5-315949150633/486000*z2*
z5-345514612787/194400*z3*z4-31658977259317/218700000*z2*z3+4211343683/40500*z2
*z3^2+107914522321/29160000*z3^2+5840/3*z3^2*z5+632*z2*z3^3-185218/9*z4*z3^2-\
362824/45*z5^2-250832/15*z2*z3*z5-140744/9*z3*z7+68096/3*z2*z9+1858199/36*z3*z8
+133066/3*z5*z6+37798*z4*z7+26880*z11-3303175757/2400*z10-1599781/405*z3^3-\
829182571/2160*z6*z3-3382661/12*z4*z5-19401859/135*z2*z7-63470036/405*z9+
274100357107915445811901/340122240000000000)*lny+(-27977290403/58320000*z3+
10279108303/972000*z4-184/27*z3^2+831869/1800*z5-274033/240*z6-452/5*z7-\
197579032392167/419904000000+7869137/10800*z2*z3-1102/9*z2*z5-964/3*z3*z4-\
915228887461/349920000*z2)*lny^5+(278489/194400*z3-287/1350*z4-7/135*z5-\
1204366447/17496000000-49/270*z2*z3+652907/540000*z2)*lny^7+(517761889/2430000*
z3+46352561/777600*z4-637/540*z3^2-4229/225*z5-2077/360*z6+73065905947/
3359232000-46889/1350*z2*z3-894154223/27993600*z2)*lny^6+
1926337421822816760766283/10203667200000000000+(-8089/3*z4*z3^2-8620/3*z3*z7+
182/15*z3^3+10976/45*z9+2281904038175803/262440000000*z3+3562293606182237/
6998400000*z4+17826421/810*z3^2-41340494627/2025000*z5+6643442836273/1555200*z6
-1123681969/13500*z7+64874978009/51840*z8-1803434501628837349457/
22674816000000000-284578271/960*z10-4348/3*z5^2+1607957/270*z2*z3^2+271480/27*
z3*z5-1601627914093/24300000*z2*z3-266887661/2025*z2*z5-7646803223/20250*z3*z4-\
7744/3*z2*z3*z5+28844/9*z2*z7+3852983/180*z6*z3+170602/15*z4*z5+
14415019863167921/349920000000*z2)*lny^2)*y^4+(-436540173817045787/80015040000*
z8+84943890163174667/204205050000*z7+1255530561036486269466227/
576348333120000000*z6-738924692979618697807/12007256940000000*z5-\
5445843581211855725011267/453874312332000000000*z3+
777767110533655200380844179729/6919061739105600000000000*z2+
2440024459700273581945673051/1815497249328000000000*z4-963277045853921/
3403417500*z3*z5+7092963435256931/11344725000*z2*z5+1480909382406151/864360000*
z3*z4-763234417879893585751/12007256940000000*z2*z3-80941869313967687/
408410100000*z2*z3^2-150241479883702243597/4502721352500000*z3^2+761774/105*z6*
z3^2+15808/7*z2*z5^2-17504/3*z3^2*z5-201952/105*z2*z3^3-3761949862/128625*z4*z3
^2+31304/3*z4*z3*z5+479128/105*z2*z3*z7+468/7*z3^4-5060764171/385875*z5^2-\
653431312/23625*z2*z3*z5+113672/105*z5*z7+14144/15*z3*z9-164802382/6125*z3*z7-\
3225984/35*z2*z9-57877822/315*z3*z8-17267792/105*z5*z6-5052576/35*z4*z7-987072/
7*z11+786102019469/4643520*z12-102174487028837/164640000*z10+5012272163/277830*
z3^3+33421447701949/18522000*z6*z3+1040772395699/771750*z4*z5+806193640372/
1157625*z2*z7+2765890792016/3472875*z9+(690476096415875648599351/
272324587399200000000+4039048/945*z8+41458/45*z7-18595740841/1097600*z6-\
17768482199/3472875*z5-15587802962051/15558480000*z3-43583440809574529299/
11526966662400000*z2-378498411801214709/2800526400000*z4+413164441/11113200*z3^
2+399724/315*z2*z5-10712/315*z3*z5+120138/35*z3*z4-58455265427/6945750*z2*z3-\
2756/315*z2*z3^2)*lny^4+(5756460132243228126566389/1089298349596800000000+
3434873/630*z6*z3+220532/63*z4*z5+13208/9*z2*z7+1125081809/7560*z8-10391407471/
4630500*z7-7394140058923/7408800*z6-1097756304148177/306307575000*z5-\
4976708226627762599/2668279320000000*z3-242692144244673706909/4802902776000000*
z2-3165539649554133413/4900921200000*z4-31172562877/13891500*z3^2+13052/315*z3^
3+49088/45*z9-9790217947/3472875*z2*z5+26816/63*z3*z5-30200842351/4630500*z3*z4
-6442202108903/5105126250*z2*z3+145888/315*z2*z3^2)*lny^3+(-829148447055287/
111132000*z8+127456323364618271/204205050000*z7-8487664924310105437/
1633640400000*z6+221231304618092412407/1000604745000000*z5+
8781843205936910899424827/226937156166000000000*z3+4386433416866563948040633/
453874312332000000000*z2+65381109213763594071271/144087083280000000*z4-\
123832613026/1157625*z3*z5+3135741793567751/3781575000*z2*z5+28785295018506881/
13613670000*z3*z4+567740522257803397589/1500907117500000*z2*z3-224871137/3087*
z2*z3^2-2765902336000949/68068350000*z3^2-30368/21*z3^2*z5-16432/35*z2*z3^3+
1600736/105*z4*z3^2+212656/35*z5^2+12448*z2*z3*z5+82552/7*z3*z7-252928/15*z2*z9
-3450941/90*z3*z8-3459716/105*z5*z6-982748/35*z4*z7-19968*z11+1091074871/1050*
z10+248715058/138915*z3^3+1643082197831/9261000*z6*z3+33448698029/257250*z4*z5+
76471027786/1157625*z2*z7+35659757144/496125*z9-6490495520172842097317616293057
/20015857173841200000000000)*lny+(43133301481857617581/144087083280000000+11752
/175*z7+4829947/6300*z6-4296301963/23152500*z5-2442796518681709/2450460600000*
z3+46734311244203/437582250000*z2-104257924381/15876000*z4+3074/525*z3^2+28652/
315*z2*z5+25064/105*z3*z4-13601031949/46305000*z2*z3)*lny^5+(-134421531547649/
257298363000000+26/675*z5-63817003/119070000*z3-4636463509/5834430000*z2+841/
6300*z4+91/675*z2*z3)*lny^7+(78880169185283608813/864522499680000000+27001/6300
*z6+8306/675*z5-103001551651/833490000*z3-15980125515452501/147027636000000*z2-\
2109969191/95256000*z4+1183/1350*z3^2+109327/4725*z2*z3)*lny^6+(-\
2355773616383996796178796677649/26687809565121600000000000+201344/105*z2*z3*z5-\
554683/42*z6*z3-232348/35*z4*z5-32944/21*z2*z7-128974096780021/222264000*z8+
21328786858/385875*z7-9040128613456282897/1633640400000*z6+3705962902847749/
51051262500*z5+119729768595730420717/10291934520000000*z3-\
3334297621297228373914327/25215239574000000000*z2-21760966006560484363879/
18010885410000000*z4-2964367154733739/102102525000*z3^2+113048/105*z5^2+
3699517523/16800*z10+116/7*z3^3+7424/15*z9+101827443076/1157625*z2*z5-106976288
/23625*z3*z5+39081801713/154350*z3*z4+1914317997882061/11344725000*z2*z3-\
3181346737/1157625*z2*z3^2+210314/105*z4*z3^2+44824/21*z3*z7)*lny^2-\
146417307946264514261085137343018031/257453962898532435000000000000)*y^5+(
2277497842264439353/409677004800*z8-7699987416885588983/11202105600000*z7-\
5602524957745685469047633/6022251970560000000*z6-153325621158285741853/
439122539520000000*z5+39798410891114856368321487769/796743935705088000000000*z3
-942684611804936276552002869094891/4461766039948492800000000000*z2-\
1019515364588832172594793538127/531162623803392000000000*z4+7565116434329353/
26671680000*z3*z5-861253280104718089/933508800000*z2*z5-212344956732789048541/
89616844800000*z3*z4-474740760966096573335113/7904205711360000000*z2*z3+
206490325698993157/1066867200000*z2*z3^2+491910672601520121511/5881105440000000
*z3^2-322289/60*z6*z3^2-1672*z2*z5^2+43444/9*z3^2*z5+214811/135*z2*z3^3+
505787309/42000*z4*z3^2-23177/3*z4*z3*z5-50677/15*z2*z3*z7-99/2*z3^4+1495952569
/252000*z5^2+559082267/47250*z2*z3*z5-12023/15*z5*z7-10472/15*z3*z9+170339523/
14000*z3*z7+10291336/135*z2*z9+656568049/4320*z3*z8+24484883/180*z5*z6+21492347
/180*z4*z7+116604*z11-665163247243/5306880*z12+30370435347223/107520000*z10-\
2604544957277/190512000*z3^3-138375972034597/101606400*z6*z3-8086281631991/
7938000*z4*z5-16720070569901/31752000*z2*z7-512996012741/850500*z9+(-\
88234674018369827042537311/63739514856407040000000-427207/135*z8-1903837/2520*
z7+25476212749/3870720*z6+642121456097/177811200*z5+3816621868830527279/
1254635827200000*z3+32037530938458810039727/1806675591168000000*z2+
6861926256826119313/51209625600000*z4-172777667/7257600*z3^2-280477/270*z2*z5+
1133/45*z3*z5-10614809/3780*z3*z4+503829910519/84672000*z2*z3+583/90*z2*z3^2)*
lny^4+(3007940646951194648193633391/398371967852544000000000-1098961531/9072*z8
+2736067349/3024000*z7+110621366107027/152409600*z6+3448011373136497/
800150400000*z5-6587110157705337371159/2258344488960000000*z3+
613535575727754426416953/5928154283520000000*z2+1816299159463620213083/
1881953740800000*z4+2083937411137/1333584000*z3^2-2761/90*z3^3-36344/45*z9+
368498159/324000*z2*z5-44428/135*z3*z5+7794827909/3024000*z3*z4+1118955138829/
444528000*z2*z3-116684/315*z2*z3^2-2906431/720*z6*z3-46651/18*z4*z5-9779/9*z2*
z7)*lny^3+(48162637454937167/8534937600*z8-110635727482170827/177811200000*z7+
3886778852375623723657/501854330880000*z6-36805756296085749902477/
94097687040000000*z5-5980024720472724100125895289/66395327975424000000000*z3-\
1455908190550610367970334209/14227570280448000000000*z2-\
1166965049771984827674487/49181724426240000000*z4+99528068201/1234800*z3*z5-\
30671635721402321/38102400000*z2*z5-215992399112455213/106686720000*z3*z4-\
15768234760136800204019/23524421760000000*z2*z3+3474705899363/63504000*z2*z3^2+
4475034522131695657/62731791360000*z3^2+3212/3*z3^2*z5+1738/5*z2*z3^3-3956662/
315*z4*z3^2-226136/45*z5^2-1077628/105*z2*z3*z5-614542/63*z3*z7+187264/15*z2*z9
+20440189/720*z3*z8+731863/30*z5*z6+207889/10*z4*z7+14784*z11-1030389823/1200*
z10-158810363/226800*z3^3-417057208789/6048000*z6*z3-8726949071/168000*z4*z5-\
10300544827/378000*z2*z7-1255992977/40500*z9+
29193188058198260956500976465276967/80311788719072870400000000000)*lny+(-\
541988852712367863946519/885271039672320000000-1243/25*z7-61724003/100800*z6+
1210977337/15120000*z5+7229330403362591/6401203200000*z3+22736438117578884289/
9409768704000000*z2+242341887903671/53343360000*z4-188467/37800*z3^2-6061/90*z2
*z5-2651/15*z3*z4+3683571551/30240000*z2*z3)*lny^5+
8401530600856453841342960454849318961/18446613971412049920000000000000+(
1689993990927149/1792336896000000-77/2700*z5+102763919/544320000*z3+268776833/
476280000*z2-1121/10800*z4-539/5400*z2*z3)*lny^7+(-468240064819695349043/
9033377955840000000-22847/7200*z6-91967/9450*z5+215483936267/2667168000*z3+
45309910138993471/384072192000000*z2+3646739707/435456000*z4-7007/10800*z3^2-\
348139/18900*z2*z3)*lny^6+(1115449725360964467151278506038703/
13385298119845478400000000000+4650795940937/20736000*z8-12031433940629/
296352000*z7+22845152656957976027/4267468800000*z6-47636903276534113/
408410100000*z5-9305965650525110818881577/221317759918080000000*z3+
1373589391637890726610993779/7377258663936000000000*z2+
1581913803560386306825499/752781496320000000*z4+1868772459096811/66679200000*z3
^2-11957/15*z5^2-3130360981/19200*z10-281/15*z3^3-24416/45*z9-14297611594397/
222264000*z2*z5+40316459/23625*z3*z5-164574854380541/889056000*z3*z4-\
1394003028308586271/5808499200000*z2*z3+764825963/756000*z2*z3^2-88979/60*z4*z3
^2-4741/3*z3*z7+26435729/2520*z6*z3+544469/105*z4*z5+72544/63*z2*z7-21296/15*z2
*z3*z5)*lny^2)*y^6+(-51639618856893177919/9721827360000*z8+
336246863707152909089/396974617200000*z7-328579141134222110639528099/
630236902266720000000*z6+24280898860744465579769413/210078967422240000000*z5-\
52220874439924300786766647345589/571750917736368384000000000*z3+
123377008998422195748116611297862765587/352999016610433840281600000000000*z2+
667902207944108691511912803103747/285875458868184192000000000*z4-\
146984321015942461/551353635000*z3*z5+71869616743623323029/66162436200000*z2*z5
+1871909752996803229/689192043750*z3*z4+28592700667635007813780043/
105039483711120000000*z2*z3-4457702708712230267/24810913575000*z2*z3^2-\
21087283889959664488420027/157559225566680000000*z3^2+1289156/315*z6*z3^2+26752
/21*z2*z5^2-1285376/315*z3^2*z5-9416/7*z2*z3^3-6906942527/3472875*z4*z3^2+52976
/9*z4*z3*z5+810832/315*z2*z3*z7+264/7*z3^4-17874082966/10418625*z5^2-1661352652
/637875*z2*z3*z5+192368/315*z5*z7+23936/45*z3*z9-5218472548/1488375*z3*z7-\
580288/9*z2*z9-13880059/108*z3*z8-7247150/63*z5*z6-2120570/21*z4*z7-98656*z11+
665163247243/6965280*z12-59541690468517/740880000*z10+3963503346659/375070500*
z3^3+209267334470933/200037600*z6*z3+2722199258587/3472875*z4*z5+25386190900393
/62511750*z2*z7+6255788544724/13395375*z9+(-519127256335848678045811867903/
686101101283642060800000000+6835312/2835*z8+600683/945*z7-84205832569/100018800
*z6-16134810955/6001128*z5-3273044457314598733/793949234400000*z3-\
1802470896996365201105419/50418952181337600000*z2-82984876189009444151/
680527915200000*z4+603094967/37507050*z3^2-18128/945*z3*z5+825416/945*z2*z5+
106237/45*z3*z4-6641865130751/1500282000*z2*z3-4664/945*z2*z3^2)*lny^4+(-\
270048255136498071147252944113903/13722022025672841216000000000+4621006961/
45360*z8-190538777/1157625*z7-1095449643766571/2000376000*z6-77093586712270357/
18608185181250*z5+4285761199334283484515433/630236902266720000000*z3-\
298359784980212370662025767/1680631739377920000000*z2-10611303508934494614179/
9527390812800000*z4-107593822337/93767625*z3^2+22088/945*z3^3+83072/135*z9+
257168/945*z3*z5-18774646312/93767625*z2*z5-7444472191/20837250*z3*z4-\
26428208478228091/9924365430000*z2*z3+292856/945*z2*z3^2+2906431/945*z6*z3+
373208/189*z4*z5+22352/27*z2*z7)*lny^3+(-208818141752154259/48009024000*z8+
1798833023875813334/3101364196875*z7-33146017568633991986437/3629482214400000*
z6+29824255371709575037787243/52519741855560000000*z5+
25801906207488747751994116255001/142937729434092096000000000*z3+
240863231817270613139152599959747/1143501835472736768000000000*z2-\
35040970477927902125011044941/40335161745070080000000*z4-7782781031129/
125023500*z3*z5+6137136766367374001/8270304525000*z2*z5+6137312954006204449/
3308121810000*z3*z4+99535042824122649855618373/105039483711120000000*z2*z3-\
7014736756637/166698000*z2*z3^2-228452252421556949/2592487296000*z3^2-51392/63*
z3^2*z5-27808/105*z2*z3^3+3338758/315*z4*z3^2+89104/21*z5^2+303056/35*z2*z3*z5+
864772/105*z3*z7-428032/45*z2*z9-2920027/135*z3*z8-5854904/315*z5*z6-1663112/
105*z4*z7-11264*z11+7300333457/10080*z10+274143442/3750705*z3^3+370106879819/
62511750*z6*z3+70360202401/10418625*z4*z5+153748002781/31255875*z2*z7+
102835940024/13395375*z9-1020552270109994138558964374102065143119/
3227419580438252254003200000000000)*lny+(23981818205742599407445419/
80670323490140160000000+19888/525*z7+19331413/37800*z6-3871355137/156279375*z5-\
1253569203968725307/1190923851600000*z3-666024966328725489287/
190547816256000000*z2-200147515520209/60011280000*z4+13343/3150*z3^2+48488/945*
z2*z5+42416/315*z3*z4-4788977338/156279375*z2*z3)*lny^5+(-186726541989094733/
163326699648000000+44/2025*z5-8686169/1607445000*z3-10775930839/25719120000*z2+
463/5400*z4+154/2025*z2*z3)*lny^7+(-12941511456586464288953/
7562842827200640000000+22847/9450*z6+114754/14175*z5-5173420824437/90016920000*
z3-3866168165389034489/35727715548000000*z2-1676234503/1285956000*z4+1001/2025*
z3^2+217754/14175*z2*z3)*lny^6+(-10475738721760860898489333557439310797/
100856861888695382937600000000000+340736/315*z2*z3*z5-24602135331979/1500282000
*z8+574163266553/18522000*z7-7810645727039664275707/1587898468800000*z6+
6099274853265686651/44108290800000*z5+848778720507332968786246343/
10083790436267520000000*z3-57715923676613637720701175960637/
190583639245456128000000000*z2-7709093075199143358714989731/
2520947609066880000000*z4-5103670404995912243/198487308600000*z3^2+191312/315*
z5^2+3130360981/25200*z10+584/35*z3^3+21664/45*z9-31664348/637875*z3*z5+
6093892886369/125023500*z2*z5+3887192516567/27783000*z3*z4+86637230704783601191
/317579693760000*z2*z3+564344498/31255875*z2*z3^2+355916/315*z4*z3^2+75856/63*
z3*z7-2790428/315*z6*z3-30556/7*z4*z5-60332/63*z2*z7)*lny^2-\
312941664711828547640020307449418281931598149/
747228318360966353108090880000000000000)*y^7+(176902759146599559887/
35846737920000*z8-822239483786235066443/882165816000000*z7+
1458495579391882996674210881/796743935705088000000*z6-\
125734078304709779154807547/466842149827200000000*z5+
140351077038094158415968580591433/1270557594969707520000000000*z3-\
2636107195603364937346322012374899240013/5020430458459503506227200000000000*z2-\
377377298023698759771557902130617/150584603848261632000000000*z4+
479416240630334111/1960368480000*z3*z5-171603005852473098737/147027636000000*z2
*z5-16915564548572304661/5881105440000*z3*z4-123212813499255264172634567/
233421074913600000000*z2*z3+4273968861104768117/26138246400000*z2*z3^2+
908295412212894733657187/5187134998080000000*z3^2-673877/210*z6*z3^2-6992/7*z2*
z5^2+5498744/1575*z3^2*z5+5438117/4725*z2*z3^3-12218004353/3087000*z4*z3^2-\
13846/3*z4*z3*z5-211922/105*z2*z3*z7-207/7*z3^4-4988545871/6174000*z5^2-\
474438316/165375*z2*z3*z5-50278/105*z5*z7-6256/15*z3*z9-147380743/88200*z3*z7+
260811112/4725*z2*z9+16631809123/151200*z3*z8+620327081/6300*z5*z6+544566329/
6300*z4*z7+2957196/35*z11-1390795880599/18574080*z12-2585679735887/63221760*z10
-2293409159737/277830000*z3^3-1803570782417681/2222640000*z6*z3-3385246343569/
5556600*z4*z5-43964128059899/138915000*z2*z7-6349875405739/17364375*z9+(
2109124640872771577278184100107/451753811544784896000000000+4738/315*z3*z5-\
502868/675*z2*z5-19028263/9450*z3*z4+10143935891279/3000564000*z2*z3+1219/315*
z2*z3^2-1786502/945*z8-20498917/37800*z7-5917367880331/2370816000*z6+
3085744079213/1500282000*z5+437746863931470318691/95273908128000000*z3+
11011077634554992019483739/221317759918080000000*z2+58599751005454591997/
537701068800000*z4-9908688511/889056000*z3^2)*lny^4+(
338525380400167212113305843373783/9148014683781894144000000000-1092388/4725*z3*
z5-3810718139/11113200*z2*z5-68975776843/74088000*z3*z4+33096380716433/
13069123200*z2*z3-59476/225*z2*z3^2-6077083/2520*z6*z3-97543/63*z4*z5-5842/9*z2
*z7-78939692141/907200*z8-19507900619/74088000*z7+16830243270150467/40007520000
*z6+223079352725587411/58811054400000*z5-4702965424354766384329511/
497964959815680000000*z3+26888945482942695578379035513/100837904362675200000000
*z2+2122808881258151312851/1814741107200000*z4+4317872671877/5000940000*z3^2-\
5773/315*z3^3-21712/45*z9)*lny^3+(1626175854805786597/480090240000*z8-\
2303208185623528507/4356374400000*z7+831024293872866502134893/84687918336000000
*z6-44310969287341396580848723/62245619976960000000*z5-\
3405838916560295934535424887549/11293845288619622400000000*z3-\
448225548821284289971806474556489/1633574050675338240000000000*z2+
827363275155388676097935305877/403351617450700800000000*z4+20278853272103/
416745000*z3*z5-13171007287395299341/19603684800000*z2*z5-13123032335430686479/
7841473920000*z3*z4-12099210733828886657176723/10374269996160000000*z2*z3+
163789978680673/5000940000*z2*z3^2+1023178724122184670787/10585989792000000*z3^
2+13432/21*z3^2*z5+7268/35*z2*z3^3-1585541/175*z4*z3^2-1903754/525*z5^2-2330696
/315*z2*z3*z5-3695033/525*z3*z7+111872/15*z2*z9+6105511/360*z3*z8+1530259/105*
z5*z6+434677/35*z4*z7+8832*z11-311678699797/504000*z10+8210317529/27783000*z3^3
+4626443640179/148176000*z6*z3+81915765433/4116000*z4*z5+76538170103/9261000*z2
*z7+6077833003/992250*z9+2749786764928372756968892322504573057729/
10758065268127507513344000000000000)*lny+
83494356216408779780951491106681319156693341/
221400983218064104624619520000000000000+(268538603597686783932217457/
806703234901401600000000-12673/315*z2*z5-11086/105*z3*z4-16072024753/740880000*
z2*z3-5198/175*z7-26345183/60480*z6-2593905911/370440000*z5+445069794872271193/
470488435200000*z3+2481407324406996614579/635159387520000000*z2+757145436173711
/300056400000*z4-228077/63000*z3^2)*lny^5+(98194088107703009173/
80030082827520000000-161/2700*z2*z3-23/1350*z5-188780863/1905120000*z3+
4012636486451/12602368800000*z2-10987/151200*z4)*lny^7+(
3572821793494444855344073/89633692766822400000000-2471209/189000*z2*z3-47771/
25200*z6-650437/94500*z5+713261271671/16669800000*z3+2719282496517944533/
28229306112000000*z2-20449325671/7620480000*z4-2093/5400*z3^2)*lny^6+(
91043974263536310928865659663420137637/717204351208500500889600000000000-89056/
105*z2*z3*z5-154795517/165375*z3*z5-46955049830273/1250235000*z2*z5-\
1218444568913/11340000*z3*z4-4529370696391632506557/15878984688000000*z2*z3-\
11672222389/18522000*z2*z3^2-186047/210*z4*z3^2-19826/21*z3*z7+38499967/5040*z6
*z3+11865109/3150*z4*z5+260992/315*z2*z7-75624234121949/711244800*z8-\
4462859500543/185220000*z7+1393876406981085836351/313658956800000*z6-\
234488427611611889641/1587898468800000*z5-59226430455085277600895599/
450169215904800000000*z3+6737584319910204540504447476773/
14117306610774528000000000*z2+127260939201172724771488429/33197663987712000000*
z4+50571480054491633/2178187200000*z3^2-50002/105*z5^2-6545300233/67200*z10-\
8963/630*z3^3-92432/225*z9)*lny^2)*y^8+(-3171926099837753832830094361/
701438088133601280000*z8+248159928485439297521732663/255732636298708800000*z7-\
1838344703803980585125531449202787397/628814555391071244754944000000*z6+
1423475566352737199039219340894239/3275075809328496066432000000*z5-\
14106892599298499890388438537207467092077/140068442213361119769163776000000000*
z3+185411864421795142002597244270576678589342716205713/
257829732232097324913233005271187456000000000*z2+
21027877851572362099119157918266141598704227/
8628216040343044977780488601600000000*z4-315252477840310422916459/
1420736868326160000*z3*z5+1041355889595133897351373/869838898975200000*z2*z5+
996687527699699617774493057/340976848398278400000*z3*z4+
25828699645591478747192767850859131/32750758093284960664320000000*z2*z3-\
274351971672696402010529/1859873718536064000*z2*z3^2-\
63533460704225929128152434498471/307038357124546506228000000*z3^2-\
55882760161684623598597612166293483018443281360680487959/
170554367871532380430103632986890502144000000000000+1787239/693*z6*z3^2+185440/
231*z2*z5^2-3485824/1155*z3^2*z5-134318/135*z2*z3^3+27661895865053/3697917300*
z4*z3^2+367220/99*z4*z3*z5+1124108/693*z2*z3*z7+1830/77*z3^4+51631684212629/
22187503800*z5^2+7286358007072/1188616275*z2*z3*z5+266692/693*z5*z7+33184/99*z3
*z9+7586248804513/1584821700*z3*z7-496269296/10395*z2*z9-1757793613/18480*z3*z8
-590093599/6930*z5*z6-74007113/990*z4*z7-5628808/77*z11+3688632552893/61294464*
z12+359390432423417401/3155556096000*z10+12972792358301021/1996875342000*z3^3+
3374876718622837591/5325000912000*z6*z3+21161392027522147/44375007600*z4*z5+
82686756828592669/332812557000*z2*z7+36012651219302047/124804708875*z9+(-\
262888469780217335077682695436440751154889/
25884648121029134933341465804800000000+9476228/6237*z8+2161727/4620*z7+
7595420524071733/1704000291840*z6-88654190020787/55468759500*z5-\
4168081698958188574297093/876797610167001600000*z3-\
18737971119780646374849602972122547/314407277695535622377472000000*z2-\
68035471598340748075850693/701438088133601280000*z4+25035828033989/
3195000547200*z3^2-25132/2079*z3*z5+3611609/2079*z3*z4-436141382028199/
166406278500*z2*z3-6466/2079*z2*z3^2+2226998/3465*z2*z5)*lny^4+(-\
559827108624270040704525591131785293345461/
9244517186081833904764809216000000000+25009868237/332640*z8+202687398883/
394444512*z7-45171198944508929/138311712000*z6-23871477836148934557857/
6974526444510240000*z5+881570854637841854645625177902887/
78601819423883905594368000000*z3-139273065720851378507382909696394421/
393009097119419527971840000000*z2-656671802811624287740100413/
557962115560819200000*z4-2627438933037103/3993750684000*z3^2+30622/2079*z3^3+
115168/297*z9+2073928/10395*z3*z5+149427787521139/88750015200*z3*z4-\
14915089700843166640111/6393315907467720000*z2*z3+2374112/10395*z2*z3^2+
16117481/8316*z6*z3+2587010/2079*z4*z5+154940/297*z2*z7+132014861896061/
199687534200*z2*z5)*lny^3+(-84899539006190776459/31950005472000*z8+
24419679583642783760912363/51146527259741760000*z7-\
10294291157568080279415966721/1022930545194835200000*z6+
2687843547069916139229731385281833/3275075809328496066432000000*z5+
480035320310959902738721623710454799443769/
1078527005042880622222561075200000000*z3+
1343390000603671091146115151661250721617/4993180578902225102882227200000000*z2-\
5196090115768742636670782252301449/1572036388477678111887360000*z4-\
6380008278900563/166406278500*z3*z5+5147147309944377695838791/
8524421209956960000*z2*z5+5114786132783477099758957/3409768483982784000*z3*z4+
17401435153560260102342844081367/13100303237313984265728000*z2*z3-\
8551570633785383/332812557000*z2*z3^2-3663324574133671608529369/
36533233756958400000*z3^2-356240/693*z3^2*z5-38552/231*z2*z3^3+27123892/3465*z4
*z3^2+723428/231*z5^2+22143536/3465*z2*z3*z5+334294/55*z3*z7-593408/99*z2*z9-\
16192877/1188*z3*z8-8117026/693*z5*z6-2305678/231*z4*z7-78080/11*z11+
73972863641/138600*z10-51180058967803/99843767100*z3^3-28271303244553969/
532500091200*z6*z3-316414572193589/8875001520*z4*z5-535464297331189/33281255700
*z2*z7-4659358452619/324168075*z9-\
42152032141975675907326123298207677277024406151499/
230205118064372611529672326134988800000000000)*lny+(-\
12145878589436338740495296806901/12281534284981860249120000000+27572/1155*z7+
41684299/110880*z6+34402186459661/1331250228000*z5-2587729447058280917578709/
3068791635584505600000*z3-15412837225850640958894003/3835989544480632000000*z2-\
310196126195448223/159750027360000*z4+216313/69300*z3^2+58804/693*z3*z4+
27966320526671/532500091200*z2*z3+67222/2079*z2*z5)*lny^5+(-\
268198957242628724521579/214815414490915392000000+61/4455*z5+218598284257/
1369285948800*z3-137117141913013/559125095760000*z2+52021/831600*z4+427/8910*z2
*z3)*lny^7+(-304800694992093372288845862369139/4716109165433034335662080000000+
126697/83160*z6+1850771/311850*z5-159847379642683/4890306960000*z3-\
3140882334509090375882717/36825499627014067200000*z2+27357118408441/
5477143795200*z4+5551/17820*z3^2+7035227/623700*z2*z3)*lny^6+(42944/63*z2*z3*z5
-29202023939652660331530008887096710022115408084557/
184164094451498089223737860907991040000000000+2282784525385482827/
12780002188800*z8+29157079038797/1540798875*z7-148359600507186823391643101/
37197474370721280000*z6+19222446034358753468459717/127866318149354400000*z5+
2901183115844429599323462804081769/16375379046642480332160000000*z3-\
31503712670409805378185603845412223770823/44938625210120025925940044800000000*
z2-69394327662187110103463456353225511/15720363884776781118873600000*z4-\
532840988608104695185141/25573263629870880000*z3^2+265228/693*z5^2+17359274531/
221760*z10+5977/495*z3^3+172928/495*z9+1806588713654/1188616275*z3*z5+
2053035329092079/24652782000*z3*z4+58174331969105672767739/202962409760880000*
z2*z3+13195999719403/13312502280*z2*z3^2+493429/693*z4*z3^2+525820/693*z3*z7-\
20523659/3080*z6*z3-11403457/3465*z4*z5-504820/693*z2*z7+243125061825314/
8320313925*z2*z5)*lny^2)*y^9+(47717203246797627756788447/11594017985679360000*
z8-1821295883811240678466743289/1859873718536064000000*z7+
11295349401327655444789640970434029/2969608289922414379008000000*z6-\
5107915104432759679675272380253947987/8574743937150971519385600000000*z5+
4119731969350962489365189595926836446388619/
67232852262413337489198612480000000000*z3-\
1322923608033042171548825554994869280718692969449/
1449540294777631556267122085068800000000000*z2-\
111240157647597011804558195400004482050113/50933978986676770825150464000000000*
z4+288055748930968451309/1437750246240000*z3*z5-3335783262940095006322528169/
2789810577804096000000*z2*z5-1849510046978772467965913201/637670989212364800000
*z3*z4-8873516786034709790797759575776227049/8574743937150971519385600000000*z2
*z3+320271654885257132425447/2415420413683200000*z2*z3^2+
107003143646656376981105885844521/464001295300377246720000000*z3^2-380887/180*
z6*z3^2-1976/3*z2*z5^2+12444184/4725*z3^2*z5+24615329/28350*z2*z3^3-\
178487734253/18711000*z4*z3^2-27391/9*z4*z3*z5-59891/45*z2*z3*z7-39/2*z3^4-\
565249721873/174636000*z5^2-3164958921547/392931000*z2*z3*z5-14209/45*z5*z7-\
12376/45*z3*z9-348519963139/52390800*z3*z7+590809172/14175*z2*z9+75322524751/
907200*z3*z8+2809698797/37800*z5*z6+2466763373/37800*z4*z7+2234322/35*z11-\
786102019469/15920640*z12-1408622438614313/8941363200*z10-4570848399614011/
889146720000*z3^3-57784928703724570339/116181838080000*z6*z3-\
1089567052296097381/2904545952000*z4*z5-1423607422223079931/7261364880000*z2*z7
-14169323335282867/61886632500*z9+
13506510813546065691893858444840681873099802314476760021/
50628383783757292892053026489614991360000000000000+(-504881/405*z8-113034631/
277200*z7-1125852559692209/201180672000*z6+80139132225215257/63900010944000*z5+
6994207215160755587079790067/1473019985080562688000000*z3+
492156317953541631381050230645007/7424020724806035947520000000*z2+
1429770760283213820248719/16562882836684800000*z4-418150187269/75442752000*z3^2
+40130343965865207196019668489643510830163/
2444830991360484999607222272000000000+1339/135*z3*z5-174661087/311850*z2*z5-\
944219291/623700*z3*z4+52423849530487763/25560004377600*z2*z3+689/270*z2*z3^2)*
lny^4+(-3928574508307/59875200*z8-4144980697381/6286896000*z7+
978337419630857343103/3834000656640000*z6+11142015766638315568159/
3623130620524800000*z5-174282289776703543812263365901/
14060645312132643840000000*z3+6815056312391152485643421453214809993/
15720363884776781118873600000000*z2+340976074432787551468973372207/
294603997016112537600000*z4+60423337951642867/119812520520000*z3^2-3263/270*z3^
3-42952/135*z9+20038755004643883486500264599925573083260349/
221868412465964013714355421184000000000-27155698/155925*z3*z5-3255463573/
3849120*z2*z5-13315053365477/6286896000*z3*z4+73351650802585190251/
34506005909760000*z2*z3-10363112/51975*z2*z3^2-3434873/2160*z6*z3-55133/54*z4*
z5-11557/27*z2*z7)*lny^3+(32138592327856181103691/15336002626560000*z8-\
518744381503692823741231/1207710206841600000*z7+448589618291264224563257633111/
44636969244865536000000*z6-2208988857788730399023367223433/
2455033308467604480000000*z5-305553823768907293238619811987755913237/
509339789866767708251504640000000*z3-\
68819526597392993959648280020790063175314413/
369780687443273356190592368640000000000*z2+
851421976392300652533900967963259458301/188644366617321373426483200000000*z4+
202201439739173797/6656251140000*z3*z5-108931344318812741372329/
201285034473600000*z2*z5-54010778301787478483801/40257006894720000*z3*z4-\
74446698361021532322881026170043/51555699477819694080000000*z2*z3+
3238062081723172469/159750027360000*z2*z3^2+14040603528778539133903039/
139174223836032000000*z3^2+52829730654668392423125629097666354600229847436331/
501126787623124052309490777980928000000000000+3796/9*z3^2*z5+2054/15*z2*z3^3-\
354925639/51975*z4*z3^2-141933947/51975*z5^2-6437204/1155*z2*z3*z5-550906033/
103950*z3*z7+221312/45*z2*z9+24156587/2160*z3*z8+864929/90*z5*z6+245687/30*z4*
z7+5824*z11-15349525673/33000*z10+1505115909881/2357586000*z3^3+826610187158411
/12573792000*z6*z3+15654833903017/349272000*z4*z5+32503725598759/1571724000*z2*
z7+36878013428/1913625*z9)*lny+(-1469/75*z7-242390891/739200*z6-105943862239/
2857680000*z5+1088435296773224699363/1449252248209920000*z3+
14677429275746085937677919243/3682549962701406720000000*z2+3616452629559751747/
2396250410400000*z4-4840301/1782000*z3^2+592963942977304786847726252909079641/
377288733234642746852966400000000-7163/270*z2*z5-3133/45*z3*z4-634713505501/
8981280000*z2*z3)*lny^5+(-91/8100*z5-4486041001/23094720000*z3+
12772450324014533/67095011491200000*z2-543757/9979200*z4+
127423808319355436367933403/103111398955639388160000000-637/16200*z2*z3)*lny^7+
(-27001/21600*z6-32270309/6237000*z5+272782392064079/10757577600000*z3+
65714502624587718429421/869551348925952000000*z2-4092484170619/646652160000*z4-\
8281/32400*z3^2+996114066441288180653048978213/12373367874676726579200000000-\
122697613/12474000*z2*z3)*lny^6+(-13303255770551783/60354201600*z8-\
1593275134744366757/106500018240000*z7+69018617363676328553574289/
19323363309465600000*z6-1220472834350180539337482307/8183444361558681600000*z5-\
20570216484115849055402191183113481261/94322183308660686713241600000000*z3+
1541121631406254678829349518560614662977/1616951713862754629369856000000000*z2+
1025118972177630032052007555812787/212114877851601027072000000*z4+
1024429742917510762009/54895918492800000*z3^2-14131/45*z5^2-3699517523/57600*
z10-47639/4620*z3^3-2220032/7425*z9-25168/45*z2*z3*z5+
20992396867268872271005636465353074090292173473/
103538592484116539733365863219200000000000-730294809989/392931000*z3*z5-\
1826523006235564223/79875013680000*z2*z5-10366418935732769449/159750027360000*
z3*z4-34591038794021506178007746567/122751665423380224000000*z2*z3-\
1884799932031/1571724000*z2*z3^2-105157/180*z4*z3^2-5603/9*z3*z7+177316169/
30240*z6*z3+67011277/23100*z4*z5+6718717/10395*z2*z7)*lny^2)*y^10:
#
RT4ser[8,1] := (12475221521/11664*z8-1819111670/729*z7+49595440723/34992*z6-\
126861227627/39366*z5-348930638119/78732*z3+447013457399/157464*z2+669837425039
/314928*z4+6524912/27*z3*z5-421992856/729*z2*z5-300717593/729*z3*z4-545808901/
729*z2*z3+14043722/243*z2*z3^2+785034103/4374*z3^2+79486*z6*z3^2+3872*z2*z5^2-\
58000*z3^2*z5-761248/81*z2*z3^3+346828/9*z4*z3^2+189088/3*z4*z3*z5-14560/3*z2*
z3*z7-13768/9*z3^4+1901504/27*z5^2+538112/9*z2*z3*z5-5152/3*z5*z7-213248/9*z3*
z9+1276952/9*z3*z7-45279872/81*z2*z9-9547843/81*z3*z8-8251244/27*z5*z6-4376920/
9*z4*z7-2225280*z11+219839189239/66336*z12+1932775969/2160*z10-5612312/243*z3^3
-15718004/81*z6*z3-98924392/243*z4*z5-120287684/243*z2*z7-57606752/27*z9-\
2230272*z13-179648/3*z3^2*z7-178432/3*z3*z5^2-1259520*z11*z2-12061952/9*z4*z9-\
3219880/3*z6*z7-7953262/15*z10*z3-7433152/9*z8*z5-126592/9*z4*z3^3-29696*z2*z3^
2*z5+(848494567/432*z8-22983502/243*z7+643880051/432*z6-114697313/729*z5-\
16622111987/78732*z3+69317917265/78732*z2+46696809811/34992*z4+1445008/27*z3*z5
-4595120/81*z2*z5-6894112/81*z3*z4-161680669/1458*z2*z3+236314/9*z2*z3^2+
5500973/162*z3^2+93440/3*z3^2*z5+10112*z2*z3^3+245960/3*z4*z3^2+49264/3*z5^2+
58240*z2*z3*z5+95032/3*z3*z7+1089536/3*z2*z9+7432796/9*z3*z8+2129056/3*z5*z6+
604768*z4*z7+430080*z11+39815391/8*z10+179344/81*z3^3+7394947/27*z6*z3+1582588/
9*z4*z5+1938340/27*z2*z7+2893856/81*z9+283971999569/209952)*lny^2+(-249661/
43740*z2+448/81*z3+1705/324*z4+416/45*z3^2-16/15*z5+748/945*z6+45177379/
11022480-208/45*z2*z3)*lny^7+(-824167/8748*z2+341447/43740*z3+142751/1080*z4+
156/5*z3^2+43930/243*z5-3305/27*z6+1216/27*z7-116782217/3149280+71507/243*z2*z3
+3392/27*z2*z5+19264/45*z3*z4)*lny^6+(-69829169/43740*z2+1363577/7290*z3-\
12686221/5832*z4+16268/81*z3^2-19558/405*z5+789929/108*z6-11756/9*z7+729818/135
*z8-22136939839/9447840+3696/5*z2*z3^2+43136/45*z3*z5+31697/405*z2*z3-3488/3*z2
*z5-96254/45*z3*z4)*lny^5+88978739634403/5668704+(-19910272655/11664*z8+
59337658/81*z7-63262110421/34992*z6+663272764/729*z5+22889601455/19683*z3-\
59831100203/39366*z2-602899216511/314928*z4-3601928/27*z3*z5+32003044/81*z2*z5+
140562514/243*z3*z4+120746317/243*z2*z3-8838578/243*z2*z3^2-466844911/4374*z3^2
-20080*z6*z3^2-62720*z2*z5^2+59776*z3^2*z5+171328/9*z2*z3^3+28280/9*z4*z3^2-\
384256/3*z4*z3*z5-431360/3*z2*z3*z7-27584/9*z3^4-831248/27*z5^2-191072/9*z2*z3*
z5-724736/3*z5*z7-2566144/9*z3*z9-594680/9*z3*z7+6347264/9*z2*z9+13848148/9*z3*
z8+4015600/3*z5*z6+3466600/3*z4*z7+846720*z11-26012964911/8292*z12+7474643/135*
z10+991952/81*z3^3+1660639/3*z6*z3+13602452/27*z4*z5+9331256/27*z2*z7+50460928/
81*z9-15049292112001/5668704)*lny+(20720/27*z3^3+942592/27*z9+1610416199/52488*
z2-12457973/2916*z3+576493583/11664*z4+157817/162*z3^2-58175/81*z5+85363619/
1296*z6+91550/9*z7-1554791/36*z8+12293768317/314928+27202/9*z2*z3^2+40496/9*z3*
z5-1087561/1458*z2*z3+1019600/81*z2*z5+2537300/81*z3*z4+295904/9*z2*z7+98394*z6
*z3+205568/3*z4*z5)*lny^4+(165440/9*z4*z3^2-6592*z3*z7+53368/27*z3^3+2791040/27
*z9-6110728537/26244*z2+374541481/8748*z3-19949802391/52488*z4-1768457/243*z3^2
+7220368/243*z5-2446647887/5832*z6+221150/9*z7-86832151/1944*z8-23936/9*z5^2+
20161783/15*z10-10766657839/34992-120860/81*z2*z3^2-224720/27*z3*z5+17823428/
729*z2*z3+1536880/81*z2*z5+2810950/81*z3*z4+66560/9*z2*z3*z5+856384/9*z2*z7+
864551/3*z6*z3+597920/3*z4*z5)*lny^3)*y+(2109125112763/497664*z8-213985663661/
82944*z7+50199843232741/11943936*z6-15039799688215/4478976*z5-3925634072629439/
859963392*z3+3589647772797077/859963392*z2+973429633414165/214990848*z4+
33688013/144*z3*z5-69644360723/124416*z2*z5-488175812503/995328*z3*z4-\
773732313769/995328*z2*z3+762256891/10368*z2*z3^2+61665304957/373248*z3^2-\
180339*z6*z3^2-68088*z2*z5^2+24131/2*z3^2*z5+1078459/72*z2*z3^3+222413/8*z4*z3^
2-283310*z4*z3*z5-143050*z2*z3*z7-9745/3*z3^4+2469695/36*z5^2+71234*z2*z3*z5-\
147910*z5*z7-484400/3*z3*z9+865487/6*z3*z7+2514163/9*z2*z9+4954257961/2304*z3*
z8+50272823/32*z5*z6+98717129/96*z4*z7-2216595/2*z11+273956680475/176896*z12+
130603545199/46080*z10-142553311/10368*z3^3-697512917/27648*z6*z3-786041693/
3456*z4*z5-157755613/432*z2*z7-672738367/324*z9-1568160*z13-42105*z3^2*z7-41820
*z3*z5^2-885600*z11*z2-942340*z4*z9-6037275/8*z6*z7-11929893/32*z10*z3-580715*
z8*z5-9890*z4*z3^3-20880*z2*z3^2*z5+(-26502923141/20736*z8-78448415/1152*z7+
154169497493/248832*z6-9212348363/62208*z5-2129262613715/8957952*z3+
151513700003473/161243136*z2+1147624984027/1119744*z4+1791535/108*z3*z5-\
55028345/1728*z2*z5-164605831/3456*z3*z4-9452381021/82944*z2*z3+899477/216*z2*
z3^2+21519301/648*z3^2+21900*z3^2*z5+7110*z2*z3^3-147500/3*z4*z3^2-105280/3*z5^
2-166660/3*z2*z3*z5-210470/3*z3*z7+255360*z2*z9+9290995/16*z3*z8+997995/2*z5*z6
+850455/2*z4*z7+302400*z11-855973549/160*z10+5879/12*z3^3+14701795/192*z6*z3+
2748545/48*z4*z5+228881/8*z2*z7-47572/3*z9+553623628799209/286654464)*lny^2+(-\
184607/41472*z2+10693/5184*z3+13/2*z3^2+40351/11520*z4-73/30*z5+187/336*z6+
1702593769/418037760-1723/180*z2*z3)*lny^7+(-56648723/933120*z2-10613911/124416
*z3-14711/360*z3^2+5028851/103680*z4+87797/864*z5-806591/2880*z6+95/3*z7+
21410341261/268738560+265/3*z2*z5+301*z3*z4+452633/1728*z2*z3)*lny^6+(364909/96
*z8-33202533653/14929920*z2+132656239/466560*z3+896597/2880*z3^2-4401073997/
829440*z4-1032329/2160*z5+112913863/23040*z6-11338/3*z7-332486377597/119439360-\
42698/9*z2*z5-2127983/180*z3*z4-11260039/12960*z2*z3+2079/4*z2*z3^2+674*z3*z5)*
lny^5+101031898357586735/15479341056+(-582527834179/165888*z8+3654329063/7776*
z7-717402521489/221184*z6+46628821849/62208*z5+87112729301689/80621568*z3-\
3985401648507437/1289945088*z2-87237108156959/23887872*z4-14678393/72*z3*z5+
63145541/216*z2*z5+3671899901/7776*z3*z4+176393707759/373248*z2*z3-37413341/576
*z2*z3^2-37856408597/248832*z3^2+283221/4*z6*z3^2+7308*z2*z5^2+202072/3*z3^2*z5
+202228/9*z2*z3^3-5213611/24*z4*z3^2+63156*z4*z3*z5+4740*z2*z3*z7-1147*z3^4-\
114898*z5^2-641032/3*z2*z3*z5+13596*z5*z7-2912*z3*z9-2843659/12*z3*z7+6948032/9
*z2*z9+134009707/72*z3*z8+1572909*z5*z6+3948568/3*z4*z7+895440*z11+547642061439
/176896*z12-37803360241/2560*z10+770293/81*z3^3+245747693/432*z6*z3+45410549/
108*z4*z5+24942463/108*z2*z7+21426650/81*z9-253146086578963/84934656)*lny+(
46235/2*z2*z7+2213865/32*z6*z3+48180*z4*z5-174811835/864*z8+1608676818083/
53747712*z2-19745633633/5971968*z3+3699701/5184*z3^2+69684254549/1492992*z4+
1890601/864*z5+1529436823/41472*z6+6209963/576*z7+18416300043569/483729408+6475
/12*z3^3+73640/3*z9+487187/72*z2*z5+4914655/576*z3*z4+9987109/10368*z2*z3+8647/
9*z2*z3^2+21235/9*z3*z5)*lny^4+(-90461/3*z2*z7-642221/6*z6*z3-211853/3*z4*z5-\
13469572559/13824*z8+12925*z4*z3^2-4635*z3*z7-1257472582843/5971968*z2+
31970469199/559872*z3-59519911/6912*z3^2-565754026243/1990656*z4+470926525/
15552*z5-66431654417/165888*z6+37481/18*z7-1932549098624875/5159780352-1870*z5^
2+60485349/64*z10-11186/9*z3^3-179704/9*z9-580205/54*z2*z5-1273709/27*z3*z4+
239852879/10368*z2*z3+5200*z2*z3*z5-1013765/144*z2*z3^2-311647/18*z3*z5)*lny^3)
*y^2+(-240042232784357/291600000*z8-302518392003163/455625000*z7+
18963680494925219/87480000000*z6-8415987142610609539/9841500000000*z5-\
2307475226837546107919/1968300000000000*z3+4006425400610511200057/
2624400000000000*z2+37823645365349967521/39366000000000*z4+4085771513/168750*z3
*z5-2343020438063/45562500*z2*z5+50871580086571/911250000*z3*z4-\
95608257728747827/1093500000000*z2*z3+3452468336/759375*z2*z3^2+78388341318103/
5467500000*z3^2-365072/5*z6*z3^2-119872/5*z2*z5^2-19923032/375*z3^2*z5-28538276
/2025*z2*z3^3+286494391/1125*z4*z3^2-316240/3*z4*z3*z5-723376/15*z2*z3*z7-37144
/45*z3^4+325440524/3375*z5^2+252542552/1125*z2*z3*z5-789712/15*z5*z7-2425472/45
*z3*z9+226388204/1125*z3*z7-8588416736/10125*z2*z9-92755518263/81000*z3*z8-\
3895918859/3375*z5*z6-1279770949/1125*z4*z7-8121072/5*z11-13017600451/66336*z12
+7503361082881/1080000*z10-1638159014/759375*z3^3-647040852599/1012500*z6*z3-\
12768814519/30375*z4*z5-173887274213/759375*z2*z7-172043471744/253125*z9+278784
/5*z13+22456/15*z3^2*z7+22304/15*z3*z5^2+31488*z11*z2+1507744/45*z4*z9+80497/3*
z6*z7+3976631/300*z10*z3+929144/45*z8*z5+15824/45*z4*z3^3+3712/5*z2*z3^2*z5+(
2922742681577/648000*z8+118646584613/3037500*z7+99595756420579/194400000*z6+
32257181543999/1822500000*z5+194708396893586459/19683000000000*z3-\
3444006150950149/328050000000*z2+4101580630883087/174960000000*z4+5625832/125*
z3*z5+9539392801/253125*z2*z5+6561565573/202500*z3*z4+99356507389039/3645000000
*z2*z3+199017523/6750*z2*z3^2+114997891609/8100000*z3^2-2336/3*z3^2*z5-1264/5*
z2*z3^3-427292/15*z4*z3^2-203056/15*z5^2-80224/3*z2*z3*z5-134576/5*z3*z7-136192
/15*z2*z9-1858199/90*z3*z8-266132/15*z5*z6-75596/5*z4*z7-10752*z11-988317691/
400*z10+603352/405*z3^3-168189584/3375*z6*z3+2929828/1125*z4*z5+80557918/3375*
z2*z7+329903504/10125*z9+3070321277310435642011/31492800000000000)*lny^2-\
10798899736624619861565089/2834352000000000000+(-5665471883/7654500000*z2+59461
/33750*z3+94652/50625*z4-52/225*z3^2-8/15*z5-187/9450*z6+8564933962951/
5511240000000-2*z2*z3)*lny^7+(276005979419/4374000000*z2-132679867187/
1093500000*z3-26778679/1620000*z4-733/45*z3^2+21776786/151875*z5-82523/1350*z6-\
152/135*z7-11112080544749/629856000000+48412348/151875*z2*z3-424/135*z2*z5-2408
/225*z3*z4)*lny^6+(2194212148589/4374000000*z2-277829657297/1458000000*z3-\
2534103679813/729000000*z4+24147233/101250*z3^2-166927789/202500*z5+2500561687/
270000*z6-200791/225*z7-364909/2700*z8+483679803766959143/472392000000000-462/
25*z2*z3^2-5392/225*z3*z5-163758347/202500*z2*z3-271028/225*z2*z5-470069/150*z3
*z4)*lny^5+(694937654963711/291600000*z8+45663973679/1215000*z7-\
4897482273520399/17496000000*z6+187280587211239/1458000000*z5+
2572828948710023539/15746400000000*z3+91925050110100752817/1968300000000000*z2-\
4408079059146102721/78732000000000*z4-2098529941/84375*z3*z5-22905944219/405000
*z2*z5-1489044941/7500*z3*z4+23377542304207/583200000*z2*z3-13583701067/3037500
*z2*z3^2-341610629057873/10935000000*z3^2-29842/5*z6*z3^2-11744/5*z2*z5^2+34864
/3*z3^2*z5+12152/3*z2*z3^3+134011808/1125*z4*z3^2-127072/15*z4*z3*z5-13408/3*z2
*z3*z7-8/45*z3^4+213460504/3375*z5^2+115713808/1125*z2*z3*z5-119072/15*z5*z7-\
356608/45*z3*z9+137011372/1125*z3*z7+387968/3*z2*z9+12343327/36*z3*z8+847214/3*
z5*z6+229492*z4*z7+144480*z11-107963682961/331680*z12+394894896247/54000*z10-\
5119748/405*z3^3-2018985731/1350*z6*z3-72040448/75*z4*z5-539610857/1350*z2*z7-\
520960916/2025*z9+33567823049604515301566929/14171760000000000000)*lny+(-518/27
*z3^3-117824/135*z9-34980889339/10800000*z2+3410330388973/1822500000*z3+
4300760655607/583200000*z4+42067159/81000*z3^2+89345647/16200*z5+16923407599/
216000*z6+36906997/2250*z7-28704311/540*z8-1274152888120337561/944784000000000-\
484/3*z2*z3^2+616/45*z3*z5+216005471887/36450000*z2*z3+186446612/10125*z2*z5+
180243623/4050*z3*z4-36988/45*z2*z7-49197/20*z6*z3-25696/15*z4*z5)*lny^4+(-4136
/9*z4*z3^2+824/5*z3*z7-89684/135*z3^3-583520/27*z9-151758125756941/24300000000*
z2-36633741694009/9720000000*z3+6254789257473817/131220000000*z4-15565144537/
6075000*z3^2-1917920159/253125*z5+2213548141001/5832000*z6-9510467/1500*z7+
333856100471/243000*z8-325121935657250597209/4723920000000000+2992/45*z5^2-\
20161783/600*z10+39647104/10125*z2*z3^2+33256/135*z3*z5-593458180907/72900000*
z2*z3-27015173/10125*z2*z5+16369981/10125*z3*z4-1664/9*z2*z3*z5-1056572/45*z2*
z7-152855/2*z6*z3-774752/15*z4*z5)*lny^3)*y^3+(48720037649393/38880000*z8-\
264457215984887/3499200000*z7+3728006630885179/2332800000*z6-281633950344327011
/3149280000000*z5-88573622141611878839/2519424000000000*z3+44493430699954724849
/393660000000000*z2+55991352018256158413/94478400000000*z4-5087706331/303750*z3
*z5+16076151495083/1749600000*z2*z5+946873114477351/13996800000*z3*z4-\
73400951280853/4320000000*z2*z3-103703484179/3645000*z2*z3^2+80743646889527/
6561000000*z3^2+460733/18*z6*z3^2+25592/3*z2*z5^2+63667/5*z3^2*z5+5827649/1620*
z2*z3^3-459269321/2025*z4*z3^2+332164/9*z4*z3*z5+153692/9*z2*z3*z7+2408/9*z3^4-\
65789392/675*z5^2-417584416/2025*z2*z3*z5+176708/9*z5*z7+180320/9*z3*z9-\
404061544/2025*z3*z7+80678026/405*z2*z9+15948657967/51840*z3*z8+640207483/2160*
z5*z6+40417273/144*z4*z7+356047*z11+4206117349/24876*z12-598561640141/129600*
z10+25730373157/1944000*z3^3+9750834633587/5184000*z6*z3+2461842660359/1944000*
z4*z5+5557992482/10125*z2*z7+2453521528/6075*z9-69696*z13-5614/3*z3^2*z7-5576/3
*z3*z5^2-39360*z11*z2-376936/9*z4*z9-402485/12*z6*z7-3976631/240*z10*z3-232286/
9*z8*z5-3956/9*z4*z3^3-928*z2*z3^2*z5+(-5069939189719/972000*z8+59792863229/
1944000*z7-61462151442719/36450000*z6+3034703634659/1749600000*z5-\
3965292360745379/393660000000*z3-15016968780231658841/118098000000000*z2-\
87370105278081779/262440000000*z4-482759714/10125*z3*z5+73207173977/972000*z2*
z5+468428200439/1944000*z3*z4+14829083701861/583200000*z2*z3-295387534/10125*z2
*z3^2-70346151541/12150000*z3^2+2920/3*z3^2*z5+316*z2*z3^3+413434/45*z4*z3^2+
59252/15*z5^2+8312*z2*z3*z5+39074/5*z3*z7+34048/3*z2*z9+1858199/72*z3*z8+66533/
3*z5*z6+18899*z4*z7+13440*z11+5774535379/7200*z10-149777/405*z3^3+11351081/4320
*z6*z3-583543/120*z4*z5-1670827/270*z2*z7-2874046/405*z9-\
46201356796409160167467/425152800000000000)*lny^2+(-4084403/911250*z3-71057/
259200*z4+13/45*z3^2+299/2025*z5+187/7560*z6-2070971207357/3527193600000+2183/
4050*z2*z3-439597643/1224720000*z2)*lny^7+(733364873/21870000*z3-428647423/
2430000*z4+42143/8100*z3^2-2270383/97200*z5+1091899/64800*z6+38/27*z7-\
233185763477911/4723920000000-10040491/194400*z2*z3+106/27*z2*z5+602/45*z3*z4+
1709805428567/26244000000*z2)*lny^6+(-95513467879/583200000*z3-1039995879577/
466560000*z4-2420857/64800*z3^2-360575443/243000*z5-268231141/172800*z6+34421/
135*z7+364909/2160*z8-9400291718374277/151165440000000+231/10*z2*z3^2+1348/45*
z3*z5-29963227/12150*z2*z3+47716/135*z2*z5+41977/45*z3*z4-2945231489681/
69984000000*z2)*lny^5-45062447823898543992749141/19131876000000000000+(-\
164788041842123/23328000*z8+485835931577/3037500*z7+9417948258287/466560000*z6+
23932441562839/540000000*z5+10597145236225230359/472392000000000*z3-\
351969125368035625867/3779136000000000*z2+166771469713490329/2519424000000*z4-\
5876596207/81000*z3*z5+7529568733909/36450000*z2*z5+5313395978293/9112500*z3*z4
+8384718766548389/262440000000*z2*z3-30540192907/486000*z2*z3^2-181317659599/
1749600000*z3^2+14921/2*z6*z3^2+2936*z2*z5^2-47056/15*z3^2*z5-150824/135*z2*z3^
3-5308391/180*z4*z3^2+31768/3*z4*z3*z5+16760/3*z2*z3*z7+2/9*z3^4-1917227/135*z5
^2-1139578/45*z2*z3*z5+29768/3*z5*z7+89152/9*z3*z9-82351/3*z3*z7-928256/27*z2*
z9-10316977/108*z3*z8-3498302/45*z5*z6-2802518/45*z4*z7-37632*z11+107963682961/
265344*z12-342386207203/172800*z10+84444682/6075*z3^3+112705907809/81000*z6*z3+
19870159639/20250*z4*z5+767197771/1620*z2*z7+14528824534/30375*z9+
93142528799219203242241/425152800000000000)*lny+(1295/54*z3^3+29456/27*z9+
95076402694469/83980800000*z3-282520570387/34992000*z4-5077219/121500*z3^2+
473624149/1458000*z5-289261001/2025*z6-13002329/4320*z7+12852553/810*z8+
3198414142623393899/944784000000000+2317/30*z2*z3^2+5618/135*z3*z5-18201442189/
11664000*z2*z3-5679961/1620*z2*z5-112057367/12960*z3*z4+9247/9*z2*z7+49197/16*
z6*z3+6424/3*z4*z5+5172572108646913/1574640000000*z2)*lny^4+(5170/9*z4*z3^2-206
*z3*z7+90482/405*z3^3+3114832/405*z9-176728861802263/58320000000*z3-\
1759275365749597/16796160000*z4-42917020637/11664000*z3^2-250427207071/27337500
*z5-75022511852389/93312000*z6-5752978211/243000*z7-87270967763/311040*z8+
22239382459630608941/9069926400000000+20161783/480*z10-748/9*z5^2-1981597/3240*
z2*z3^2+22303/135*z3*z5-5137049934127/437400000*z2*z3-355672021/12150*z2*z5-\
2850322453/40500*z3*z4+2080/9*z2*z3*z5+73838/9*z2*z7+14380217/540*z6*z3+2430314
/135*z4*z5+15399649987414037/6298560000000*z2)*lny^3)*y^4+(10099041284680293731
/9801842400000*z8-1068386451050059471091/12007256940000000*z7-\
114880456889095259166887/57634833312000000*z6-145290566192098261699967/
226937156166000000000*z5-248066399798974937194317594349/
2965312173902400000000000*z3+1386465015186672174675977194757/
186814666955851200000000000*z2-1241496731033453445613053401/
1815497249328000000000*z4+443319778942046/4254271875*z3*z5-\
160429640958530822801/1200725694000000*z2*z5-19402643066747913045281/
48029027760000000*z3*z4+3080558212850897712774907/75645718722000000000*z2*z3+
36315832250379697/408410100000*z2*z3^2-71096120201158800743/72043541640000000*
z3^2-673111/35*z6*z3^2-32176/5*z2*z5^2-2382930446/385875*z3^2*z5-2424370097/
1389150*z2*z3^3+124651578907/771750*z4*z3^2-415808/15*z4*z3*z5-270176/21*z2*z3*
z7-61924/315*z3^4+80628166133/1157625*z5^2+56633733916/385875*z2*z3*z5-1574176/
105*z5*z7-687872/45*z3*z9+18319956173/128625*z3*z7-332518720036/3472875*z2*z9-\
33235507859579/222264000*z3*z8-1328462839247/9261000*z5*z6-46445640313/343000*
z4*z7-293984542/1715*z11-684802633681/4643520*z12+1010522469769139/296352000*
z10-7641428998414777/408410100000*z3^3-2316886853892155639/1089093600000*z6*z3-\
4985929230640283/3267280800*z4*z5-18913116945736499/25525631250*z2*z7-\
9518140075536668/12762815625*z9+1812096/35*z13+
2878255378652562165830517351273329543/5492351208502025280000000000000+20852/15*
z3^2*z7+144976/105*z3*z5^2+204672/7*z11*z2+1400048/45*z4*z9+1046461/42*z6*z7+
51696203/4200*z10*z3+6039436/315*z8*z5+102856/315*z4*z3^3+24128/35*z2*z3^2*z5+(
45023614111163/12348000*z8-18471920810452429/408410100000*z7+
9474943992254711111/3267280800000*z6-8782390697264254681/667069830000000*z5+
3348382426570532707173877/453874312332000000000*z3+143963158732210701842493091/
1815497249328000000000*z2+5081087915437400709917/12007256940000000*z4+
37296009199/1157625*z3*z5-5958698297847791/68068350000*z2*z5-2447027575231283/
9075780000*z3*z4-285038317827629035897/6003628470000000*z2*z3+7732500374/385875
*z2*z3^2+9113188872601/607753125*z3^2-15184/21*z3^2*z5-8216/35*z2*z3^3-694576/
105*z4*z3^2-40664/15*z5^2-41248/7*z2*z3*z5-561836/105*z3*z7-126464/15*z2*z9-\
3450941/180*z3*z8-1729858/105*z5*z6-491374/35*z4*z7-9984*z11-814135597/1400*z10
+24896006/138915*z3^3+7213821731/18522000*z6*z3+4642481537/1543500*z4*z5+
3361527893/1157625*z2*z7+1262890372/496125*z9+28790023922830107404710177/
926274106800000000000)*lny^2+(6710752297780488313/36309944986560000000-2431/
132300*z6-152/1575*z5+810305603/277830000*z3+188677588887391/257298363000000*z2
+109241053/1111320000*z4-338/1575*z3^2-542/1575*z2*z3)*lny^7+(
867519753446901889/129678374952000000-988/945*z7-207169/18900*z6+3861232163/
416745000*z5+1607059507743287/18378454500000*z3+33289683616687/14702763600000*
z2+123652000219/1111320000*z4-5753/1575*z3^2-2236/225*z3*z4-2756/945*z2*z5+
16901570543/833490000*z2*z3)*lny^6+(-802264278109320435320621/
10892983495968000000000-4743817/37800*z8-10741/63*z7+461167227721/740880000*z6+
65091050261/69457500*z5+1074215601157471/12252303000000*z3-16401966397255031291
/28817416656000000*z2+580170445942969829/98018424000000*z4+3625284989/277830000
*z3^2-2018173/3150*z3*z4-35048/1575*z3*z5-1684/7*z2*z5+219001800301/138915000*
z2*z3-429/25*z2*z3^2)*lny^5+(2664959822341465729/306307575000*z8-\
28632088404582347/102102525000*z7+29223178445778237331577/28817416656000000*z6-\
945795715787932817309/18010885410000000*z5+2064207889899593043758599/
453874312332000000000*z3+2716417030815531883118006141419/
13343904782560800000000000*z2-96510777771102858291420319/907748624664000000000*
z4+216140022470713/1890787500*z3*z5-14271536160596863/34034175000*z2*z5-\
466598770713848911/408410100000*z3*z4-43179873157857610459/400241898000000*z2*
z3+169625516908291/2083725000*z2*z3^2+32924324015679705827/9005442705000000*z3^
2-193973/35*z6*z3^2-76336/35*z2*z5^2+10672/5*z3^2*z5+48488/63*z2*z3^3+
3589491697/257250*z4*z3^2-825968/105*z4*z3*z5-87152/21*z2*z3*z7-52/315*z3^4+
7791911654/1157625*z5^2+4663697908/385875*z2*z3*z5-773968/105*z5*z7-331136/45*
z3*z9+5033908622/385875*z3*z7+1043072/45*z2*z9+83393647/1260*z3*z8+5617126/105*
z5*z6+4462984/105*z4*z7+25056*z11-1403527878493/4643520*z12+144032846486251/
148176000*z10-6713783702/694575*z3^3-499939164539/514500*z6*z3-792282703711/
1157625*z4*z5-381873084298/1157625*z2*z7-165571741184/496125*z9+
39348770053111962118433971444502851/65385133434547920000000000000)*lny+(-\
4404067526071624164525521/3630994498656000000000-27608279/2520*z8+24547449053/
18522000*z7+41778847657261/444528000*z6+17533631473/3969000*z5+
29041911595882391749/32019351840000000*z3+641493568395283652459/
864522499680000000*z2+954999376113796753/19603684800000*z4+479545039/55566000*
z3^2-481/27*z3^3-109408/135*z9+42355806839/11113200*z3*z4-13408/315*z3*z5+
10754837549/6945750*z2*z5+2811800832266411/350065800000*z2*z3-3841/63*z2*z3^2-\
639561/280*z6*z3-167024/105*z4*z5-34346/45*z2*z7)*lny^4+(-10816/63*z2*z3*z5-\
73329581073712592864881562341/10675123826048640000000000+167429440624711/
1333584000*z8+18388283348/1157625*z7+876052975103113769/784147392000*z6+
1163106419332/607753125*z5-52591607641148525077/72043541640000000*z3+
313444356631784045483251/22693715616600000000*z2+206809052976955725649861/
864522499680000000*z4+2789628573914771/816820200000*z3^2+19448/315*z5^2-\
262103179/8400*z10-21824/135*z3^3-767968/135*z9+336042452717/6945750*z3*z4-\
9952366/46305*z3*z5+69085116826/3472875*z2*z5+1457125437991537/1225230300000*z2
*z3+2608496441/13891500*z2*z3^2-26884/63*z4*z3^2+5356/35*z3*z7-687294/35*z6*z3-\
66304/5*z4*z5-271748/45*z2*z7)*lny^3)*y^5+(-1847483434383227262437/
716934758400000*z8+80694445981086462024887/376390748160000000*z7+
179152696552668798873849139/84311527587840000000*z6-\
1564531842501433922437702601/66395327975424000000000*z5+
22052903740463047809878879953051/495751782216499200000000000*z3+
240821050651670889676035002071057/6940524951030988800000000000*z2+
3153885774750956385727711565731/3186975742820352000000000*z4-159538614433693529
/933508800000*z3*z5+12136951308003716033921/37639074816000000*z2*z5+
194015913573241626901511/215080427520000000*z3*z4-967003956293584621547383939/
22131775991808000000000*z2*z3-23561704636565521/182891520000*z2*z3^2-\
115164589797353566874681/7904205711360000000*z3^2+716113/45*z6*z3^2+79892/15*z2
*z5^2+341858617/126000*z3^2*z5+652111051/907200*z2*z3^3-3870349646171/31752000*
z4*z3^2+1032181/45*z4*z3*z5+95827/9*z2*z3*z7+14621/90*z3^4-186706010807/3528000
*z5^2-880307516947/7938000*z2*z3*z5+558761/45*z5*z7+189896/15*z3*z9-\
1716694136813/15876000*z3*z7+3395677013/81000*z2*z9+8528088388201/145152000*z3*
z8+352204477813/6048000*z5*z6+114413144683/2016000*z4*z7+6494067/80*z11+
1958268075923/15920640*z12-107753081114902159/40642560000*z10+320375993336669/
16934400000*z3^3+215578071671080567/105369600000*z6*z3+508640886837505/
341397504*z4*z5+14110592073363859/19051200000*z2*z7+1867038038444267/2381400000
*z9-191664/5*z13-30877/30*z3^2*z7-15334/15*z3*z5^2-21648*z11*z2-1036574/45*z4*
z9-885467/48*z6*z7-43742941/4800*z10*z3-1277573/90*z8*z5-10879/45*z4*z3^3-2552/
5*z2*z3^2*z5+(-232498796335567589/85349376000*z8+48294901123883039/
1066867200000*z7-19798415255368756650407/5018543308800000*z6+
7279211332179860078053/188195374080000000*z5+55126712220687100572336829/
33197663987712000000000*z3-5505953157803646738787510499/49796495981568000000000
*z2-680427282903416396126581921/885271039672320000000*z4-5243389707361/
222264000*z3*z5+44306302796424343/533433600000*z2*z5+53980032064662581/
213373440000*z3*z4+689690188914907285547/6970199040000000*z2*z3-2633206228423/
177811200*z2*z3^2-489033537761268239/23233996800000*z3^2+1606/3*z3^2*z5+869/5*
z2*z3^3+243194/45*z4*z3^2+45964/21*z5^2+33590/7*z2*z3*z5+64771/15*z3*z7+93632/
15*z2*z9+20440189/1440*z3*z8+731863/60*z5*z6+207889/20*z4*z7+7392*z11+
48044537113/100800*z10-18661507/226800*z3^3-9557748409/12096000*z6*z3-234362189
/144000*z4*z5-963204787/756000*z2*z7-33810947/81000*z9-\
71532160206246331600733634639266591/1124365042067020185600000000000)*lny^2+(-\
17493417978257651837/54200267735040000000+2057/151200*z6+4327/56700*z5-\
332551078781/160030080000*z3-71011726722263/96018048000000*z2-24473567/
725760000*z4+143/900*z3^2+30559/113400*z2*z3)*lny^7+(299852948581681000137853/
15934878714101760000000+209/270*z7+3138367/362880*z6-933023857/272160000*z5-\
1155934692935203/12002256000000*z3-3038202857063491519/56458612224000000*z2-\
258327708617/3333960000*z4+667291/226800*z3^2+583/270*z2*z5+3311/450*z3*z4-\
4256960677/544320000*z2*z3)*lny^6+(321604903731656132583373957/
3186975742820352000000000+4013999/43200*z8+256931/1890*z7-37874106673/161280000
*z6-8752580253401/13335840000*z5-386924600808140239/697019904000000*z3-\
86481441922134708431/301112598528000000*z2-1523587957614892159/256048128000000*
z4-853239631/181440000*z3^2+182381/945*z2*z5+3707/225*z3*z5+6495793/12600*z3*z4
-14818390987123/13335840000*z2*z3+2541/200*z2*z3^2)*lny^5-\
56261807097589239416262364961391346724569/99168996710311180369920000000000000+(
-109210619140584102299/12802406400000*z8+204876137620269089/497871360000*z7-\
393834479854075155430639/150556299264000000*z6+2393796966158218859471683/
18443146659840000000*z5+2720995173413663757146415443/113820562243584000000000*
z3-105831586130052865361870128704137/743627673324748800000000000*z2+
56157092041248845283219838223/265581311901696000000000*z4-5186477424136097/
44452800000*z3*z5+22488192293277794129/39207369600000*z2*z5+6731819715250691137
/4480842240000*z3*z4+25142208024709310905760519/110658879959040000000*z2*z3-\
145780835036027/1814400000*z2*z3^2-1206057109731480306887/62731791360000000*z3^
2+164131/40*z6*z3^2+8074/5*z2*z5^2-182852/105*z3^2*z5-595306/945*z2*z3^3-\
2677363609/504000*z4*z3^2+87362/15*z4*z3*z5+9218/3*z2*z3*z7+11/90*z3^4-\
998967953/378000*z5^2-291522503/63000*z2*z3*z5+81862/15*z5*z7+245168/45*z3*z9-\
91721287/18000*z3*z7-2547104/135*z2*z9-820265011/15120*z3*z8-5515555/126*z5*z6-\
2186540/63*z4*z7-20328*z11+1187600512571/5306880*z12-300325037749/774144*z10+
239725504199/33339600*z3^3+1287700128992609/1778112000*z6*z3+32404636711967/
63504000*z4*z5+21883262200397/88905600*z2*z7+852215531003/3402000*z9-\
105503645461173065088392821584763972537/196763882361728532480000000000000)*lny+
(7692559055672472315117638819/6373951485640704000000000+229145263/25920*z8-\
347136787/576000*z7-482324393687741/7112448000*z6-786638345628857/160030080000*
z5-10096739924108527192877/9033377955840000000*z3-46293409935028891239919/
10840053547008000000*z2-321420542199070602833/3763907481600000*z4+2259751079/
333396000*z3^2+2849/216*z3^3+81004/135*z9-3035574391/4536000*z2*z5+69131/1890*
z3*z5-11539611757/7257600*z3*z4-54415521402013207/6401203200000*z2*z3+2251/45*
z2*z3^2+541167/320*z6*z3+17666/15*z4*z5+101717/180*z2*z7)*lny^4+(1144/9*z2*z3*
z5+21467636862988971968973017756101/5354119247938191360000000000-43195845383309
/870912000*z8-15453974452279/1333584000*z7-11090824216932168407/10241925120000*
z6-1492057813794245039/470488435200000*z5+18836201624035945657/
75897722880000000*z3-17376775230632533697827637/542002677350400000000*z2-\
3803635253708092959661319/9033377955840000000*z4-18854142338628283/
6401203200000*z3^2-2057/45*z5^2+221779613/9600*z10+53287/405*z3^3+376852/81*z9-\
9723640276193/666792000*z2*z5+17925389/75600*z3*z5-31678743950957/889056000*z3*
z4-1131217461953556527/470488435200000*z2*z3-18523699/9072000*z2*z3^2+5687/18*
z4*z3^2-1133/10*z3*z7+60785251/3780*z6*z3+4101949/378*z4*z5+1036901/210*z2*z7)*
lny^3)*y^6+(6712836083491264109687/1905478162560000*z8-\
9649849197006808108924291/26259870927780000000*z7-9181039935451059942583075327/
5041895218133760000000*z6+1726187619178861127139756523379/
142937729434092096000000000*z5-783600326513861237486472246156598799/
50428430944347691468800000000000*z3-37299022528102704986777211166187973611/
403427447554781531750400000000000*z2-611209596303265844615089348614761/
457400734189094707200000000*z4+3448280076971937461/16540609050000*z3*z5-\
338968512691433157388319/656496773194500000*z2*z5-36040060124982308007463939/
26259870927780000000*z3*z4+50980630096077866699170929797/
15881969937121344000000000*z2*z3+121695100847821853/810152280000*z2*z3^2+
1920179795643167965947421/50418952181337600000*z3^2-1412041/105*z6*z3^2-94480/
21*z2*z5^2-2385738772/3472875*z3^2*z5-2128226581/18753525*z2*z3^3+651061951543/
6945750*z4*z3^2-6106024/315*z4*z3*z5-2833496/315*z2*z3*z7-26008/189*z3^4+
2563011776939/62511750*z5^2+890168646688/10418625*z2*z3*z5-3299816/315*z5*z7-\
1441984/135*z3*z9+872200130938/10418625*z3*z7-989410700056/93767625*z2*z9-\
14692021179517/3000564000*z3*z8-993297658831/125023500*z5*z6-440248321691/
41674500*z4*z7-449629004/15435*z11-713644581217/6965280*z12+166771962782745853/
80015040000*z10-443788042440954107/24810913575000*z3^3-124977455629671057949/
66162436200000*z6*z3-2749829667971529011/1984873086000*z4*z5-\
2158592488901224993/3101364196875*z2*z7-777583172380574359/1033788065625*z9+
1022208/35*z13+35288/45*z3^2*z7+245344/315*z3*z5^2+115456/7*z11*z2+2369312/135*
z4*z9+885467/63*z6*z7+43742941/6300*z10*z3+10220584/945*z8*z5+174064/945*z4*z3^
3+40832/105*z2*z3^2*z5+(694848864784541/333396000*z8-4225126595003650981/
99243654300000*z7+18947526783989142373453/4234395916800000*z6-\
6775208034499723617779557/105039483711120000000*z5-\
4847458503982773415662611191999/285875458868184192000000000*z3+
13265559963672133944130971069077/91480146837818941440000000*z2+
25092054517852124962777074407/20167580872535040000000*z4+79558410572/4465125*z3
*z5-628187340818383187/8270304525000*z2*z5-1519546090016467601/6616243620000*z3
*z4-30661372232582320454943677/210078967422240000000*z2*z3+66922162193/5953500*
z2*z3^2+4226417925158359291/176433163200000*z3^2-25696/63*z3^2*z5-13904/105*z2*
z3^3-1432622/315*z4*z3^2-578992/315*z5^2-12112/3*z2*z3*z5-1142236/315*z3*z7-\
214016/45*z2*z9-2920027/270*z3*z8-2927452/315*z5*z6-831556/105*z4*z7-5632*z11-\
2249890837/5600*z10+101226359/3750705*z3^3+228237951763/250047000*z6*z3+
8525434613/10418625*z4*z5+23582575081/62511750*z2*z7-9309052988/13395375*z9+
122729063876605085726005060625828871917/1613709790219126127001600000000000)*lny
^2+(165354099495480952350907/317639398742426880000000-2057/198450*z6-4/63*z5+
7740252701/5000940000*z3+170452281304868671/250094008836000000*z2+228967/
468838125*z4-572/4725*z3^2-211/945*z2*z3)*lny^7+(-4693076555470854685983227/
363016455705630720000000-1672/2835*z7-407549/56700*z6+713024537/2813028750*z5+
3176430400493883619/35727715548000000*z3+8690125703326728937/114328689753600000
*z2+1140509446841/20003760000*z4-2579/1050*z3^2-4664/2835*z2*z5-3784/675*z3*z4+
6679349507/5626057500*z2*z3)*lny^6+(-942400367051961151428452426023/
6861011012836420608000000000-4013999/56700*z8-1072117/9450*z7+243710748683/
10001880000*z6+1044481089473/2143260000*z5+150618021296173546217/
190547816256000000*z3+330243449790952513996421/252094760906688000000*z2+
129631310665986772631/23818477032000000*z4+2673228547/3750705000*z3^2-12106/75*
z2*z5-59312/4725*z3*z5-8157613/18900*z3*z4+6197909802919/7501410000*z2*z3-242/
25*z2*z3^2)*lny^5+170360197917646864471559022701638976775302071/
320240707868985579903467520000000000000+(75750820156653855921593/
9527390812800000*z8-15970098046825758233/33081218100000*z7+
4323487557668424969253753397/1008379043626752000000*z6-\
53654004656390825529889729/240090248482560000000*z5-\
249812993989329157184507064562721/4574007341890947072000000000*z3+
4001970644602348674416421490599569407/50428430944347691468800000000000*z2-\
137979398546092842369454456828519/1143501835472736768000000000*z4+
50780337290075107/459461362500*z3*z5-172467400460028205471/264649744800000*z2*
z5-266468998694998877609/158789846880000*z3*z4-428129403196816663335846581/
1120421159585280000000*z2*z3+151976939341316221/2025380700000*z2*z3^2+
23241194598084362876481739/630236902266720000000*z3^2-328262/105*z6*z3^2-129184
/105*z2*z5^2+10344/7*z3^2*z5+505436/945*z2*z3^3+2370566818/10418625*z4*z3^2-\
1397792/315*z4*z3*z5-147488/63*z2*z3*z7-88/945*z3^4+6797783534/31255875*z5^2+
2174802668/10418625*z2*z3*z5-1309792/315*z5*z7-560384/135*z3*z9+3817015487/
10418625*z3*z7+2160448/135*z2*z9+348306181/7560*z3*z8+11706677/315*z5*z6+
1325474/45*z4*z7+17232*z11-1187600512571/6965280*z12+81933429580343/2000376000*
z10-205590294821/37507050*z3^3-973787750071/1764000*z6*z3-97395341468767/
250047000*z4*z5-94153989392543/500094000*z2*z7-5174279675009/26790750*z9+
337332280050995973543614623179267500488245751/
640481415737971159806935040000000000000)*lny+(-2665399937914337123471618105593/
4574007341890947072000000000-814/81*z3^3-185152/405*z9-28020113/3780*z8+
5664161191/27783000*z7+244663452682553/4800902400*z6+252060277481491/
54010152000*z5+410002532603026385775097/210078967422240000000*z3+
136971504744232909552422031/12100548523521024000000*z2+3889077499281205832443/
38109563251200000*z4-40778367143/3000564000*z3^2+16729747852/93767625*z2*z5-\
28988/945*z3*z5+51678856177/150028200*z3*z4+1352517255427790383/170131978800000
*z2*z3-5623/135*z2*z3^2-180389/140*z6*z3-282656/315*z4*z5-58124/135*z2*z7)*lny^
4+(204374007930106158726261857657687801/121028234266434459525120000000000+32912
/945*z5^2-221779613/12600*z10-44662/405*z3^3-1580336/405*z9-18304/189*z2*z3*z5+
55001331122539/9001692000*z8+8816202744949/1000188000*z7+189058953239154051629/
190547816256000*z6+414315133976748271/99243654300000*z5-\
34567989770599316905748197/20167580872535040000000*z3+
96867831751085030599335870287/1588196993712134400000000*z2+
4649095372280347437685673869/7562842827200640000000*z4+504578613229510319/
198487308600000*z3^2+8322629654389/750141000*z2*z5-303526096/1250235*z3*z5+
5815657828313/214326000*z3*z4+6825213579066386507/1905478162560000*z2*z3-\
9103257841/93767625*z2*z3^2-45496/189*z4*z3^2+9064/105*z3*z7-17020553/1260*z6*
z3-574048/63*z4*z5-3915586/945*z2*z7)*lny^3)*y^7+(-6176407867628938362809/
1512284256000000*z8+41910993381600877362613223/82994159969280000000*z7+
699541922681858555634949337/560210579792640000000*z6+
1544968349866204300815449586143/56469226443098112000000000*z5-\
2936246662213477000576554481051758527/239068117069500166963200000000000*z3+
1052413424819450474430577843957500083657/6275538073074379382784000000000000*z2+
8427082614825080767758576726755407/5082230379878830080000000000*z4-\
1242097621678222871/5445468000000*z3*z5+84593090776760016729471527/
124491239953920000000*z2*z5+1748082754466190971132573803/995929919631360000000*
z3*z4+498527463905357568896059644979/6274358493677568000000000*z2*z3-\
4045264128467723503/25204737600000*z2*z3^2-36700218216342639680478143/
560210579792640000000*z3^2+144920639/12600*z6*z3^2+2019194/525*z2*z5^2-64317023
/123480*z3^2*z5-27335422369/111132000*z2*z3^3-505851565931/6945750*z4*z3^2+
26112463/1575*z4*z3*z5+1730447/225*z2*z3*z7+61952/525*z3^4-891752794531/
27783000*z5^2-165023540317/2480625*z2*z3*z5+14084591/1575*z5*z7+82072/9*z3*z9-\
4549046354857/69457500*z3*z7-112804604533/13891500*z2*z9-96095721684911/
3556224000*z3*z8-648804462727/29635200*z5*z6-92618198101/5488000*z4*z7-27873971
/13720*z11+1715337621233/19900800*z12-10870060416401651/6585600000*z10+
3876213636813700603/235244217600000*z3^3+1075373700619165595141/627317913600000
*z6*z3+19806380019128443771/15682947840000*z4*z5+6259499604037872799/
9801842400000*z2*z7+2568015942526500731/3675690900000*z9-801504/35*z13-9223/15*
z3^2*z7-64124/105*z3*z5^2-90528/7*z11*z2-619252/45*z4*z9-1851431/168*z6*z7-\
91462513/16800*z10*z3-2671289/315*z8*z5-45494/315*z4*z3^3-10672/35*z2*z3^2*z5+(
-96860675275757287/60011280000*z8+113693461219337591/2904249600000*z7-\
1193814692232447305010133/254063755008000000*z6+10597615751065622516454619/
124491239953920000000*z5+1075632048772323580083843266083/
28234613221549056000000000*z3-164198262087322850160198531738607/
816787025337669120000000000*z2-144732859432129032288126817739/
80670323490140160000000*z4-17082040889161/1250235000*z3*z5+2687236369468893509/
39207369600000*z2*z5+646434768418829491/3136589568000*z3*z4+
7547833952904391078165099/41497079984640000000*z2*z3-10810656924547/1250235000*
z2*z3^2-53255492959609509427/2117197958400000*z3^2+6716/21*z3^2*z5+3634/35*z2*
z3^3+2039197/525*z4*z3^2+353369/225*z5^2+1086658/315*z2*z3*z5+1952131/630*z3*z7
+55936/15*z2*z9+6105511/720*z3*z8+1530259/210*z5*z6+434677/70*z4*z7+4416*z11+
173098148767/504000*z10+154585351/27783000*z3^3-288153549169/296352000*z6*z3-\
569753141/1646400*z4*z5+2499717839/18522000*z2*z7+511329341/396900*z9-\
582313212269558151422195340901347158057/6454839160876504508006400000000000)*lny
^2+(-286853615894651320370071/418290566245171200000000+4301/529200*z6+15307/
283500*z5-353704993451/300056400000*z3-3366668314737317/5489031744000000*z2+
323918593/17781120000*z4+299/3150*z3^2+107449/567000*z2*z3)*lny^7+(-\
819503778446277825987997/268901078300467200000000+437/945*z7+55420487/9072000*
z6+10537839023/6667920000*z5-280688748511884271/3528663264000000*z3-\
17943804760963431947/211719795840000000*z2-1056985690127/24494400000*z4+2366857
/1134000*z3^2+1219/945*z2*z5+989/225*z3*z4+34875256763/13335840000*z2*z3)*lny^6
+(3843243072844736930817335467/180701524617913958400000000+8392907/151200*z8+
18257017/189000*z7+127766190029/1317120000*z6-18636463867297/50009400000*z5-\
1699957362945989364977/1905478162560000000*z3-6204709600153028033060987/
2987789758894080000000*z2-91761685941200932117/18819537408000000*z4+1265910133/
889056000*z3^2+309479/2250*z2*z5+15502/1575*z3*z5+139079491/378000*z3*z4-\
94695952588193/150028200000*z2*z3+759/100*z2*z3^2)*lny^5+(-\
427027264785336763337/58811054400000*z8+585918364130905492559/1134213192000000*
z7-472971112593860271691296587/82994159969280000000*z6+
366149361593659218673832501/1120421159585280000000*z5+
643840646395062017815663786934711/6534296202701352960000000000*z3-\
3539461616371107084982024204759768123/358602175604250250444800000000000*z2-\
1524357999457425808363395441893/8365811324903424000000000*z4-332960034718888471
/3267280800000*z3*z5+604541289396236138353/882165816000000*z2*z5+
27760481809188865099537/15878984688000000*z3*z4+18461820988797955538000458151/
33612634787558400000000*z2*z3-64036233987983177/933508800000*z2*z3^2-\
6471607142566429034154533/124491239953920000000*z3^2+343183/140*z6*z3^2+33764/
35*z2*z5^2-2004866/1575*z3^2*z5-48371/105*z2*z3^3+34236919727/12348000*z4*z3^2+
365332/105*z4*z3*z5+38548/21*z2*z3*z7+23/315*z3^4+11363800267/9261000*z5^2+
3717549917/1543500*z2*z3*z5+342332/105*z5*z7+146464/45*z3*z9+7571924329/3087000
*z3*z7-3102032/225*z2*z9-5999688193/151200*z3*z8-201664597/6300*z5*z6-1902922/
75*z4*z7-74236/5*z11+2483164708103/18574080*z12+1953694820172203/11854080000*
z10+793283256973/187535250*z3^3+4257454577162117/10001880000*z6*z3+
376164511705981/1250235000*z4*z5+145827055929637/1000188000*z2*z7+
40411802897807/267907500*z9-31728029559579045402584661792509104960557997/
63257423776589744178462720000000000000)*lny-\
1013063922564392158325053719351335294273873821/
1992608848962576941621575680000000000000+(-2547865102212555185420463249371/
4391047048215309189120000000+478154741/75600*z8+1009416881/32928000*z7-\
2679695310840847/68584320000*z6-12654316607839/2963520000*z5-\
16346726844627637591856239/5975579517788160000000*z3-\
6121979072652221317020481199/302513713088025600000000*z2-\
82693382970764913239891/762191265024000000*z4+965008417531/60011280000*z3^2+851
/108*z3^3+48392/135*z9+12187790777/111132000*z2*z5+48803/1890*z3*z5+
342296275063/889056000*z3*z4-485136278830107623/67212633600000*z2*z3+265771/
7560*z2*z3^2+1131531/1120*z6*z3+73876/105*z4*z5+30383/90*z2*z7)*lny^4+(-\
12412189586550389969699357355706547909/1434408702417001001779200000000000+4784/
63*z2*z3*z5+415396151112739/21337344000*z8-3261700082327/476280000*z7-\
673069349944796741981/752781496320000*z6-37220548725847683703/7939492344000000*
z5+697004195148647075597554691/201675808725350400000000*z3-\
11322959744239375856364675851773/112938452886196224000000000*z2-\
1530099525893641979788726807/1991859839262720000000*z4-345854648228778803/
156829478400000*z3^2-8602/315*z5^2+463721009/33600*z10+38018/405*z3^3+6723584/
2025*z9-4303216299853/500094000*z2*z5+2211838033/9261000*z3*z5-35059469379169/
1666980000*z3*z4-19219120219169308363/4536852768000000*z2*z3+33586428461/
222264000*z2*z3^2+11891/63*z4*z3^2-2369/35*z3*z7+435065219/37800*z6*z3+14669149
/1890*z4*z5+5556412/1575*z2*z7)*lny^3)*y^8+(107823627848903070204785064271/
24550333084676044800000*z8-8084644181992103473426488752988967/
13100303237313984265728000000*z7-1755271006002206279911770835020947177/
3144072776955356223774720000000*z6-97362843583251705833305465469012207658839/
1078527005042880622222561075200000000*z5+
6286423298658994131918768399595822535472940693589/
184164094451498089223737860907991040000000000*z3-\
1683536508357735446908126727572649047962407147308063/
6445743305802433122830825131779686400000000000*z2-\
11764945097556714474255027841409064799798421/
6163011457387889269843206144000000000*z4+560280422312540596530859/
2367894780543600000*z3*z5-5291369125412946307638755105368381/
6550151618656992132864000000*z2*z5-9764592787074076915929839428687019/
4763746631750539732992000000*z3*z4-23315832721521773954918779648590665669387/
119836333893653402469173452800000000*z2*z3+11983965224530533839306809/
73066467513916800000*z2*z3^2+18295095385806095419530698156763893/
196504548559709763985920000000*z3^2-137759471/13860*z6*z3^2-1279084/385*z2*z5^2
+4603656647839/3697917300*z3^2*z5+183429800839931/399375068400*z2*z3^3+
505876572816353/8875001520*z4*z3^2-5516226/385*z4*z3*z5-2558078/385*z2*z3*z7-\
1062494/10395*z3^4+1685155228174741/66562511400*z5^2+723687796783603/
13867189875*z2*z3*z5-2970322/385*z5*z7-2336816/297*z3*z9+2863636585750219/
55468759500*z3*z7+963762395111447/49921883550*z2*z9+585921305116915381/
12780002188800*z3*z8+21069239562187153/532500091200*z5*z6+535791355609261/
16136366400*z4*z7+1723668240247/82175940*z11-22494282066233/306472320*z12+
560675878864202144737/426000072960000*z10-1534129292110418537390513/
102293054519483520000*z3^3-421054729151413773230889007/272781478718622720000*z6
*z3-116703391703539789357704367/102293054519483520000*z4*z5-\
7410469988380748146690783/12786631814935440000*z2*z7-340713300749108649124019/
532776325622310000*z9+128832/7*z13+48922/99*z3^2*z7+340136/693*z3*z5^2+800320/
77*z11*z2+3284728/297*z4*z9+24551585/2772*z6*z7+242574491/55440*z10*z3+14169446
/2079*z8*z5+241316/2079*z4*z3^3+56608/231*z2*z3^2*z5+(251575225495378207/
199687534200*z8-728770723992163199428481/20458610903896704000*z7+
19415971821208197359121429709/4091722180779340800000*z6-\
658885661090985393980747683420193/6550151618656992132864000000*z5-\
17038995348066385195331429032314608129461/269631751260720155555640268800000000*
z3+2030241437967257968184065593084386528144693/
7190180033619204148150407168000000000*z2+229884313892522719293129484463796433/
98252274279854881992960000000*z4+55843803514391/5282739000*z3*z5-\
1048396789441681143543631/17048842419913920000*z2*z5-6277285678879999901051041/
34097684839827840000*z3*z4-1362342401577016852104935491679051/
6550151618656992132864000000*z2*z3+1115923077241873/166406278500*z2*z3^2+
54106455268988665528907/2131105302489240000*z3^2-178120/693*z3^2*z5-19276/231*
z2*z3^3-11625392/3465*z4*z3^2-85562/63*z5^2-2066252/693*z2*z3*z5-1031739/385*z3
*z7-296704/99*z2*z9-16192877/2376*z3*z8-4058513/693*z5*z6-1152839/231*z4*z7-\
39040/11*z11-41142612043/138600*z10-2497890464837/99843767100*z3^3+
1063061988799211/1065000182400*z6*z3+1133219628133/17750003040*z4*z5-\
28824731793853/66562511400*z2*z7-1036940507473/648336150*z9+
97243278232555871144659949943998541806047523749643/
920820472257490446118689304539955200000000000)*lny^2+(
160384380077558681297385117226469/198076584948187442097807360000000-1037/158760
*z6-14521/311850*z5+24210110157727/26625004560000*z3+35304831045490457790061/
64444624347274617600000*z2-1851710639003/63900010944000*z4-793/10395*z3^2-9257/
56700*z2*z3)*lny^7+(126582119259329687006624602682279/
6431057952863228639539200000000-2318/6237*z7-52556821/9979200*z6-12714013574993
/4792500820800*z5+5920717109898325937969/83694317334122880000*z3+
125556845296172635219739/1438496079180237000000*z2+10602307749195517/
319500054720000*z4-2241259/1247400*z3^2-6466/6237*z2*z5-5246/1485*z3*z4-\
231877035106393/47925008208000*z2*z3)*lny^6+(
55295084817946693148905925170684343359919/
258846481210291349333414658048000000000-22259449/498960*z8-5776201/69300*z7-\
7155019419557399/42600007296000*z6+826585767518801/2852679060000*z5+
14229934337097597984349577/15343958177922528000000*z3+
2048427449023905476115114207234029/786018194238839055943680000000*z2+
21336057894778046460557113/4910066616935208960000*z4-8352773031863/
3195000547200*z3^2-2056807/17325*z2*z5-82228/10395*z3*z5-444657/1400*z3*z4+
19556763171938507/39937506840000*z2*z3-61/10*z2*z3^2)*lny^5+
2487842984171228366028940797752695544613492854037009805433/
5116631036145971412903108989606715064320000000000000+(
1007981910063543449175014537/153439581779225280000*z8-\
67519118075478353959207427/127866318149354400000*z7+
267651965661981207418539491266538323/39300909711941952797184000000*z6-\
3503498639548354112284231050245767/8187689523321240166080000000*z5-\
169088599232243727878182206235642152711697/
1078527005042880622222561075200000000*z3-\
4643697594653742588402404305583871293597874538781/
92082047225749044611868930453995520000000000*z2+
2877051145937694064123069909272385959384719/
4314108020171522488890244300800000000*z4+8791960598798317448747/
94715791221744000*z3*z5-3690862769617549520327261/5327763256223100000*z2*z5-\
49916190902919325464527023/28414737366523200000*z3*z4-\
11620622813972704264742186895771311/16375379046642480332160000000*z2*z3+
226894429308772183508419/3653323375695840000*z2*z3^2+
1256889363279799785147832303518397/19650454855970976398592000000*z3^2-910181/
462*z6*z3^2-179096/231*z2*z5^2+3837916/3465*z3^2*z5+378694/945*z2*z3^3-\
201214869016933/44375007600*z4*z3^2-176168/63*z4*z3*z5-1022360/693*z2*z3*z7-122
/2079*z3^4-69342923004281/33281255700*z5^2-21908487560671/5546875950*z2*z3*z5-\
1815848/693*z5*z7-776896/297*z3*z9-45753850412723/11093751900*z3*z7+17818528/
1485*z2*z9+212599021/6160*z3*z8+192971987/6930*z5*z6+76492454/3465*z4*z7+142184
/11*z11-6585784660621/61294464*z12-12197108955505437049/42600007296000*z10-\
821053103489987/249609417750*z3^3-80202889476203/242574750*z6*z3-\
577287129780283/2465278200*z4*z5-37871546880226979/332812557000*z2*z7-\
192522267363823/1620840375*z9+
68303920730237455444898620032786265829719842793988619869/
146189458175599183225803113988763287552000000000000)*lny+(
78712501103635728583236830968173688163359/
32355810151286418666676832256000000000-908613071/166320*z8-20326045108843/
118333353600*z7+1291019560208120363/42600007296000*z6+504586826852240089/
130704567840000*z5+350126780244372921680314459974487/
104802425898511874125824000000*z3+5066792411744465543874464577828391/
174670709830853123543040000000*z2+384934614589978847651850557/
3507190440668006400000*z4-10535243835337/639000109440*z3^2-11285/1782*z3^3-\
256688/891*z9-112414224240643/399375068400*z2*z5-76091/3465*z3*z5-\
237438741738631/290454595200*z3*z4+569277449608991256207647/
87679761016700160000*z2*z3-138839/4620*z2*z3^2-1000339/1232*z6*z3-35624/63*z4*
z5-80581/297*z2*z7)*lny^4+(-126880/2079*z2*z3*z5+
19663351047621945438299781540985204322330615379223/
1104984566708988535342427165447946240000000000-2650695366203894321/
76680013132800*z8+1195911881012053/221875038000*z7+786543745902657441540541477/
982013323387041792000*z6+417916353619252337761169/85244212099569600000*z5-\
36673095973307326064158328745401/7277946242952213480960000000*z3+
35424744101139969018761776295532796670117/239672667787306804938346905600000000*
z2+830543841615267501109084238322577189/943221833086606867132416000000*z4+
393332194109276221268267/204586109038967040000*z3^2+4148/189*z5^2-1229868763/
110880*z10-40034/495*z3^3-4245376/1485*z9+481681523791991/71316976500*z2*z5-\
7651883278043/33281255700*z3*z5+16459810488374317/998437671000*z3*z4+
6986730751181093453960119/1534395817792252800000*z2*z3-143538736616479/
798750136800*z2*z3^2-28670/189*z4*z3^2+12566/231*z3*z7-1339276/135*z6*z3-\
69527099/10395*z4*z5-31592788/10395*z2*z7)*lny^3)*y^9+(-\
1213688537888880300764239878313/267821815469193216000000*z8+
5189387739074033722980115960213/7365099925402813440000000*z7-\
276290479473849531784869609431431331/1714948787430194303877120000000*z6+
784044187092646539556822344580485958807/4630361726061524620468224000000000*z5-\
4115468397993909255649160815961816656013410537/
88747364986385605485742168473600000000000*z3+
7411252074224081607155492552382082373926817602334173/
20090628485617973369862312099053568000000000000*z2+
69508876298549630491839242880526135397114827/
33616426131206668744599306240000000000*z4-1328859716874576128054582083/
5579621155608192000000*z3*z5+8748781506953983887309622825973/
9666693652091192640000000*z2*z5+2807093243130778075332214449594187/
1237336787467672657920000000*z3*z4+2800266610751228613906695106833696352109/
8488996497779461804191744000000000*z2*z3-15192058311155832746987579/
92993685926803200000*z2*z3^2-203982559787262245678679814287645211/
1714948787430194303877120000000*z3^2+655545353/75600*z6*z3^2+4563439/1575*z2*z5
^2-87791795197/52390800*z3^2*z5-5507965384981/9430344000*z2*z3^3-\
130242730030570573/2904545952000*z4*z3^2+118126891/9450*z4*z3*z5+54765413/9450*
z2*z3*z7+844297/9450*z3^4-3240445990477697/161363664000*z5^2-74718715718128607/
1815341220000*z2*z3*z5+63517907/9450*z5*z7+34276/5*z3*z9-148579548598433173/
3630682440000*z3*z7-30596836581277/1178793000*z2*z9-17121851232613319/
301771008000*z3*z8-25082557919651/502951680*z5*z6-6643840126823/155232000*z4*z7
-12617078977/388080*z11+105716653031209/1671667200*z12-9814138000600064100863/
9294547046400000*z10+10929269014111984768679/805140137894400000*z3^3+
8924293513839988038558619/6441121103155200000*z6*z3+45086531320059985522103/
43916734794240000*z4*z5+1234517762329706017081/2358808997737500*z2*z7+
21938920643989166889919/37740943963800000*z9-75504/5*z13-36491/90*z3^2*z7-18122
/45*z3*z5^2-8528*z11*z2-1225042/135*z4*z9-1046461/144*z6*z7-51696203/14400*z10*
z3-1509859/270*z8*z5-12857/135*z4*z3^3-3016/15*z2*z3^2*z5+(-\
30317543348614185393881/30672005253120000*z8+77905913924945788271399/
2415420413683200000*z7-1533990435072929784198752457533/327337774462347264000000
*z6+34593706282601470897709538396287/309334196866918164480000000*z5+
9172976521525416549992090430879857995973/101867957973353541650300928000000000*
z3-143683491249296246503830158746256583743834413/
369780687443273356190592368640000000000*z2-\
42898137008155241654200953103932125773/15091549329385709874118656000000*z4-\
656638896696567511/79875013680000*z3*z5+22165756104135795656011/
402570068947200000*z2*z5+3778233476779379268331/23004003939840000*z3*z4+
11669544544286922688597876024651/51555699477819694080000000*z2*z3-\
238539121418738249/45642864960000*z2*z3^2-307635936947940456114736273/
12275166542338022400000*z3^2+1898/9*z3^2*z5+1027/15*z2*z3^3+21731918/7425*z4*z3
^2+13700839/11550*z5^2+9017801/3465*z2*z3*z5+514991/220*z3*z7+110656/45*z2*z9+
24156587/4320*z3*z8+864929/180*z5*z6+245687/60*z4*z7+2912*z11+2154374706101/
8316000*z10+172828908533/4715172000*z3^3-25162454439301/25147584000*z6*z3+
15171174461/139708800*z4*z5+272466025441/449064000*z2*z7+7371709063/4209975*z9-\
312400521147267401867129632643958700178222247019123/
2525679009620545223639833521023877120000000000)*lny^2+(-\
4202956702578971798536900249681/4677133056627802646937600000000+2431/453600*z6+
108527/2673000*z5-5805556192872809/8215715692800000*z3-1486444512772496152747/
3043429721240832000000*z2+4813337477/137168640000*z4+169/2700*z3^2+760589/
5346000*z2*z3)*lny^7+(-232938434545974158854115416224728387/
6791197198223569443353395200000000+247/810*z7+2748985669/598752000*z6+
264449172311/80831520000*z5-27358250904044749499623/434775674462976000000*z3-\
174247784844228430759662617/2008663616018949120000000*z2-89775511854569969/
3485455142400000*z4+1519807/972000*z3^2+3913/1350*z3*z4+689/810*z2*z5+
6935064431237/1131641280000*z2*z3)*lny^6+(-\
154418966427775887092590608939960981263/305603873920060624950902784000000000+
4743817/129600*z8+906767639/12474000*z7+210174402682829/1005903360000*z6-\
99164656624742773/435681892800000*z5-46513267634079676654113523/
50102720580971520000000*z3-1222384010572512756405783829961/
412445595822557552640000000*z2-2243722767027212506678309/579700899283968000000*
z4+247236402289/75442752000*z3^2+4381/675*z3*z5+2303794439/8316000*z3*z4+
322913953/3118500*z2*z5-7179275143081759/18720706331250*z2*z3+1001/200*z2*z3^2)
*lny^5+(-686297424362993698329393551/115940179856793600000*z8+
4611500442644639175379250609/8767976101670016000000*z7-\
16235869074483110924674407860145521/2121148778516010270720000000*z6+
19489275871628388947548665174695839/37429437820897097902080000000*z5+
168622026540325941630487746196474905722597731/
739561374886546712381184737280000000000*z3+
4646019874149811876714082279922032120683139243/
51769296242058269866682931609600000000000*z2-\
64870949882266399864963566734820893545091/50933978986676770825150464000000000*
z4-16923217155142329645739/201285034473600000*z3*z5+
42020319352415014432458387437/61375832711690112000000*z2*z5+
424401768311630705920285657229/245503330846760448000000*z3*z4+
40313799387062022858039328573492769729/47161091654330343356620800000000*z2*z3-\
2113208043776261583539/37740943963800000*z2*z3^2-\
19389875369623827085391435430497/265143597314501283840000000*z3^2+193973/120*z6
*z3^2+9542/15*z2*z5^2-267319/275*z3^2*z5-21928153/62370*z2*z3^3+276802127003/
49896000*z4*z3^2+103246/45*z4*z3*z5+10894/9*z2*z3*z7+13/270*z3^4+36230640923/
14033250*z5^2+158426852407/32744250*z2*z3*z5+96746/45*z5*z7+289744/135*z3*z9+
2669761496107/523908000*z3*z7-234621896/22275*z2*z9-302123739811/9979200*z3*z8-\
10158440519/415800*z5*z6-2013774299/103950*z4*z7-624262/55*z11+1403527878493/
15920640*z12+358889474374267877/1005903360000*z10+2463123252153103/958500164160
*z3^3+14985450551877855877/58090919040000*z6*z3+332401508428545959/
1815341220000*z4*z5+2851689664385254769/31950005472000*z2*z7+73175305860778591/
778003380000*z9-101656266714513545923842261992266780847299136650764751393/
238676666409141523633964267736756387840000000000000)*lny-\
2944831446255713196169563693543189303903304544761756345709/
6379176356753418904398681337691488911360000000000000+(-\
2516017200291344836073637174966575255467103/
507127799922203459918526676992000000000+142714377247/29937600*z8+923204587903/
3592512000*z7-60506317421298530567/2556000437760000*z6-59973917600349049481/
17253002954880000*z5-28069821236386044429283405710851/
7424020724806035947520000000*z3-6952930345188340739810347139110011251/
188644366617321373426483200000000*z2-318913497491562526554482324593/
2946039970161125376000000*z4+4360906725560789/273857189760000*z3^2+3367/648*z3^
3+95732/405*z9+213187/320*z6*z3+20878/45*z4*z5+120211/540*z2*z7+2355917/124740*
z3*z5+11554033239121/10777536000*z3*z4+3617647668443/9430344000*z2*z5-\
753623835133118957011/129397522161600000*z2*z3+160087/6160*z2*z3^2)*lny^4+(-\
110328691007889691862766202707244655671717361833/
3727389329428195430401171075891200000000000+1352/27*z2*z3*z5+78496950595646761/
1810626048000*z8-2050976418109791919/479250082080000*z7-\
3321790040061875833970329/4637607194271744000*z6-202356073550502982266449807/
40917221807793408000000*z5+3614919612166502249578525498849229123/
565933099851964120279449600000000*z3-13541193872674908896740803407089722075503/
67911971982235694433533952000000000*z2-3053659516854045028169488068156341/
3181723167774015406080000000*z4-8134439222341125663751/4830840827366400000*z3^2
-2431/135*z5^2+262103179/28800*z10+376421/5346*z3^3+166214984/66825*z9+6721/54*
z4*z3^2-1339/30*z3*z7+489808577/56700*z6*z3+726403487/124740*z4*z5+45832694/
17325*z2*z7+15626670877/71442000*z3*z5-1386755528345101919/106500018240000*z3*
z4-256136255871470413/47925008208000*z2*z5-1720683402792704319294705539/
368254996270140672000000*z2*z3+3649301125619/18860688000*z2*z3^2)*lny^3)*y^10:
#
RT4ser[8,0] := (2862050116723/419904*z8+3536956807/2916*z7+5242182498899/839808*
z6+46009887313/39366*z5+625001383447/629856*z3+39007879480769/11337408*z2+
7059466345337/1259712*z4-71533136/729*z3*z5+301905163/1458*z2*z5+2314036927/
11664*z3*z4+742876213/2916*z2*z3-62901703/2916*z2*z3^2-3590062973/26244*z3^2+
3727360/9*z2*z3*z9+376320*z2*z5*z7+334208*z3*z4*z7+655712/3*z3*z5*z6-68435/3*z6
*z3^2+3200/3*z2*z5^2+56072/3*z3^2*z5+197198/81*z2*z3^3-601304/81*z4*z3^2-722480
/27*z4*z3*z5+13700/3*z2*z3*z7+6970/81*z3^4+6147994/243*z5^2-3710296/243*z2*z3*
z5+5615980/27*z5*z7+15999200/81*z3*z9+117838/3*z3*z7+10806256/81*z2*z9+
143909117/1296*z3*z8+4628729/54*z5*z6+1570831/18*z4*z7+1325640*z11+
2600628251345/265344*z12+244209201091/31104*z10+3650615/486*z3^3+179473165/1296
*z6*z3+71519551/486*z4*z5+41858908/243*z2*z7+100930768/81*z9+7904/9*z2*z3^4+
114176/9*z3^3*z5+69494*z3^2*z8+161632*z4*z5^2+1666560*z11*z3+13318144/9*z5*z9+
2122112/3*z7^2+1742400*z13+426004978109/10080*z14+42364/3*z3^2*z7+42512/3*z3*z5
^2-107520*z11*z2-2132144/9*z4*z9-1292435/6*z6*z7-8905601/120*z10*z3-1419172/9*
z8*z5-7000/9*z4*z3^3+2368*z2*z3^2*z5+(23783437/3149280*z2-952943/34992*z3+
8711321/87480*z4-140/3*z3^2-39287/486*z5-282929/2592*z6+2483/270*z7-50831/1620*
z8-2141266693/56687040-11036/135*z2*z3^2-17632/135*z3*z5-8723/108*z2*z3+4744/
135*z2*z5+61513/540*z3*z4)*lny^6+(-5980*z4*z3^2-5472*z3*z7+2488/27*z3^3+140000/
27*z9-23662359763/1259712*z2+1870625/288*z3-10588311605/419904*z4-2665799/5832*
z3^2+3102298/729*z5-208717625/11664*z6+269455/108*z7-13881185/864*z8-7808/3*z5^
2-12758647/360*z10-34145602357/1259712-78985/54*z2*z3^2-17530/9*z3*z5+2180614/
729*z2*z3+23507/27*z2*z5+377267/648*z3*z4-50624/9*z2*z3*z5+4030/3*z2*z7-67733/
18*z6*z3-6829/9*z4*z5)*lny^4+(-7799124211/11664*z8+15754963/81*z7-89981781515/
139968*z6+179621669/729*z5+99616783679/314928*z3-339394519591/629856*z2-\
424039179461/629856*z4-722318/27*z3*z5+21397520/243*z2*z5+218859217/1944*z3*z4+
359614501/2916*z2*z3-7006669/486*z2*z3^2-47057155/2187*z3^2-234392/3*z6*z3^2-\
24320*z2*z5^2-11504/3*z3^2*z5-28388/9*z2*z3^3-43724*z4*z3^2-337120/3*z4*z3*z5-\
147424/3*z2*z3*z7-720*z3^4-110996/9*z5^2-1062200/27*z2*z3*z5-34976/3*z5*z7-\
30464/3*z3*z9-230960/9*z3*z7-1251040/9*z2*z9-32366839/72*z3*z8-1094273/3*z5*z6-\
833915/3*z4*z7-136080*z11-60469386113/33168*z12-396553519/320*z10+159673/81*z3^
3+7750441/216*z6*z3+1256626/27*z4*z5+1284958/27*z2*z7+11234240/81*z9-\
4038431652379/3779136)*lny^2-4624562222023913/51018336+(-128/15*z3^3-13568/45*
z9+233868169/209952*z2-64194511/174960*z3+7790207/7776*z4-491/108*z3^2-44075/
486*z5-1507475/648*z6-54569/162*z7+2499863/2160*z8+8403463057/4723920-3881/15*
z2*z3^2-6272/15*z3*z5-1024891/14580*z2*z3-6158/9*z2*z5-668089/324*z3*z4-40784/
45*z2*z7-60508/15*z6*z3-37832/15*z4*z5)*lny^5+(13223/10935*z2+125309/21870*z3+
43/243*z4+28/9*z3^2-140/243*z5+383/1080*z6-4/135*z7-640411/688905-380/81*z2*z3-\
64/135*z2*z5-262/135*z3*z4)*lny^7+(109485355/1296*z8-23356567/729*z7+3880861159
/23328*z6-80335883/2187*z5-7483931075/157464*z3+21836776453/157464*z2+
19432297163/104976*z4+21104/9*z3*z5-14505596/729*z2*z5-10010155/324*z3*z4-\
71618395/2916*z2*z3+42001/27*z2*z3^2+3050362/729*z3^2-48512/9*z3^2*z5-55136/27*
z2*z3^3-50570/3*z4*z3^2-26432/3*z5^2-150592/9*z2*z3*z5-55816/3*z3*z7-2562304/27
*z2*z9-1970551/9*z3*z8-1687384/9*z5*z6-1407656/9*z4*z7-154240*z11+2938201/360*
z10-250154/243*z3^3-31371013/324*z6*z3-656296/9*z4*z5-3197330/81*z2*z7-13407376
/243*z9+216798761653/944784)*lny^3+(9619981849/7776*z8-688805998/729*z7+
68823284653/46656*z6-99844158335/78732*z5-565928961815/314928*z3+134095125245/
69984*z2+1161118048921/629856*z4+37679680/243*z3*z5-185489141/729*z2*z5-\
1168107281/5832*z3*z4-1423622333/4374*z2*z3+15324653/486*z2*z3^2+67893532/729*
z3^2-201632/3*z6*z3^2-928*z2*z5^2-68800/3*z3^2*z5-425372/81*z2*z3^3+573584/27*
z4*z3^2-218504/3*z4*z3*z5-1960/3*z2*z3*z7-1180/3*z3^4+1860620/27*z5^2+397936/9*
z2*z3*z5+441608/3*z5*z7+486080/3*z3*z9+1267240/9*z3*z7-23025568/81*z2*z9-\
205130311/648*z3*z8-9101731/27*z5*z6-3184625/9*z4*z7-689520*z11+30138046519/
132672*z12+304986281/320*z10-2188813/243*z3^3-85260497/648*z6*z3-50854964/243*
z4*z5-53974360/243*z2*z7-61133072/81*z9-1115136*z13-89824/3*z3^2*z7-89216/3*z3*
z5^2-629760*z11*z2-6030976/9*z4*z9-1609940/3*z6*z7-3976631/15*z10*z3-3716576/9*
z8*z5-63296/9*z4*z3^3-14848*z2*z3^2*z5+50483718781903/5668704)*lny)*y+(
7962826098161/1327104*z8+115054412765/248832*z7+1029876677715175/191102976*z6+
3770692505047/13436928*z5-30424513580963/859963392*z3+229559160794644355/
41278242816*z2+26901535157616337/5159780352*z4+5207264285/31104*z3*z5+
27199557841/124416*z2*z5+131208396919/331776*z3*z4+853081826609/2985984*z2*z3-\
1730059211/165888*z2*z3^2+1620593115437/35831808*z3^2+291200*z2*z3*z9+264600*z2
*z5*z7+234990*z3*z4*z7+307365/2*z3*z5*z6+4355187/64*z6*z3^2+642181/12*z2*z5^2-\
1943/6*z3^2*z5-60203/216*z2*z3^3-19961003/1152*z4*z3^2+3059981/24*z4*z3*z5+
2661011/24*z2*z3*z7+108389/72*z3^4+8263053/64*z5^2+194459/144*z2*z3*z5+11459513
/24*z5*z7+4504241/9*z3*z9+435784619/1728*z3*z7-1199927/27*z2*z9+150265559/6912*
z3*z8-2815189/288*z5*z6-4114979/96*z4*z7+1371705/2*z11+57201986535127/4245504*
z12+1769404610573/245760*z10+11063005/10368*z3^3+2869796101/9216*z6*z3+
2465598757/10368*z4*z5+168942853/1296*z2*z7+98802733/162*z9+1235/2*z2*z3^4+8920
*z3^3*z5+1563615/32*z3^2*z8+227295/2*z4*z5^2+1171800*z11*z3+1040480*z5*z9+
497370*z7^2-509652*z13+426004978109/14336*z14-23891*z3^2*z7-23684*z3*z5^2-\
628920*z11*z2-2122484/3*z4*z9-4596905/8*z6*z7-43808363/160*z10*z3-1318939/3*z8*
z5-20674/3*z4*z3^3-13296*z2*z3^2*z5-3296998601444812769/36691771392+(-50831/
2304*z8-16804920679/358318080*z2+31295713/2488320*z3-680683/11520*z3^2+
990682429/9953280*z4-105211/2592*z5-5331143/69120*z6+2149/80*z7-53405735899/
716636160+2629/30*z2*z5+421751/1440*z3*z4-60025/2592*z2*z3-2759/48*z2*z3^2-551/
6*z3*z5)*lny^6+(279467/18*z2*z7+23431985/576*z6*z3+2144869/72*z4*z5+418421077/
55296*z8-67275/16*z4*z3^2-7695/2*z3*z7-7543950308557/429981696*z2+15124728785/
2239488*z3-3101609/20736*z3^2-548750001233/23887872*z4+493102277/93312*z5-\
9133943509/1327104*z6+1043027/162*z7-813226581265351/30958682112-1830*z5^2-\
12758647/512*z10+86735/216*z3^3+518936/27*z9+5275261/864*z2*z5+289426601/20736*
z3*z4+321750533/62208*z2*z3-3955*z2*z3*z5-1143113/1152*z2*z3^2-105005/72*z3*z5)
*lny^4+(-112124074289/663552*z8+7700818313/62208*z7-3259106363447/5308416*z6+
35983851509/248832*z5+112001294031733/644972544*z3-6229129851628871/10319560704
*z2-2815132321595/3538944*z4+3864553/144*z3*z5+976914931/10368*z2*z5+
41401298837/248832*z3*z4+191909505797/1492992*z2*z3+2550265/13824*z2*z3^2+
28295813/3456*z3^2-439485/8*z6*z3^2-17100*z2*z5^2+24422/3*z3^2*z5+30097/18*z2*
z3^3+8447*z4*z3^2-158025/2*z4*z3*z5-69105/2*z2*z3*z7-2025/4*z3^4+1047367/48*z5^
2+51763/4*z2*z3*z5-16395/2*z5*z7-7140*z3*z9+1066223/24*z3*z7+412012/9*z2*z9+
18231331/576*z3*z8+332371/8*z5*z6+1311097/24*z4*z7+37770*z11-907040791695/
707584*z12+35222163741/20480*z10+4028749/2592*z3^3+1312860847/6912*z6*z3+
123275423/864*z4*z5+35209391/432*z2*z7+17809325/162*z9-13653737621534845/
41278242816)*lny^2+(-2549/4*z2*z7-45381/16*z6*z3-14187/8*z4*z5+58293347/17280*
z8+155587911853/107495424*z2-30949323227/59719680*z3+288995/3456*z3^2+
26159856623/14929920*z4-1311/40*z5-31171241/41472*z6+17561/5760*z7+
1855827345961/967458816-6*z3^3-212*z9-522011/1440*z2*z5-12733241/11520*z3*z4-\
4520173/25920*z2*z3+75373/360*z2*z3^2+22559/90*z3*z5)*lny^5+(11348761/22394880*
z2+795401/165888*z3+125/18*z3^2+4267/15552*z4-851/2880*z5+84599/120960*z6-1/48*
z7-73913629/11287019520-1/3*z2*z5-131/96*z3*z4-17167/5760*z2*z3)*lny^7+(
633591463/5184*z8-48219595/1152*z7+110328213587/995328*z6-14240460877/373248*z5
-949819949213/23887872*z3+75184066853039/644972544*z2+2699007959297/17915904*z4
-388675/72*z3*z5-994553/36*z2*z5-4048787891/82944*z3*z4-50369777453/1492992*z2*
z3-90191/864*z2*z3^2-68533621/31104*z3^2-3790*z3^2*z5-8615/6*z2*z3^3-6205/6*z4*
z3^2-17845/3*z5^2-16478/3*z2*z3*z5-38863/3*z3*z7-200180/3*z2*z9-9852755/64*z3*
z8-1054615/8*z5*z6-879785/8*z4*z7-108450*z11+2136720799/3840*z10+10829/96*z3^3-\
22426027/2304*z6*z3-2869463/144*z4*z5-309077/16*z2*z7-459718/9*z9+
2693908798808137/15479341056)*lny^3+(6676940775601/2985984*z8-77796440749/
165888*z7+194890767876271/71663616*z6-6234255801367/8957952*z5-5591423601177149
/5159780352*z3+5061927046142101/1719926784*z2+1421592408611861/429981696*z4+
548539679/7776*z3*z5-57930664979/248832*z2*z5-19355377205/73728*z3*z4-\
5182584455153/17915904*z2*z3+139621481/6912*z2*z3^2+72167608567/2239488*z3^2+
45471*z6*z3^2+32908*z2*z5^2-72765/4*z3^2*z5-595013/144*z2*z3^3+15395279/432*z4*
z3^2+231959/3*z4*z3*z5+63119*z2*z3*z7-1145/6*z3^4+11465389/216*z5^2+1279811/27*
z2*z3*z5+633835/3*z5*z7+661192/3*z3*z9+437565/4*z3*z7-6057485/18*z2*z9-\
631909277/1536*z3*z8-78495835/192*z5*z6-26841533/64*z4*z7-1279635/4*z11+
1496956217507/353792*z12+30981472423/10240*z10-112843999/20736*z3^3-13824942037
/55296*z6*z3-625981727/2304*z4*z5-65667743/288*z2*z7-218616895/648*z9-784080*
z13-42105/2*z3^2*z7-20910*z3*z5^2-442800*z11*z2-471170*z4*z9-6037275/16*z6*z7-\
11929893/64*z10*z3-580715/2*z8*z5-4945*z4*z3^3-10440*z2*z3^2*z5+
608475078068552077/92876046336)*lny)*y^2+(467857306416517819/209952000000*z8-\
1030837049672917/2916000000*z7+334494750904394784511/209952000000000*z6-\
4412991047884875107/7873200000000*z5-1737098398644332315471/2099520000000000*z3
+52729339311547961090722693/28343520000000000000*z2+40805993240304861129949/
31492800000000000*z4+31318636567997/182250000*z3*z5+5333266472539/291600000*z2*
z5+1177473097605383/11664000000*z3*z4+9948194922006103/291600000000*z2*z3+
97499749450501/7290000000*z2*z3^2+677795067942207767/6561000000000*z3^2-93184/9
*z2*z3*z9-9408*z2*z5*z7-41776/5*z3*z4*z7-81964/15*z3*z5*z6-4849463/75*z6*z3^2-\
1556488/125*z2*z5^2+687176/75*z3^2*z5+963443/162*z2*z3^3-9122928733/506250*z4*
z3^2-285567164/3375*z4*z3*z5-9123226/375*z2*z3*z7-4915331/10125*z3^4+8784226777
/121500*z5^2+9343212647/759375*z2*z3*z5+37266362/675*z5*z7+663270608/10125*z3*
z9+50398799921/337500*z3*z7+340697468/2025*z2*z9+97917727177/129600*z3*z8+
3191627131/5400*z5*z6+768766211/1800*z4*z7+74394*z11+129077566293733/66336000*
z12+9057205486497163/3888000000*z10-12472120721/4860000*z3^3+1936514386493/
12960000*z6*z3+88052047843/972000*z4*z5+7954165747/1215000*z2*z7-9313940258/
50625*z9-988/45*z2*z3^4-14272/45*z3^3*z5-34747/20*z3^2*z8-20204/5*z4*z5^2-41664
*z11*z3-1664768/45*z5*z9-265264/15*z7^2-278784*z13-426004978109/403200*z14-\
22456/3*z3^2*z7-22304/3*z3*z5^2-157440*z11*z2-1507744/9*z4*z9-402485/3*z6*z7-\
3976631/60*z10*z3-929144/9*z8*z5-15824/9*z4*z3^3-3712*z2*z3^2*z5-\
58225427735045662587555971137/3188646000000000000000+(-1820469984503/
62985600000*z2-84639241703/4374000000*z3+178627051211/4374000000*z4-4589681/
135000*z3^2-30708163/1215000*z5-45131713/648000*z6+4366/675*z7+50831/64800*z8+
3567515330379337/1417176000000000+2759/1350*z2*z3^2+2204/675*z3*z5-919631/81000
*z2*z3+13336/675*z2*z5+45016/675*z3*z4)*lny^6+(299/2*z4*z3^2+684/5*z3*z7+4711/
45*z3^3+218944/45*z9-39248495413794859/62985600000000*z2+308140694894801/
349920000000*z3+221699111210801/1049760000000*z4+26488155407/145800000*z3^2+
1016527507/540000*z5-253988279453/583200000*z6+559891283/162000*z7-2763909589/
54000*z8-19170973821021249247/9447840000000000+976/15*z5^2+12758647/14400*z10-\
1334924/3375*z2*z3^2-430061/1125*z3*z5+241960841809/145800000*z2*z3+7531297/
4500*z2*z5+311357839/324000*z3*z4+6328/45*z2*z3*z5+39436/9*z2*z7+101183/8*z6*z3
+134023/15*z4*z5)*lny^4+(-109675956328349/116640000*z8-44851079281/2430000*z7-\
130157891388621481/349920000000*z6-722236176076687/14580000000*z5-\
440198194535741707/4374000000000*z3-1875559905111493882033/15746400000000000*z2
-11705288732846789251/39366000000000*z4+169613917/7500*z3*z5+227422940291/
12150000*z2*z5+1807055980063/32400000*z3*z4+109915638981347/9720000000*z2*z3+
5259188989/12150000*z2*z3^2+464637547859053/21870000000*z3^2+29299/15*z6*z3^2+
608*z2*z5^2+52424/15*z3^2*z5+48824/45*z2*z3^3-8426903/375*z4*z3^2+8428/3*z4*z3*
z5+18428/15*z2*z3*z7+18*z3^4-5352224/1125*z5^2-63769172/3375*z2*z3*z5+4372/15*
z5*z7+3808/15*z3*z9-9894104/1125*z3*z7+1753504/45*z2*z9+5009699/60*z3*z8+
1095328/15*z5*z6+953927/15*z4*z7+43872*z11+60469386113/1326720*z12-82100453469/
40000*z10-3275491/40500*z3^3+10085321357/108000*z6*z3+139580063/2250*z4*z5+
360547853/13500*z2*z7-73105538/10125*z9+2364674556464810482156211/
4723920000000000000)*lny^2+(16/75*z3^3+1696/225*z9+13665886735087/524880000000*
z2+683405934901/17496000000*z3-645116252179/2332800000*z4+12847849/180000*z3^2+
5768125843/60750000*z5-4779659869/4320000*z6-8657494/10125*z7+8659291/10800*z8+
2476148171391659/3779136000000000+43409/450*z2*z3^2+28886/225*z3*z5-39600855161
/364500000*z2*z3-7277858/5625*z2*z5-138748939/40500*z3*z4+5098/225*z2*z7+15127/
150*z6*z3+4729/75*z4*z5)*lny^5+(-2708285453/5832000000*z2+89302697/68343750*z3+
73459/6480000*z4+113/75*z3^2-155159/303750*z5+7169/50400*z6+1/1350*z7+
1480905839369/4199040000000-442591/202500*z2*z3+8/675*z2*z5+131/2700*z3*z4)*lny
^7+(-22279473227/57600*z8-89425167821/4556250*z7-111843906868039/2332800000*z6-\
8248995374683/1366875000*z5+127277184318816001/19683000000000*z3+
1756947375247193371/157464000000000*z2+41784067734828677/2099520000000*z4-\
2264317/250*z3*z5-34055414501/2278125*z2*z5-55619452459/1620000*z3*z4-\
52413192102779/7290000000*z2*z3-92920433/27000*z2*z3^2-1427355734719/291600000*
z3^2+6064/45*z3^2*z5+6892/135*z2*z3^3+2081*z4*z3^2-1544/3*z5^2+32072/45*z2*z3*
z5-6034/5*z3*z7+320288/135*z2*z9+1970551/360*z3*z8+210923/45*z5*z6+175957/45*z4
*z7+3856*z11+2411998769/14400*z10-17279516/30375*z3^3-1640396897/20250*z6*z3-\
66203198/1125*z4*z5-302691683/10125*z2*z7-1165723624/30375*z9-\
47999045660687570321/2799360000000000)*lny^3+(209605972591907/583200000*z8+
261046025279599/1822500000*z7+536445484231461619/699840000000*z6+
4367215527887960561/19683000000000*z5+280496256666985395343/874800000000000*z3+
19678607723604390916163/31492800000000000*z2+70668087059568837229/
78732000000000*z4-99517689673/2025000*z3*z5-17711771886137/364500000*z2*z5-\
947165920792357/14580000000*z3*z4-1366489417432313/40500000000*z2*z3-\
213499852051/24300000*z2*z3^2-2078445976221037/43740000000*z3^2+710201/30*z6*z3
^2+48616/5*z2*z5^2+3379984/375*z3^2*z5+7252472/2025*z2*z3^3-69669913/1125*z4*z3
^2+100696/3*z4*z3*z5+275408/15*z2*z3*z7-102/5*z3^4-2841521/125*z5^2-183176138/
3375*z2*z3*z5+589696/15*z5*z7+593152/15*z3*z9-51464672/1125*z3*z7+508656032/
10125*z2*z9+20338061981/81000*z3*z8+649943558/3375*z5*z6+152445313/1125*z4*z7+
788304/5*z11+339736651561/265344*z12-1686404018233/480000*z10+10301355919/
6075000*z3^3+1496166152783/16200000*z6*z3+1558781509/121500*z4*z5-27964959844/
759375*z2*z7+23419369778/253125*z9+139392/5*z13+11228/15*z3^2*z7+11152/15*z3*z5
^2+15744*z11*z2+753872/45*z4*z9+80497/6*z6*z7+3976631/600*z10*z3+464572/45*z8*
z5+7912/45*z4*z3^3+1856/5*z2*z3^2*z5-2729574117591290792744371/
3779136000000000000)*lny)*y^3+(-68524002757216459/111974400000*z8-\
992443237639697/13122000000*z7-1495349753848607329/5598720000000*z6-\
2891718111198998143/23619600000000*z5-8688955252520475647467/42515280000000000*
z3+634535293994088446947783/2720977920000000000*z2-2686677841382756466103/
90699264000000000*z4+935427380477/87480000*z3*z5+5364689759629/1312200000*z2*z5
+1604074342537483/52488000000*z3*z4+51980910082644311/15746400000000*z2*z3+
183166568633/349920000*z2*z3^2+44274463094992841/4199040000000*z3^2+116480/9*z2
*z3*z9+11760*z2*z5*z7+10444*z3*z4*z7+20491/3*z3*z5*z6+23189933/1440*z6*z3^2+
120133/30*z2*z5^2-37286584/2025*z3^2*z5-7134379/1215*z2*z3^3+26825732203/388800
*z4*z3^2+11758417/540*z4*z3*z5+714731/90*z2*z3*z7+88297/648*z3^4+147556451/6480
*z5^2+71051696/1215*z2*z3*z5+164387/270*z5*z7-510748/405*z3*z9+11720404579/
243000*z3*z7-1752250648/6075*z2*z9-106537810741/194400*z3*z8-8074170641/16200*
z5*z6-3599807209/8100*z4*z7-454828*z11-357888916381/12736512*z12+
829835002257611/622080000*z10-2423553701/3645000*z3^3-13361832072137/58320000*
z6*z3-2669695289/18225*z4*z5-165728946013/2430000*z2*z7-11058319223/101250*z9+
247/9*z2*z3^4+3568/9*z3^3*z5+34747/16*z3^2*z8+5051*z4*z5^2+52080*z11*z3+416192/
9*z5*z9+66316/3*z7^2+81312*z13+426004978109/322560*z14+19649/9*z3^2*z7+19516/9*
z3*z5^2+45920*z11*z2+1319276/27*z4*z9+2817395/72*z6*z7+27836417/1440*z10*z3+
813001/27*z8*z5+13846/27*z4*z3^3+3248/3*z2*z3^2*z5-\
96576168732691564713269406013/146932807680000000000000+(-1101117943769/
52488000000*z3+113147819203/5598720000*z4+301867/51840*z3^2+70169171/1822500*z5
+1257841/115200*z6-15199/8100*z7-50831/51840*z8+93506850078263/113374080000000-\
2759/1080*z2*z3^2-551/135*z3*z5+1148698943/14580000*z2*z3-11201/2025*z2*z5-\
101263/5400*z3*z4+24674834540369/5038848000000*z2)*lny^6+(-1495/8*z4*z3^2-171*
z3*z7-50569/1620*z3^3-581336/405*z9+1488117072453593/3149280000000*z3+
277338381518557/167961600000*z4+5694880111/46656000*z3^2+193888134869/145800000
*z5+275506549981/9216000*z6+641826829/162000*z7+1328130821/138240*z8-\
6198832003979436653/11337408000000000-12758647/11520*z10-244/3*z5^2+205243/2880
*z2*z3^2+23351/360*z3*z5+656313723181/437400000*z2*z3+153083018/30375*z2*z5+
6337147079/486000*z3*z4-1582/9*z2*z3*z5-359477/270*z2*z7-5665553/1440*z6*z3-\
24796/9*z4*z5-8850888132030593/11197440000000*z2)*lny^4+(109596860544763/
74649600*z8+225867088187/36450000*z7+46701858662649359/223948800000*z6+
392023267701487/262440000000*z5-6142378995338701171/944784000000000*z3-\
652769202114933822431/90699264000000000*z2+2296479065589923939/100776960000000*
z4+4834215859/324000*z3*z5+295071175669/72900000*z2*z5-112368148613/12150000*z3
*z4+4112310476990039/524880000000*z2*z3+14365042961/1555200*z2*z3^2+
34781663437861/6998400000*z3^2-29299/12*z6*z3^2-760*z2*z5^2-54064/45*z3^2*z5-\
17344/45*z2*z3^3+217409/45*z4*z3^2-10535/3*z4*z3*z5-4607/3*z2*z3*z7-45/2*z3^4+
391409/360*z5^2+105575/27*z2*z3*z5-1093/3*z5*z7-952/3*z3*z9+72455/36*z3*z7-\
14112*z2*z9-6755923/216*z3*z8-1218656/45*z5*z6-232637/10*z4*z7-16856*z11-\
60469386113/1061376*z12+218164727101/460800*z10+1353557/2430*z3^3-95063686/
10125*z6*z3+133336969/40500*z4*z5+123065437/16200*z2*z7+435518777/30375*z9+
3479025396812169659573927/81629337600000000000)*lny^2+(-4/15*z3^3-424/45*z9+
315267841849/93312000000*z3-4344490409041/13996800000*z4+99494171/1944000*z3^2-\
6119437/607500*z5+12882253499/5184000*z6+19469797/129600*z7-596543/2592*z8+
3588493635692652731/22674816000000000-2809/90*z2*z3^2-5621/135*z3*z5+2528067091
/23328000*z2*z3+499019/2160*z2*z5+160863887/259200*z3*z4-2549/90*z2*z7-15127/
120*z6*z3-4729/60*z4*z5+62789614897489/699840000000*z2)*lny^5+(1251820441/
1399680000*z3+15493099/38880000*z4-56/135*z3^2+15127/194400*z5-4889/129600*z6-1
/1080*z7+108769532796389/529079040000000+43243/129600*z2*z3-2/135*z2*z5-131/
2160*z3*z4-1380246463/104976000000*z2)*lny^7+(879168174383/1866240*z8+9272977/
2916000*z7+1858905217875127/13996800000*z6-3019668215299/1049760000*z5-\
42344888950767929/25194240000000*z3-1635509198090885819/1417176000000000*z2+
65817689981180407/4199040000000*z4+195561479/121500*z3*z5+1505438453/729000*z2*
z5+2870525945/373248*z3*z4-9330852354787/5248800000*z2*z3+849714599/486000*z2*
z3^2-168085394327/349920000*z3^2-1516/9*z3^2*z5-1723/27*z2*z3^3-41689/54*z4*z3^
2+12082/135*z5^2-46372/135*z2*z3*z5+680/3*z3*z7-80072/27*z2*z9-1970551/288*z3*
z8-210923/36*z5*z6-175957/36*z4*z7-4820*z11-1506511741/28800*z10+2411317/19440*
z3^3+938897761/51840*z6*z3+6963277/540*z4*z5+10357711/1620*z2*z7+9461171/1215*
z9-48450277975551950104259/4081466880000000000)*lny^3+(5725578441681583/
6998400000*z8+50165033642597/6998400000*z7+3152873036956549/52488000000*z6+
11875082236168921/251942400000*z5+1215677338429959294661/15116544000000000*z3+
7566869996036919165779/34012224000000000*z2+383390553997489596493/
1889568000000000*z4+30132410843/36450000*z3*z5-369633012013/9331200*z2*z5-\
99826032021397/1036800000*z3*z4-10447321473971137/699840000000*z2*z3+3636405227
/1518750*z2*z3^2-1878273779750491/262440000000*z3^2-132364/15*z6*z3^2-52304/15*
z2*z5^2-16718/9*z3^2*z5-2320741/3240*z2*z3^3+215630759/4050*z4*z3^2-563908/45*
z4*z3*z5-298592/45*z2*z3*z7-368/135*z3^4+262082039/10125*z5^2+471653767/10125*
z2*z3*z5-552248/45*z5*z7-1658944/135*z3*z9+513090649/10125*z3*z7-4733857/405*z2
*z9-1006984987/20736*z3*z8-164433311/4320*z5*z6-39964333/1440*z4*z7-74863/2*z11
-228437790023/497520*z12+22060556377519/6480000*z10-16847116253/3888000*z3^3-\
192093568567/414720*z6*z3-78694398431/259200*z4*z5-42816679033/324000*z2*z7-\
2684389064/30375*z9-34848*z13-2807/3*z3^2*z7-2788/3*z3*z5^2-19680*z11*z2-188468
/9*z4*z9-402485/24*z6*z7-3976631/480*z10*z3-116143/9*z8*z5-1978/9*z4*z3^3-464*
z2*z3^2*z5+1279680040337787214083661921/3061100160000000000000)*lny)*y^4+(
441315730457232275022041/691617999744000000*z8-40453571983894128719/
8004837960000000*z7+9146257308444357935999273603/16944640993728000000000*z6-\
1887505614064713901816211/1815497249328000000000*z5+
419428319222595237453133471067/13343904782560800000000000*z3-\
271400895646769873895514740437079011/5492351208502025280000000000000*z2+
2572783345777264176580528873087/15250176894355200000000000*z4-1421162386284467/
352947000000*z3*z5+5526542248751708213/2401451388000000*z2*z5+
219851664975793449197/24014513880000000*z3*z4-2103198056869741763019769/
605165749776000000000*z2*z3-1354505894188413007/187613389687500*z2*z3^2+
160068014093839037929517/50430479148000000000*z3^2-86528/9*z2*z3*z9-8736*z2*z5*
z7-38792/5*z3*z4*z7-532766/105*z3*z5*z6-9412966789/1234800*z6*z3^2-714741467/
385875*z2*z5^2+5132513704/385875*z3^2*z5+2931589174/694575*z2*z3^3-\
11083755348292847/136136700000*z4*z3^2-23552380853/2315250*z4*z3*z5-157263217/
42875*z2*z3*z7-851532349/13891500*z3^4-126097411966961/4084101000*z5^2-\
1820743825186519/25525631250*z2*z3*z5-395941613/231525*z5*z7-347038856/496125*
z3*z9-362437012094071/5672362500*z3*z7+720753361864/3472875*z2*z9+
43622099021773/111132000*z3*z8+3308436323753/9261000*z5*z6+164153663543/514500*
z4*z7+553697348/1715*z11-16977080529388279/273038976000*z12-\
203899464791340865301/130691232000000*z10+416403525206591/136136700000*z3^3+
549839043570786461/1089093600000*z6*z3+5520144410670283/16336404000*z4*z5+
30274880176091833/204205050000*z2*z7+1529277484792357/12762815625*z9-6422/315*
z2*z3^4-92768/315*z3^3*z5-451711/280*z3^2*z8-131326/35*z4*z5^2-38688*z11*z3-\
1545856/45*z5*z9-1724216/105*z7^2-2021184/35*z13-5538064715417/5644800*z14-\
395783213784341328550597456818081217871029/
2906552259539271778176000000000000000-23258/15*z3^2*z7-161704/105*z3*z5^2-\
228288/7*z11*z2-1561592/45*z4*z9-2334413/84*z6*z7-115322299/8400*z10*z3-6736294
/315*z8*z5-114724/315*z4*z3^3-26912/35*z2*z3^2*z5+(-744512186190107165876849/
114376326707664000000000+660803/907200*z8+3439/2700*z7-527615371/127008000*z6-\
10452005161/416745000*z5+110768325499603/294055272000000*z3+
12297612557409003371/2074853999232000000*z2-57605456807151551/1176221088000000*
z4-297715291/123480000*z3^2+14326/4725*z3*z5+17212/4725*z2*z5+468323/37800*z3*
z4-7068300517/138915000*z2*z3+35867/18900*z2*z3^2)*lny^6+(
119951380159323569746048106951/224177600347021440000000000-149386029731/
36288000*z8-16747385573/6174000*z7-7070582995531192777/156829478400000*z6-\
30189468431851/49009212000*z5+12546236311713545179/288174166560000000*z3+
1874804813233100287445897/3388928198745600000000*z2-8917339682400316980823/
1729044999360000000*z4-602195682740003/9801842400000*z3^2+6344/105*z5^2+
165862411/201600*z10+20371/945*z3^3+930128/945*z9+5876/45*z2*z3*z5-60927557/
4630500*z3*z5-32132735387/9261000*z2*z5-285441295253/31752000*z3*z4-\
248374325253169/196036848000*z2*z3-885318493/37044000*z2*z3^2+3887/28*z4*z3^2+
4446/35*z3*z7+6982291/2520*z6*z3+173821/90*z4*z5+97301/105*z2*z7)*lny^4+(-\
590945869835649347/320060160000*z8+341016668946283/90757800000*z7-\
1147865857341525836210023/2305393332480000000*z6-247954085777028915169/
72043541640000000*z5-27540959339264347770484717/3630994498656000000000*z3-\
22575666028772027995136613320467/747258667823404800000000000*z2-\
743929918138741369974200599/7261988997312000000000*z4-235275292483141/
13613670000*z3*z5+331828752740393/19448100000*z2*z5+207452115410505671/
3267280800000*z3*z4+5690215679826260579/1600967592000000*z2*z3-\
17582824412189537/1633640400000*z2*z3^2-92440255800060550769/36021770820000000*
z3^2+380887/210*z6*z3^2+3952/7*z2*z5^2+92608/105*z3^2*z5+90274/315*z2*z3^3-\
1560181093/771750*z4*z3^2+7826/3*z4*z3*z5+119782/105*z2*z3*z7+117/7*z3^4-\
490458221/1543500*z5^2-35637778/23625*z2*z3*z5+28418/105*z5*z7+3536/15*z3*z9-\
59616469/110250*z3*z7+3302864/315*z2*z9+119085103/5040*z3*z8+610763/30*z5*z6+
3650669/210*z4*z7+88776/7*z11+786102019469/18574080*z12-48639968187729/
219520000*z10-1633892653/3969000*z3^3+211039796711/74088000*z6*z3-1635063193/
370440*z4*z5-13767938227/2315250*z2*z7-1362540148/138915*z9-\
110938040718845991209678896724558339/10984702417004050560000000000000)*lny^2+(-\
586844830119632221438687/19062721117944000000000+23373211/151200*z8-6995899213/
111132000*z7-412164227/254016*z6-56234909860553/170170875000*z5-\
1742125054259745517/38423222208000000*z3-3821655679378778431/
1729044999360000000*z2-52990357569102949/65345616000000*z4-656121107/20580000*
z3^2+104/525*z3^3+11024/1575*z9+2174/75*z3*z5-4501971067/46305000*z2*z5-\
8318012897/31752000*z3*z4-14959696628509231/24504606000000*z2*z3+1642/75*z2*z3^
2+28093/300*z6*z3+61477/1050*z4*z5+33137/1575*z2*z7)*lny^5+(-\
4142646234376205921/36309944986560000000+13/18900*z7+25121/1058400*z6-24146747/
833490000*z5-417180930587957/294055272000000*z3-264053129250503/
2058386904000000*z2-435796919/1666980000*z4+17/63*z3^2+52/4725*z2*z5+1703/37800
*z3*z4-69308503/555660000*z2*z3)*lny^7+(-17940689765951/55566000*z8-\
3283306167965057/612615150000*z7-9747537308672062423/39207369600000*z6-\
27801481116196358531/36021770820000000*z5+437601459161914669500437/
1815497249328000000000*z3+7268182157640359451541723/25416961490592000000000*z2-\
57274298029380769407187/1729044999360000000*z4-42278333/47250*z3*z5-\
291713767839199/38288446875*z2*z5-12943130155507879/653456160000*z3*z4-\
5335281713508253261/4002418980000000*z2*z3-2036116343/1852200*z2*z3^2-\
2060943726424061/2450460600000*z3^2+39416/315*z3^2*z5+44798/945*z2*z3^3+11848/
21*z4*z3^2-1768/35*z5^2+11672/45*z2*z3*z5-14026/105*z3*z7+2081872/945*z2*z9+
25617163/5040*z3*z8+2741999/630*z5*z6+2287441/630*z4*z7+25064/7*z11+749965033/
20160*z10-4542767153/83349000*z3^3-1896308816429/222264000*z6*z3-14072483213/
2315250*z4*z5-21012563441/6945750*z2*z7-38619507974/10418625*z9+
147196335918652509434393552551/44835520069404288000000000)*lny^3+(-\
23802922576792272709/13069123200000*z8+1151185555154662753909/24014513880000000
*z7-2129205772424007622783/164670952320000000*z6+6119171672484953362225933/
453874312332000000000*z5+2346935005982799782747234263/219652753622400000000000*
z3-141539094298045801578263333067157/1120888001735107200000000000*z2-\
221031909117612623382934759/3630994498656000000000*z4-245297977429867/
12762815625*z3*z5+54487880834870220883/800483796000000*z2*z5+
17835329740316038244569/96058055520000000*z3*z4+2316871356808762582504007/
151291437444000000000*z2*z3-12494749489616237/816820200000*z2*z3^2-\
20915981788046301751/72043541640000000*z3^2+1408709/210*z6*z3^2+91736/35*z2*z5^
2+106979384/128625*z3^2*z5+876980893/2778300*z2*z3^3-25129460611/661500*z4*z3^2
+1000492/105*z4*z3*z5+524756/105*z2*z3*z7+52/15*z3^4-43121245439/2315250*z5^2-\
2579806742/77175*z2*z3*z5+918284/105*z5*z7+8736*z3*z9-223809318/6125*z3*z7+
16338527482/3472875*z2*z9+8450879861371/444528000*z3*z8+279999569803/18522000*
z5*z6+68334927433/6174000*z4*z7+35855639/1715*z11+1629069226927/4643520*z12-\
349219559744207/141120000*z10+156410372317499/30252600000*z3^3+
379856685439294937/726062400000*z6*z3+11681572622320493/32672808000*z4*z5+
33786304062116629/204205050000*z2*z7+1899086035569841/12762815625*z9+906048/35*
z13-1867756200622416857107175892826360933/6178895109564778440000000000000+10426
/15*z3^2*z7+72488/105*z3*z5^2+102336/7*z11*z2+700024/45*z4*z9+1046461/84*z6*z7+
51696203/8400*z10*z3+3019718/315*z8*z5+51428/315*z4*z3^3+12064/35*z2*z3^2*z5)*
lny)*y^5+(-1945859973311227953515363/7226702364672000000*z8-\
368801477200565732220869/31616822845440000000*z7-247168788332124581009124905389
/354108415868928000000000*z6+3284374597518354607491135781/
796743935705088000000000*z5-34431314669305075411993689035099399/
1124365042067020185600000000000*z3+458147476553601659164267772424193948573/
11018777412256797818880000000000000*z2-12238125696132837292847999739883463/
53541192479381913600000000000*z4+192062986138019543899/9409768704000000*z3*z5-\
430108138869760116057763/15808411422720000000*z2*z5-10392070564261783930038959/
126467291381760000000*z3*z4+369617368607943825022617449/37940187414528000000000
*z2*z3+3823647609360300190043/188195374080000000*z2*z3^2-\
165271243230074388085606769/88527103967232000000000*z3^2+64064/9*z2*z3*z9+6468*
z2*z5*z7+28721/5*z3*z4*z7+225401/60*z3*z5*z6+7872429/2560*z6*z3^2+138443633/
252000*z2*z5^2-64358376851/6350400*z3^2*z5-1220071354877/381024000*z2*z3^3+
12077407444974103/152409600000*z4*z3^2+830325841/216000*z4*z3*z5+269828647/
252000*z2*z3*z7+172006031/9072000*z3^4+1660977985442659/53343360000*z5^2+
2338177017328567/33339600000*z2*z3*z5-988571/21600*z5*z7-31182457/40500*z3*z9+
8552272785179969/133358400000*z3*z7-7513688325761/47628000*z2*z9-\
3620391154128283/12192768000*z3*z8-137450123594611/508032000*z5*z6-\
122947407751891/508032000*z4*z7-3850156021/15680*z11+2665358284046767/
59437056000*z12+177135846775560469247/113799168000000*z10-449997602179545109/
89616844800000*z3^3-479608854672457227689/716934758400000*z6*z3-\
41762503882611520499/89616844800000*z4*z5-405235721971833679/1867017600000*z2*
z7-92518725325928161/466754400000*z9+2717/180*z2*z3^4+9812/45*z3^3*z5+382217/
320*z3^2*z8+55561/20*z4*z5^2+28644*z11*z3+1144528/45*z5*z9+182369/15*z7^2+
238128/5*z13+4686054759199/6451200*z14+115087/90*z3^2*z7+57154/45*z3*z5^2+26896
*z11*z2+3863594/135*z4*z9+3300377/144*z6*z7+163041871/14400*z10*z3+4761863/270*
z8*z5+40549/135*z4*z3^3+9512/15*z2*z3^2*z5+
1888122388145236838181306553004432836898992693/
23324548026265189623005184000000000000000+(19383390142024278031704293/
9560927228461056000000000-559141/1036800*z8-463741/453600*z7+868881367/
580608000*z6+2880484531201/160030080000*z5+448761587182171787/22583444889600000
*z3+348551618038055100043/108400535470080000000*z2+151359575846792101/
3072577536000000*z4+818930401/725760000*z3^2-6061/2700*z3*z5-163747/56700*z2*z5
-991279/100800*z3*z4+11560433674933/320060160000*z2*z3-30349/21600*z2*z3^2)*lny
^6+(-13344392834992640590589115074983/37478834735567339520000000000-10065213/
4480*z6*z3-7882589/5040*z4*z5-566299/756*z2*z7+1829055852401/1161216000*z8+
566933681647/284497920*z7+18095666795539480267/409677004800000*z6+
95002312327484509/78414739200000*z5+990845313605364821423201/
5311626238033920000000*z3+2957319183821082167318263/15738151816396800000000*z2+
85217269736571737673809/6022251970560000000*z4+135796821656659/3657830400000*z3
^2-671/15*z5^2-140345117/230400*z10-789281/45360*z3^3-64196/81*z9-8701/90*z2*z3
*z5-7925977/3024000*z3*z5+426292431799/166698000*z2*z5+35350515082373/
5334336000*z3*z4+8568522241154514487/3763907481600000*z2*z3+153738607/24192000*
z2*z3^2-3289/32*z4*z3^2-1881/20*z3*z7)*lny^4+(73642465498349057053/
40967700480000*z8-897692523674498231/89616844800000*z7+
19704146425680624651660857/24089007882240000000*z6-1823816743579326425897/
4426355198361600000*z5+11014352659049620502711118017/1593487871410176000000000*
z3+12676125944528698968982236512010599/374788347355673395200000000000*z2+
305489912196527204563923744293/2124650495213568000000000*z4+582460171319441/
35562240000*z3*z5-8179234423620130141/313658956800000*z2*z5-1039715096938583507
/11948912640000*z3*z4-33588727814831566007693/2766471998976000000*z2*z3+
43823105657446267/4267468800000*z2*z3^2+1037392588195828143439/
250927165440000000*z3^2-322289/240*z6*z3^2-418*z2*z5^2-227357/315*z3^2*z5-\
296353/1260*z2*z3^3+43926881/72000*z4*z3^2-23177/12*z4*z3*z5-50677/60*z2*z3*z7-\
99/8*z3^4-36484907/336000*z5^2+120837499/378000*z2*z3*z5-12023/60*z5*z7-2618/15
*z3*z9-46807301/168000*z3*z7-385978/45*z2*z9-2350535113/120960*z3*z8-16851119/
1008*z5*z6-4788037/336*z4*z7-10369*z11-665163247243/21227520*z12+
114338152653059/1290240000*z10+836559909299/2667168000*z3^3-3223849538417/
3556224000*z6*z3+142411127323/36288000*z4*z5+40485190799/8890560*z2*z7+
334288975481/47628000*z9+667918902053707499086290268521897666571/
66112664473540786913280000000000000)*lny^2+(76586242746657284706853561/
53541192479381913600000000-166397/2400*z6*z3-52019/1200*z4*z5-28039/1800*z2*z7-\
448159721/3628800*z8+1748036159/72576000*z7+330746481498743/284497920000*z6+
485111039249329/1333584000000*z5+150644090483158513811/2007417323520000000*z3-\
1542765484620889787/64524128256000000*z2+249286807168597868917/
150556299264000000*z4+2275147033909/106686720000*z3^2-11/75*z3^3-1166/225*z9-\
62531/2700*z3*z5+18540071/480000*z2*z5+3025681433/29030400*z3*z4+
5937996190382303/9144576000000*z2*z3-443153/25200*z2*z3^2)*lny^5+(
2289074627549789818253/31869757428203520000000-11/21600*z7-67027/3628800*z6+
4756513/544320000*z5+1067179542096847/768144384000000*z3+25273235377744093/
112917224448000000*z2+79209082823/426746880000*z4-23/108*z3^2-11/1350*z2*z5-\
1441/43200*z3*z4+5299279/120960000*z2*z3)*lny^7+(122249602868554757/
512096256000*z8+4878569277759521/800150400000*z7+10473912230859384862357/
30111259852800000*z6+375123304541237520881/564586122240000000*z5-\
26001169223345874295632191/59018069311488000000000*z3+
5355147918296508700470232633/1673162264980684800000000*z2+
119233435966173269598273629/1770542079344640000000*z4+5906832796/10418625*z3*z5
+3285698246648621/400075200000*z2*z5+106897657793759911/5120962560000*z3*z4+
98327732005759833961/141146530560000000*z2*z3+579019812563/762048000*z2*z3^2+
4305704578975717199/3763907481600000*z3^2-4169/45*z3^2*z5-18953/540*z2*z3^3-\
344119/756*z4*z3^2+11287/270*z5^2-195401/945*z2*z3*z5+23153/210*z3*z7-220198/
135*z2*z9-21676061/5760*z3*z8-2320153/720*z5*z6-1935527/720*z4*z7-2651*z11-\
3493814803/115200*z10+1054180027/54432000*z3^3+539429231071/145152000*z6*z3+
4112409037/1512000*z4*z5+914430277/648000*z2*z7+6433791113/3402000*z9-\
5459684759481096570294661211261083/1888933270672593911808000000000)*lny^3+(
5501248606657001960137/2150804275200000*z8-63059616877676254638773/
752781496320000000*z7+330109308304154306394476489/1770542079344640000000*z6-\
3170152580045917486946848541/132790655950848000000000*z5-\
116466871132164574029242263013011/8923532079896985600000000000*z3+
118821809429272274461600061153689807/983819411808642662400000000000*z2+
6582943049373342774818768567/398371967852544000000000*z4+2507470033928694047/
78414739200000*z3*z5-2968506331327189828331/25092716544000000*z2*z5-\
936382611850177448557/2926264320000000*z3*z4-1459842000317426852930542559/
44263551983616000000000*z2*z3+2434334471607905467/104552985600000*z2*z3^2+
6966882348526220893433/4426355198361600000*z3^2-2327461/420*z6*z3^2-32434/15*z2
*z5^2-20224567/63000*z3^2*z5-44789011/362880*z2*z3^3+3636242741839/127008000*z4
*z3^2-4958677/630*z4*z3*z5-74221/18*z2*z3*z7-10099/3780*z3^4+782454370087/
55566000*z5^2+2808559902961/111132000*z2*z3*z5-899581/126*z5*z7-962108/135*z3*
z9+1229208831463/44452800*z3*z7-659528959/1134000*z2*z9-1356694294169/290304000
*z3*z8-45138754937/12096000*z5*z6-3282322609/1344000*z4*z7-2743689/224*z11-\
65137075680367/222888960*z12+13420418790565159/7112448000*z10-1511380777745149/
304819200000*z3^3-2834107216783344161/5689958400000*z6*z3-29329006367934947/
85349376000*z4*z5-85923965025599539/533433600000*z2*z7-188193769560793/
1234800000*z9-95832/5*z13-30877/60*z3^2*z7-7667/15*z3*z5^2-10824*z11*z2-518287/
45*z4*z9-885467/96*z6*z7-43742941/9600*z10*z3-1277573/180*z8*z5-10879/90*z4*z3^
3-1276/5*z2*z3^2*z5+238520221748418437295727106999141151737039/
694182976972178262589440000000000000)*lny)*y^6+(-1710929530107131715781756817/
12100548523521024000000*z8+66772200644476004240837651/1680631739377920000000*z7
+17133336646119486275075784638206603/21345367595491086336000000000*z6-\
8507589095104253179082307748373/1143501835472736768000000000*z5+
42384256037858884904092128516075854797/1613709790219126127001600000000000*z3-\
227925631752110884769636474785806651751855631/
8966739820331596237297090560000000000000*z2+
35918573942044584219912542872987358497/115264985015651866214400000000000*z4-\
58493167673487784138393/1500564053016000000*z3*z5+11302129161416071847998639/
168063173937792000000*z2*z5+1285726659600504635889323471/6722526957511680000000
*z3*z4-180730845192757244222593672361/14117306610774528000000000*z2*z3-\
13785466893828870886059143/420157934844480000000*z2*z3^2-\
140941866378766653340747172287/95291819622728064000000000*z3^2-146432/27*z2*z3*
z9-4928*z2*z5*z7-65648/15*z3*z4*z7-901604/315*z3*z5*z6-2405409269/5556600*z6*z3
^2+82795484/385875*z2*z5^2+18206656477/2315250*z3^2*z5+1853114792/750141*z2*z3^
3-4868569812297394291/66162436200000*z4*z3^2-5356651894/31255875*z4*z3*z5+
3140995433/6945750*z2*z3*z7+2090761721/375070500*z3^4-117293960404717241/
3969746172000*z5^2-812767259196431957/12405456787500*z2*z3*z5+16961411399/
12502350*z5*z7+25763322724/13395375*z3*z9-669624202115197477/11027072700000*z3*
z7+11459499612944/93767625*z2*z9+1369586216685751/6001128000*z3*z8+
208401793789957/1000188000*z5*z6+15570746846243/83349000*z4*z7+328305338/1715*
z11-60971292294104503/2457350784000*z12-188165168988096243344081/
127031877504000000*z10+9790744369450206007/1587898468800000*z3^3+
3194457345570085120109/4234395916800000*z6*z3+169989756305428987453/
317579693760000*z4*z5+101743024175148549121/396974617200000*z2*z7+
229030726745987837/918922725000*z9-10868/945*z2*z3^4-156992/945*z3^3*z5-382217/
420*z3^2*z8-222244/105*z4*z5^2-21824*z11*z3-2616064/135*z5*z9-2917904/315*z7^2-\
1417152/35*z13-4686054759199/8467200*z14-48922/45*z3^2*z7-340136/315*z3*z5^2-\
160064/7*z11*z2-3284728/135*z4*z9-4910317/252*z6*z7-242574491/25200*z10*z3-\
14169446/945*z8*z5-241316/945*z4*z3^3-56608/105*z2*z3^2*z5-\
210650028149451775082977524877955448781783957078369/
1779449517344805273291607621632000000000000000+(76049568486118898271480136613/
72040615634782416384000000000+24244/14175*z3*z5+929041/113400*z3*z4+34088/14175
*z2*z5-1614034116193/60011280000*z2*z3+30349/28350*z2*z3^2+559141/1360800*z8+
48527/56700*z7-300927761/3429216000*z6-151713196727/11252115000*z5-\
33109232116082444569/1143286897536000000*z3-245929449174600135570007/
18150822785281536000000*z2-3225676740552603641/71455431096000000*z4-2321618029/
5000940000*z3^2)*lny^6+(84513474983033332618093400769491951/
282399213288347072225280000000000+9944/135*z2*z3*z5+117831817/13891500*z3*z5-\
60600779600579/12002256000*z3*z4-325398665533/166698000*z2*z5-\
770721528853469831/272211166080000*z2*z3+245457659/125023500*z2*z3^2+3289/42*z4
*z3^2+2508/35*z3*z7+28507681/15120*z6*z3+1239883/945*z4*z5+65959/105*z2*z7-\
3928500491/27216000*z8-3047428041001/2000376000*z7-773425065271107432989/
19054781625600000*z6-14972416757517098053/9527390812800000*z5-\
35036871922153723137839/105039483711120000000*z3-\
7800053290614838920612697584607/6403610278647325900800000000*z2-\
1421466724954693958008437943/60502742617605120000000*z4-109983884667363859/
4763695406400000*z3^2+10736/315*z5^2+140345117/302400*z10+11821/810*z3^3+
1882768/2835*z9)*lny^4+(-129293901495373750883/77774618880000*z8+
7152306492501161261/529299489600000*z7-22915510066100774336789101717/
20167580872535040000000*z6+22469097811627537216323923/3361263478755840000000*z5
-39502274510785333566137830014319/9148014683781894144000000000*z3-\
38917503528287927949108796128216823567/941330710961156907417600000000000*z2-\
250807752305496918969754356188903/1143501835472736768000000000*z4-\
1029371723554318/68919204375*z3*z5+48021666478495881953/1587898468800000*z2*z5+
618402010549036791089/6351593875200000*z3*z4+32909595294501130676878087/
1344505391502336000000*z2*z3-3729383125337926943/396974617200000*z2*z3^2-\
7465274679607342856002979/1260473804533440000000*z3^2+322289/315*z6*z3^2+6688/
21*z2*z5^2+191012/315*z3^2*z5+186818/945*z2*z3^3+287195747/1543500*z4*z3^2+
13244/9*z4*z3*z5+202708/315*z2*z3*z7+66/7*z3^4+3609079646/10418625*z5^2+
217733087/637875*z2*z3*z5+48092/315*z5*z7+5984/45*z3*z9+1091919188/1488375*z3*
z7+1358912/189*z2*z9+49359427/3024*z3*z8+8841223/630*z5*z6+538013/45*z4*z7+
60696/7*z11+665163247243/27861120*z12-5479980489307/493920000*z10-365549729611/
1500282000*z3^3+263996740757/4000752000*z6*z3-835730022251/250047000*z4*z5-\
3554219908073/1000188000*z2*z7-1935082486649/375070500*z9-\
13361549153051037062717124547499480756383481/
747228318360966353108090880000000000000)*lny^2+(
13722760116048925268601274658941/1536866466875358216192000000000+10093/525*z3*
z5-1817455819/107163000*z3*z4-322123343/52093125*z2*z5-7252182949809010643/
11909238516000000*z2*z3+3691/252*z2*z3^2+23771/450*z6*z3+52019/1575*z4*z5+56078
/4725*z2*z7+11698529/113400*z8-1769272987/750141000*z7-834942081259961/
960180480000*z6-684080090015539541/1984873086000000*z5-157475736504500092934111
/1008379043626752000000*z3-28875411807974245122421487/242010970470420480000000*
z2-16453891164771786659/8065516032000000*z4-86852145619/5715360000*z3^2+176/
1575*z3^3+18656/4725*z9)*lny^5+(-263101774187364549133411/
2904131645645045760000000+1441/56700*z3*z4+88/14175*z2*z5-8036219/7501410000*z2
*z3+11/28350*z7+13847/907200*z6+6340961/2813028750*z5-45390358447210699/
35727715548000000*z3-613958993435063993/2286573795072000000*z2-198426043229/
1440270720000*z4+239/1350*z3^2)*lny^7+(-430835090681273/2370816000*z8-\
1759185719393995771/297730962900000*z7-493808136075035939207/1244393902080000*
z6-273669699059260688968699/315118451133360000000*z5+
64204887063727301212181006357/142937729434092096000000000*z3-\
64299203582784337343618354962421/8004512848309157376000000000*z2-\
54843849680420019802803847261/484021940940840960000000*z4-6892053503/18522000*
z3*z5-1165790470547074051/148865481450000*z2*z5-1045708424984875657/
52929948960000*z3*z4-296527380354055427999603/420157934844480000000*z2*z3-\
40512083351/74088000*z2*z3^2-135247336111143043/111106598400000*z3^2+66704/945*
z3^2*z5+75812/2835*z2*z3^3+47627/126*z4*z3^2-11692/315*z5^2+159676/945*z2*z3*z5
-30521/315*z3*z7+3523168/2835*z2*z9+21676061/7560*z3*z8+2320153/945*z5*z6+
1935527/945*z4*z7+42416/21*z11+3087912811/120960*z10+174685289/281302875*z3^3-\
1418472834671/1500282000*z6*z3-33125439457/41674500*z4*z5-183968694097/
375070500*z2*z7-245347915754/281302875*z9+
37299913300502821389107178177121999921/18073549650454212622417920000000000)*lny
^3+(-21540569510287462764637/7258964428800000*z8+12622635846349861463197393/
105039483711120000000*z7-13589633945586863001246275897/26890107830046720000000*
z6+11308565059624386426745224974579/285875458868184192000000000*z5+
3283969008402614400158790775823531077/201713723777390765875200000000000*z3-\
49894964761950485580538807710094221911/470665355480578453708800000000000*z2+
405247695768793318618784410006639/18296029367563788288000000000*z4-\
30964929364450171243/793949234400000*z3*z5+3501709300909157051706331/
21007896742224000000*z2*z5+371212517861335583474754551/840315869688960000000*z3
*z4+319307621745291369412597437637/5293989979040448000000000*z2*z3-\
43794849020696089979/1587898468800000*z2*z3^2-4784800564420125871021621/
1120421159585280000000*z3^2+5881751/1260*z6*z3^2+191356/105*z2*z5^2+29078263/
1157625*z3^2*z5+254689492/18753525*z2*z3^3-2746125911363/125023500*z4*z3^2+
417664/63*z4*z3*z5+218900/63*z2*z3*z7+619/315*z3^4-135524887697/12502350*z5^2-\
809717199913/41674500*z2*z3*z5+270652/45*z5*z7+270112/45*z3*z9-443699246321/
20837250*z3*z7-175180608128/93767625*z2*z9-1269719946787/375070500*z3*z8-\
85180576007/31255875*z5*z6-104606755783/41674500*z4*z7+11835672/1715*z11+
13804060176449/55722240*z12-15565078864639529/10668672000*z10+
902680865142489247/198487308600000*z3^3+241467811712503678979/529299489600000*
z6*z3+2510525876870121101/7939492344000*z4*z5+462621198705904066/3101364196875*
z2*z7+198634727175601669/1378384087500*z9+511104/35*z13+17644/45*z3^2*z7+122672
/315*z3*z5^2+57728/7*z11*z2+1184656/135*z4*z9+885467/126*z6*z7+43742941/12600*
z10*z3+5110292/945*z8*z5+87032/945*z4*z3^3+20416/105*z2*z3^2*z5-\
23747083987873391458922362758228520467177715789/
71733918562652769898376724480000000000000)*lny)*y^7+(
4063527041717919147269102101/7967439357050880000000*z8-\
283440910760646987482262839/3734737198617600000000*z7-\
145835778734259834211183482012409/175682037822971904000000000*z6+
2568315083230282728623317538927/363016455705630720000000000*z5-\
10566948429956680627834761389894795047/512288822291786072064000000000000*z3+
2440705354981670609468232907409138426927923/
354241573148902567399391232000000000000*z2-\
166933326586674956827779780686763149519/409831057833428857651200000000000*z4+
244131265156624362553471/4446115712640000000*z3*z5-215051066752250749895736983/
1867368599308800000000*z2*z5-4697638847434269778444158443/
14938948794470400000000*z3*z4+17296716667058180348826334339/
1920721987860480000000000*z2*z3+29748578276721497100857/691617999744000000*z2*
z3^2+293872749144420185127847051949/45175381154478489600000000*z3^2+38272/9*z2*
z3*z9+3864*z2*z5*z7+17158/5*z3*z4*z7+471293/210*z3*z5*z6-12319087653/10976000*
z6*z3^2-4048845359/6174000*z2*z5^2-171131610961/27783000*z3^2*z5-267170345387/
138915000*z2*z3^3+583874142169211147/8712748800000*z4*z3^2-14647283941/7408800*
z4*z3*z5-8218458211/6174000*z2*z3*z7-4389428221/222264000*z3^4+
11901720961350491/435637440000*z5^2+24469341891408391/408410100000*z2*z3*z5-\
39696896203/18522000*z5*z7-2585039719/992250*z3*z9+137416308917437723/
2450460600000*z3*z7-553414807807/5788125*z2*z9-2676184793497/15120000*z3*z8-\
119989148362409/740880000*z5*z6-10111350134461/69457500*z4*z7-776890931/5145*
z11+15546521253882323/1456207872000*z12+11505452250627696960911/
8364238848000000*z10-4787012616455758133/705732652800000*z3^3-\
298374980293228586039/376390748160000*z6*z3-200563736166495133937/
352866326400000*z4*z5-1219202312731814297/4410829080000*z2*z7-\
1278420461921142983/4594613625000*z9+5681/630*z2*z3^4+41032/315*z3^3*z5+799181/
1120*z3^2*z8+116173/70*z4*z5^2+17112*z11*z3+683744/45*z5*z9+762634/105*z7^2+
6101304/175*z13+9798114496507/22579200*z14+842501/900*z3^2*z7+1464397/1575*z3*
z5^2+689128/35*z11*z2+14141831/675*z4*z9+169124197/10080*z6*z7+8354901731/
1008000*z10*z3+244016443/18900*z8*z5+2077889/9450*z4*z3^3+243716/525*z2*z3^2*z5
+552556505882664993195437804431268125332594189708557/
3749292810207984773355156799488000000000000000+(-15589203082975179332340524207/
18973660084880965632000000000-1169113/3628800*z8-20693/28350*z7-1038814153/
1451520000*z6+1547439898849/150028200000*z5+974724799760345987/
29773096290000000*z3+7633861051525464004729717/358534771067289600000000*z2+
9142068449302442543/225834448896000000*z4+295312709/3556224000*z3^2-1317367/
189000*z3*z4-23197/11340*z2*z5+12310576382753/600112800000*z2*z3-63457/75600*z2
*z3^2-12673/9450*z3*z5)*lny^6+(-4967380957396272561599227090030742929/
30122582750757021037363200000000000-2599/45*z2*z3*z5-187338734551/270950400*z8+
8914286459947/7501410000*z7+1102563181795810080961/30111259852800000*z6+
166587957702458885297/95273908128000000*z5+424905261341795603516366227/
806703234901401600000000*z3+107104282657073345431128579763781/
37947320169761931264000000000*z2+367539679981735111689000259/
11951159035576320000000*z4+26435455416317819/1881953740800000*z3^2-2806/105*z5^
2-293448881/806400*z10-564923/45360*z3^3-8030762/14175*z9+939360284744023/
240045120000*z3*z4+309664197767/204120000*z2*z5+196080541831846205371/
63515938752000000*z2*z3-1233216587/197568000*z2*z3^2-6877/112*z4*z3^2-3933/70*
z3*z7-972722573/604800*z6*z3-21151801/18900*z4*z5-20255147/37800*z2*z7-\
793310117/74088000*z3*z5)*lny^4+(649052195612931919513/430160855040000*z8-\
6997309136222523809/453685276800000*z7+274443380817503067481544827/
196726897704960000000*z6-30725246994909905533966897/2240842319170560000000*z5+
21489247213431795776917907525101/45740073418909470720000000000*z3+
1015733750512209803522611391577848207381/20081721833838014024908800000000000*z2
+196465668319451406404385267636739/602338415393046528000000000*z4+
35107604486025703/2613824640000*z3*z5-11304280873838820649/352866326400000*z2*
z5-12854641267676623783889/127031877504000000*z3*z4-\
2531191674465091563599846299/67225269575116800000000*z2*z3+2654577882658855721/
313658956800000*z2*z3^2+408120195000561721433851/55329439979520000000*z3^2-\
673877/840*z6*z3^2-1748/7*z2*z5^2-10853/21*z3^2*z5-1591931/9450*z2*z3^3-\
7929410057/12348000*z4*z3^2-6923/6*z4*z3*z5-105961/210*z2*z3*z7-207/28*z3^4-\
11727963857/24696000*z5^2-943555049/1323000*z2*z3*z5-25139/210*z5*z7-1564/15*z3
*z9-1723704257/1764000*z3*z7-28890728/4725*z2*z9-4201325179/302400*z3*z8-\
150467693/12600*z5*z6-18309341/1800*z4*z7-257472/35*z11-1390795880599/74296320*
z12-1097803351244989/31610880000*z10+1151349773533/6001128000*z3^3+
29008222653971/80015040000*z6*z3+28276696391971/10001880000*z4*z5+
28132303327781/10001880000*z2*z7+14461953879221/3750705000*z9+
1924858907828963966463449920408846933198277/
78720349588645014977642496000000000000)*lny^2+(-\
137365824745873555110476546517397/15368664668753582161920000000000-797232479/
9072000*z8-91899580181/8890560000*z7+6379667090378983/9601804800000*z6+
30901000647684877/98018424000000*z5+13621520912833667663044421/
59755795177881600000000*z3+196395686985928824291205961/605027426176051200000000
*z2+33467886286130402086229/15243825300480000000*z4+4494129424333/400075200000*
z3^2-46/525*z3^3-4876/1575*z9-85897419001/2540160000*z3*z4-9420084743/740880000
*z2*z5+2606024933590949543/4704884352000000*z2*z3-4696609/378000*z2*z3^2-49703/
1200*z6*z3-108767/4200*z4*z5-58627/6300*z2*z7-384421/23625*z3*z5)*lny^5+(
26991552504274700738494277/203289215195153203200000000-23/75600*z7-91291/
7056000*z6-22788499/2667168000*z5+7154522350841989/6273179136000000*z3+
45883237340015378719/160060165655040000000*z2+1507201058959/14402707200000*z4-\
9481/63000*z3^2-3013/151200*z3*z4-23/4725*z2*z5-4598087/197568000*z2*z3)*lny^7+
(269556637591899547/1920360960000*z8+26902466857462919/4900921200000*z7+
141265108558448977423429/338751673344000000*z6+424855343361611546598787/
373473719861760000000*z5-2203336782923413037636954357/3346324529961369600000000
*z3+9571460051962539342766564721598067/640361027864732590080000000000*z2+
266101049233897441043281442999/1613406469802803200000000*z4+412444348249/
1666980000*z3*z5+23576257963129427/3267280800000*z2*z5+6823191481634576701/
376390748160000*z3*z4+336695837195110866969203/373473719861760000000*z2*z3+
8039975270017/20003760000*z2*z3^2+2448950983203097141/2016379008000000*z3^2-\
17434/315*z3^2*z5-39629/1890*z2*z3^3-301783/945*z4*z3^2+44941/1350*z5^2-133018/
945*z2*z3*z5+542579/6300*z3*z7-920828/945*z2*z9-45322673/20160*z3*z8-4851229/
2520*z5*z6-4047011/2520*z4*z7-11086/7*z11-5497928861/252000*z10-16276613669/
1333584000*z3^3-2467102899953/3556224000*z6*z3-12807414961/37044000*z4*z5-\
1261130863/22226400*z2*z7+21876295421/83349000*z9-\
713108622397204221409648345187525378933/903677482522710631120896000000000000)*
lny^3+(2417076707443045256452939/762191265024000000*z8-\
4998478573295964984336017/33197663987712000000*z7+
1455531775751849080444311430973/1613406469802803200000000*z6-\
6830198003742321593851984314253/112938452886196224000000000*z5-\
30990099463763112881226936880048776379/1434408702417001001779200000000000*z3+
6629604502606123481128608500564534860603/75306456876892552593408000000000000*z2
-13284943483727873065223637734329/406578430390306406400000000*z4+
169396153165408000903/3969746172000000*z3*z5-51171997019053550550304543/
248982479907840000000*z2*z5-23781998331721323143534207/44263551983616000000*z3*
z4-10885258801363837112889410852329/112938452886196224000000000*z2*z3+
314671300257659426743/10585989792000000*z2*z3^2+16474267500658584761685619/
2057916415564800000000*z3^2-33440311/8400*z6*z3^2-272219/175*z2*z5^2+57933601/
385875*z3^2*z5+11366154629/222264000*z2*z3^3+85119342839641/5000940000*z4*z3^2-\
424001/75*z4*z3*z5-933983/315*z2*z3*z7-27571/18900*z3^4+21081920724677/
2500470000*z5^2+18856096361803/1250235000*z2*z3*z5-2699987/525*z5*z7-3464312/
675*z3*z9+460187765161/27783000*z3*z7+91270091537/27783000*z2*z9+56829949623751
/7112448000*z3*z8+381180689483/59270400*z5*z6+176467895759/32928000*z4*z7-\
479181313/137200*z11-33789323976373/159206400*z12+80884777764782843/71124480000
*z10-1931147104048920827/470488435200000*z3^3-516356940022238028689/
1254635827200000*z6*z3-332413099544325151/1161699840000*z4*z5-\
1771670651833210799/13069123200000*z2*z7-974816273899514929/7351381800000*z9-\
400752/35*z13-9223/30*z3^2*z7-32062/105*z3*z5^2-45264/7*z11*z2-309626/45*z4*z9-\
1851431/336*z6*z7-91462513/33600*z10*z3-2671289/630*z8*z5-22747/315*z4*z3^3-\
5336/35*z2*z3^2*z5+45622011474454467902375137565204122801082297803/
143467837125305539796753448960000000000000)*lny)*y^8+(-\
3090084756487643394088760959039413023/3772887332346427468529664000000*z8+
1878417235398353032656397171180057/16375379046642480332160000000*z7+
15849430089322273236504070077775428876484573/
20132504094133771614821140070400000000*z6-\
43857949961222755512476339055383099029981/
21570540100857612444451221504000000000*z5+
12950629905751684154188957347920357949235982036921/
920820472257490446118689304539955200000000000*z3+
11784412751201120358650165357382088852984276028300312117/
818660965783355426064497438337074410291200000000000*z2+
3638127398821701019638768321143880284040144671/
7187803114599825898845233479680000000000*z4-3162457115475247188808274044447/
46786797276121372377600000*z3*z5+5379884175467774136553288616443891/
32750758093284960664320000000*z2*z5+1485891807777675337034669957835149/
3402676165536099809280000000*z3*z4+2342879271843154657806017459890515829133/
798908892624356016461156352000000000*z2*z3-83351007641447335340478416982841/
1637537904664248033216000000*z2*z3^2-18421215123445979599997100403599449169319/
1438036006723840829630081433600000000*z3^2-1015040/297*z2*z3*z9-34160/11*z2*z5*
z7-91012/33*z3*z4*z7-1249951/693*z3*z5*z6+241282924593973/118333353600*z6*z3^2+
744884540879/821759400*z2*z5^2+35919966663041/7395834600*z3^2*z5+
752400662654623/499218835500*z2*z3^3-2062545292526055854326841/
34097684839827840000*z4*z3^2+430076776760179/133125022800*z4*z3*z5+
2706510973223/1479166920*z2*z3*z7+22237484985599/798750136800*z3^4-\
637833320127848678161871/25573263629870880000*z5^2-86704575559589306905009/
1598328976866930000*z2*z3*z5+171598770762017/66562511400*z5*z7+10571074662437/
3565848825*z3*z9-1135467381185845311413/22199013567596250*z3*z7+
9400092695552798/124804708875*z2*z9+4414590776477901589/31950005472000*z3*z8+
337401463760231291/2662500456000*z5*z6+4607220119383171/40340916000*z4*z7+
547959200841/4565330*z11-7304785648403612881/5233174229606400*z12-\
8256046808951582160830641657/6546755489246945280000*z10+
3613784802278150529102431/511465272597417600000*z3^3+
1094004132934284808939144147/1363907393593113600000*z6*z3+
2313942811184764772724857/3995822442167325000*z4*z5+72747131667675398480970559/
255732636298708800000*z2*z7+129934712530139764032649/443980271351925000*z9-\
15067/2079*z2*z3^4-217648/2079*z3^3*z5-2119567/3696*z3^2*z8-308111/231*z4*z5^2-\
151280/11*z11*z3-3626816/297*z5*z9-4045276/693*z7^2-151536/5*z13-25986303664649
/74511360*z14-805609/990*z3^2*z7-400078/495*z3*z5^2-188272/11*z11*z2-27045158/
1485*z4*z9-23102639/1584*z6*z7-1141293097/158400*z10*z3-33333041/2970*z8*z5-\
283843/1485*z4*z3^3-66584/165*z2*z3^2*z5+(-\
1547208574306887604862254542964676836939/
1087155221083223667200341563801600000000+50017/28350*z2*z5+33611/31185*z3*z5-\
115185134033731/7261364880000*z2*z3+168299/249480*z2*z3^2+281881/1088640*z8+
87377/138600*z7+43149635390549/36514291968000*z6-956847486527263/
119812520520000*z5-12527573029293360583704329/368254996270140672000000*z3-\
1510696824447722022503546918193877/56593309985196412027944960000000*z2-\
10631116832466158438948423/294603997016112537600000*z4+619018656467/
4260000729600*z3^2+1363549/226800*z3*z4)*lny^6+(-\
210750251431515081487169642328106548305713421837/
2578297322320973249132330052711874560000000000-1058083323974879/887500152000*z2
*z5+337170426751/29583338400*z3*z5-9748802528289549292068299/
3068791635584505600000*z2*z3+18064444636891/2130000364800*z2*z3^2+91195/1848*z4
*z3^2+3477/77*z3*z7+20527667/14784*z6*z3+4463827/4620*z4*z5+19238687/41580*z2*
z7+383791806158447/324571484160*z8-14989864988509393/15975002736000*z7-\
1289044671781713658430160937/39280532935481671680000*z6-\
310420557605994813752587/170488424199139200000*z5-\
72289932007969137030792315854341/98252274279854881992960000000*z3-\
106974059548834169193530322887679925372397/
21962731739055023579804880076800000000*z2-67938451241531197706672198345868931/
1886443666173213734264832000000*z4-157505367327889385887/19640266467740835840*
z3^2+14884/693*z5^2+70752497/241920*z10+2684093/249480*z3^3+15260132/31185*z9+
13786/297*z2*z3*z5-195878435151498013/63900010944000*z3*z4)*lny^4+(-\
3811855490935071699924194869/2805752352534405120000*z8+
3349580237611928631615737/204586109038967040000*z7-\
800581519059669335581894032529174127/503051644312856995803955200000*z6+
2687728154113084579337469104044771/131003032373139842657280000000*z5+
2194080457610262892966849856167130601359/479345335574613609876693811200000000*
z3-108740955197590209338894611547654643907608898954063/
1718864881547315499421553368474583040000000000*z2-\
15775039559550849811633123262874897147557353/
34512864161372179911121954406400000000*z4-68256765035755409367209/
5682947473304640000*z3*z5+16622626538753475614567863/511465272597417600000*z2*
z5+138316986329707828569283517/1363907393593113600000*z3*z4+
78084720866794224516787357729339/1559559909204045745920000000*z2*z3-\
281843311430103332567827/37197474370721280000*z2*z3^2-\
665894905361090779911214343402563/78601819423883905594368000000*z3^2+1787239/
2772*z6*z3^2+46360/231*z2*z5^2+220562/495*z3^2*z5+1509286/10395*z2*z3^3+
1481758074077/1643518800*z4*z3^2+91805/99*z4*z3*z5+281027/693*z2*z3*z7+915/154*
z3^4+47933487397547/88750015200*z5^2+4369542521851/4754465100*z2*z3*z5+66673/
693*z5*z7+8296/99*z3*z9+6963797968891/6339286800*z3*z7+54698024/10395*z2*z9+
90428809/7560*z3*z8+5088637/495*z5*z6+30339181/3465*z4*z7+486492/77*z11+
3688632552893/245177856*z12+260102304585653917/4207408128000*z10-\
1219724598745277/7987501368000*z3^3-12761424811477451/21300003648000*z6*z3-\
2127693535108483/887500152000*z4*z5-2996547793689613/1331250228000*z2*z7-\
1453889603956021/499218835500*z9-\
83008233030550825346971558684064011901060006363216848267/
2728869885944518086881658127790248034304000000000000)*lny^2+(-\
22267882337840893381967431050673199184893/
1811925368472039445333902606336000000000+21174397261247/887500152000*z2*z5+
725948/51975*z3*z5-3061693368326371818286111/6137583271169011200000*z2*z3+
4441621/415800*z2*z3^2+131821/3960*z6*z3+288469/13860*z4*z5+155489/20790*z2*z7+
3822737/50400*z8+569091754470199/31950005472000*z7-109466202144855791/
213000036480000*z6-1458038328057314236817/5114652725974176000*z5-\
886185681969777821505491938980983/3144072776955356223774720000000*z3-\
4991050700773476372558191816645261/9432218330866068671324160000000*z2-\
548758096879788341411600873/245503330846760448000000*z4-150640309691657/
17750003040000*z3^2+244/3465*z3^3+25864/10395*z9+581743833762563/9128572992000*
z3*z4)*lny^5+(-1352905844336762501726322667619/7502900945007100079462400000000+
122/31185*z2*z5+1194112416953/31950005472000*z2*z3+61/249480*z7+778109/69854400
*z6+582420592837/47925008208000*z5-74965264147648876926677/
73650999254028134400000*z3-249868456104132650976539/859261657963661568000000*z2
-3216786706571/39937506840000*z4+26977/207900*z3^2+7991/498960*z3*z4)*lny^7-\
526969528442756896728929933247445443364748333829995993306156142623/
3145288881251925280096390642111533187743508070400000000000000+(-\
2330447284782074737/21300003648000*z8-1504307911222964270692/299686683162549375
*z7-4133169283518500451251439563/9820133233870417920000*z6-\
26973300580140226787137329625457/19650454855970976398592000000*z5+
8542047177153141510210289787718322343627/8628216040343044977780488601600000000*
z3-66147707459030244821716362695175536706131/
2745341467381877947475610009600000000*z2-253467785985759681669251772245446067/
1179027291358258583915520000000*z4-36413829516227/221875038000*z3*z5-\
22886369969216201245601/3487263222255120000*z2*z5-896833021976970807974557/
54556295743724544000*z3*z4-7270808182581131884047220588843/
6550151618656992132864000000*z2*z3-113673766341347/380357208000*z2*z3^2-\
3620522547721867446944561/3068791635584505600000*z3^2+92476/2079*z3^2*z5+105103
/6237*z2*z3^3+1137277/4158*z4*z3^2-62165/2079*z5^2+1238852/10395*z2*z3*z5-\
177467/2310*z3*z7+4884392/6237*z2*z9+10927601/6048*z3*z8+12866303/8316*z5*z6+
10733377/8316*z4*z7+294020/231*z11+8961630481/475200*z10+90623585982247/
4792500820800*z3^3+21370949154904171/12780002188800*z6*z3+4153830711803/
4034091600*z4*z5+154731910031257/399375068400*z2*z7+33897612695153/299531301300
*z9-1403279689726415066526567999784903805511490020703/
1611435826450608280707706282944921600000000000)*lny^3+(-\
159363356262713905674549416053/49100666169352089600000*z8+
912548878375979359972523264250961/5240121294925593706291200000*z7-\
8270518911376307788897670419233806917/6288145553910712447549440000000*z6+
184171583485182382949460605440706320410049/
2157054010085761244445122150400000000*z5+
11027396978057969289857977575166634061262670884243/
368328188902996178447475721815982080000000000*z3-\
292154564586612457560812235543810541091285590232641/
4297162203868288748553883421186457600000000000*z2+
85024607108367269587099604636741779099879/
17256432080686089955560977203200000000*z4-38527139449055269551559/
869838898975200000*z3*z5+3076505011715711537769765775310069/
13100303237313984265728000000*z2*z5+5795565379605001750651864346771731/
9527493263501079465984000000*z3*z4+11051647411605124650594889688380431771967/
79890889262435601646115635200000000*z2*z3-31257214606537941567714713/
1022930545194835200000*z2*z3^2-13813892314789655724174059441471/
1145799116966237690880000000*z3^2+8649113/2520*z6*z3^2+28186/21*z2*z5^2-\
78254547736/308159775*z3^2*z5-71422733126407/798750136800*z2*z3^3-\
5894489680503133/443750076000*z4*z3^2+16887296/3465*z4*z3*z5+2954284/1155*z2*z3
*z7+4595/4158*z3^4-162871951956127/24652782000*z5^2-490469686213138/41601569625
*z2*z3*z5+15409036/3465*z5*z7+6590368/1485*z3*z9-65449967035307/5042614500*z3*
z7-407035884546283/99843767100*z2*z9-270643457422536893/25560004377600*z3*z8-\
9082716327488621/1065000182400*z5*z6-224841686772413/32272732800*z4*z7+
23366870017/18261320*z11+45014648799163/245177856*z12-84439435824763358837/
94666682880000*z10+752879118529285623393169/204586109038967040000*z3^3+
201253172175743626772935091/545562957437245440000*z6*z3+
52592617869731215139609489/204586109038967040000*z4*z5+
6249002377146623259462397/51146527259741760000*z2*z7+42829203816621037870687/
355184217081540000*z9+64416/7*z13+24461/99*z3^2*z7+170068/693*z3*z5^2+400160/77
*z11*z2+1642364/297*z4*z9+24551585/5544*z6*z7+242574491/110880*z10*z3+7084723/
2079*z8*z5+120658/2079*z4*z3^3+28304/231*z2*z3^2*z5-\
94523447808955320135123345434204400350424610057680834947/
310098850675513418963824787248891822080000000000000)*lny)*y^9+(
8659627052001415106895931502118821/8098931699788402851840000000*z8-\
2619008331978948956464989165745016381/17149487874301943038771200000000*z7-\
328556312532794634022016573053434015020573/475383803875649861034737664000000000
*z6-530901544121554351891508645649208463921879/
67232852262413337489198612480000000000*z5-\
42903209563561801323745458454850486429941599965173/
5740179567319420962817803456872448000000000000*z3-\
13027755106593694382899917929725466246956708222609495459/
334147332972798133087549974831458942976000000000000*z2-\
496628112035077663969963837599898010964925323359/
828308739872932317866926905753600000000000*z4+249198454650177607960454573059/
3222231217363730880000000*z3*z5-1808664583116071059061954036159322847/
8574743937150971519385600000000*z2*z5-572099502546627138229421996211738397/
1039362901472845032652800000000*z3*z4-27293990687279533869130433498086088409377
/1200586647543095312307118080000000000*z2*z3+2342624155258052103583969698823/
41244559582255755264000000*z2*z3^2+19281308675063583248903200075062020059/
970171028317652777621913600000000*z3^2+75712/27*z2*z3*z9+2548*z2*z5*z7+33943/15
*z3*z4*z7+266383/180*z3*z5*z6-1026441063833/399168000*z6*z3^2-546610072081/
523908000*z2*z5^2-1117650959055809/290454595200*z3^2*z5-103388806632436441/
87136378560000*z2*z3^3+29198241412596161324983/536760091929600000*z4*z3^2-\
50648021719/12830400*z4*z3*z5-200167803193/95256000*z2*z3*z7-304594419677/
9430344000*z3^4+5465854109204512593733/241542041368320000*z5^2+
29529273531839954948381/603855103420800000*z2*z3*z5-1255269228317/449064000*z5*
z7-526218286757/168399000*z3*z9+18669466817853674817587/402570068947200000*z3*
z7-649447188951503773/10892047320000*z2*z9-43161638399247140057/398337730560000
*z3*z8-361684617451424149/3630682440000*z5*z6-950845279453543813/10561985280000
*z4*z7-344046794844433/3585859200*z11-854389910412275257/185354459136000*z12+
887899816586837240265989401/772934532378624000000*z10-995183198523682691921947/
139490528890204800000*z3^3-14171118988962095807038396351/
17854787697946214400000*z6*z3-5140830625123379639024941073/
8927393848973107200000*z4*z5-211952660009715675423745877/743949487414425600000*
z2*z7-207545328834436637013713363/697452644451024000000*z9+3211/540*z2*z3^4+
11596/135*z3^3*z5+451711/960*z3^2*z8+65663/60*z4*z5^2+11284*z11*z3+1352624/135*
z5*z9+215527/45*z7^2+4649788/175*z13+5538064715417/19353600*z14+3852407/5400*z3
^2*z7+6696079/9450*z3*z5^2+1575548/105*z11*z2+64664717/4050*z4*z9+773334679/
60480*z6*z7+38203494017/6048000*z10*z3+1115785801/113400*z8*z5+9501323/56700*z4
*z3^3+557206/1575*z2*z3^2*z5+(33473630079780880642959447380664232393/
7334492974081454998821666816000000000-4151977/792000*z3*z4-5756743/3742200*z2*
z5-7163/8100*z3*z5+1422484680296470009/115020019699200000*z2*z3-35867/64800*z2*
z3^2-660803/3110400*z8-1647043/2993760*z7-485722713911/335301120000*z6+
358189846164677869/57510009849600000*z5+752081932594628139305406107/
22095299776208440320000000*z3+40609641916411657265984750718449/
1336323730465086470553600000000*z2+223567062415933398337501/
6956410791407616000000*z4-7803506189/27433728000*z3^2)*lny^6+(
12094113355822455933345863892414382511946293929/
26091725305997368012808197531238400000000000+18542866641577073339/
7668001313280000*z3*z4+904726216118141617/958500164160000*z2*z5-464995577/
40824000*z3*z5+667545020537158049542717369/210431426440080384000000*z2*z3-\
483349883099/50295168000*z2*z3^2-3887/96*z4*z3^2-741/20*z3*z7-16112673557/
13305600*z6*z3-700788883/831600*z4*z5-143850317/356400*z2*z7-10283/270*z2*z3*z5
-236038740615743/160944537600*z8+1909310827496346859/2556000437760000*z7+
27226103028658226512030517/927521438854348800000*z6+674909270281197801314263781
/368254996270140672000000*z5+706128539188199044683871976032587767/
754577466469285493705932800000000*z3+11619330827300152200550280287833467202659/
1629887327573656666404814848000000000*z2+3537827891731102285805676893463721/
89088248697672431370240000000*z4+3565347186274363537/905782655131200000*z3^2-\
793/45*z5^2-165862411/691200*z10-4015511/427680*z3^3-28535371/66825*z9)*lny^4+(
113110271586457268778151531/92752143885434880000*z8-341905498016571486318973/
20450090033049600000*z7+2341530011419797628767154537354171/
1349821949964733808640000000*z6-671667409546939280264529283242550009/
25152582215642849790197760000000*z5-\
15752343941471641046986884831254747606124889/
1479122749773093424762369474560000000000*z3+
1400645256640149162919243473126255079818877606889/
17394483537331578675205465020825600000000000*z2+
70008713430262025089237982301687785938757/116420523398118333314629632000000000*
z4+1726490313453253930429/161028027578880000*z3*z5-7524648879142551280849349/
233812696044533760000*z2*z5-48882282160747201403570826377/
491006661693520896000000*z3*z4-23067692877343818105368701752016356839/
377288733234642746852966400000000*z2*z3+65406892630736626807477/
9661681654732800000*z2*z3^2+68797057098589678480477544296607/
7424020724806035947520000000*z3^2-380887/720*z6*z3^2-494/3*z2*z5^2-8068523/
20790*z3^2*z5-243358/1925*z2*z3^3-182350502353/174636000*z4*z3^2-27391/36*z4*z3
*z5-59891/180*z2*z3*z7-39/8*z3^4-1191143929643/2095632000*z5^2-1614278755219/
1571724000*z2*z3*z5-14209/180*z5*z7-3094/45*z3*z9-133756304719/116424000*z3*z7-\
33978038/7425*z2*z9-14833275227/1425600*z3*z8-3717960563/415800*z5*z6-\
1055570489/138600*z4*z7-905131/165*z11-786102019469/63682560*z12-\
208120855409042011/2682408960000*z10+23504781900312571/191700032832000*z3^3+
12178524029320937/16597405440000*z6*z3+118752003668772041/58090919040000*z4*z5+
290319651978132439/159750027360000*z2*z7+3443150155767529/1556006760000*z9+
4022306120904114850950837550035152323378331897724672517/
111382444324266044362516658277152980992000000000000)*lny^2+(
6774682058234218750570875733603655847685097/
124246310980939847680039035863040000000000-122486119058353/1508855040000*z3*z4-\
1908977999777/62868960000*z2*z5-18911227/1559250*z3*z5+4056365766617207769431/
9057826551312000000*z2*z3-11032553/1188000*z2*z3^2-196651/7200*z6*z3-61477/3600
*z4*z5-33137/5400*z2*z7-9903515297/149688000*z8-2387286093257/107775360000*z7+
13645971107555307461/34080005836800000*z6+3100737557088214383281/
12077102068416000000*z5+23788473597282398662254567422219/
74240207248060359475200000000*z3+2220230952058789132417168722059417/
3118088704418535097958400000000*z2+130394178122471798602987518427/
58920799403222507520000000*z4+249088925853645607/38340006566400000*z3^2-13/225*
z3^3-1378/675*z9)*lny^5+(21483192052965640825612160110733507/
95076760775129972206947532800000000-1703/129600*z3*z4-13/4050*z2*z5-84620147/
1862784000*z2*z3-13/64800*z7-40668643/4191264000*z6-3205873141/226328256000*z5+
1577777477421954508387/1739102697851904000000*z3+11106679506943553971180397/
38666774608364770560000000*z2+96770604136961/1549091174400000*z4-1411181/
12474000*z3^2)*lny^7+(15785689916344619561993/184032031518720000*z8+
33041189588110937275349/7246261241049600000*z7+16477820316931192881707824069/
39677305995436032000000*z6+5779242571058477436389611730779/
3712010362403017973760000000*z5-111693239870001846634446261208785558257/
81494366378682833320240742400000000*z3+
730751338152222745743064953606578961721993717/
20707718496823307946673172643840000000000*z2+
130930642086974742976138392306227392393/503051644312856995803955200000000*z4+
51112445133311753/479250082080000*z3*z5+21511923501512193746099/
3623130620524800000*z2*z5+19114332496918277575687/1288224220631040000*z3*z4+
97591029598204480117610889929/75755313518428938240000000*z2*z3+
428101936801366343/1917000328320000*z2*z3^2+1665291705324109475324220997/
1473019985080562688000000*z3^2-4927/135*z3^2*z5-22399/1620*z2*z3^3-59129849/
249480*z4*z3^2+16776449/623700*z5^2-638111/6237*z2*z3*z5+9528271/138600*z3*z7-\
260234/405*z2*z9-25617163/17280*z3*z8-2741999/2160*z5*z6-2287441/2160*z4*z7-\
3133/3*z11-547591540399/33264000*z10-2568986294291/113164128000*z3^3-\
8828589926911/3919104000*z6*z3-9044166532333/6286896000*z4*z5-88668363821/
150885504*z2*z7-21965556973/63149625*z9+
2648600874889997745252245747743912152437994550330453/
883987653367190828273941732358356992000000000000)*lny^3+
13431353555726925481585810799254707698746445748014128277712110887/
74268922815866004252571207605939390501617664000000000000000+(
12721556826694653240473281151041/3928053293548167168000000*z8-\
1581435181761628677597244438033/8248911916451151052800000*z7+
1721647320710723890522422814865379606197/1006103288625713991607910400000000*z6-\
22911618165372589596460677743537490780569/203735915946707083300601856000000000*
z5-5740469452852231380704308831591328346974791409/
138051456645488719644487817625600000000000*z3+
10591545435835684314241378847855508677925922103800741/
220996913341797707068485433089589248000000000000*z2+
14873570261784494084368745096484873475880753/
236659639963694947961979115929600000000*z4+782518069405998627798755191/
17535952203340032000000*z3*z5-79238027594676893134012765739227/
309334196866918164480000000*z2*z5-108747706666759375390861515220591/
164978238329023021056000000*z3*z4-4144211893365531932379324504352852544653/
22637323994078564811177984000000000*z2*z3+7505115066303878291329601789/
245503330846760448000000*z2*z3^2+6043163780103258727558795567558379719/
377288733234642746852966400000000*z3^2-1656899957/554400*z6*z3^2-3684109/3150*
z2*z5^2+54894682033/174636000*z3^2*z5+2107059649811/18860688000*z2*z3^3+
3328335231024912061/319500054720000*z4*z3^2-220561871/51975*z4*z3*z5-23164646/
10395*z2*z3*z7-1066847/1247400*z3^4+415707796154275111/79875013680000*z5^2+
184944288427329797/19968753420000*z2*z3*z5-201814966/51975*z5*z7-86316752/22275
*z3*z9+32666930653375289/3195000547200*z3*z7+1512077013149/336798000*z2*z9+
7236727151898529/603542016000*z3*z8+4418145088507/457228800*z5*z6+1988741277211
/254016000*z4*z7+26684509/151200*z11-1071790710491077/6686668800*z12+
14370427913872259425463/20448003502080000*z10-15902105685472512021613/
4830840827366400000*z3^3-4249733075399290610157731/12882242206310400000*z6*z3-\
27815000191153765741519/120771020684160000*z4*z5-8283594352970484692279/
75481887927600000*z2*z7-10501361653686133429/96277918275000*z9-37752/5*z13-\
36491/180*z3^2*z7-9061/45*z3*z5^2-4264*z11*z2-612521/135*z4*z9-1046461/288*z6*
z7-51696203/28800*z10*z3-1509859/540*z8*z5-12857/270*z4*z3^3-1508/15*z2*z3^2*z5
+8176255479764622155434828927337011246596316346579451865103/
28068375969715043179354197885842551209984000000000000)*lny)*y^10:
#

